Proofs of Modulo 11 and 13 Cylindric Kanade-Russell Conjectures for $A_2$ Rogers-Ramanujan Type Identities

We present proofs of two new families of sum-product identities arising from the cylindric partitions paradigm. Most of the presented expressions, the related sum-product identities, and the ingredients for the proofs were first conjectured by Kanade-Russell in the spirit of Andrews-Schilling-Warnaar identities of the $A_2$ Rogers-Ramanujan type. We follow the footsteps of Kanade-Russell while we alter the computations heavily to accomplish our goals.

==> anc/M11R.txt <==
R1[{{1}, {{a1_, a2_, a3_}, {b1_, b2_, b3_}}}] := 
 S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{1 + a1, -1 + a2, a3}, {b1, b2, b3}}] - 
  q^(1 + a1) z S[{{2 + a1, a2, a3}, {-1 + b1, b2, b3}}]

R1[{{2}, {{a1_, a2_, a3_}, {b1_, b2_, b3_}}}] := 
 S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{a1, 1 + a2, -1 + a3}, {b1, b2, b3}}] - 
  q^(2 + a1 + a2) z S[{{2 + a1, 2 + a2, a3}, {-1 + b1, -1 + b2, b3}}]

R2[{{1}, {{a1_, a2_, a3_}, {b1_, b2_, b3_}}}] := -q^(1 + b1)
     S[{{-1 + a1, a2, a3}, {2 + b1, b2, b3}}] + 
  S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{a1, a2, a3}, {1 + b1, -1 + b2, b3}}]

R2[{{2}, {{a1_, a2_, a3_}, {b1_, b2_, b3_}}}] := -q^(2 + b1 + b2)
     S[{{-1 + a1, -1 + a2, a3}, {2 + b1, 2 + b2, b3}}] + 
  S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{a1, a2, a3}, {b1, 1 + b2, -1 + b3}}]

R3[{{a1_, a2_, a3_}, {b1_, b2_, 
    b3_}}] := (S[{{a1, a2, a3}, {b1, b2, b3}}] - 
    S[{{a1, a2, a3}, {b1, b2, 1 + b3}}] - 
    q S[{{a1, a2, 1 + a3}, {b1, b2, 1 + b3}}] + 
    q S[{{a1, a2, 1 + a3}, {b1, 1 + b2, 1 + b3}}]) KroneckerDelta[0, 
   b3]

R4[{{a1_, a2_, a3_}, {b1_, b2_, 
    b3_}}] := (S[{{a1, a2, a3}, {b1, b2, b3}}] - 
    S[{{a1, a2, 1 + a3}, {b1, b2, b3}}] - 
    q S[{{a1, a2, 1 + a3}, {b1, b2, 1 + b3}}] + 
    q S[{{a1, 1 + a2, 1 + a3}, {b1, b2, 1 + b3}}]) KroneckerDelta[0, 
   a3]

==> anc/M11RecH332_Explicit.txt <==
+ q^4*z*R1[{{1}, {{-1, 0, 0}, {3, 2, 1}}}] - 
     R1[{{1}, {{-1, 1, 1}, {0, 0, 1}}}]/(1 - q) - 
     R1[{{1}, {{-1, 1, 1}, {0, 1, 0}}}]/(-1 + q) - 
     q^2*R1[{{1}, {{-1, 1, 1}, {0, 1, 1}}}] + 
     (q^3*R1[{{1}, {{-1, 1, 1}, {1, 2, 1}}}])/(-1 + q) + 
     (q*R1[{{1}, {{-1, 1, 2}, {0, 0, 1}}}])/(-1 + q) - 
     (q*R1[{{1}, {{-1, 1, 2}, {0, 1, 0}}}])/(-1 + q) + 
     (q^4*R1[{{1}, {{-1, 1, 2}, {1, 2, 1}}}])/(-1 + q) - 
     R1[{{1}, {{-1, 2, 0}, {0, 0, 1}}}]/(-1 + q) - 
     R1[{{1}, {{-1, 2, 0}, {0, 1, 0}}}]/(1 - q) + 
     q^2*R1[{{1}, {{-1, 2, 0}, {0, 1, 1}}}] - 
     q^2*R1[{{1}, {{-1, 2, 0}, {0, 2, 2}}}] + 
     q^2*R1[{{1}, {{-1, 2, 0}, {1, 1, 2}}}] - 
     (q*R1[{{1}, {{-1, 2, 1}, {0, 0, 1}}}])/(-1 + q) + 
     q*R1[{{1}, {{-1, 2, 1}, {0, 0, 2}}}] + 
     (q*R1[{{1}, {{-1, 2, 1}, {0, 1, 0}}}])/(-1 + q) - 
     q*R1[{{1}, {{-1, 2, 1}, {0, 1, 1}}}] + 
     (q^2*R1[{{1}, {{-1, 2, 1}, {1, 1, 1}}}])/(-1 + q) + 
     (q^3*R1[{{1}, {{-1, 2, 2}, {1, 1, 0}}}])/(-1 + q) - 
     (q^3*R1[{{1}, {{-1, 2, 2}, {1, 2, 1}}}])/(-1 + q) - 
     q*(-1 + q*z)*R1[{{1}, {{0, 0, 0}, {1, 2, 1}}}] + 
     q^7*z^2*R1[{{1}, {{0, 0, 0}, {3, 2, 1}}}] - 
     (q - q^2*z)*R1[{{1}, {{0, 0, 1}, {1, 2, 1}}}] - 
     (q^2 - q^3*z)*R1[{{1}, {{0, 0, 2}, {1, 2, 1}}}] + 
     R1[{{1}, {{0, 1, 0}, {0, 0, 1}}}] - R1[{{1}, {{0, 1, 0}, {0, 1, 0}}}]/
      (1 - q) - R1[{{1}, {{0, 1, 0}, {0, 1, 1}}}]/(-1 + q) - 
     q^2*(1 + q^2)*z*R1[{{1}, {{0, 1, 0}, {1, 2, 1}}}] + 
     R1[{{1}, {{0, 1, 1}, {0, 0, 1}}}] - R1[{{1}, {{0, 1, 1}, {0, 1, 0}}}] - 
     (q^2*R1[{{1}, {{0, 1, 1}, {0, 1, 1}}}])/(-1 + q) - 
     ((q - q^3*z + q^4*z)*R1[{{1}, {{0, 1, 1}, {0, 2, 1}}}])/(1 - q) - 
     ((2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*
       R1[{{1}, {{0, 1, 1}, {0, 2, 2}}}])/(q*z - q^2*z) - 
     (q - 2*q^2 + q^3*z - q^4*z)*R1[{{1}, {{0, 1, 1}, {1, 2, 1}}}] + 
     q^2*z*R1[{{1}, {{0, 1, 1}, {1, 2, 2}}}] - 
     q*R1[{{1}, {{0, 1, 2}, {1, 0, 1}}}] + q*(1 + q^4*z)*
      R1[{{1}, {{0, 1, 2}, {1, 2, 1}}}] - R1[{{1}, {{0, 2, 0}, {0, 0, 1}}}] + 
     R1[{{1}, {{0, 2, 0}, {0, 1, 0}}}] - 
     q^3*z*R1[{{1}, {{0, 2, 0}, {0, 2, 1}}}] - 
     ((2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*
       R1[{{1}, {{0, 2, 0}, {0, 2, 2}}}])/((-1 + q)*q*z) + 
     q*R1[{{1}, {{0, 2, 0}, {1, 1, 2}}}] - 
     q^2*z*R1[{{1}, {{0, 2, 0}, {1, 2, 2}}}] - 
     (q^2*R1[{{1}, {{0, 2, 1}, {-1, 0, 1}}}])/(-1 + q) + 
     (q^2*R1[{{1}, {{0, 2, 1}, {0, 0, 1}}}])/(-1 + q) - 
     (q*(1 + q*(-1 + z))*R1[{{1}, {{0, 2, 1}, {1, 1, 1}}}])/(-1 + q) + 
     q^4*z*R1[{{1}, {{0, 2, 1}, {1, 2, 1}}}] - 
     (q^3*R1[{{1}, {{0, 2, 2}, {-1, 0, 1}}}])/(-1 + q) + 
     (q^3*R1[{{1}, {{0, 2, 2}, {-1, 1, 1}}}])/(-1 + q) + 
     (q^3*R1[{{1}, {{0, 2, 2}, {0, 0, 0}}}])/(-1 + q) - 
     (q^3*R1[{{1}, {{0, 2, 2}, {0, 1, 1}}}])/(-1 + q) + 
     q^4*z*R1[{{1}, {{0, 2, 2}, {1, 1, 0}}}] - 
     (q^2 + q^4*z)*R1[{{1}, {{0, 2, 2}, {1, 2, 1}}}] + 
     q^8*z*(1 + q*z)*R1[{{1}, {{0, 2, 2}, {4, 2, 0}}}] - 
     q^3*z*(-1 + q^2*z)*R1[{{1}, {{1, 0, 0}, {1, 2, 1}}}] - 
     q^4*(-1 + q*z + q^3*z^2)*R1[{{1}, {{1, 0, 0}, {3, 2, 1}}}] + 
     q^3*z*(-1 + q^2*z)*R1[{{1}, {{1, 0, 1}, {1, 2, 1}}}] - 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R1[{{1}, {{1, 0, 1}, {4, 2, 2}}}])/((-1 + q)*q^7*(-1 + q^5*z)) + 
     q^4*z*(-1 + q^2*z)*R1[{{1}, {{1, 0, 2}, {1, 2, 1}}}] - 
     R1[{{1}, {{1, 1, 0}, {0, 0, 1}}}] + R1[{{1}, {{1, 1, 0}, {0, 1, 0}}}] - 
     R1[{{1}, {{1, 1, 0}, {0, 1, 1}}}] - (q - q^2*z)*
      R1[{{1}, {{1, 1, 0}, {0, 2, 1}}}] - q^2*(-1 + q^3*z^2)*
      R1[{{1}, {{1, 1, 0}, {1, 2, 1}}}] - 
     ((-1 + q + q^2)*R1[{{1}, {{1, 1, 1}, {0, 0, 0}}}])/(-1 + q) - 
     (q*(1 + z + q^2*z - 2*q*(1 + z))*R1[{{1}, {{1, 1, 1}, {0, 0, 1}}}])/
      (-1 + q) - q*R1[{{1}, {{1, 1, 1}, {0, 1, 0}}}] - 
     (q*(-1 + 2*q - q^2 + q^3*z)*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/
      (-1 + q^2) + (q*(-1 + q + q^2*z)*R1[{{1}, {{1, 1, 1}, {0, 2, 1}}}])/
      (-1 + q) - ((-1 + q^2 - q*z + q^3*(-1 + z)*z + q^4*z^2 - 2*q^5*z^2)*
       R1[{{1}, {{1, 1, 1}, {0, 2, 2}}}])/((-1 + q)*q^2*z) - 
     q^3*(-1 + z - q*z + q*(-1 + q^2)*z^2)*
      R1[{{1}, {{1, 1, 1}, {1, 2, 1}}}] + 
     ((2 - 2*q + q^3 + q^2*z - q^5*z^2 + q^4*(-1 + z^2))*
       R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}])/(-1 + q) - 
     (q*(2 - 2*q + q^2*z)*R1[{{1}, {{1, 1, 1}, {2, 0, 0}}}])/(-1 + q^2) - 
     q*R1[{{1}, {{1, 1, 2}, {0, 0, 0}}}] + 
     (q*(-1 + q + q^2)*R1[{{1}, {{1, 1, 2}, {0, 0, 1}}}])/(-1 + q) - 
     (q^3*R1[{{1}, {{1, 1, 2}, {0, 1, 1}}}])/(-1 + q) + 
     (q^4*z*R1[{{1}, {{1, 1, 2}, {0, 2, 1}}}])/(-1 + q) - 
     q^3*z*R1[{{1}, {{1, 1, 2}, {1, 0, 1}}}] - 
     (q^2 - q^3*z)*R1[{{1}, {{1, 1, 2}, {1, 1, 1}}}] - 
     (q^2*(1 + q*(-1 + z))*R1[{{1}, {{1, 1, 2}, {1, 2, 1}}}])/(-1 + q) + 
     q^8*z*(1 + q*z)*R1[{{1}, {{1, 1, 2}, {4, 2, 0}}}] - 
     (-1 + q + q*z - q^2*z + q^3*z)*R1[{{1}, {{1, 2, 0}, {0, 0, 1}}}] + 
     q*R1[{{1}, {{1, 2, 0}, {0, 0, 2}}}] - (1 - q*(1 + z))*
      R1[{{1}, {{1, 2, 0}, {0, 1, 0}}}] + 
     (q*(1 + 2*q - 3*q^2 + q^3*z)*R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/
      (-1 + q^2) + ((-1 + q^2 - q*z + q^3*(-1 + z)*z + q^4*z^2 - 2*q^5*z^2)*
       R1[{{1}, {{1, 2, 0}, {0, 2, 2}}}])/((-1 + q)*q^2*z) + 
     q^2*R1[{{1}, {{1, 2, 0}, {1, 1, 2}}}] - 
     q^4*z^2*R1[{{1}, {{1, 2, 0}, {1, 2, 1}}}] - 
     ((2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*
       R1[{{1}, {{1, 2, 0}, {1, 2, 2}}}])/(-1 + q) + 
     (q*(2 - 2*q + q^2*z)*R1[{{1}, {{1, 2, 0}, {2, 0, 0}}}])/(-1 + q^2) - 
     (q^7*z*(2 - 2*q + q^2*z)*R1[{{1}, {{1, 2, 0}, {3, 0, 0}}}])/(-1 + q^2) - 
     (q + q^4*z)*R1[{{1}, {{1, 2, 1}, {-1, 1, 2}}}] + 
     (q*(-1 + q - q*z - q^2*z + q^3*z)*R1[{{1}, {{1, 2, 1}, {0, 0, 1}}}])/
      (-1 + q) + q^4*z*R1[{{1}, {{1, 2, 1}, {0, 0, 2}}}] + 
     (q*(-1 + q + 2*q*z - q^2*z - q^3*z + q^4*z)*
       R1[{{1}, {{1, 2, 1}, {0, 1, 1}}}])/(-1 + q) - 
     (2*q*(1 - q^2 + q^3*z)*R1[{{1}, {{1, 2, 1}, {1, 1, 1}}}])/(-1 + q) - 
     (q^2*(-2 + 2*q - q^2*z - q^4*z^2 + q^5*z^2)*
       R1[{{1}, {{1, 2, 1}, {1, 2, 1}}}])/(-1 + q) + 
     (q^7*z*(2 - 2*q + q^2*z)*R1[{{1}, {{1, 2, 1}, {3, 0, 0}}}])/(-1 + q^2) + 
     (q^9*z*(2 - 2*q + q^2*z)*(1 + q^5*z)*R1[{{1}, {{1, 2, 1}, {4, 2, 0}}}])/
      (-1 + q^2) - (q^2*(1 + q*(-1 + z))*R1[{{1}, {{1, 2, 2}, {-1, 1, 1}}}])/
      (-1 + q) + q^4*z*R1[{{1}, {{1, 2, 2}, {0, 0, 0}}}] + 
     (q^3*z*R1[{{1}, {{1, 2, 2}, {0, 1, 0}}}])/(-1 + q) - 
     (q^2*(-1 + q - q*z - q^2*z + q^3*z)*R1[{{1}, {{1, 2, 2}, {0, 1, 1}}}])/
      (-1 + q) - (q^3*z*R1[{{1}, {{1, 2, 2}, {0, 2, 1}}}])/(-1 + q) - 
     (q^3 - q^6*z^2)*R1[{{1}, {{1, 2, 2}, {1, 2, 1}}}] + 
     q^5*z*(1 + q - q^2 - q^4*z + q^6*z^2)*
      R1[{{1}, {{2, 0, 0}, {3, 2, 1}}}] + 
     q^6*z*R1[{{1}, {{2, 0, 0}, {3, 2, 2}}}] + 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R1[{{1}, {{2, 0, 0}, {4, 2, 2}}}])/((-1 + q)*q^8*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 + q^13*(2 - 4*z) - q^8*(-5 + z) + 
        q^9*(-4 + z) + q^7*(-3 + z) - q*z + 2*q^3*z - 2*q^5*z - 
        3*q^17*(-1 + z)*z + q^24*(-3 + z)*z^2 - q^22*(-2 + z)^2*z^2 - 
        4*q^23*(-1 + z)*z^3 + 4*q^25*z^4 + q^26*z^4 + 3*q^19*z^2*(2 + z) + 
        q^15*z*(-1 + 4*z) + q^14*(1 - 3*z - 4*z^2) + q^11*(-1 - 3*z + z^2) + 
        q^12*(1 - z + z^2) - q^16*z*(1 - z + z^2) + q^10*(-1 + 2*z + z^2) + 
        q^21*z^2*(2 + 3*z + z^2) + q^18*z*(-2 - 7*z + 5*z^2) + 
        q^20*(z - 9*z^3))*R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - (q + q*(-1 - q + q^2)*z)*
      R1[{{1}, {{2, 1, 0}, {0, 0, 1}}}] - 
     q*(-1 + z)*R1[{{1}, {{2, 1, 0}, {0, 1, 0}}}] - 
     (2*q - q^4*z^2)*R1[{{1}, {{2, 1, 0}, {0, 1, 1}}}] + 
     (q^2*z*R1[{{1}, {{2, 1, 0}, {0, 2, 1}}}])/(-1 + q) - 
     q^3*z*(-1 - q + q^3*z)*R1[{{1}, {{2, 1, 0}, {1, 2, 1}}}] + 
     q^4*z*R1[{{1}, {{2, 1, 0}, {1, 2, 2}}}] - (-1 + q + q*z + q^2*z + q^3*z)*
      R1[{{1}, {{2, 1, 1}, {0, 0, 0}}}] - 
     q*(-1 - (-1 + q + 2*q^2)*z + q^3*(1 + q)*z^2)*
      R1[{{1}, {{2, 1, 1}, {0, 0, 1}}}] + 
     q^4*z*R1[{{1}, {{2, 1, 1}, {0, 0, 2}}}] + 
     (q*(-1 + q - z + q*z - q^2*z - q^3*z^2 + q^5*z^2)*
       R1[{{1}, {{2, 1, 1}, {0, 1, 0}}}])/(-1 + q) - 
     (q*(1 + q - q^4*(-1 + z)*z + 2*q^5*z^2 + q^6*z^2 - q^2*(1 + 2*z) - 
        q^3*(1 - 3*z + z^2))*R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/(-1 + q^2) - 
     ((2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*
       R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}])/(1 - q) + 
     (q^2*(-1 + q + z - 2*q*z + 2*q^2*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}])/
      (-1 + q) + ((1 + q - 4*q^2 + q^4*(2 - 4*z) + q^3*(-1 + z) - 
        3*q^5*(-1 + z) + q^6*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}])/
      (q^2*(-1 + q^2)) - (q^2*(-1 - q - 2*q^5*z*(1 + z) + q^6*z*(2 + z) - 
        q^4*z*(1 + 2*z) + q^3*(1 + z^2) + q^2*(1 + z + z^2))*
       R1[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     ((-1 + q^2 - q*z + q^3*(-1 + z)*z + q^5*(1 + z - 2*z^2) + 
        q^4*(-1 - z + z^2))*R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}])/(-1 + q) + 
     (q^8*z*(-1 - q^2 - q*(-2 + z) + 2*q^3*z + 2*q^6*z - 2*q^7*z + q^8*z^2)*
       R1[{{1}, {{2, 1, 1}, {4, 2, 0}}}])/(-1 + q^2) - 
     q^3*z*R1[{{1}, {{2, 1, 2}, {0, 0, 0}}}] - q^2*z*(1 - 2*q - q^2 + q^3*z)*
      R1[{{1}, {{2, 1, 2}, {0, 0, 1}}}] + q^2*(1 - q*z + q^3*z^2)*
      R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}] - 
     (q^2*(-1 + q - q*z - q^2*z + q^3*z)*R1[{{1}, {{2, 1, 2}, {0, 1, 1}}}])/
      (-1 + q) + (q^2*z*(-1 - q^4*z + q^5*z)*
       R1[{{1}, {{2, 1, 2}, {0, 2, 1}}}])/(-1 + q) + 
     (q^2*(1 + q^4*z^2 + 2*q^5*z^2 + q*(1 + z) - q^2*(1 + z^2) - 
        q^3*(1 - 3*z + z^2))*R1[{{1}, {{2, 1, 2}, {1, 1, 1}}}])/(-1 + q^2) - 
     (q^2*(1 + 2*q^5*z^2 + q*(1 + z) + q^4*(1 + z^2) - q^2*(2 + z^2) - 
        q^3*(1 - 3*z + z^2))*R1[{{1}, {{2, 1, 2}, {1, 2, 1}}}])/(-1 + q^2) + 
     q^5*z*(1 + q*z)*R1[{{1}, {{2, 1, 2}, {3, 0, 1}}}] + 
     (q*(2 - 2*q + q^2*z - q^3*z^2 + q^4*z^2)*
       R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}])/(-1 + q) - 
     (q*(1 + z - q^5*z^2 - q*(1 + z) + q^3*z*(1 + z))*
       R1[{{1}, {{2, 2, 0}, {0, 0, 1}}}])/(-1 + q) + 
     q^2*R1[{{1}, {{2, 2, 0}, {0, 0, 2}}}] - 
     (q*(-1 + q - z + q*z - q^2*z - q^3*z^2 + q^5*z^2)*
       R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}])/(-1 + q) + 
     (q*(1 + q^2*(-1 + z) + 2*q^5*z^2 + q^6*z^2 - q^4*z*(1 + z) + q*(2 + z) - 
        q^3*(2 - 3*z + z^2))*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/(-1 + q^2) - 
     ((2 - 2*q + 2*q^2*z - q^3*z + q^4*z^2 - q^5*z^2)*
       R1[{{1}, {{2, 2, 0}, {0, 1, 2}}}])/(-1 + q) - 
     ((1 + q - 4*q^2 + q^4*(2 - 4*z) + q^3*(-1 + z) - 3*q^5*(-1 + z) + q^6*z)*
       R1[{{1}, {{2, 2, 0}, {0, 2, 2}}}])/(q^2*(-1 + q^2)) - 
     (q^2*(1 + q*(-1 + z) - q^2*z^2 + q^4*z^2)*
       R1[{{1}, {{2, 2, 0}, {1, 1, 2}}}])/(-1 + q) + 
     ((-1 + q^2 - q*z + q^3*(-1 + z)*z + q^4*z^2 - 2*q^5*z^2)*
       R1[{{1}, {{2, 2, 0}, {1, 2, 2}}}])/(-1 + q) + 
     q^2*(-1 + z + q*z)*R1[{{1}, {{2, 2, 1}, {-1, 0, 1}}}] + 
     q^2*R1[{{1}, {{2, 2, 1}, {-1, 0, 2}}}] - 
     ((q^2 - q^3 + q^4*z + q^6*z^2 - q^7*z^2)*
       R1[{{1}, {{2, 2, 1}, {-1, 1, 2}}}])/(-1 + q) - 
     q^4*z^2*R1[{{1}, {{2, 2, 1}, {0, 0, 0}}}] - 
     (q*(2 + q + q^3*z + q^2*(-3 + 2*z))*R1[{{1}, {{2, 2, 1}, {0, 0, 1}}}])/
      (-1 + q) - (q^2*(-1 + q - q^2*z - q^3*z^2 + q^4*z^2)*
       R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}])/(-1 + q) - 
     (q^2*(-2 - q*(-2 + z) + z + q^3*z^2 - q^4*z^2 + q^5*z^2 - q^2*z*(1 + z))*
       R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}])/(-1 + q) - 
     q^2*z*(1 + q^3*z)*R1[{{1}, {{2, 2, 1}, {0, 1, 2}}}] + 
     q^5*z^2*R1[{{1}, {{2, 2, 1}, {0, 2, 1}}}] - 
     (q*(1 + q^4*(2 - 3*z)*z + q^5*(-3 + z)*z + q*(1 + z) + q^2*(-1 + 3*z) + 
        q^6*z*(3 + 4*z) + q^3*(-1 + 2*z - 2*z^2))*
       R1[{{1}, {{2, 2, 1}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^2*(1 + q^2*(-1 + z) + 2*q^5*z^2 + 2*q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + 2*z) - q^3*(1 - 3*z + z^2))*
       R1[{{1}, {{2, 2, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     (q^6*z*(2 - 2*q + q^2*z)*R1[{{1}, {{2, 2, 1}, {2, 0, 0}}}])/(-1 + q^2) + 
     q^3*z*R1[{{1}, {{2, 2, 2}, {-1, 0, 0}}}] - q^3*(-1 + z + q^3*z^2)*
      R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}] + 
     q^5*z^2*R1[{{1}, {{2, 2, 2}, {0, 1, 0}}}] + 
     q^3*(-1 + (1 + q)*z + (-1 + q)*q^2*z^2)*
      R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}] - q^4*z*(1 + q*z)*
      R1[{{1}, {{2, 2, 2}, {0, 2, 0}}}] - q^3*z*(1 + q^2*z)*
      R1[{{1}, {{2, 2, 2}, {0, 2, 1}}}] + 
     q^3*(-1 + (1 + q)*z + q*(1 + q)*z^2)*R1[{{1}, {{2, 2, 2}, {1, 1, 0}}}] - 
     ((q^3 - q^5 - q^4*z + q^6*z - 2*q^8*z + q^7*z*(2 + z))*
       R1[{{1}, {{2, 2, 2}, {1, 2, 1}}}])/(-1 + q^2) - 
     q^3*z*(1 + q*z)*R1[{{1}, {{2, 2, 2}, {2, 0, 0}}}] - 
     q^5*z^2*(-1 + q^4*z)*R1[{{1}, {{3, 0, 0}, {1, 2, 1}}}] - 
     ((1 - 3*q^2 + 3*q^4 - q^14 + q^16 + q^7*(1 - 2*z) + q*z - 3*q^3*z + 
        2*q^9*z + q^15*z + q^11*(-1 + z)*z + 3*q^20*(-1 + z)*z + 
        q^21*(-1 + z)*z - q^13*z^2 + 2*q^18*z^2 + q^25*(3 - 4*z)*z^2 - 
        3*q^23*z^3 - q^26*z^3 + q^27*z^3 + q^28*z^4 + q^8*(1 + z) + 
        q^10*z*(1 + z) - q^12*z*(1 + z) - 2*q^22*z^2*(1 + z) - q^6*(2 + z) + 
        q^19*z^2*(3 + z) + q^17*z*(1 + 2*z) + q^5*(-1 + 3*z) - 
        q^24*z^2*(-1 + 3*z + z^2))*R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) + q^6*z*(-1 + q^2 + q^4*z)*
      R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((1 - 2*q^2 + 2*q^4 - q^6 + q^8*(-5 + z) - q^9*(-4 + z) - q^7*(-3 + z) + 
        q*z - 2*q^3*z + 2*q^5*z + 3*q^17*(-1 + z)*z - q^24*(-3 + z)*z^2 + 
        q^22*(-2 + z)^2*z^2 + 4*q^23*(-1 + z)*z^3 - 4*q^25*z^4 - q^26*z^4 - 
        3*q^19*z^2*(2 + z) + q^13*(-2 + 4*z) + q^18*z*(2 + 7*z - 5*z^2) + 
        q^15*(z - 4*z^2) + q^12*(-1 + z - z^2) + q^11*(1 + 3*z - z^2) + 
        q^16*z*(1 - z + z^2) - q^10*(-1 + 2*z + z^2) - 
        q^21*z^2*(2 + 3*z + z^2) + q^14*(-1 + 3*z + 4*z^2) + 
        q^20*z*(-1 + 9*z^2))*R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) + q^5*z^2*(-1 + q^4*z)*
      R1[{{1}, {{3, 0, 1}, {1, 2, 1}}}] + q^6*z^2*(-1 + q^4*z)*
      R1[{{1}, {{3, 0, 2}, {1, 2, 1}}}] + 
     (q*(2 - 2*q + q^2*z - q^3*z^2 + q^4*z^2)*
       R1[{{1}, {{3, 1, 0}, {0, 0, 0}}}])/(-1 + q) + 
     q*(1 - q*z - q^2*z + 2*q^3*z^2 + q^4*z^2)*
      R1[{{1}, {{3, 1, 0}, {0, 0, 1}}}] - q*(1 - q*z + 2*q^3*z^2 + q^4*z^2)*
      R1[{{1}, {{3, 1, 0}, {0, 1, 0}}}] + q*(-1 + q^2*z)*(-1 + 2*q*z + q^2*z)*
      R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{3, 1, 0}, {0, 1, 2}}}] - 
     (q^3*z*(1 - q + q^3*z - q^2*(1 + z))*R1[{{1}, {{3, 1, 0}, {0, 2, 1}}}])/
      (-1 + q) - ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) - 
     (q^5*z*(-3 + q^2*(1 - 2*z) - 2*q^3*(-1 + z) + q^6*z^2 - q^4*z*(1 + z))*
       R1[{{1}, {{3, 1, 0}, {1, 2, 1}}}])/(-1 + q^2) + 
     q^4*z*(-1 + q^2 + q^4*z)*R1[{{1}, {{3, 1, 0}, {1, 2, 2}}}] - 
     (q^2*(-1 + q + q*z^2 - 3*q^2*z^2 + 3*q^3*z^2)*
       R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}])/(-1 + q) - 
     (q^2*(2 + z + q^2*(-1 + z)*z - q^3*z^2 - q^5*z^3 + q^6*z^3 + 
        q*(-2 + z - z^2))*R1[{{1}, {{3, 1, 1}, {0, 0, 1}}}])/(-1 + q) - 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + 3*q^21*z^2 + q^19*(-2 + z)*z^2 + 
        q^23*(-2 + z)*z^2 - q^24*(-1 + z)*z^3 + q^26*z^4 + q^17*z*(1 + z) - 
        q^22*z^2*(1 + z) - q^2*(2 + z) - q^16*z*(3 + z) + q^20*z*(-1 + 2*z) + 
        q^4*(1 + 2*z) - q^13*(1 + z^2))*R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}])/
      ((-1 + q)*q^12*(-1 + q^5*z)) + 
     (q*(-1 + q*(-1 + z) + 2*q^4*z^2 - 2*q^5*z^2 + q^8*z^3 + q^2*(1 + z) - 
        q^6*z^2*(2 + z) + q^3*(1 - 4*z + z^2))*
       R1[{{1}, {{3, 1, 1}, {0, 1, 0}}}])/(-1 + q^2) + 
     ((1 + q^7 + q^15*(1 - 3*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + 2*q^14*z + 
        2*q^17*z - q^18*(-1 + z)*z + q^11*z^2 + 2*q^21*z^2 - 2*q^22*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*z^3 - q^24*z^4 + q^26*z^4 - q^2*(2 + z) - 
        q^16*z*(2 + z) + q^4*(1 + 2*z) + q^20*z*(-1 + 3*z) - q^13*(1 + z^2))*
       R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/((-1 + q)*q^12*(-1 + q^5*z)) - 
     (q^2*z*(1 + 2*q - q^2 - 2*q^3 - q^5*(-3 + z) + q^6*z^2 - q^4*(1 + z)^2)*
       R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(-1 + q^2) - 
     (q^2 - q^3*z + q^5*(-1 + z)*z - q^6*z^3)*
      R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}] - 
     (q^2*z*(-2 + 2*q - q^3 - q^2*z + q^5*z^2 - q^4*(-1 + z^2))*
       R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}])/(-1 + q) - 
     (q^3*z*(2 - 2*q + q^2*z)*R1[{{1}, {{3, 1, 1}, {1, 0, 0}}}])/(-1 + q^2) + 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + q^6*z + 2*q^11*z + q^12*z + 
        q^13*(-1 + z)*z - 2*q^18*(-2 + z)*z^2 + q^23*(-3 + z)*z^3 - 
        q^20*z^4 + q^24*z^4 - q^25*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z) + q^15*z^2*(1 + z) + q^22*z^3*(3 + z) - 
        q^17*z^2*(4 + z) + q^14*z*(-1 + 2*z) + q^21*z^2*(-1 + 2*z) + 
        q^16*(z - 4*z^2) + q^19*(z^2 - 3*z^3))*
       R1[{{1}, {{3, 1, 1}, {1, 1, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) + (q^3*(1 + q + z + 2*q*z + 4*q^4*(1 - 2*z)*z + 
        2*q^9*z^3 + q^10*z^3 - q^8*z^2*(1 + z) + q^5*z*(2 + z) + 
        q^6*z*(-1 + 4*z) - q^7*z*(1 - 3*z + z^2) - q^3*(1 + 2*z^2) + 
        q^2*(-1 - 5*z + 2*z^2))*R1[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/
      (-1 + q^2) - (q^3*(1 + q^2*z + q^5*(-2 + z)*z + q^6*z^2 - q*(1 + z) - 
        q^4*z*(1 + z) + q^3*z*(3 + 2*z))*R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/
      (-1 + q) - (q^4*z*(2 - 2*q + q^2*z)*R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}])/
      (-1 + q^2) + (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - q*z + 
        2*q^3*z - q^5*z - 2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - 
        q^14*z^2 + q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + 
        q^25*z^4)*R1[{{1}, {{3, 1, 1}, {4, 2, 0}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*(-1 + q^2 + q^3*(-4 + z)*z - q^4*z^2 - 3*q^5*z^2 - q^6*z^3 + 
        q^8*z^3)*R1[{{1}, {{3, 1, 2}, {0, 0, 1}}}])/(-1 + q^2) + 
     (q^2*(-1 - q + q^2 + q^4*z^2 - 2*q^5*z^2 + q^8*z^3 - q^6*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2))*R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}])/(-1 + q^2) + 
     q^3*(-1 + z + q^3*z^2)*R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}] - 
     q^4*z*(1 + q*z)*R1[{{1}, {{3, 1, 2}, {0, 2, 0}}}] - 
     (q^3*z*(-1 + 2*q - q^2 + q^3*z)*R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}])/
      (-1 + q) + (q^5*z*(1 + q^2 + q^3*(-2 + z) + 2*q^4*z)*
       R1[{{1}, {{3, 1, 2}, {1, 1, 1}}}])/(-1 + q^2) - 
     (q^4*(-1 + q^3*(-2 + z)*z - q^6*z^3 + q^7*z^3 + q*z*(1 + z) - 
        q^2*(-1 + z + z^2))*R1[{{1}, {{3, 1, 2}, {1, 2, 1}}}])/(-1 + q) + 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R1[{{1}, {{3, 2, 0}, {0, 0, 0}}}])/
      (-1 + q^2) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^18*z + 
        q^7*(-1 + z)*z - q^13*(-1 + z)*z + 4*q^15*z^2 - 5*q^20*z^2 - 
        q^25*(-3 + z)*z^3 - q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 
        2*q^3*(1 + z) - q^8*z*(1 + z) + q^6*z*(2 + z) + q^5*(1 + 2*z) - 
        q^29*z^4*(1 + 2*z) - q^14*z*(-2 + z^2) + q^17*z*(-1 + z^2) - 
        q^11*(1 + z^2) + q^26*z^3*(2 + z^2) + q^23*z^2*(-1 - 2*z + z^2) + 
        2*q^16*z*(-1 + z + z^2) - q^9*(1 + z + z^2) - q^10*(-2 + 2*z + z^2) - 
        q^21*z^2*(-1 + 2*z + z^2) + q^27*z^3*(-4 + 3*z + z^2) - 
        q^22*z^2*(-5 + 5*z + z^2) - q^19*z*(-1 + 6*z + z^2) + 
        q^24*z^2*(-1 + 6*z + 3*z^2))*R1[{{1}, {{3, 2, 0}, {0, 0, 1}}}])/
      ((-1 + q)*q^15*(1 + q)*z*(-1 + q^5*z)) - 
     ((-1 + 4*q^6 - 2*q^15 - q^2*(-4 + z) - 5*q^5*z - 2*q^9*z - q^10*z - 
        4*q^22*z^2 + 2*q^25*(-1 + z)*z^3 - q^26*z^4 - 2*q^27*z^4 - 
        q*(1 + z) + q^13*(1 + z)^2 - q^8*(2 + z) - q^11*z*(2 + z) + 
        2*q^17*z*(2 + z) + q^23*z^2*(2 + z) - q^18*z*(3 + z) + 
        q^4*(-5 + 2*z) + q^7*(-1 + 4*z) + q^3*(2 + 4*z) + q^21*(z - 5*z^2) + 
        q^12*(z - 2*z^2) + 2*q^20*z*(1 + z - z^2) - q^19*z*(6 - 3*z + z^2) + 
        q^24*z^2*(4 - 2*z + z^2) + q^16*(-1 + 5*z + z^2) + 
        q^14*(2 - z + 2*z^2))*R1[{{1}, {{3, 2, 0}, {0, 0, 2}}}])/
      ((-1 + q)*q^13*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^18*z - q^7*(-1 + z)*z + 
        q^13*(-1 + z)*z - 4*q^15*z^2 + 6*q^20*z^2 + q^25*(-4 + z)*z^3 + 
        q^28*(-1 + z)*z^4 - q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^8*z*(1 + z) - q^6*z*(2 + z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) + 
        q^29*z^4*(1 + 2*z) + q^14*z*(-2 + z^2) + q^11*(1 + z^2) - 
        q^26*z^3*(2 + z^2) - 2*q^16*z*(-1 + z + z^2) + q^9*(1 + z + z^2) + 
        q^10*(-2 + 2*z + z^2) + q^21*z^2*(-1 + 2*z + z^2) - 
        q^27*z^3*(-5 + 3*z + z^2) + q^22*z^2*(-6 + 5*z + z^2) + 
        q^19*z*(-1 + 6*z + z^2) + q^17*(z - z^3) + 
        q^24*(z^2 - 6*z^3 - 3*z^4) + q^23*(z^2 + 2*z^3 - z^4))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}])/((-1 + q)*q^15*(1 + q)*z*
       (-1 + q^5*z)) - ((1 - 4*q^6 + 2*q^15 + q^7*(1 - 4*z) + q^4*(5 - 2*z) + 
        q^2*(-4 + z) + 5*q^5*z + 2*q^9*z + q^10*z + 3*q^18*z - 2*q^23*z^2 - 
        q^22*(-4 + z)*z^2 - 2*q^25*(-1 + z)*z^3 + q^26*z^4 + 2*q^27*z^4 + 
        q*(1 + z) - q^13*(1 + z)^2 + q^8*(2 + z) + q^11*z*(2 + z) - 
        q^17*z*(4 + z) + q^12*z*(-1 + 2*z) - 2*q^3*(1 + 2*z) + 
        q^21*z*(-1 + 5*z) + q^14*(-2 + z - 2*z^2) + q^19*z*(6 - 3*z + z^2) - 
        q^24*z^2*(4 - 2*z + z^2) + 2*q^20*z*(-1 - z + z^2) - 
        q^16*(-1 + 5*z + z^2))*R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}])/
      ((-1 + q)*q^13*(-1 + q^5*z)) + 
     (q^2*z*(1 + q - 2*q^2 + q^5*(3 - 2*z) + q^3*(-1 + z) + q^6*z^2 - 
        q^4*z*(2 + z))*R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/(-1 + q^2) - 
     q^6*z^3*R1[{{1}, {{3, 2, 0}, {0, 2, 1}}}] - 
     (q^3*z*(-2 + 2*q - q^2*(-1 + z) + q^4*(-1 + z) + 3*q^7*z^2 + q^8*z^2 + 
        q^3*(1 + z) - q^6*z*(1 + z) + q^5*(-1 + 3*z - 2*z^2))*
       R1[{{1}, {{3, 2, 0}, {1, 0, 0}}}])/(-1 + q^2) - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + q^6*z - 2*q^17*z^2 - 
        q^18*(-2 + z)*z^2 - q^19*z^3 + q^20*z^3 + 2*q^22*z^3 + 
        q^23*(-2 + z)*z^3 + q^24*z^4 - q^25*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z))*R1[{{1}, {{3, 2, 0}, {1, 1, 2}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) + 
     ((1 - 2*q^2 + q^4 + q^5*(-1 + z) + q*z - 2*q^3*z - q^7*z + q^10*z + 
        q^12*z^2 + q^19*z^3 - q^24*z^4 - q^6*(1 + z) + q^11*z*(1 + z))*
       R1[{{1}, {{3, 2, 0}, {1, 2, 2}}}])/(q^10*(-1 + q^5*z)) - 
     (q^9*z^2*(2 - 2*q + q^2*z)*R1[{{1}, {{3, 2, 0}, {2, 0, 0}}}])/
      (-1 + q^2) + q^2*(1 - 2*q*z + q^2*z^2 + q^3*z^2 + q^4*z^2)*
      R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}] + 
     q^3*R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}] - 
     (q^3*(1 - q^2*(-2 + z)*z + 2*q^4*z^2 - q^3*z*(1 + 2*z) + q*(-1 + z^2))*
       R1[{{1}, {{3, 2, 1}, {-1, 1, 2}}}])/(-1 + q) - 
     (q^6*z*(2 - 2*q + q^2*z)*R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}])/(-1 + q^2) + 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 + 3*q^18*z^2 + q^25*(1 - 2*z)^2*z^2 + 
        2*q^23*(-2 + z)*z^3 - 2*q^28*z^5 + q^30*z^5 + q^31*z^5 + q*(1 + z) - 
        2*q^3*(1 + z) - q^8*z*(1 + z) + 2*q^16*z^2*(1 + z) - 
        q^29*z^4*(1 + z) + q^6*z*(2 + z) + q^5*(1 + 2*z) + 
        q^22*z^2*(4 + 3*z) - q^27*z^3*(6 + 5*z) - q^14*z*(-2 + z^2) - 
        q^11*(1 + z^2) + q^17*z*(2 + z^2) - q^21*z^2*(3 + z^2) + 
        q^26*z^3*(4 - 2*z + z^2) - q^9*(1 + z + z^2) - 
        q^10*(-2 + 2*z + z^2) + q^24*z^2*(2 + 5*z^2) - 
        q^20*z*(1 - 2*z + 6*z^2) - 2*q^19*(z + 2*z^3))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 1}}}])/((-1 + q)*q^15*(1 + q)*z*
       (-1 + q^5*z)) - ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + 
        q^13*(-1 + z)*z - 6*q^15*z^2 + q^17*(3 - 2*z)*z^2 - q^18*z^3 + 
        2*q^23*z^3 - q^27*(-4 + z)*z^3 + q^28*(-1 + z)*z^4 - q^31*z^5 - 
        q*(1 + z) + 2*q^3*(1 + z) + q^8*z*(1 + z) + q^29*z^4*(1 + z) - 
        q^6*z*(2 + z) - q^25*z^3*(3 + z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) + 
        q^20*z^2*(5 + 4*z) + q^19*z^2*(2 + 2*z - z^2) + q^22*z^2*(-4 + z^2) + 
        q^14*z*(-2 + z^2) + q^11*(1 + z^2) + q^24*z^3*(-2 - 3*z + z^2) + 
        q^9*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) + q^21*z^2*(-1 + 2*z^2) - 
        q^26*z^3*(1 - 2*z + 2*z^2) + q^16*(z - 2*z^2 - 2*z^3))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}])/((-1 + q)*q^14*(1 + q)*z*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + 
        q^18*z + q^7*(-1 + z)*z - q^13*(-1 + z)*z + 4*q^15*z^2 - 2*q^28*z^5 + 
        q^30*z^5 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - q^8*z*(1 + z) - 
        q^21*z^3*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) + 
        q^22*z^2*(4 + z) + q^5*(1 + 2*z) - q^27*z^3*(5 + 2*z) - 
        q^14*z*(-2 + z^2) - q^11*(1 + z^2) + q^17*z*(1 - z + z^2) + 
        q^26*z^3*(2 - z + z^2) - q^9*(1 + z + z^2) - q^10*(-2 + 2*z + z^2) + 
        q^23*z^2*(-1 - z + 2*z^2) - q^19*z*(1 + z + 2*z^2) + 
        q^16*z*(-1 + 2*z + 2*z^2) + q^24*z^2*(1 + z + 3*z^2) - 
        q^20*z*(1 + 2*z + 4*z^2) + q^25*(z^2 + 2*z^4))*
       R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}])/((-1 + q)*q^15*(1 + q)*z*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + 
        q^7*(-1 + z)*z - q^13*(-1 + z)*z + 6*q^15*z^2 - q^23*(-1 + z)*z^2 - 
        q^29*z^4 - q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) + 2*q^16*z^2*(1 + z) + 4*q^22*z^2*(1 + z) + 
        q^6*z*(2 + z) + q^5*(1 + 2*z) + q^25*z^3*(3 + 5*z) - 
        q^20*z^2*(5 + 8*z) - q^14*z*(-2 + z^2) - q^11*(1 + z^2) + 
        q^18*z*(-1 - z + z^2) - 2*q^21*z^2*(1 - z + z^2) - 
        q^9*(1 + z + z^2) - q^10*(-2 + 2*z + z^2) - 
        q^27*z^3*(5 + 2*z + z^2) + q^17*z*(1 - 4*z + 2*z^2) + 
        q^26*z^3*(3 - 4*z + 2*z^2) + q^19*z*(-1 + 5*z - 4*z^2 + z^3) - 
        q^24*z^2*(-1 + 5*z - 4*z^2 + z^3))*R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^14*(1 + q)*z*(-1 + q^5*z)) + 
     (q^4*z*(-1 + q - q*z - q^4*z^2 + q^5*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}])/(-1 + q) - 
     (q^5*z*(2 - 2*q + q^2*z)*(1 + q^5*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/
      (-1 + q^2) - (q^4*z*(-2 + 2*q - q^2*z - q^4*z^2 + q^5*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 2, 1}}}])/(-1 + q) - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 + q^22*(5 - 2*z)*z^2 + 
        q^17*(-1 + z)*z^2 + q^27*(-5 + z)*z^3 + q^23*(-2 + z)*z^3 - 
        q^21*z^4 - q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) - 
        2*q^20*z^2*(3 + z) + q^25*z^3*(4 + z) + q^5*(1 + 2*z) - 
        q^19*z^2*(1 + 2*z) + q^24*z^3*(1 + 3*z) - q^14*z*(-2 + z^2) - 
        q^11*(1 + z^2) + q^26*z^3*(2 - 2*z + z^2) - q^9*(1 + z + z^2) - 
        q^10*(-2 + 2*z + z^2) + q^16*z*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/((-1 + q)*q^13*(1 + q)*z*
       (-1 + q^5*z)) + (q^5*z*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + 
        q*(1 + z) - q^4*z*(1 + z) + q^3*(-1 + 3*z - 2*z^2))*
       R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}])/(-1 + q^2) - 
     ((1 - 3*q^2 + 3*q^4 + q^7*(1 - 2*z) + q*z - 3*q^3*z + q^9*z + q^10*z + 
        2*q^15*z + q^12*(-1 + z)*z + 9*q^18*z^2 - 5*q^23*z^3 + 
        q^27*(2 - 5*z)*z^3 - 3*q^28*z^4 + q^8*(1 + z) + q^11*z*(1 + z) - 
        q^6*(2 + z) - q^13*z*(2 + z) - q^17*z*(3 + z) + q^5*(-1 + 3*z) + 
        q^26*z^3*(1 + 3*z) + q^22*z^2*(1 + 6*z) + q^16*(-1 + z - 5*z^2) - 
        q^14*(-1 + z^2) + q^19*z*(1 + z + z^2) - q^24*z^2*(2 + z + z^2) + 
        q^21*z*(1 - 2*z + 2*z^2) + q^25*z^2*(1 - 2*z + 3*z^2) - 
        q^20*(z + 3*z^3))*R1[{{1}, {{3, 2, 1}, {1, 1, 1}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-2 + 2*q - 2*q^2*z + q^3*z)*R1[{{1}, {{3, 2, 1}, {1, 2, 1}}}])/
      (-1 + q) - ((-1 + q^11 - q^2*(-2 + z) - 2*q^12*z - q^13*z - 3*q^14*z + 
        q^17*(2 - 3*z)*z - q^7*(-1 + z)*z + 5*q^20*z^2 - 
        2*q^27*(-2 + z)*z^3 + q^28*z^5 - q^31*z^5 - q*(1 + z) + 
        2*q^3*(1 + z) + q^29*z^4*(1 + z) - q^6*z*(2 + z) + q^8*z*(2 + z) + 
        q^19*z^2*(2 + z) + q^4*(-1 + 2*z) + q^25*z^3*(-1 + 2*z) - 
        q^5*(1 + 2*z) - 2*q^15*z*(1 + 2*z) - q^24*z^3*(1 + 2*z) - 
        q^22*z^2*(6 - 7*z + z^2) - q^26*z^3*(1 - z + z^2) + 
        q^10*(-2 + z + z^2) + q^21*z^2*(-1 + 4*z + z^2) - 
        q^16*z*(-1 + 5*z + z^2) + q^18*z*(1 - z + 2*z^2) + 
        q^9*(1 + z + 2*z^2) - q^23*z^2*(1 - 2*z + 3*z^2))*
       R1[{{1}, {{3, 2, 1}, {3, 2, 2}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) + (q^14*z^2*(2 - 2*q + q^2*z)*
       R1[{{1}, {{3, 2, 1}, {4, 2, 0}}}])/(-1 + q^2) + 
     q^6*z^2*R1[{{1}, {{3, 2, 2}, {-1, 0, 0}}}] + 
     q^3*(-1 + q*z)^2*R1[{{1}, {{3, 2, 2}, {-1, 0, 1}}}] - 
     (q^3*(-1 + 2*q*z - 2*q^4*z - q^3*z*(2 + z) + q^5*z*(2 + z) - 
        q^2*(-1 + z^2))*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^3 - q^4*z)*R1[{{1}, {{3, 2, 2}, {0, 0, 0}}}] - 
     (q^3*(1 + q^2*(-1 + z) - q*z + q^3*z + q^7*z^3 + q^8*z^3 - 
        q^6*z^2*(1 + z) + q^4*z*(1 + 2*z) - q^5*z*(2 + z^2))*
       R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}])/(-1 + q^2) - 
     (q^5*z - q^8*z^3)*R1[{{1}, {{3, 2, 2}, {0, 2, 1}}}] - 
     (q^3*(-1 - q + q^2 - 2*q^5*z^2 - q^6*z^3 + q^8*z^3 + 
        q^3*(1 - 4*z + z^2))*R1[{{1}, {{3, 2, 2}, {1, 1, 0}}}])/(-1 + q^2) - 
     (q^3*(1 + q + 2*q^4*(1 - 2*z)*z + 2*q^10*z^3 + 2*q^5*z*(1 + z) - 
        q^8*z^2*(1 + z) + 2*q^9*z^2*(-1 + 2*z) - q^2*(1 + 2*z) + 
        q^6*z*(-1 + 3*z) + q^3*(-1 + 2*z - 2*z^2) - q^7*z*(1 - 5*z + 2*z^2))*
       R1[{{1}, {{3, 2, 2}, {1, 2, 1}}}])/(-1 + q^2) - 
     ((-z - q^6*z + q^8*z - q^9*(-3 + z)*z - q*(-1 + z)*z + q^3*(-1 + z)*z + 
        q^11*z^2 + 3*q^12*z^2 + q^14*(-2 + z)*z^2 + q^13*(-1 + z)*z^2 + 
        q^15*z^3 + q^17*z^4 - q^18*z^4 + q^5*(1 + z) + q^2*z*(1 + z) - 
        q^7*z*(3 + z) - q^10*z*(1 + 2*z) - q^4*(1 + z^2))*
       R1[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/((-1 + q)*q^3*(-1 + q^5*z)) - 
     (q*z*(-1 + q^7 - q^2*(-1 + z) - q^10*(-1 + z)^2 + q^4*z + 
        q^14*(3 - 2*z)*z - 2*q^11*z^2 + q^15*z^3 - q*(1 + z) + q^3*(1 + z) + 
        q^8*(1 + z) + q^9*(-1 + 2*z) + q^12*z*(-1 + 2*z) - q^13*(z + z^3))*
       R1[{{1}, {{4, 0, 0}, {3, 2, 1}}}])/(-1 + q^2) - 
     ((z + q^6*z - q^8*z + q^9*(-3 + z)*z + q*(-1 + z)*z - q^3*(-1 + z)*z - 
        q^11*z^2 - 3*q^12*z^2 - q^14*(-2 + z)*z^2 - q^13*(-1 + z)*z^2 - 
        q^15*z^3 - q^17*z^4 + q^18*z^4 - q^5*(1 + z) - q^2*z*(1 + z) + 
        q^7*z*(3 + z) + q^10*z*(1 + 2*z) + q^4*(1 + z^2))*
       R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/((-1 + q)*q^3*(-1 + q^5*z)) - 
     ((z + q^6*z - q^8*z + q^9*(-3 + z)*z + q*(-1 + z)*z - q^3*(-1 + z)*z - 
        q^11*z^2 - 3*q^12*z^2 - q^14*(-2 + z)*z^2 - q^13*(-1 + z)*z^2 - 
        q^15*z^3 - q^17*z^4 + q^18*z^4 - q^5*(1 + z) - q^2*z*(1 + z) + 
        q^7*z*(3 + z) + q^10*z*(1 + 2*z) + q^4*(1 + z^2))*
       R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/((-1 + q)*q^2*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + 2*q^4 + q^6*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z + 
        q^16*(-1 + z)^2*z + q^7*z^2 - q^24*z^3 - 4*q^25*z^4 - q^26*z^4 + 
        2*q^20*z^2*(-1 + 4*z) + q^10*(1 + z - 3*z^2) + q^11*(1 + 5*z - z^2) + 
        q^22*z^2*(5 - 6*z + z^2) - q^17*z*(4 - 3*z + z^2) + 
        q^8*(-1 - z + z^2) - q^21*z^2*(2 + z + z^2) - q^9*(-3 + 4*z + z^2) + 
        q^15*z*(1 - 5*z + 2*z^2) + q^23*z^2*(1 - 2*z + 5*z^2) + 
        q^18*(z + 2*z^2 - 5*z^3) + q^19*(z - 4*z^2 - 3*z^3) + 
        q^13*(-2 + z + z^2 - z^3) - q^12*(1 - 3*z + z^3) + 
        q^14*(-1 + 2*z + 6*z^2 + z^3))*R1[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/
      (q^9*(-1 + q^2)) - q^5*z*(1 + q + q*z)*(-1 + q^5*z)*
      R1[{{1}, {{4, 0, 2}, {2, 2, 1}}}] + 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R1[{{1}, {{4, 1, 0}, {0, 0, 0}}}])/
      (-1 + q^2) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^18*z + 
        q^7*(-1 + z)*z - q^13*(-1 + z)*z + 4*q^15*z^2 + q^20*(-4 + z)*z^2 - 
        5*q^22*(-1 + z)*z^2 - 2*q^25*(-1 + z)*z^3 + 4*q^27*(-1 + z)*z^3 - 
        q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) + q^5*(1 + 2*z) + 
        q^19*(z - 5*z^2) - q^14*z*(-2 + z^2) - q^11*(1 + z^2) + 
        q^23*z^2*(-1 - 2*z + z^2) + q^17*z*(-1 - z + z^2) + 
        2*q^16*z*(-1 + z + z^2) - q^9*(1 + z + z^2) + 
        q^26*z^3*(1 + z + z^2) - q^10*(-2 + 2*z + z^2) - 
        q^21*z^2*(-2 + 3*z + z^2) + q^24*z^2*(-1 + 5*z + z^2))*
       R1[{{1}, {{4, 1, 0}, {0, 0, 1}}}])/((-1 + q)*q^15*(1 + q)*z*
       (-1 + q^5*z)) - ((-1 - q^2*(-2 + z) - 2*q^12*z - q^18*z - 
        q^7*(-1 + z)*z + q^13*(-1 + z)*z - 4*q^15*z^2 - q^20*(-5 + z)*z^2 + 
        q^27*(5 - 4*z)*z^3 + q^28*(-1 + z)*z^4 - q^31*z^5 - q*(1 + z) + 
        2*q^3*(1 + z) + q^8*z*(1 + z) + q^29*z^4*(1 + z) - q^6*z*(2 + z) + 
        q^25*z^3*(-3 + 2*z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) + 
        q^22*z^2*(-6 + 5*z) + q^19*z*(-1 + 5*z) + q^14*z*(-2 + z^2) + 
        q^11*(1 + z^2) - 2*q^16*z*(-1 + z + z^2) + q^9*(1 + z + z^2) - 
        q^26*z^3*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) + 
        q^21*z^2*(-2 + 3*z + z^2) - q^24*z^2*(-1 + 5*z + z^2) + 
        q^17*(z + z^2 - z^3) + q^23*(z^2 + 2*z^3 - z^4))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/((-1 + q)*q^15*(1 + q)*z*
       (-1 + q^5*z)) - ((-1 + 3*q^2 - 3*q^4 + q^5*(1 - 3*z) + q^15*(-2 + z) - 
        q*z + 3*q^3*z - q^9*z - q^10*z - q^22*z - q^12*(-1 + z)*z + 
        q^14*(-1 + z)*z + q^23*(3 - 2*z)*z^2 + 2*q^26*z^3 - 2*q^27*z^4 - 
        q^28*z^4 - q^8*(1 + z) - q^11*z*(1 + z) + q^6*(2 + z) + 
        q^16*z*(4 + z) - q^21*z^2*(6 + z) + q^7*(-1 + 2*z) + 
        q^18*z*(-4 + 3*z) + q^20*z*(4 - 3*z - 2*z^2) - 
        q^19*z*(3 - 2*z + z^2) + q^24*z^2*(3 - z + z^2) + 
        2*q^25*z^2*(-1 + z + z^2) + q^13*(1 + z + z^2) + q^17*(1 + 2*z^2))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/((-1 + q)*q^13*(1 + q)*
       (-1 + q^5*z)) - q^3*z*(-1 + q^2 + q^4*z)*
      R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}] + q^5*z*(1 + 2*q*z + q^2*z)*
      R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}] - 
     ((z - 2*q^2*z + 4*q^7*z + q^5*(-3 + z)*z + q*z^2 - 2*q^3*z^2 - 
        7*q^13*z^2 - q^14*(-1 + z)*z^2 + q^21*(-3 + z)*z^3 - 
        q^18*(-2 + z)*z^3 - q^22*z^5 + q^4*(1 + z) - q^19*z^3*(1 + z) + 
        q^8*z*(5 + z) + q^6*(-1 + 2*z) + q^9*z*(-1 + 2*z) + 
        q^10*z*(-4 + 11*z) + q^11*z*(-2 + 7*z - 2*z^2) + 
        2*q^16*z^2*(3 - 5*z + z^2) + q^20*z^3*(1 + z + z^2) - 
        q^12*z*(1 + 4*z + z^2) - q^15*z^2*(-3 + 9*z + z^2) + 
        q^17*(z^2 + 2*z^4))*R1[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^5 - q^7 + q^12*(4 - 6*z) - q^2*(-2 + z) + 3*q^4*z - q^6*z + 
        2*q^15*(1 - 2*z)*z + q^22*(3 - 2*z)*z^2 + q^23*z^4 - q*(1 + z) - 
        q^8*(1 + z) - q^9*(1 + z) - q^11*z*(5 + z) + q^3*(3 + 2*z) - 
        q^10*(3 + 2*z) + q^20*z^2*(1 + 3*z) - q^17*z*(9 - 9*z + z^2) + 
        q^19*z*(1 - 5*z + z^2) - q^21*z^2*(1 + 3*z + z^2) + 
        q^14*(-1 + 6*z + 2*z^2) + q^16*z*(1 + 6*z + 2*z^2) + 
        q^13*(1 - 2*z + 4*z^2) + q^18*(z^2 - 4*z^3))*
       R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - ((1 - 3*q^2 + 2*q^4 - q^7*(-3 + z) + 2*q^5*(-1 + z) + 
        q*z - 3*q^3*z - 2*q^6*z - q^8*(-3 + z)*z + 2*q^10*z^2 + q^11*z^2 + 
        q^25*(-1 + z)*z^2 - 2*q^24*z^3 + q^31*(1 - 2*z)^2*z^3 + q^32*z^4 - 
        4*q^33*z^5 - q^34*z^5 - q^13*(1 + z) + q^9*(-1 + 2*z) + 
        q^20*z*(-5 + 4*z) + 2*q^28*z^3*(-2 + 5*z) - q^23*z^2*(1 + 8*z) + 
        q^29*z^3*(-2 + z - z^2) + q^15*(1 + z - z^2) + 
        q^18*z*(6 + 2*z - z^2) - q^14*(1 + z^2) + q^30*z^3*(5 - 6*z + z^2) + 
        q^19*z*(3 + 2*z + z^2) - q^16*(-1 + 4*z + z^2) + 
        q^21*z*(-3 + 5*z + 2*z^2) + q^22*z*(-1 + 3*z + 3*z^2) + 
        q^26*(z^2 + 3*z^3 - 5*z^4) + q^27*(z^2 - 4*z^3 - 4*z^4))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/((-1 + q)*q^13*(1 + q)*
       (-1 + q^5*z)) - ((1 - q^2 + q^3 + q*z + 3*q^13*z + q^15*(-5 + z)*z + 
        q^17*(-2 + z)^2*z - q^9*(-1 + z)*z + 2*q^11*(-1 + z)*z + q^8*z^2 - 
        2*q^16*z^2 + 3*q^20*(1 - 2*z)*z^2 - 3*q^21*(-1 + z)*z^2 + 
        4*q^19*z^3 + 4*q^24*(1 - 2*z)*z^3 - q^27*(1 - 2*z)^2*z^3 - q^28*z^4 + 
        4*q^29*z^5 + q^30*z^5 - q^12*z*(1 + z) + q^10*z*(2 + z) + 
        q^7*(1 + 2*z) - q^5*(2 + 3*z) + q^6*(1 - 2*z - 2*z^2) + 
        q^18*z*(1 - 6*z + z^2) - q^26*z^3*(5 - 6*z + z^2) + 
        q^14*z*(-4 - 2*z + z^2) + q^4*(-1 + z + z^2) + 
        q^25*z^3*(2 + 2*z + z^2) + q^23*z^2*(-1 + 4*z + z^2) + 
        q^22*z^2*(-2 - 2*z + 3*z^2))*R1[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 + q^8*(5 - 2*z) + q^7*(-3 + z) - q*z + 
        2*q^3*z - 2*q^5*z + q^17*(4 - 5*z)*z + q^12*(-2 + z)*z - 
        q^29*(-3 + z)*z^3 + 2*q^26*(-1 + z)*z^3 + q^30*z^5 + 
        q^27*z^3*(1 + z) + q^15*z*(-5 + 4*z) + q^14*(2 - 5*z - 4*z^2) + 
        2*q^20*z*(1 + 2*z - 4*z^2) + q^23*z^2*(-3 + 13*z - 3*z^2) + 
        q^24*z^2*(-9 + 11*z - 2*z^2) + q^9*(-4 + z - z^2) - 
        q^16*z*(6 + z^2) - q^22*z^2*(5 - 5*z + z^2) - q^13*(-2 + z + z^2) - 
        q^28*z^3*(1 + z + z^2) + q^21*z^2*(9 + 3*z + z^2) + 
        q^10*(-1 + 4*z + z^2) + q^25*z^2*(-1 + 2*z^2) + 
        q^11*(-1 - 3*z + 3*z^2) + q^18*z*(2 - 18*z + 5*z^2) + 
        q^19*z*(2 - z + 5*z^2))*R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     ((1 - 3*q^2 + q^10 + q^7*(2 - 3*z) - q^4*(-4 + z) + q^12*(-3 + z) + 
        2*q^6*(-1 + z) + q*z + q^17*(-3 + z)*z - 3*q^15*z^2 + 
        q^25*(2 - 5*z)*z^3 + q^29*(4 - 3*z)*z^3 + q^27*(-3 + z)*z^3 - 
        q^28*z^5 + q^30*z^5 - q^33*z^5 - 3*q^26*z^3*(1 + z) + 
        q^31*z^4*(1 + z) - q^3*(1 + 3*z) + q^24*z^2*(-1 + 4*z) + 
        q^5*(2 + 4*z) - q^19*z^2*(7 + 4*z) + q^18*z*(3 + 5*z - 5*z^2) - 
        q^9*(-4 + z^2) - q^13*(1 - 4*z + z^2) + q^22*z^2*(9 - 4*z + z^2) + 
        q^16*z*(-1 - z + z^2) - q^8*(5 + z + z^2) - 
        q^21*z^2*(-1 + 2*z + z^2) + q^11*(2 + 4*z + z^2) + 
        q^14*(-1 + 2*z + 4*z^2) + q^23*z^2*(-2 - 2*z + 5*z^2) + 
        q^20*z*(-1 - z + 8*z^2))*R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(2 - 2*q + q^2*z)*R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(-1 + q^2) - 
     (z*(-1 + q^2 + 2*q^5 + q^3*(-1 + z) - q*z - q^4*z + q^6*z + 
        2*q^20*(2 - 3*z)*z^2 - q^24*z^3 + q^27*z^4 + q^25*z^3*(2 + 3*z) + 
        q^15*z*(-5 + 5*z - 2*z^2) + q^16*z*(3 + 2*z - z^2) - q^8*(1 + z^2) - 
        q^22*z^2*(7 - 7*z + z^2) + q^17*z*(6 - 6*z + z^2) + 
        q^11*(-2 - 5*z + z^2) - q^7*(1 + z + z^2) + 
        q^21*z^2*(-1 + 2*z + z^2) + q^9*(-1 + 4*z + z^2) + 
        q^10*(-1 - 2*z + 3*z^2) + q^19*z*(-1 + 8*z + 4*z^2) + 
        q^18*z*(-2 - 3*z + 5*z^2) - q^23*z^2*(1 - 3*z + 5*z^2) + 
        q^12*(1 - 2*z + z^3) + q^13*(3 + z - z^2 + z^3) - 
        q^14*(-1 + 6*z + 7*z^2 + z^3))*R1[{{1}, {{4, 1, 0}, {2, 2, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(2 - 2*q + q^2*z)*R1[{{1}, {{4, 1, 0}, {3, 0, 2}}}])/(-1 + q^2) - 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R1[{{1}, {{4, 1, 0}, {3, 1, 2}}}])/
      (q^2*(-1 + q^5*z)) + (q^3*z*(-1 - q^2 - q*(-2 + z) + 2*q^3*z - q^4*z - 
        q^6*z + q^11*z - q^14*(-1 + z)^2*z - q^5*z^2 - q^8*z^2 + 
        q^18*(3 - 2*z)*z^2 - 2*q^15*z^3 + q^19*z^4 + q^12*z*(1 + z) + 
        q^7*z*(2 + z) + q^13*z*(-1 + 2*z) + q^16*z^2*(-1 + 2*z) - 
        q^17*(z^2 + z^4))*R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{1}, {{4, 1, 0}, {4, 0, 0}}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + (-1 + q)*(1 + q)*z*(1 + q*z)*
      R1[{{1}, {{4, 1, 0}, {4, 1, 0}}}] - 
     (q^3*z*(1 + q^2 + q*(-2 + z) - 2*q^3*z)*
       R1[{{1}, {{4, 1, 0}, {4, 1, 2}}}])/(-1 + q^2) - 
     (q^2*(1 - q*z + q^3*z - 2*q^5*z + q^8*z^3 - q^6*z^2*(1 + z) + 
        q^4*z*(1 + 3*z) + q^2*(-1 + z - z^2))*
       R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}])/(-1 + q^2) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 - q^17*z^3 - q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^8*z*(1 + z) + q^28*z^4*(1 + z) - q^6*z*(2 + z) + q^19*z^2*(2 + z) + 
        q^4*(-1 + 2*z) - q^5*(1 + 2*z) - 2*q^24*z^3*(1 + 2*z) - 
        q^18*z*(1 + 3*z) + q^29*z^4*(1 + 3*z) + q^27*z^3*(5 + 5*z - z^2) + 
        q^14*z*(-2 + z^2) + q^11*(1 + z^2) + q^22*z^2*(-5 - 3*z + z^2) + 
        q^9*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) - 
        q^26*z^3*(3 + 2*z + z^2) + q^21*z^2*(1 + 4*z + z^2) + 
        q^20*z*(1 + 2*z + 3*z^2) + q^16*(z - 2*z^2 - 2*z^3) + 
        q^23*(z^2 + 3*z^3 - z^4) - q^25*(z^2 + 2*z^4))*
       R1[{{1}, {{4, 1, 1}, {0, 0, 1}}}])/((-1 + q)*q^15*(1 + q)*z*
       (-1 + q^5*z)) - ((-1 - 2*q^2*(-1 + z) + q^9*(-1 + z)^2 - 
        q^7*(-2 + z)*z + q^19*(-3 + z)^2*z^2 + q^14*(-1 + z)*z^2 + 
        q^31*(3 - 2*z)*z^4 + q^32*z^6 - q*(1 + z) + 2*q^29*z^4*(1 + z) - 
        q^6*z*(2 + z) - q^28*z^4*(2 + z) + q^8*z*(1 + 2*z) + q^4*(-1 + 3*z) + 
        2*q^21*z^2*(1 + 3*z) + q^25*z^3*(-2 + 11*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) - 2*q^24*z^3*(6 + z^2) - 2*q^10*(1 - 4*z + z^2) + 
        q^27*z^3*(6 - 4*z + z^2) + q^5*(-1 - 2*z + z^2) - 
        q^30*z^4*(1 + z + z^2) + q^12*z*(2 + 3*z + z^2) - 
        q^18*z^2*(6 + 6*z + z^2) + q^26*z^3*(-9 + 7*z + z^2) + 
        q^13*z*(-3 - 3*z + 4*z^2) + q^20*z^2*(4 - 13*z + 5*z^2) - 
        2*q^22*z^2*(1 - 2*z + 5*z^2) + q^17*z*(-1 - 4*z + 9*z^2) + 
        q^16*(z - 2*z^2 - 5*z^3) + q^15*(z - 5*z^2 - 4*z^3) + 
        q^11*(1 - 8*z + 3*z^2 - 2*z^3) + q^23*z^2*(-1 + 13*z + 12*z^2 + z^3))*
       R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/((-1 + q)*q^14*(1 + q)*z*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + 
        q^7*(-1 + z)*z - q^13*(-1 + z)*z + 4*q^15*z^2 - q^22*(-5 + z)*z^2 + 
        q^17*(-1 + z)*z^2 - 5*q^27*z^3 + q^23*(-2 + z)*z^3 - q^21*z^4 - 
        q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) - 
        3*q^20*z^2*(2 + z) + 2*q^25*z^3*(2 + z) + q^5*(1 + 2*z) - 
        q^19*z^2*(1 + 2*z) + q^24*z^3*(1 + 3*z) - q^14*z*(-2 + z^2) - 
        q^11*(1 + z^2) + q^26*z^3*(2 - 2*z + z^2) - q^9*(1 + z + z^2) - 
        q^10*(-2 + 2*z + z^2) + q^16*z*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/((-1 + q)*q^15*(1 + q)*z*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + 2*q^2*(-1 + z) + q^6*z^2 - 
        2*q^8*z^2 - q^14*(-1 + z)*z^2 + 2*q^27*(-4 + z)*z^3 + 
        3*q^31*(-1 + z)*z^4 - q^32*z^6 + q*(1 + z) - q^7*z*(2 + z) + 
        q^9*(-1 + 2*z) + q^5*(1 + 2*z) - q^29*z^4*(3 + 4*z) - 
        q^21*z^2*(5 + 4*z) + q^20*z^2*(-4 + 13*z - 5*z^2) + 
        q^13*z*(3 + 3*z - 4*z^2) + 2*q^25*z^3*(1 - 7*z + z^2) - 
        q^19*z^2*(6 - 7*z + z^2) - q^28*z^3*(1 - 5*z + z^2) + 
        2*q^10*(1 - 4*z + z^2) + q^3*(-2 - 2*z + z^2) - 
        q^12*z*(2 + 3*z + z^2) + q^30*z^4*(1 + 4*z + z^2) + 
        q^18*z^2*(5 + 5*z + z^2) - q^26*z^3*(-12 + 9*z + z^2) + 
        q^24*z^3*(10 + z + 2*z^2) + q^15*z*(-1 + 5*z + 4*z^2) + 
        q^16*z*(-1 + z + 5*z^2) + q^22*z^2*(4 - z + 10*z^2) + 
        q^17*(z + 3*z^2 - 10*z^3) - q^23*z^2*(-2 + 15*z + 9*z^2 + z^3) + 
        q^11*(-1 + 8*z - 3*z^2 + 2*z^3))*R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^14*(1 + q)*z*(-1 + q^5*z)) - 
     ((1 + q)*(1 - q^5 + q^2*(1 - 2*z) + q*(-2 + z) - q^6*(-1 + z) + q^3*z + 
        q^7*z + q^10*z - 2*q^15*z + 2*q^16*z + q^11*(-1 + z)*z - q^12*z^2 - 
        2*q^17*z^2 + 2*q^20*z^2 - 2*q^21*z^2 - q^19*z^3 + 2*q^22*z^3 + 
        q^24*z^4 + q^18*z^2*(1 + z) - q^23*z^3*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/((-1 + q)*q^11*(-1 + q^5*z)) - 
     (q^4*z*(-1 - q^2 - q*(-2 + z) + 2*q^3*z + 2*q^6*z - 2*q^7*z + q^8*z^2)*
       R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}])/(-1 + q^2) - 
     (q^2*(-1 - q + q^2 + q^5*(-1 + z)^2*z + 2*q^4*z^2 - 2*q^8*z^2 + 
        2*q^9*z^2*(1 + z) - q^7*z^2*(1 + 3*z) - q^6*z*(-1 + 2*z + z^2) + 
        q^3*(1 - 4*z + 2*z^2))*R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}])/
      (-1 + q^2) - q^6*z*(1 + 2*q*z + q^2*z)*
      R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}] + 
     (z*(-1 - q^5 - q^7 + q^12*(4 - 6*z) - q^2*(-2 + z) + 3*q^4*z - q^6*z + 
        2*q^15*(1 - 2*z)*z + q^22*(3 - 2*z)*z^2 + q^23*z^4 - q*(1 + z) - 
        q^8*(1 + z) - q^9*(1 + z) - q^11*z*(5 + z) + q^3*(3 + 2*z) - 
        q^10*(3 + 2*z) + q^20*z^2*(1 + 3*z) - q^17*z*(9 - 9*z + z^2) + 
        q^19*z*(1 - 5*z + z^2) - q^21*z^2*(1 + 3*z + z^2) + 
        q^14*(-1 + 6*z + 2*z^2) + q^16*z*(1 + 6*z + 2*z^2) + 
        q^13*(1 - 2*z + 4*z^2) + q^18*(z^2 - 4*z^3))*
       R1[{{1}, {{4, 1, 1}, {1, 0, 0}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q^14*(1 - 2*z) - q^2*(-2 + z) + q^4*(-1 + z) + 
        q^9*(2 - 5*z)*z - 2*q^13*(-1 + z)*z + 10*q^24*z^3 + 
        3*q^26*(-2 + z)*z^3 + q^29*(-3 + z)*z^4 - 2*q^30*(-1 + z)*z^4 - 
        2*q^31*z^5 + q^32*z^5 - q*(1 + z) + 2*q^3*(1 + z) - q^5*z*(1 + z) - 
        q^22*z^2*(3 + z) + q^21*z^2*(10 + z) + q^6*(1 + 3*z) + 
        q^10*z*(5 + 3*z) + q^20*z*(-1 + 4*z) + q^11*z*(-3 + 5*z) + 
        q^18*z*(5 - 6*z + z^2) - q^23*z^2*(7 - 6*z + z^2) + 
        q^28*z^3*(2 - z + z^2) - q^16*z*(4 + z + z^2) + 
        q^17*z*(4 + z + z^2) - q^15*z*(2 + 2*z + z^2) - 
        q^19*z*(1 + 5*z + z^2) - q^8*(1 + 6*z + z^2) + q^7*(-1 + 3*z^2) + 
        q^25*z^2*(1 - 4*z + 3*z^2) - q^12*(1 + 2*z + 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {1, 0, 2}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((z + q^5*z + q^2*(-2 + z)*z - 3*q^4*z^2 - 
        6*q^14*z^2 - 8*q^17*(-1 + z)*z^2 - q^23*z^5 + q*z*(1 + z) + 
        q^6*z*(1 + z) + q^22*z^3*(-3 + 2*z) - q^3*z*(3 + 2*z) - 
        q^16*z^3*(7 + 2*z) + 2*q^12*z*(-1 + 3*z) - q^20*z^3*(1 + 3*z) + 
        q^18*z^3*(3 + 4*z) - q^13*z^2*(1 + 5*z) + q^9*(1 + 2*z - z^2) + 
        q^7*(-1 + z^2) - q^19*z^2*(1 - 4*z + z^2) + q^10*(1 + z + z^2) + 
        q^21*z^3*(1 + 3*z + z^2) + q^11*z*(-1 + 5*z + z^2) + 
        q^8*(-1 + 2*z^2) + q^15*z*(-1 + 5*z^2))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 0}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((2 + 3*q*z - 7*q^3*z - 5*q^8*z^2 + 
        q^20*(4 - 5*z)*z^2 - q^16*(-4 + z)*z^2 + q^24*(4 - 17*z)*z^3 - 
        2*q^25*z^4 + 3*q^29*z^5 + q^30*z^5 - 3*q^7*z*(2 + z) + 
        q^5*z*(7 + z) + q^28*z^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^11*z*(4 + 3*z) - q^14*z*(2 + 7*z) + q^17*z*(3 + 3*z - 10*z^2) + 
        q^18*z*(2 - 15*z - 3*z^2) + q^4*(4 + z - 2*z^2) + 
        q^26*z^3*(-5 + 9*z - 2*z^2) + q^2*(-5 + z^2) - 
        q^19*z^2*(3 - 21*z + z^2) + 2*q^21*z^2*(2 - 7*z + z^2) - 
        q^15*z*(3 - 5*z + z^2) - q^27*z^3*(1 - 2*z + 2*z^2) + 
        q^10*(1 + 2*z + 2*z^2) + q^23*z^2*(-1 + 11*z + 2*z^2) + 
        q^6*(-1 - 3*z + 3*z^2) + q^22*z^2*(-1 - z + 9*z^2) + 
        q^13*(-1 + 5*z + z^2 + z^3) + q^12*(-1 - 4*z + 3*z^2 + z^3))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/((-1 + q)*q^8*(1 + q)*
       (-1 + q^5*z)) - ((1 - 2*q^5 - q^11 + q^2*(-2 + z) - 2*q^6*(-1 + z) - 
        q^4*z + 4*q^14*z + q^17*(4 - 3*z)*z - 2*q^13*(-1 + z)*z + 
        q^20*(2 - 5*z)*z^2 + 2*q^25*z^4 - 2*q^26*z^4 - 2*q^27*z^4 + 
        q*(1 + z) + 3*q^7*(1 + z) + 2*q^21*z^2*(1 + z) + q^16*z*(-1 + 2*z) - 
        q^3*(1 + 2*z) + q^15*z*(-4 + 3*z) - q^9*(2 + 3*z) - 
        q^22*z^2*(4 - 5*z + z^2) - 2*q^19*z*(1 - z + z^2) + 
        q^18*z*(2 - z + z^2) - 2*q^10*(-1 + z + z^2) + q^8*(-1 + 3*z + z^2) + 
        q^24*z^2*(1 - 2*z + 3*z^2))*R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 + q^11*(3 - 2*z) + q^10*(-3 + z) - 2*q^5*(-1 + z) - q*z - 
        q^14*z - q^6*(-2 + z)*z - q^13*(-1 + z)*z - 3*q^15*(-1 + z)*z + 
        2*q^8*z^2 + q^18*z^2 + q^23*(-3 + z)*z^2 - 7*q^24*(-1 + z)*z^3 + 
        2*q^27*(-1 + z)*z^3 - q^30*z^5 - 4*q^31*z^5 - q^4*(1 + z) + 
        q^3*(-1 + 2*z) + q^7*(-1 + 2*z) + 2*q^17*z*(-1 + 2*z) + 
        q^19*z^2*(-5 + 4*z) - 2*q^21*z^2*(2 + 5*z) + q^26*z^3*(-1 + 11*z) + 
        q^16*z*(2 + 2*z - z^2) + q^9*(1 + z^2) + q^22*z^2*(5 - 4*z + z^2) + 
        q^28*z^3*(1 - 3*z + z^2) - q^12*(1 + 3*z + z^2) + 
        q^29*z^3*(1 - 4*z + 3*z^2) + q^20*z*(-1 + 2*z + 7*z^2) + 
        q^25*(z^2 - 2*z^3 - 3*z^4))*R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 + q^4*(-2 + z) - q^6*(-1 + z) + 2*q^7*(-1 + z) - q*z + 
        q^14*(2 - 3*z)*z + q^27*(3 - 2*z)*z^3 - q^26*(-3 + z)*z^3 + 
        q^28*z^5 - q^30*z^5 + q^33*z^5 - q^31*z^4*(1 + z) + q^10*(4 + z) - 
        q^16*z^2*(6 + z) + q^3*(1 + 2*z) - q^5*(1 + 2*z) + 
        q^29*z^3*(-4 + 3*z) - q^13*z*(1 + 4*z) + q^23*z^2*(4 + z - 4*z^2) + 
        q^22*z^2*(-16 + 3*z - 2*z^2) + q^9*(-8 + z - z^2) + 
        q^17*z*(9 - 3*z + z^2) + q^8*(6 - z + z^2) - q^12*(-4 + 2*z + z^2) + 
        q^11*(-3 - 5*z + 2*z^2) + q^24*z^2*(1 - 7*z + 4*z^2) + 
        q^25*z^2*(3 - 3*z + 5*z^2) + q^18*z*(-4 - 5*z + 6*z^2) + 
        q^15*(-1 - 3*z + 10*z^2) + q^20*(z - 12*z^3) + 
        q^19*(z + 12*z^2 - 2*z^3) + q^21*z*(-1 + 3*z + 13*z^2 + z^3))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - (q*z*(1 - 2*q^2 - q^4 - 2*q^3*(-1 + z) + q*z + 
        2*q^5*z + 2*q^8*z - 2*q^9*z + q^10*z^2)*
       R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}])/(-1 + q^2) - 
     ((-1 + 3*q^2 - 4*q^4 - 2*q^6*(-1 + z) - q*z + 3*q^3*z - 4*q^5*z - 
        2*q^17*(-4 + z)*z + q^30*(1 - 2*z)^2*z^3 + q^31*z^4 - 4*q^32*z^5 - 
        q^33*z^5 + 5*q^18*z^2*(1 + z) + q^25*z^2*(1 + 6*z) + 
        q^27*z^3*(-4 + 9*z) + q^20*z*(-3 + 4*z - 9*z^2) + q^7*(z - 2*z^2) + 
        q^22*z^2*(-5 + 3*z - 2*z^2) + q^8*(1 + 3*z - z^2) - 
        q^16*z*(-3 + z^2) - q^28*z^3*(2 + z^2) + q^29*z^3*(5 - 6*z + z^2) + 
        q^24*z^2*(-1 + z + z^2) + 2*q^19*z*(-2 + 5*z + z^2) + 
        q^10*(-3 - 4*z + 2*z^2) - q^15*z*(1 - 4*z + 2*z^2) - 
        q^11*(1 + 3*z + 2*z^2) + q^9*(-1 + 3*z + 3*z^2) + 
        q^13*(2 - 3*z + z^2 + z^3) + q^12*(1 - z + z^2 + z^3) + 
        q^21*z*(-1 + 2*z + 5*z^2 + z^3) - q^14*(-1 + 2*z + 6*z^2 + z^3) + 
        q^23*(2*z^2 - 5*z^4) + q^26*(z^2 - 5*z^3 - 3*z^4))*
       R1[{{1}, {{4, 1, 1}, {2, 1, 0}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - 
        q*z + 2*q^3*z - q^5*z - 2*q^11*z + q^13*(-1 + z)*z - 
        q^15*(-1 + z)*z - q^14*z^2 + q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + 
        q^21*z^3 - q^23*z^4 + q^25*z^4)*R1[{{1}, {{4, 1, 1}, {2, 2, 0}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     ((z - q^2*z + 2*q^7*z + 4*q^8*z - 6*q^9*z - q^3*(-1 + z)*z - 
        2*q^11*(-1 + z)*z + q*z^2 - 2*q^14*(-2 + z)*z^2 + q^19*z^3 + 
        2*q^22*(-1 + z)*z^4 + q^23*z^5 - q^24*z^5 + q^5*z*(1 + z) + 
        q^21*z^3*(3 + z) - q^6*(1 + 2*z) + q^13*z^2*(-5 + 3*z) + 
        q^10*z*(-5 + z - z^2) - q^16*z^2*(6 - 3*z + z^2) + 
        q^4*(1 + z + z^2) - q^20*z^3*(1 + z + z^2) + 
        q^15*z^2*(6 - 3*z + 2*z^2) + q^12*z*(2 - z + 3*z^2) - 
        q^17*z^2*(1 + z + 5*z^2) + q^18*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 3*q^2 + 3*q^4 + q^7*(1 - 3*z) + q^15*(3 - 2*z) + 
        2*q^9*(-1 + z) + q*z - 3*q^3*z - q^14*z^2 + q^22*(4 - 11*z)*z^2 + 
        q^26*(-1 + z)*z^3 + 6*q^27*z^4 + q^28*z^4 + q^23*z^3*(1 + z) + 
        q^8*(2 + z) - q^6*(3 + z) + q^10*(3 + z) + 3*q^17*z*(-1 + 2*z) + 
        q^5*(-1 + 3*z) + q^16*(2 - 8*z - 4*z^2) + 
        q^24*z^2*(-7 + 8*z - 2*z^2) + q^18*z*(2 + z - z^2) + 
        q^19*z*(7 - 6*z + z^2) + q^11*(-3 + 2*z + z^2) - 
        q^13*(2 + 5*z + z^2) + q^12*(-1 - 2*z + 2*z^2) + 
        2*q^20*z*(-1 - 3*z + 3*z^2) + q^21*z*(-2 + 12*z + 3*z^2) - 
        q^25*z^2*(1 - 5*z + 6*z^2))*R1[{{1}, {{4, 1, 1}, {3, 1, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 2*q^2 - q^4 + q^12*(1 - 3*z) - q^13*(-2 + z) - q*z + 2*q^3*z - 
        q^5*z + q^17*(5 - 6*z)*z + 5*q^15*z^2 + q^20*(3 - 11*z)*z^2 + 
        6*q^18*(-1 + z)*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 + 
        q^8*(1 + z) - q^16*z^2*(2 + z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(8 - 9*z + z^2) + q^10*(-3 - 2*z + z^2) + 
        q^9*(-1 + 2*z + z^2) - q^11*(1 + 3*z + z^2) + 
        q^21*z^2*(1 + 2*z + 2*z^2) + q^19*z*(-1 + 8*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 6*z^2))*R1[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{1}, {{4, 1, 1}, {4, 0, 1}}}])/
      ((-1 + q)*q*(-1 + q^5*z)) - ((1 + q^5 + q^4*(1 - 2*z) + q^2*(-2 + z) - 
        2*q^10*(-1 + z) + 2*q^7*z - 2*q^16*z - q^14*(-2 + z)*z - 
        q^6*(-1 + z)*z - q^12*(-1 + z)*z - q^13*z^2 + q^22*(-3 + z)*z^2 - 
        q^23*z^4 + q^24*z^4 - q^26*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^15*z*(-1 + 2*z) + q^19*z^2*(-1 + 2*z) + q^8*z*(1 + 2*z) - 
        q^20*z^2*(1 + 3*z) + q^17*(z - 2*z^2) + q^9*(-1 + z^2) + 
        q^21*z^2*(3 + z^2) - q^11*(1 + z + z^2) + q^18*z*(1 - 2*z + 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - (q^2*z*(-1 - q^2*(-2 + z) - 2*q^6*(-1 + z) - 
        q^8*(-2 + z)*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^12*z^2 - 
        q^13*z^2 - 2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - 
        q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^7*(1 + z) - 
        q^5*(2 + z) + q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^11*(1 - 3*z + z^2) + 2*q^10*(-1 + z + z^2))*
       R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     q^5*z^2*R1[{{1}, {{4, 1, 2}, {0, 0, 0}}}] - 
     ((q^6 + z - 2*q^2*z + q^4*z + q^7*z + q^9*(-2 + z)*z + q*z^2 - 
        2*q^3*z^2 + q^5*z^2 - q^11*z^2 + 2*q^18*z^2 - 2*q^14*(-1 + z)*z^2 + 
        q^19*z^4 - q^21*z^4 + q^8*z*(1 + z) - 2*q^17*z^2*(1 + z) + 
        q^12*z*(2 + z) + q^16*z^2*(-1 + 2*z) - q^13*z*(2 + z + z^2) - 
        q^10*(1 + z + 2*z^2) + q^15*z*(1 + z + 2*z^2))*
       R1[{{1}, {{4, 1, 2}, {0, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((q^6 + z - q^2*z + q^7*z - q^11*z + q*z^2 - q^3*z^2 + 
        q^9*z^2 - q^12*z^2 - q^14*z^3 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}])/(q^5*(-1 + q^5*z)) - 
     (q^3*(1 - q^2 - q*z - q^3*z^2 - q^7*z^3 + q^8*z^3 - q^6*z^2*(1 + 2*z) - 
        q^5*z*(1 + 3*z) + q^4*z*(2 + 2*z + z^2))*
       R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/(-1 + q^2) - 
     (q^6*z*(1 + z + q^4*z^2 + q^2*(-1 + 3*z) - q*(1 + z^2) + q^3*(1 + z^2))*
       R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}])/(-1 + q^2) - 
     q^7*z^2*R1[{{1}, {{4, 1, 2}, {1, 1, 0}}}] + 
     (q^3*(1 + q + 3*q^6*z^2 + 2*q^10*z^3 + 2*q^5*z*(1 + z) - 
        q^8*z^2*(1 + z) - q^2*(1 + 2*z) + q^9*z^2*(-2 + 5*z) + 
        q^4*(z - 4*z^2) + q^3*(-1 + 2*z - 2*z^2) - q^7*z*(1 - 5*z + 3*z^2))*
       R1[{{1}, {{4, 1, 2}, {1, 1, 1}}}])/(-1 + q^2) - 
     ((q^7*(-1 + z) + z - 2*q^2*z + q^4*z + 2*q^12*(1 - 2*z)*z + 
        3*q^10*(-1 + z)*z + q*z^2 - 2*q^3*z^2 + q^5*z^2 + 
        q^15*(5 - 7*z)*z^2 + 2*q^21*z^4 - q^19*z^3*(1 + z) + 
        q^16*z^2*(2 + z) + q^8*z*(3 + z) + 2*q^20*z^3*(-1 + 2*z) + 
        q^17*z^2*(-1 + 3*z) - q^11*z*(2 + 3*z) + q^13*z*(1 - 8*z + z^2) - 
        q^18*z^2*(1 - 5*z + 2*z^2) - q^14*z*(1 - 4*z + 2*z^2) + 
        q^9*(1 - 3*z + 3*z^2))*R1[{{1}, {{4, 1, 2}, {1, 2, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     ((-q^6 - z + 2*q^2*z - q^4*z + q^12*(-1 + z)^2*z - q*z^2 + 2*q^3*z^2 - 
        q^5*z^2 + q^17*z^2 + 2*q^15*(1 - 5*z)*z^2 - 3*q^16*(-1 + z)*z^2 - 
        q^22*z^5 + q^13*z^2*(-8 + 3*z) + q^21*z^3*(-3 + 4*z) + 
        q^14*z*(-1 + z - 2*z^2) + q^7*(-1 + z^2) - q^18*z^2*(1 - 6*z + z^2) - 
        q^10*z*(1 - 3*z + z^2) - q^11*z*(1 + z + z^2) + 
        q^20*z^3*(-1 + 5*z + z^2) + q^9*(1 - 2*z + z^2 + z^3) + 
        q^8*(1 + 2*z + z^2 + z^3) + q^19*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/((-1 + q)*q^7*(1 + q)*z*
       (-1 + q^5*z)) - ((1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z - q^7*z + 
        q^14*z - q^9*(-1 + z)*z + q^11*z^2 + q^21*(3 - 2*z)*z^2 - 
        2*q^18*z^3 + 2*q^19*z^3 - q^24*z^3 - q^8*z*(1 + z) + q^10*z*(1 + z) + 
        q^15*z*(1 + z) + q^22*z^3*(1 + z) + q^16*z*(-1 + 2*z) - 
        q^17*z*(1 - z + z^2) - q^20*(z^2 + z^4))*
       R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/((-1 + q)*q^7*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 5*z) + 
        q^15*(1 - 2*z) - q^14*(-3 + z) + q^10*(-1 + z) + q*z - 2*q^3*z + 
        2*q^5*z - q^7*z - q^18*(-1 + z)*z - q^17*z^2 + q^21*(5 - 9*z)*z^2 - 
        q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + q^27*z^4 + 
        2*q^16*z*(-1 + 2*z) - q^12*(2 + 3*z) - q^23*z^2*(5 - 6*z + z^2) + 
        q^11*(-3 - z + z^2) + q^22*z^2*(2 + z + z^2) + 
        q^20*z*(-1 + 4*z + 2*z^2) + q^19*z*(-1 - 5*z + 4*z^2))*
       R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - 
        q^7*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 
        2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{1}, {{4, 1, 2}, {4, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 - q*z + 2*q^3*z - 2*q^5*z + 2*q^7*z + 
        q^9*(-2 + z)*z - q^22*(-1 + z)^2*z^2 + 2*q^28*z^3 - q^29*z^4 + 
        q^31*z^5 - q^33*z^5 + q^8*z*(1 + z) - 2*q^27*z^3*(1 + z) + 
        q^25*z^3*(2 + z) + 3*q^21*z^2*(-1 + 2*z) - q^26*z^3*(1 + 3*z) + 
        q^11*(3 + 2*z - 3*z^2) + q^10*(1 - 3*z - 2*z^2) + 
        q^23*z^2*(5 - 5*z + z^2) + q^18*z*(-3 + 2*z + z^2) + 
        q^12*(2 + 4*z + z^2) + q^13*(-2 + 5*z + 2*z^2) + 
        q^24*z^2*(1 - 4*z + 3*z^2) + q^20*(z - 6*z^2 - 4*z^3) + 
        q^17*(z - 2*z^3) + q^16*(z - 5*z^2 - 2*z^3) + 
        q^19*(z + 5*z^2 - 2*z^3) + q^15*(-1 + 3*z - z^2 + z^3) + 
        q^14*(-3 + 2*z + z^2 + z^3))*R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*q^6*(1 + q)*z^2*(1 + q*z)*R1[{{1}, {{4, 1, 2}, {4, 2, 1}}}])/
      (-1 + q^5*z) + (q^2*z*(1 + q - q^2 + 2*q^3*z - q^4*z + q^7*z^2 + 
        2*q^8*z^2 + q^9*z^2 + q^5*(2 + 2*z - z^2) - q^6*(1 + 2*z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 0, 1}}}])/(-1 + q^2) - 
     ((1 + q^5 + 2*q^7 + q^8*(-3 + z) + q^2*(-1 + z) - 2*q^4*z + q^6*z + 
        3*q^15*(1 - 2*z)*z + 4*q^17*(-1 + z)*z - q^24*(-3 + z)*z^2 - 
        3*q^25*z^4 - q^26*z^4 - q^27*z^4 + q*(1 + z) - q^3*(2 + z) - 
        q^10*z*(2 + z) - 2*q^19*z^2*(2 + z) - q^21*z^2*(2 + z)^2 + 
        q^23*z^3*(-5 + 4*z) + q^18*z*(2 + 5*z - 5*z^2) + 
        q^11*(3 + 2*z - 3*z^2) + q^22*z^2*(6 - 4*z + z^2) - 
        q^12*(2 - 3*z + z^2) + q^9*(3 - z + z^2) + q^16*z*(1 + z + z^2) + 
        q^13*(-2 + 5*z + 2*z^2) + q^14*(-1 + 2*z + 3*z^2) + 
        q^20*z*(-1 - z + 8*z^2))*R1[{{1}, {{4, 2, 0}, {0, 0, 2}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 2*q^3 - q^8*(-3 + z) - q^2*z - 4*q^17*(-1 + z)*z + 
        q^24*(-3 + z)*z^2 + q^23*(5 - 4*z)*z^3 + 2*q^25*z^4 + q^26*z^4 + 
        2*q^27*z^4 - q*(1 + z) + 2*q^4*(1 + z) - q^6*(1 + z) - q^7*(2 + z) + 
        q^10*z*(2 + z) + 2*q^19*z^2*(2 + z) + q^21*z^2*(2 + z)^2 + 
        q^5*(-1 + 2*z) + 3*q^15*z*(-1 + 2*z) + q^14*(1 - 2*z - 3*z^2) + 
        q^13*(2 - 5*z - 2*z^2) + q^9*(-3 + z - z^2) + q^12*(2 - 3*z + z^2) - 
        q^22*z^2*(6 - 3*z + z^2) - q^16*z*(1 + z + z^2) + 
        q^11*(-3 - 2*z + 3*z^2) + q^18*z*(-2 - 5*z + 5*z^2) + 
        q^20*(z + z^2 - 7*z^3))*R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q^2 + q^5 - q*z + q^3*z + q^7*z - q^10*z - q^12*z^2 - q^19*z^3 + 
        q^24*z^4 + q^6*(1 + z) - q^11*z*(1 + z))*
       R1[{{1}, {{4, 2, 0}, {0, 1, 2}}}])/(q^11*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 - q*z + 2*q^3*z - 2*q^5*z + 
        q^17*(7 - 6*z)*z + 4*q^15*(-1 + z)*z + q^12*z^2 + 
        q^20*(6 - 11*z)*z^2 - q^27*(-1 + z)*z^3 - q^28*z^4 - q^9*(4 + z) + 
        q^7*(-3 + 2*z) + 2*q^19*z^2*(3 + 2*z) - q^11*(1 + 3*z) + 
        q^26*z^3*(1 + 3*z) + q^25*z^3*(-1 + 6*z) + 
        q^23*z^2*(-4 + 12*z - 5*z^2) + q^14*(2 - 4*z - 3*z^2) + 
        q^10*(-1 + z - z^2) - q^16*z*(5 + z^2) + q^21*z^2*(5 + z^2) - 
        q^22*z^2*(8 - 10*z + z^2) + q^13*(2 - 2*z + z^2) - 
        q^24*z^2*(2 - 2*z + z^2) + q^8*(5 - z + z^2) + 
        q^18*z*(2 - 14*z + 5*z^2))*R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^2*(-2 + z) - q^4*(-1 + z) - 3*q^11*(-1 + z)*z + 
        q^26*(5 - 2*z)*z^3 - q^27*z^4 - q^29*(-3 + z)*z^4 + 
        2*q^30*(-1 + z)*z^4 + 2*q^31*z^5 - q^32*z^5 + q*(1 + z) - 
        2*q^3*(1 + z) + q^5*z*(1 + z) - 3*q^10*z*(1 + z) + q^13*z*(1 + z) - 
        q^17*z*(1 + z)^2 - q^21*z^2*(6 + z) + 2*q^9*z*(-1 + 2*z) - 
        q^6*(1 + 3*z) + q^12*z*(1 + 3*z) + q^22*z^2*(1 + 3*z) + 
        q^7*(1 - 3*z^2) + q^28*z^3*(-2 + z - z^2) + 
        q^23*z^2*(4 - 2*z + z^2) - q^18*z*(2 + z + z^2) + 
        q^15*z*(-2 + 2*z + z^2) + q^8*(1 + 5*z + z^2) - 
        q^24*z^2*(1 + 6*z + z^2) - q^25*z^2*(1 - 4*z + 2*z^2) + 
        q^19*z*(1 + 3*z + 2*z^2) + q^20*(z - z^3) + q^16*(z + z^3))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 2}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((1 - 2*q^2 + 2*q^4 - q^6 + q^7*(3 - 2*z) + q*z - 
        2*q^3*z + 2*q^5*z - 4*q^15*(-1 + z)*z - q^12*z^2 + 
        q^29*(3 - 2*z)*z^3 + q^27*(-2 + z)*z^3 - 5*q^25*z^4 - q^28*z^4 + 
        q^9*(4 + z) + 5*q^20*z^2*(-1 + 2*z) - q^26*z^3*(3 + 2*z) + 
        q^11*(1 + 3*z) - q^19*z^2*(9 + 4*z) + q^17*z*(-7 + 6*z) + 
        q^18*z*(-2 + 14*z - 5*z^2) + q^8*(-5 + z - z^2) + q^16*z*(5 + z^2) + 
        q^22*z^2*(9 - 10*z + z^2) - q^13*(2 - 2*z + z^2) + 
        q^10*(1 - z + z^2) - q^21*z^2*(3 + z + z^2) + 
        q^24*z^2*(-1 + 3*z + z^2) + q^14*(-2 + 4*z + 3*z^2) + 
        q^23*z^2*(4 - 10*z + 5*z^2))*R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 3*q^2 + q^5*(3 - 4*z) - q*z - q^10*z + 6*q^17*z + q^23*z^3 + 
        q^25*(-3 + z)*z^3 - 2*q^26*(-1 + z)*z^3 - 2*q^27*z^4 + q^28*z^4 - 
        2*q^8*(1 + z) - 2*q^9*(1 + z) + q^13*(1 + z)^2 - q^4*(4 + z) + 
        q^22*z^2*(-5 + 3*z) + q^3*(-1 + 3*z) - q^18*z*(1 + 3*z) + 
        q^6*(4 + 3*z) + q^7*(-2 + 4*z) + q^20*z*(1 + 6*z) + q^16*(-1 + z^2) - 
        q^12*(1 + z^2) - q^19*z*(4 - 2*z + z^2) + q^24*z^2*(2 - z + z^2) + 
        q^14*(2 + z + z^2) - q^11*(-2 + 2*z + z^2) - q^15*(1 + 3*z + z^2) + 
        q^21*z*(1 - 4*z + 2*z^2))*R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) + 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + q^11*(-1 + z) + q^6*z + q^7*z - 
        q^14*(-2 + z)*z + q^16*(-1 + z)*z + q^8*z^2 - q^13*z^2 + 2*q^15*z^2 - 
        q^19*z^2 + 2*q^21*z^2 + q^18*z^3 - q^22*z^3 + q^24*z^4 - q^26*z^4 + 
        q*(1 + z) - 2*q^3*(1 + z) + q^5*(1 + z) + q^12*z*(1 + z) - 
        q^20*z^2*(2 + z) - q^9*(1 + 2*z) - q^10*(-2 + z + 2*z^2))*
       R1[{{1}, {{4, 2, 0}, {1, 1, 2}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - ((1 - q^9 - q^11 + q^4*(1 - 2*z) + q^2*(-2 + z) - 
        q^10*(-2 + z) + q^6*z + 2*q^12*z - q^14*(-1 + z)*z + 
        q^16*(-1 + z)*z + q^15*z^2 - q^17*z^2 - 2*q^20*z^2 + 2*q^21*z^2 - 
        q^22*z^3 + q^24*z^4 - q^26*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z))*R1[{{1}, {{4, 2, 0}, {1, 2, 1}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) + 
     (q^14*z^3*(2 - 2*q + q^2*z)*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/
      (-1 + q^2) - (z*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*
       R1[{{1}, {{4, 2, 0}, {3, 1, 0}}}])/(q^4*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{1}, {{4, 2, 0}, {4, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q^9 + q^11 - q^2*(-2 + z) + q^10*(-2 + z) - q^6*z - 2*q^12*z + 
        q^14*(-1 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + q^17*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z))*
       R1[{{1}, {{4, 2, 0}, {4, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     ((-q^2 + q^4 + q^5*(-1 + z)*z + q^6*z^2 - 2*q^7*z^2 - q^8*z^3 + q^9*z^3)*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/(-1 + q) + 
     ((1 + q^7 + q^5*(-2 + z) + q*(-1 + z) - 2*q^3*(-1 + z) - 2*q^6*z + 
        q^8*z + q^10*z - q^12*z - q^15*z + 3*q^18*z + q^11*z^2 + q^17*z^2 + 
        q^20*z^2 - 2*q^23*z^2 - q^22*z^3 - q^24*(-1 + z)*z^3 + q^26*z^4 + 
        q^14*(1 + z) - 2*q^16*z*(1 + z) - q^2*(2 + z) + q^21*z^2*(2 + z) + 
        q^4*(1 + 2*z) - q^13*(1 + z^2) + q^19*z*(-1 - 2*z + z^2))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}])/((-1 + q)*q^11*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 + 2*q^22*(-2 + z)*z^2 - q^17*(-1 + z)*z^2 - 
        q^27*(-4 + z)*z^3 - 2*q^23*z^4 + q^28*(-1 + z)*z^4 - q^31*z^5 - 
        q*(1 + z) + 2*q^3*(1 + z) + q^8*z*(1 + z) + 2*q^19*z^2*(1 + z) - 
        3*q^25*z^3*(1 + z) + q^29*z^4*(1 + z) - q^6*z*(2 + z) + 
        q^18*z^2*(2 + z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) - 
        q^24*z^3*(2 + 3*z) + q^20*z^2*(5 + 4*z) + q^14*z*(-2 + z^2) + 
        q^11*(1 + z^2) + q^9*(1 + z + z^2) + q^21*z^2*(-3 + 2*z + z^2) + 
        q^10*(-2 + 2*z + z^2) + q^16*(z - 2*z^2 - 2*z^3) + q^26*(z^3 - z^5))*
       R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/((-1 + q)*q^13*(1 + q)*z*
       (-1 + q^5*z)) - (q^5*z*(2 - q + q^3*(-1 + z) + 2*q^7*z^2 - 
        q^5*z*(1 + z) + 2*q^6*z*(-1 + 2*z) + q^2*(1 + 2*z) + 
        q^4*(-1 + 5*z - 2*z^2))*R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/
      (-1 + q^2) - ((1 - 3*q^2 + 3*q^4 + q*z - 3*q^3*z + q^11*z - q^20*z - 
        q^15*(-3 + z)*z + q^17*(-2 + z)*z + 9*q^18*z^2 - 5*q^23*z^3 + 
        q^27*(2 - 3*z)*z^3 - 2*q^28*z^4 - 2*q^6*(1 + z) - q^13*z*(3 + z) + 
        q^9*z*(1 + 2*z) + q^22*z^2*(1 + 2*z) + q^5*(-1 + 3*z) + 
        q^8*(1 + 3*z) + q^19*z^2*(1 + 3*z) + q^26*z^3*(1 + 3*z) + 
        q^16*(-1 + 2*z - 4*z^2) + q^21*z*(1 - 3*z + z^2) + 
        q^25*z^2*(1 - 3*z + z^2) + q^12*(-1 - z + z^2) - 
        q^7*(-1 + 2*z + z^2) - q^14*(-2 + z + 2*z^2) - 2*q^24*(z^2 + z^4))*
       R1[{{1}, {{4, 2, 1}, {0, 0, 1}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + 
        q^7*(-1 + z)*z - q^13*(-1 + z)*z + 4*q^15*z^2 + q^22*(5 - 2*z)*z^2 + 
        q^17*(-1 + z)*z^2 + q^27*(-5 + z)*z^3 + 2*q^23*(-1 + z)*z^3 + 
        q^30*z^5 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - q^8*z*(1 + z) - 
        2*q^19*z^2*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) + 
        q^25*z^3*(2 + z) + q^5*(1 + 2*z) + q^24*z^3*(2 + 3*z) - 
        q^20*z^2*(4 + 3*z) - q^14*z*(-2 + z^2) - q^11*(1 + z^2) + 
        q^26*z^3*(3 - 2*z + z^2) - q^9*(1 + z + z^2) - 
        q^10*(-2 + 2*z + z^2) + q^16*z*(-1 + 2*z + 2*z^2) - 
        q^21*(z^2 + z^4) + q^28*(z^4 - 2*z^5))*
       R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}])/((-1 + q)*q^14*z*(-1 + q^5*z)) - 
     ((-q^6 - z + q^2*z - q^7*z + q^11*z - q*z^2 + q^3*z^2 - q^9*z^2 + 
        q^12*z^2 + q^14*z^3 - q^8*z*(1 + z) + q^13*z^2*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 - q^18*z^2 + 7*q^20*z^2 - q^17*(-1 + z)*z^2 + 
        q^19*(-1 + z)*z^2 - 2*q^30*z^5 - 2*q^31*z^5 - q*(1 + z) + 
        2*q^3*(1 + z) + q^8*z*(1 + z) - q^6*z*(2 + z) + q^4*(-1 + 2*z) - 
        q^5*(1 + 2*z) + q^25*z^3*(-5 + 3*z) + q^29*z^4*(3 + 5*z) - 
        q^24*z^3*(1 + 6*z) + q^26*z^3*(-5 + 6*z - 3*z^2) + 
        q^27*z^3*(5 + 4*z - 2*z^2) + q^14*z*(-2 + z^2) + q^11*(1 + z^2) + 
        3*q^21*z^2*(1 - z + z^2) + q^9*(1 + z + z^2) + 
        q^10*(-2 + 2*z + z^2) + q^22*z^2*(-5 - 3*z + 2*z^2) - 
        q^23*z^2*(1 - 10*z + 3*z^2) + q^28*z^3*(1 - 8*z + 3*z^2) + 
        q^16*(z - 2*z^2 - 2*z^3))*R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^14*(1 + q)*z*(-1 + q^5*z)) - 
     q^4*z*(2 + q^2*(-1 + z) - q^3*(-1 + z)*z + q^4*(-1 + z)*z + 2*q^5*z^2)*
      R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}] + 
     (q^5*z*(1 + q^2*(-1 + z) + 2*q^5*z^2 + 2*q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + 2*z) - q^3*(1 - 3*z + z^2))*
       R1[{{1}, {{4, 2, 1}, {0, 2, 1}}}])/(-1 + q^2) - 
     (q^9*z^2*(2 - 2*q + q^2*z)*R1[{{1}, {{4, 2, 1}, {1, 0, 0}}}])/
      (-1 + q^2) - (z*(-1 - q^5 - q^7 + q^12*(3 - 5*z) - q^2*(-2 + z) + 
        3*q^4*z - q^6*z + 4*q^14*z^2 - q^19*(-1 + z)*z^2 - 
        q^21*(-1 + z)^2*z^2 + q^22*z^3 + q^23*z^4 - q*(1 + z) - q^8*(1 + z) - 
        q^9*(1 + z) + q^3*(3 + 2*z) - q^10*(3 + 2*z) + q^20*z^2*(2 + 3*z) + 
        q^18*z*(-2 + 5*z - 5*z^2) + q^15*(z - 4*z^2) - 
        q^17*z*(5 - 5*z + z^2) - q^11*(2 + 4*z + z^2) + q^16*z*(3 + 2*z^2) + 
        q^13*(3 - 6*z + 5*z^2))*R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q^2 + q^5 - 3*q^7 - 2*q^8*(-3 + z) - q*z + q^3*z + q^6*z + 
        q^14*(2 - 3*z)*z + q^20*(4 - 9*z)*z^2 + q^25*(8 - 7*z)*z^2 - 
        q^31*z^5 + q^26*z^2*(1 + z)^2 + q^27*z^3*(3 + 2*z) - 
        q^13*z*(1 + 4*z) + q^15*z*(-4 + 11*z) + 
        q^23*z^2*(-2 + 11*z - 2*z^2) + q^19*z*(7 + 5*z - z^2) + 
        q^17*z*(4 - 8*z + z^2) - q^9*(8 - 2*z + z^2) + 
        q^30*z^3*(-3 + z + z^2) - q^12*(-2 + z + z^2) - 
        q^28*z^3*(1 + z + z^2) + q^29*z^3*(1 + z + z^2) + 
        q^10*(4 + z + z^2) + q^24*z^2*(-10 + 4*z + z^2) - 
        q^16*z*(6 + 5*z + z^2) - q^22*z^2*(9 + 2*z^2) + 
        q^11*(-2 - 5*z + 2*z^2) + q^18*z*(3 - 11*z + 5*z^2) + 
        q^21*z*(-3 + 10*z + 10*z^2 + z^3))*R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q - q*z + 2*q^11*(1 - 2*z)*z + q^18*(-1 + z)*z + q^5*z^2 - 
        3*q^7*z^2 + 2*q^13*z^2 + q^16*(-3 + z)*z^2 - 4*q^23*(-1 + z)*z^2 + 
        q^26*(5 - 3*z)*z^3 - q^27*z^4 - q^29*(-3 + z)*z^4 + 
        2*q^30*(-1 + z)*z^4 + 2*q^31*z^5 - q^32*z^5 + 2*q^12*z*(1 + z) + 
        q^2*(2 + z) + q^14*z*(2 + z) + q^8*z*(4 + z) + q^3*(-1 + 2*z) + 
        3*q^22*z^2*(-1 + 2*z) - q^6*(1 + 3*z) - q^10*z*(4 + 3*z) + 
        q^9*z*(-3 + 4*z) - q^24*z^2*(1 + 7*z) + q^28*z^3*(-2 + z - z^2) + 
        q^15*z*(-4 + z + z^2) + q^21*z^2*(-5 + 2*z + z^2) - 
        q^17*z*(-1 + 5*z + z^2) - q^25*z^2*(1 - 4*z + 2*z^2) + 
        q^19*z*(1 + 2*z + 3*z^2) + q^20*(z + 2*z^2 - 2*z^3))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) + (z*(1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + 
        q*(-1 + z) - 2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + 
        q^14*z - q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}])/(q^6*(-1 + q^5*z)) - 
     ((z - q^2*z + 2*q^7*z + 3*q^8*z + q^9*(-7 + z)*z - q^3*(-1 + z)*z + 
        q*z^2 + q^14*(5 - 2*z)*z^2 + q^22*(-1 + z)*z^3 - 
        q^20*(-1 + z)^2*z^3 - q^23*z^4 + 2*q^24*z^5 + q^25*z^5 + 
        q^5*z*(1 + z) + q^16*z^2*(-5 + 2*z) - q^6*(1 + 2*z) + 
        q^21*z^3*(2 + 5*z) - q^18*z^2*(1 - 4*z + z^2) + 
        2*q^15*z^2*(3 - 4*z + z^2) - q^10*z*(5 - 2*z + z^2) + 
        q^4*(1 + z + z^2) - q^11*z*(-2 + 5*z + z^2) + 
        q^12*z*(3 - 2*z + 2*z^2) - q^17*z^2*(1 + 3*z + 2*z^2) + 
        q^13*z*(1 - 6*z + 3*z^2) + q^19*(z^3 - 4*z^4))*
       R1[{{1}, {{4, 2, 1}, {2, 1, 0}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) - (z*(1 + q^12 + q^3*(2 - 3*z) + q*(-1 + z) - 
        q^7*(-1 + z) + q^8*z + q^10*z + 4*q^16*z + 5*q^18*z^2 - 2*q^23*z^3 - 
        q^24*z^4 + q^26*z^4 - 2*q^14*z*(1 + z) - 3*q^17*z*(1 + z) + 
        2*q^22*z^2*(1 + z) - q^2*(3 + z) - q^13*z*(3 + z) + q^15*z*(3 + z) - 
        q^20*z^2*(3 + z) - q^21*z^2*(3 + z) - q^6*(1 + 2*z) + q^4*(3 + 2*z) + 
        q^5*(-2 + 3*z) + q^19*z^2*(2 + 3*z) + q^11*(-1 + z^2))*
       R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}])/((-1 + q)*q^4*(-1 + q^5*z)) - 
     (q^11*z^2*(2 - 2*q + q^2*z)*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/
      (-1 + q^2) + (z*(1 + q^2*(-1 + z) - q^4*z - q^18*z^3 + q^23*z^4 + 
        q*(1 + z) - q^3*(1 + z))*R1[{{1}, {{4, 2, 1}, {2, 2, 1}}}])/
      (q^2*(-1 + q^5*z)) - (q^8*z*(1 + q^2*z - q^4*z + q^5*(-2 + z)*z + 
        q^6*z^2 - q*(1 + z) + q^3*z*(3 + z))*
       R1[{{1}, {{4, 2, 1}, {2, 2, 2}}}])/(-1 + q) - 
     ((1 + q^5 + q^4*(1 - 2*z) + q^2*(-2 + z) + 3*q^7*z + q^12*z - 2*q^16*z - 
        q^14*(-2 + z)*z - q^6*(-1 + z)*z - q^13*z^2 + q^22*(-3 + z)*z^2 - 
        q^23*z^4 + q^24*z^4 - q^26*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^15*z*(-1 + 2*z) + q^19*z^2*(-1 + 2*z) + q^8*z*(1 + 3*z) - 
        q^20*z^2*(1 + 3*z) + q^17*(z - 2*z^2) - q^11*(1 + z^2) + 
        q^21*z^2*(3 + z^2) + q^9*(-1 - 2*z + z^2) - 2*q^10*(-1 + z + z^2) + 
        q^18*z*(1 - 2*z + 2*z^2))*R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q^11 - q^2*(-2 + z) + q^5*(-1 + z) - q^12*z + 2*q^6*(-1 + z)*z + 
        q^13*(-1 + z)*z - 2*q^17*(-1 + z)^2*z + q^22*(-2 + z)*z^2 - 
        2*q^20*(-1 + z)*z^2 - q^29*(-1 + z)*z^4 - 5*q^30*z^5 - q^31*z^5 - 
        q*(1 + z) + 2*q^3*(1 + z) + q^14*z*(1 + z) - q^26*z^3*(1 + z)^2 - 
        q^21*z^2*(3 + z) - q^7*z*(5 + z) + q^4*(-1 + 2*z) + 
        q^25*z^3*(-2 + 11*z) + q^8*(z - 5*z^2) + q^24*z^2*(2 - 8*z - 3*z^2) + 
        2*q^23*z^2*(1 + z - 2*z^2) + q^15*z*(2 + z^2) + 
        2*q^27*z^3*(3 - 3*z + z^2) - 3*q^18*z*(1 - z + z^2) + 
        q^16*z*(3 + 2*z + z^2) + q^9*(1 + 3*z + z^2) + 
        q^19*z*(-1 + 3*z + 2*z^2) + q^10*(-2 + z + 3*z^2) + 
        q^28*z^3*(-2 - 2*z + 5*z^2))*R1[{{1}, {{4, 2, 1}, {3, 1, 1}}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - 2*q^2 + q^6 + q*z - 2*q^3*z + q^7*z - q^8*z + q^10*z + q^15*z - 
        q^18*(-1 + z)^2*z - q^9*z^2 + q^11*z^2 + q^22*(3 - 2*z)*z^2 - 
        2*q^19*z^3 + q^23*z^4 + q^16*z*(1 + z) + q^17*z*(-1 + 2*z) + 
        q^20*z^2*(-1 + 2*z) - q^21*(z^2 + z^4))*
       R1[{{1}, {{4, 2, 1}, {3, 2, 2}}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-z + q^16*(-3 + z)*z^2 + 3*q^22*z^4 + q^25*z^5 + q^26*z^5 - 
        q*z*(1 + z) - 2*q^6*z*(1 + z) + q^8*z*(1 + z) + q^10*z*(1 + z) + 
        2*q^11*z*(3 + z) - q^21*z^3*(3 + z) - q^5*z*(4 + z) - 
        q^14*z^2*(1 + 2*z) + q^7*(1 + 3*z - 2*z^2) + q^2*(1 + 2*z - z^2) - 
        q^13*z*(4 - 8*z + z^2) + q^18*z^2*(7 - 6*z + z^2) + 
        q^15*z*(1 - 3*z + z^2) + q^12*z*(-4 - z + z^2) - 
        q^24*z^3*(-3 + z + z^2) - q^17*z^2*(-3 + 4*z + z^2) + 
        q^19*z^2*(-3 + 4*z + z^2) + q^4*(1 - z + 2*z^2) + 
        q^3*(-2 + 3*z + 2*z^2) - q^20*z^2*(1 - 2*z + 3*z^2) + 
        q^9*(-1 - z + 3*z^2) - q^23*(z^3 + z^5))*
       R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^3*(-1 - q + q^2 + q^4*z^2 - 2*q^5*z^2 + q^8*z^3 - q^6*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2))*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}])/(-1 + q^2) + 
     (q^3*(1 + q + 3*q^6*z^2 + 2*q^10*z^3 - q^8*z^2*(1 + z) - q^2*(1 + 2*z) + 
        q^5*z*(2 + 3*z) + q^9*z^2*(-2 + 5*z) + q^4*(z - 4*z^2) + 
        q^3*(-1 + 2*z - 2*z^2) - q^7*z*(1 - 4*z + 3*z^2))*
       R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^3*(-1 - q + q^2 + q^4*z^2 - 2*q^5*z^2 + q^8*z^3 - q^6*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2))*R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}])/(-1 + q^2) - 
     (q^7*z*(-1 + q - q^2*z - q^3*z^2 + q^4*z^2)*
       R1[{{1}, {{4, 2, 2}, {0, 0, 1}}}])/(-1 + q) - 
     q^6*z*R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}] - 
     (q^3*(1 + q + q^4*(2 - 3*z)*z - q^8*(-1 + z)*z^2 + 2*q^10*z^3 + 
        2*q^9*z^2*(-1 + 2*z) - q^2*(1 + 2*z) + q^6*z*(-1 + 3*z) + 
        q^5*z*(2 + 3*z) + q^3*(-1 + 2*z - 2*z^2) - q^7*z*(1 - 3*z + 3*z^2))*
       R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q^6*z*(-1 + q^2 + q*z - q^3*z + 2*q^5*z - q^4*z*(2 + z))*
       R1[{{1}, {{4, 2, 2}, {0, 2, 1}}}])/(-1 + q^2) - 
     ((-q^6 - z + q^2*z - q^7*z + q^11*z - q*z^2 + q^3*z^2 - q^9*z^2 + 
        q^12*z^2 + q^14*z^3 - q^8*z*(1 + z) + q^13*z^2*(1 + z))*
       R1[{{1}, {{4, 2, 2}, {1, 1, 0}}}])/(q^4*(-1 + q^5*z)) + 
     (q^6*z*(-1 - q^2 + 2*q^3 - q^5*z + q^6*z^2 - q^4*z*(2 + z))*
       R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}])/(-1 + q^2) + 
     q^9*z^2*R1[{{1}, {{4, 2, 2}, {2, 1, 0}}}] - 
     q^9*z*(1 + q*z + q^3*z^2 + q^2*z*(1 + z))*
      R1[{{1}, {{4, 2, 2}, {2, 2, 1}}}] + 
     (q^4*z^2*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 4*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^18*(z - 2*z^2) + 
        q^22*z^2*(2 + z^2) - q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R1[{{1}, {{4, 2, 2}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + q^4 - q^12 - q^13 + q*z - 2*q^3*z + q^5*z - 3*q^17*z^2 + 
        4*q^21*(1 - 2*z)*z^2 + 2*q^27*z^4 + q^22*z^2*(1 + z) + 
        q^19*z^2*(-7 + 2*z) + 2*q^16*z*(-1 + 2*z) + 2*q^26*z^3*(-1 + 2*z) + 
        q^14*(1 + 2*z) - q^25*z^3*(1 + 2*z) + q^20*z*(-1 + 4*z) - 
        q^18*z*(-2 + 4*z + z^2) + q^23*z^2*(-1 + 4*z + z^2) - 
        q^24*z^2*(1 - 5*z + 2*z^2) + q^15*(1 - 3*z + 2*z^2))*
       R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - ((1 - q^6 + q*(-1 + z) - 2*q^3*(-1 + z) + q^7*z^2 + 
        2*q^27*(1 - 2*z)*z^3 - 2*q^28*z^4 + 2*q^4*(1 + z) - 
        q^13*(-1 + z)^2*(1 + z) + q^26*z^3*(1 + z) + q^22*z^2*(1 + z)^2 - 
        q^2*(2 + z) + q^5*(-1 + 2*z) + q^23*z^3*(-3 + 5*z) + 
        q^20*z^2*(5 + 6*z) + q^10*(1 + z - 3*z^2) + q^11*(1 + 5*z - z^2) + 
        q^8*(-1 - z + z^2) - q^17*z*(2 + z + z^2) - q^9*(-3 + 4*z + z^2) - 
        q^24*z^2*(-1 + 5*z + z^2) + q^14*z*(2 + 6*z + z^2) + 
        q^18*(z + 5*z^2 - 5*z^3) - q^12*(1 - 3*z + z^3) + 
        q^16*(-1 + 4*z - 4*z^2 + z^3) - q^21*z*(-1 + 6*z + z^2 + z^3) - 
        q^19*(z + 2*z^3) + q^15*(-1 - z - 5*z^2 + 2*z^3) + 
        q^25*(z^2 - 5*z^3 - 2*z^4))*R1[{{1}, {{5, 1, 1}, {0, 0, 1}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*(1 + q)*(1 + q*z)*R1[{{1}, {{5, 1, 1}, {0, 0, 2}}}])/
      (q^9*(-1 + q^5*z)) - ((z - 2*q^2*z - q^6*z + 2*q^8*z + 
        q^14*(3 - 4*z)*z + 2*q^13*(1 - 2*z)*z + q*z^2 - q^7*z^2 + 
        q^21*(4 - 9*z)*z^3 - q^24*(1 - 2*z)^2*z^3 - q^25*z^4 + 4*q^26*z^5 + 
        q^27*z^5 + 2*q^4*(1 + z) + q^10*z*(-3 + 2*z) + q^5*z*(-1 + 2*z) + 
        q^16*z^2*(-1 + 3*z) - q^12*z*(2 + 3*z) + q^11*z*(-3 + z^2) - 
        2*q^3*(1 + z^2) + q^22*z^3*(2 + z^2) - q^23*z^3*(5 - 6*z + z^2) - 
        q^15*z*(-1 + z + z^2) + q^20*z^2*(-1 + 5*z + 3*z^2) + 
        q^19*z^2*(-1 - 4*z + 4*z^2) + q^18*(z^2 - 2*z^3))*
       R1[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((q^6*(1 - 2*z) - z + 2*q^2*z - 4*q^7*z + 
        q^10*(4 - 11*z)*z - q^5*(-3 + z)*z - q*z^2 + 2*q^3*z^2 + 7*q^13*z^2 + 
        q^14*(-1 + z)*z^2 - q^21*(-3 + z)*z^3 + q^18*(-2 + z)*z^3 + 
        q^22*z^5 - q^4*(1 + z) + q^19*z^3*(1 + z) - q^8*z*(5 + z) + 
        q^9*(z - 2*z^2) - 2*q^16*z^2*(3 - 5*z + z^2) - 
        q^20*z^3*(1 + z + z^2) + q^12*z*(1 + 4*z + z^2) + 
        q^15*z^2*(-3 + 9*z + z^2) + q^11*z*(2 - 7*z + 2*z^2) - 
        q^17*(z^2 + 2*z^4))*R1[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 3*q^2 - 4*q^4 - 2*q^6*(-1 + z) - q*z + 3*q^3*z - 4*q^5*z - 
        2*q^17*(-4 + z)*z + q^30*(1 - 2*z)^2*z^3 + q^31*z^4 - 4*q^32*z^5 - 
        q^33*z^5 + q^25*z^2*(1 + 4*z) + q^18*z^2*(3 + 5*z) + 
        q^27*z^3*(-4 + 9*z) + q^20*z*(-3 + 6*z - 10*z^2) + q^7*(z - 2*z^2) + 
        q^22*z^2*(-5 + 3*z - 2*z^2) + q^8*(1 + 3*z - z^2) - 
        q^16*z*(-3 + z^2) - q^28*z^3*(2 + z^2) + q^29*z^3*(5 - 6*z + z^2) + 
        q^24*z^2*(-1 + 3*z + z^2) + 2*q^19*z*(-2 + 5*z + z^2) - 
        q^15*z*(1 - 5*z + 2*z^2) + q^10*(-3 - 4*z + 2*z^2) - 
        q^11*(1 + 3*z + 2*z^2) + q^9*(-1 + 3*z + 3*z^2) + 
        q^12*(1 - z + z^2 + z^3) + q^13*(2 - z + z^2 + z^3) + 
        q^21*z*(-1 + 2*z + 4*z^2 + z^3) - q^14*(-1 + 4*z + 6*z^2 + z^3) + 
        q^23*(2*z^2 - 5*z^4) + q^26*(z^2 - 5*z^3 - 2*z^4))*
       R1[{{1}, {{5, 1, 1}, {1, 0, 0}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((z - 3*q^2*z + 4*q^7*z + 2*q^5*(-1 + z)*z + q*z^2 + 
        2*q^9*z^2 + q^14*z^3 + q^21*(-3 + z)*z^3 - q^18*(-2 + z)*z^3 - 
        q^22*z^5 - q^19*z^3*(1 + z) + q^8*z*(5 + z) - q^13*z^2*(7 + 2*z) - 
        q^3*z*(1 + 3*z) + 3*q^10*z*(-1 + 4*z) + q^15*z^2*(2 - 9*z - 2*z^2) + 
        q^11*z*(-3 + 9*z - 2*z^2) + q^4*(1 + 2*z - z^2) - 
        2*q^12*z*(1 + z + z^2) + q^20*z^3*(1 + z + z^2) + 
        q^6*(-1 + 2*z + z^2) + q^16*z^2*(9 - 12*z + 2*z^2) + 
        q^17*(z^2 + 3*z^4))*R1[{{1}, {{5, 1, 1}, {1, 0, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^7*(-4 + z) - q^2*(-2 + z) + q^10*(-2 + z) + 2*q^4*(-1 + z) + 
        2*q^8*z + 4*q^13*z - q^16*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) + q^11*(2 + z) + 
        q^20*z^2*(2 + z) - q^5*(3 + 2*z) - q^6*(1 + 3*z) + q^9*(1 + 3*z) + 
        q^15*(-1 + 2*z - 4*z^2) + q^14*(-2 + 3*z - 2*z^2) + 
        q^12*(2 - 3*z + z^2) - q^17*z*(2 - 3*z + z^2) + 
        q^19*z*(3 - 2*z + z^2) - q^18*z*(-2 + 2*z + z^2))*
       R1[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 - q^8 - q^2*(-2 + z) - q^7*(-2 + z) + 
        q^10*(-2 + z) + q^13*z + q^12*(-4 + z)*z - q^16*(-1 + z)*z - 
        q^15*z^2 + q^17*z^2 + 2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^6*(1 + z) + 
        q^11*(1 + z) - q^14*z*(1 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z))*
       R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + q - 2*q^6*(-1 + z) - q*z - 4*q^5*z - 
        q^16*(-1 + z)^2*z - 2*q^7*z^2 + q^20*(2 - 7*z)*z^2 + q^24*z^3 + 
        4*q^25*z^4 + q^26*z^4 + q^2*(3 + z) - q^4*(4 + z) + q^3*(-1 + 3*z) + 
        q^8*(1 + 2*z - 2*z^2) + q^11*(-1 - 6*z + z^2) - 
        q^22*z^2*(5 - 6*z + z^2) + q^17*z*(4 - 3*z + z^2) + 
        q^21*z^2*(2 + z + z^2) - q^15*z*(1 - 4*z + 2*z^2) + 
        q^9*(-3 + 6*z + 2*z^2) + q^19*z*(-1 + 2*z + 3*z^2) + 
        q^18*z*(-1 + 5*z^2) - q^23*z^2*(1 - 2*z + 5*z^2) + 
        q^10*(-1 - z + 5*z^2) + q^12*(1 - 3*z - z^2 + z^3) + 
        q^13*(2 - 3*z - z^2 + z^3) - q^14*(-1 + 6*z^2 + z^3))*
       R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + ((-1 + q)*(1 + q)*z*(1 + q*z)*
       R1[{{1}, {{5, 1, 1}, {3, 0, 0}}}])/q^3 - 
     (z*(-1 - q^2*(-2 + z) + q^4*(-1 + z) - q^5*z + 2*q^11*z - 2*q^12*z + 
        q^13*z^2 - q*(1 + z) + q^3*(1 + 2*z))*
       R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}])/(q^2*(-1 + q^2)) + 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R1[{{1}, {{5, 1, 1}, {3, 0, 2}}}])/
      (q^2*(-1 + q^5*z)) - (z*(1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z - 
        q^8*z + q^15*z - q^10*(-1 + z)*z - q^18*(-1 + z)^2*z + q^12*z^2 + 
        q^22*(3 - 2*z)*z^2 - 2*q^19*z^3 + q^23*z^4 - q^9*z*(1 + z) + 
        q^11*z*(1 + z) + q^16*z*(1 + z) + q^17*z*(-1 + 2*z) + 
        q^20*z^2*(-1 + 2*z) - q^21*(z^2 + z^4))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 - q^2*(-2 + z) + q^11*(-1 + z)^2 - q^6*z - 
        q^7*z + q^14*(-2 + z)*z - q^8*z^2 - 2*q^15*z^2 - q^16*z^2 - 
        2*q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        2*q^12*z*(1 + z) - q^17*z*(1 + z) + q^23*z^2*(-3 + 2*z) + 
        q^4*(-1 + 2*z) - q^21*z^2*(1 + 2*z) + q^9*(1 + 3*z) + 
        q^20*z^2*(2 + 3*z) + q^19*z*(1 - z + z^2) + q^22*z^2*(1 + z + z^2) - 
        q^18*z*(-1 + 2*z + z^2) + q^10*(-2 + 2*z + 3*z^2))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - 
        q^7*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 
        2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{1}, {{5, 1, 1}, {4, 0, 2}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) + 
     (q^3*(1 + z + 2*q^4*(1 - 2*z)*z + 2*q^10*z^3 + 2*q^9*z^2*(-1 + 2*z) - 
        q^8*z^2*(1 + 2*z) - q^2*(1 + 3*z) + q^5*z*(1 + 3*z) + 
        q^3*(-1 + 2*z - 3*z^2) + q*(1 + z + z^2) + q^6*z*(-1 + 4*z + z^2) - 
        q^7*z*(1 - 5*z + 2*z^2))*R1[{{1}, {{5, 1, 2}, {0, 0, 1}}}])/
      (-1 + q^2) + q^3*z*(1 + q + q*z)*R1[{{1}, {{5, 1, 2}, {0, 1, 0}}}] - 
     ((-1 - q + q^6*(-1 + z)^2*z + q^9*(4 - 9*z)*z^2 + 2*q^15*z^4 - 
        q^5*z*(1 + z) + q^10*z^2*(1 + z) + 2*q^14*z^3*(-1 + 2*z) + 
        q^2*(1 + 2*z) - q^13*z^3*(1 + 2*z) + q^7*z^2*(-8 + 3*z) + 
        q^4*z*(-1 + 4*z) + q^11*z^2*(-1 + 4*z + z^2) - 
        q^12*z^2*(1 - 5*z + 2*z^2) - q^8*z*(1 - 3*z + 2*z^2) + 
        q^3*(1 - 2*z + 2*z^2))*R1[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/
      ((-1 + q)*q^2*(1 + q)*z) - 
     ((-q^6 - z + 2*q^2*z - q^4*z + q^12*(-1 + z)^2*z - q*z^2 + 2*q^3*z^2 - 
        q^5*z^2 + q^17*z^2 + 2*q^15*(1 - 5*z)*z^2 - 3*q^16*(-1 + z)*z^2 - 
        q^22*z^5 + q^13*z^2*(-8 + 3*z) + q^21*z^3*(-3 + 4*z) + 
        q^14*z*(-1 + z - 2*z^2) + q^7*(-1 + z^2) - q^18*z^2*(1 - 6*z + z^2) - 
        q^10*z*(1 - 3*z + z^2) - q^11*z*(1 + z + z^2) + 
        q^20*z^3*(-1 + 5*z + z^2) + q^9*(1 - 2*z + z^2 + z^3) + 
        q^8*(1 + 2*z + z^2 + z^3) + q^19*(z^3 - 2*z^4))*
       R1[{{1}, {{5, 1, 2}, {1, 0, 1}}}])/((-1 + q)*q^8*(1 + q)*z*
       (-1 + q^5*z)) - ((1 - 2*q^2 + q*z - q^3*z - q^5*z + q^7*z + q^10*z + 
        q^8*(-1 + z)*z + q^13*(-1 + z)*z - 2*q^6*z^2 - q^9*z^2 + q^11*z^2 + 
        q^21*(4 - 3*z)*z^2 + q^24*(4 - 9*z)*z^3 - q^27*(1 - 2*z)^2*z^3 - 
        q^28*z^4 + 4*q^29*z^5 + q^30*z^5 - q^15*z*(1 + 2*z) + 
        2*q^19*z^2*(-1 + 3*z) + q^16*(z - 3*z^2) - q^17*z*(-2 + z^2) + 
        q^4*(1 + z^2) + q^25*z^3*(2 + z^2) - q^26*z^3*(5 - 6*z + z^2) + 
        q^14*z*(-2 - z + z^2) + q^23*z^2*(-1 + 4*z + 3*z^2) + 
        q^22*z^2*(-1 - 4*z + 5*z^2) + q^18*(z - 2*z^2 - 3*z^3) - 
        q^20*(z^2 + z^4))*R1[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/
      ((-1 + q)*q^8*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - 2*q^4 + q^12*(1 - 2*z) - q^6*(-3 + z) + q^7*(-1 + z) - 
        q*z + 2*q^3*z + q^17*(4 - 3*z)*z + q^20*(2 - 9*z)*z^2 - q^24*z^3 + 
        5*q^25*z^4 + q^26*z^4 + q^9*(-3 + 2*z) - q^5*(1 + 2*z) + 
        q^8*(1 + 2*z) + q^15*z*(-1 + 5*z) + q^14*(1 - 2*z - 4*z^2) + 
        q^10*(-1 + z^2) + q^11*(-1 - 6*z + z^2) - q^22*z^2*(5 - 6*z + z^2) - 
        q^16*z*(1 - z + z^2) + q^21*z^2*(2 + z + z^2) - 
        q^13*(-2 + z + 2*z^2) + q^19*z*(-1 + 6*z + 3*z^2) + 
        q^18*z*(-1 - 4*z + 5*z^2) - q^23*z^2*(1 - 4*z + 5*z^2))*
       R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((1 - 2*q^2 + 2*q^4 - 2*q^12 + q^15*(1 - 5*z) + q*z - 
        2*q^3*z + q^5*z - q^7*(-1 + z)*z + 2*q^9*(-1 + z)*z + 4*q^16*z^2 - 
        6*q^21*(-1 + z)*z^2 + q^22*(-1 + z)*z^2 + 3*q^26*(-1 + z)*z^3 - 
        q^29*z^5 + q^31*z^5 + 2*q^8*z*(1 + z) + q^28*z^3*(1 + z) + 
        q^27*z^3*(1 + 2*z) + q^18*z*(1 + 3*z) + q^20*z*(-1 + 6*z) + 
        q^13*(2 - 6*z + z^2) + q^17*z*(2 - 3*z + z^2) - 
        q^23*z^2*(4 - 2*z + z^2) - q^6*(1 + z + z^2) - q^11*(3 + z + z^2) + 
        q^19*z*(-2 - 3*z + 2*z^2) + q^14*(3 - z + 2*z^2) - 
        q^10*(1 + z + 2*z^2) - q^24*z^2*(1 - 4*z + 3*z^2))*
       R1[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - ((-1 + 2*q^2 - 2*q^4 + q^6 - q^10*(-1 + z) - q*z + 
        2*q^3*z - 2*q^5*z + q^7*z + q^17*(-1 + z)*z + q^24*(1 - 2*z)^2*z^2 + 
        q^25*z^3 - 4*q^26*z^4 - q^27*z^4 + q^12*(2 + 3*z) + 
        q^21*z^2*(-5 + 8*z) + q^16*z*(2 - 3*z - 2*z^2) + q^11*(3 + z - z^2) + 
        q^18*z*(-2 + z^2) + q^23*z^2*(6 - 5*z + z^2) - q^15*(1 - 3*z + z^2) + 
        q^13*(-2 + 5*z + z^2) + q^19*(z + 4*z^2 - 4*z^3) + 
        q^20*(z - 5*z^2 - 3*z^3) + q^14*(-3 + 2*z + z^3) - q^22*(z^2 + z^4))*
       R1[{{1}, {{5, 1, 2}, {3, 0, 1}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) + ((-1 + q)*q^3*(1 + q)*z^2*(1 + q*z)*
       R1[{{1}, {{5, 1, 2}, {3, 1, 1}}}])/(-1 + q^5*z) + 
     (q^6*z*(1 - z - q^3*z^2 + 2*q^4*z^2 + q^5*z^2 - q^2*(1 - 5*z + z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(-1 + q^2) - 
     ((1 - q^2 - q^5 + 3*q^7 + 3*q^8*(-2 + z) + q^12*(-2 + z) + q*z - q^3*z - 
        q^6*z + 3*q^14*z^2 + q^29*(-3 + z)*z^3 - q^30*z^5 + 
        2*q^26*z^3*(1 + z) - q^27*z^3*(1 + z) + q^15*(1 + 4*z - 10*z^2) + 
        q^11*(2 + 4*z - 4*z^2) + q^24*z^2*(9 - 7*z - 2*z^2) + 
        q^25*z^2*(-2 + z - z^2) - q^17*z*(6 - 7*z + z^2) + 
        q^19*z*(-4 - 4*z + z^2) + 2*q^9*(4 - z + z^2) + 
        q^28*z^3*(1 + z + z^2) - q^10*(4 + 3*z + z^2) + 
        q^16*z*(5 + 6*z + z^2) + q^23*z^2*(-1 - 10*z + 2*z^2) + 
        q^22*z^2*(9 - 2*z + 2*z^2) + q^13*(-1 + z + 4*z^2) + 
        q^20*z*(-2 + z + 10*z^2) + q^18*(z + 13*z^2 - 5*z^3) - 
        q^21*z*(-1 + 11*z + 13*z^2 + z^3))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((q^5 - z + 2*q^2*z - 2*q^6*z + q^10*(-7 + z)*z - 
        q^8*(-3 + z)*z - 3*q^12*(-1 + z)*z - q*z^2 + q^4*z^2 + 
        2*q^15*(3 - 4*z)*z^2 - q^22*(-3 + z)*z^3 - 4*q^19*z^4 + 4*q^20*z^4 + 
        q^9*z*(3 + z) + q^21*z^3*(-1 + 2*z) + q^3*z*(1 + 2*z) + 
        q^17*z^2*(-7 + 4*z) + q^14*z^2*(-3 + 5*z) + 
        q^18*z^2*(-2 + 3*z - 5*z^2) - q^7*(1 + z^2) + 
        q^16*z^2*(6 - 6*z + z^2) - q^11*z*(5 - 4*z + z^2) + 
        q^13*z*(3 - 8*z + 6*z^2))*R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^3*(2 - 5*z) + q*(-1 + z) - 2*q^9*(-4 + z)*z + 
        3*q^11*(-1 + z)*z + q^21*(3 - 7*z)*z^2 + 2*q^30*(1 - 2*z)*z^4 - 
        2*q^31*z^5 + q^32*z^5 - q^2*(3 + z) - q^29*z^4*(3 + z) - 
        q^12*z*(4 + 3*z) - q^13*z*(2 + 5*z) + q^26*z^3*(-1 + 6*z) + 
        q^10*z*(3 + 7*z) + q^23*z^2*(-3 + 5*z - 4*z^2) + 
        q^4*(3 + z - 2*z^2) - 3*q^15*z*(-1 + z^2) - q^5*(2 - 9*z + z^2) + 
        2*q^27*z^3*(2 - z + z^2) - 2*q^14*z*(-1 + 2*z + z^2) + 
        q^20*z*(-1 + 3*z + z^2) + q^16*z*(-2 + 6*z + z^2) - 
        q^22*z^2*(3 + 2*z^2) + q^18*z*(1 - z + 2*z^2) + 
        2*q^19*z*(-1 + z + 2*z^2) + q^7*(1 - 9*z + 3*z^2) + 
        q^28*z^3*(2 - 3*z + 3*z^2) - q^24*z^2*(-2 + z + 3*z^2) + 
        q^17*z*(-1 + 3*z + 3*z^2) + q^25*z^2*(1 - 8*z + 4*z^2) + 
        q^6*(-2 + z + 6*z^2) - q^8*(-1 + z + 7*z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) - ((-1 + 2*q^4 - 3*q^7 + q^6*(-1 + z) - q*z - 
        4*q^13*z^2 + q^30*(-3 + z)*z^3 - 5*q^28*z^4 + 6*q^15*z*(-1 + 2*z) + 
        q^5*(1 + 2*z) + q^27*z^3*(1 + 4*z) + 2*q^24*z^2*(-5 + 6*z) + 
        q^20*z*(-3 + 6*z - 13*z^2) + q^14*(1 + 2*z - 3*z^2) + 
        q^22*z^2*(-10 + z - 2*z^2) - q^10*(-4 + z^2) + 2*q^19*z*(4 + z^2) - 
        q^9*(8 + z^2) + q^17*z*(8 - 8*z + z^2) + q^11*(-2 - 5*z + z^2) + 
        q^8*(6 - 2*z + z^2) - q^12*(-1 + z + z^2) - q^16*z*(11 + 5*z + z^2) - 
        2*q^23*z^2*(5 - 11*z + 2*z^2) + 2*q^26*z^2*(1 - 2*z + 3*z^2) + 
        q^25*z^2*(10 - 5*z + 4*z^2) + q^18*z*(10 - 17*z + 6*z^2) + 
        q^21*z*(-4 + 21*z + 2*z^2 + z^3) + q^29*(z^3 - 2*z^4))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((1 + q*z + 2*q^17*z + q^9*(3 - 4*z)*z - 
        7*q^5*(-1 + z)*z + 4*q^12*z^2 + q^14*(-2 + z)*z^2 - 4*q^25*z^3 + 
        q^24*(5 - 7*z)*z^3 - q^27*(-3 + z)*z^4 + 2*q^29*z^5 - q^30*z^5 + 
        2*q^11*z*(1 + z) + 2*q^28*z^4*(-1 + 2*z) + 3*q^20*z^2*(1 + 2*z) + 
        q^3*z*(-4 + 3*z) + 2*q^7*z*(-4 + 3*z) + q^2*(-2 + 3*z) + 
        q^10*z*(2 + 3*z) + q^19*z^2*(-5 + 4*z) - q^8*z*(4 + 7*z) + 
        q^23*z^2*(-1 + 8*z) + q^26*z^3*(-2 + 3*z - 3*z^2) + 
        q^4*(2 - 7*z - 2*z^2) - q^16*z*(2 - 4*z + z^2) + 
        q^22*z^2*(-2 - 3*z + z^2) + q^21*z^2*(4 - 8*z + 3*z^2) + 
        q^13*z*(-2 + z + 3*z^2) + q^6*(-1 + 6*z + 5*z^2) + 
        q^18*(z - 4*z^2 - 4*z^3) + q^15*(z - 6*z^2 - 3*z^3))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}])/((-1 + q)*q^8*(-1 + q^5*z)) + 
     (q^6*z*(1 - q*(-2 + z) + q^2*z - 5*q^5*z^2 + 2*q^6*z^2 + 3*q^10*z^3 + 
        q^11*z^3 - q^9*z^2*(1 + z) + q^4*(-1 + 3*z) + q^7*z*(-1 + 4*z) - 
        q^8*z*(1 - 3*z + 2*z^2) + q^3*(-2 + z + 2*z^2))*
       R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(-1 + q^2) - 
     (q^7*z*(1 - q^2 - q*z - q^7*z^3 + q^9*z^3 + q^3*z*(1 + z) + 
        q^4*z*(2 + z) - q^5*z*(2 + z))*R1[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/
      (-1 + q^2) + ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^6*z - 
        q^14*(-2 + z)*z + 2*q^8*(-1 + z)*z + q^16*(-1 + z)*z - q^13*z^2 + 
        2*q^15*z^2 - q^19*z^2 + 2*q^21*z^2 + q^18*z^3 - q^22*z^3 + q^24*z^4 - 
        q^26*z^4 + q*(1 + z) - 2*q^3*(1 + z) + q^5*(1 + z) + q^7*z*(2 + z) - 
        q^20*z^2*(2 + z) + q^12*z*(1 + 2*z) + q^10*(2 - 4*z^2) + 
        q^11*(-1 + 2*z + z^2) - q^9*(1 + 4*z + 2*z^2))*
       R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) - ((-q^6 + z - q^2*z + 3*q^8*z + q^9*(-7 + z)*z - 
        q^7*(-2 + z)*z - q^3*(-1 + z)*z + q^5*(-1 + z)*z + q*z^2 + 
        q^14*(5 - 2*z)*z^2 - q^20*(-1 + z)^2*z^3 + 2*q^24*z^5 + q^25*z^5 - 
        q^23*z^4*(1 + z) + q^16*z^2*(-5 + 2*z) + q^22*z^3*(-1 + 3*z) + 
        q^21*z^3*(2 + 3*z) - q^18*z^2*(1 - 4*z + z^2) + 
        2*q^15*z^2*(3 - 4*z + z^2) - q^10*z*(5 - 4*z + z^2) + 
        q^4*(1 + z + z^2) - q^11*z*(-2 + 5*z + z^2) - 
        q^17*z^2*(1 + 3*z + 2*z^2) + q^12*z*(3 - 4*z + 3*z^2) + 
        q^13*z*(1 - 6*z + 4*z^2) + q^19*(z^3 - 4*z^4))*
       R1[{{1}, {{5, 2, 1}, {1, 0, 0}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + q + q^5*(7 - 2*z) + 2*q^3*(-2 + z) + 
        4*q^7*(-1 + z) - q*z + q^12*(5 - 2*z)*z + 2*q^26*(1 - 3*z)*z^3 + 
        q^25*(-4 + z)*z^3 - 3*q^27*z^4 + q^28*z^4 + q^2*(2 + z) - 
        2*q^4*(1 + 2*z) + q^6*(3 + 7*z) + q^11*(3 - 4*z^2) + 
        q^20*z*(2 + 3*z - 2*z^2) + q^18*z*(-7 + z - z^2) + 
        q^13*z*(5 + z - z^2) + q^17*z*(8 + z^2) - q^22*z^2*(8 + z^2) + 
        q^23*z^2*(7 - 6*z + z^2) + q^8*(-2 - 3*z + z^2) + 
        q^9*(-1 - 3*z + z^2) - q^14*z*(2 - 2*z + z^2) - 
        q^10*(-1 + 5*z + z^2) - 3*q^19*z*(1 - 2*z + 2*z^2) + 
        3*q^24*z^2*(1 - z + 2*z^2) + q^21*z*(1 - 10*z + 10*z^2) + 
        q^15*(-2 + 4*z^2 + z^3) + q^16*(-1 + 5*z - 5*z^2 + 2*z^3))*
       R1[{{1}, {{5, 2, 1}, {1, 0, 1}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^6*z + 
        q^12*z + 2*q^14*z + 2*q^8*(-1 + z)*z + q^17*z^2 - q^19*z^2 - 
        3*q^20*z^2 + q^21*(-1 + z)^2*z^2 + 2*q^18*z^3 - q^23*(-3 + z)*z^3 + 
        q^31*(4 - 11*z)*z^4 - q^34*(1 - 2*z)^2*z^4 - q^35*z^5 + 4*q^36*z^6 + 
        q^37*z^6 + q*(1 + z) - 2*q^3*(1 + z) + q^5*(1 + z) + 
        q^15*z^2*(1 + z) + q^7*z*(2 + z) - q^13*z^2*(1 + 2*z) - 
        q^22*z^2*(1 + 3*z) + q^26*z^3*(-3 + 8*z) + q^10*(2 - 3*z^2) - 
        2*q^24*z^2*(-1 + z^2) + q^32*z^4*(2 + z^2) + 
        q^28*z^3*(5 - 9*z + z^2) - q^33*z^4*(5 - 6*z + z^2) - 
        q^16*z*(1 - z + z^2) - q^25*z^2*(-1 + 3*z + z^2) + 
        q^30*z^3*(-1 + 5*z + z^2) - q^9*(1 + 4*z + 2*z^2) + 
        q^29*z^3*(-1 - 4*z + 7*z^2) + q^11*(-1 + 2*z + z^2 + z^3) - 
        q^27*(z^3 + z^5))*R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q^2 - q^5 + 3*q^7 + q*z - q^3*z - q^6*z + 4*q^26*z^4 + 
        q^16*z^2*(7 + z) + q^8*(-5 + 2*z) - q^25*z^3*(1 + 3*z) + 
        q^18*z*(6 + 2*z - 5*z^2) + q^24*z^2*(2 + 3*z - 5*z^2) + 
        q^11*(2 + z - 2*z^2) - q^17*z*(5 - 5*z + z^2) + q^9*(6 - z + z^2) - 
        q^10*(3 + z + z^2) - q^12*(3 + z + z^2) - q^21*z^2*(2 + 14*z + z^2) + 
        q^22*z^2*(8 - 3*z + 2*z^2) + q^13*(-1 + 4*z + 2*z^2) + 
        q^19*z*(-1 - 10*z + 3*z^2) + q^23*z^2*(-5 + z + 3*z^2) + 
        q^14*(1 + z + 3*z^2) - q^15*(-1 + z + 9*z^2) + 
        q^20*z*(-2 + 7*z + 11*z^2))*R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - q*z + 2*q^3*z - 
        q^5*z - 2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + 
        q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4)*
       R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + q^2 - q*z + 3*q^5*z - q^19*z - 
        3*q^8*(-1 + z)*z - q^4*z^2 - 2*q^12*z^2 + 6*q^20*z^2 + q^26*z^4 + 
        q^28*(-3 + z)*z^4 - 2*q^29*(-1 + z)*z^4 - 2*q^30*z^5 + q^31*z^5 + 
        3*q^9*z*(1 + z) - 2*q^11*z*(1 + z) + q^16*z*(1 + z)^2 - 
        q^13*z*(2 + z) - q^7*z*(3 + z) + q^25*z^3*(-5 + 3*z) + 
        q^10*z*(-2 + 3*z) + q^6*z*(-1 + 3*z) - q^21*z^2*(1 + 3*z) + 
        q^23*z^2*(1 + 6*z) - q^22*z^2*(4 - 2*z + z^2) + 
        q^17*z*(2 - z + z^2) + q^27*z^3*(2 - z + z^2) - 
        q^14*z*(-2 + z + z^2) - q^18*z*(1 + z + z^2) + 
        q^24*z^2*(1 - 4*z + 2*z^2) - q^15*(z + z^3))*
       R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + q^9 + q^11 - q^2*(-2 + z) + q^10*(-2 + z) - 
        q^6*z - 2*q^12*z + q^14*(-1 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + 
        q^17*z^2 + 2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z))*
       R1[{{1}, {{5, 2, 1}, {3, 0, 0}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - 2*q^2 + q*z - 3*q^3*z - 4*q^8*z + 2*q^13*z^2 + 
        2*q^19*(-1 + z)*z^2 + 3*q^25*z^4 + q^28*z^5 + q^29*z^5 + 
        q^11*z*(1 + z) - q^24*z^3*(3 + z) + q^14*z*(5 + z) - 
        q^9*z*(1 + 2*z) - q^17*z^2*(2 + 3*z) + q^18*(z - 2*z^2) + 
        q^5*(1 + 2*z - z^2) + q^10*(1 + 3*z - z^2) - q^16*z*(4 - 7*z + z^2) + 
        q^21*z^2*(7 - 6*z + z^2) + q^15*z*(-4 - 2*z + z^2) - 
        q^27*z^3*(-3 + z + z^2) - q^4*(-1 + z + z^2) - 
        q^20*z^2*(-3 + 3*z + z^2) + q^6*(-2 + 3*z + z^2) + 
        q^22*z^2*(-3 + 4*z + z^2) + q^7*(1 + 2*z^2) + q^12*(-1 + 3*z^2) - 
        q^23*z^2*(1 - 2*z + 3*z^2) - q^26*(z^3 + z^5))*
       R1[{{1}, {{5, 2, 1}, {3, 0, 1}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) - (z*(1 - q^2 + q*z - q^3*z + 2*q^11*z - 2*q^12*z + 
        q^13*z^2)*R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}])/(-1 + q^2) + 
     (q^5*z^2*(-1 - q^5 - 2*q^7 + 2*q^8 - q^2*(-1 + z) + 2*q^4*z - q^6*z - 
        q^9*z + 2*q^12*z + q^14*(-2 + z)*z + q^15*z^2 - q*(1 + z) + 
        q^3*(2 + z))*R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}])/(-1 + q^2) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}])/
      ((-1 + q)*q^2*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*q^6*(1 + q)*z^2*(1 + q*z)*R1[{{1}, {{5, 2, 1}, {4, 1, 1}}}])/
      (-1 + q^5*z) + (q^7*z^2*(-1 - q^2*(-2 + z) - 2*q^6*(-1 + z) - 
        q^8*(-2 + z)*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^12*z^2 - 
        q^13*z^2 - 2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - 
        q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^7*(1 + z) - 
        q^5*(2 + z) + q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^11*(1 - 3*z + z^2) + 2*q^10*(-1 + z + z^2))*
       R1[{{1}, {{5, 2, 1}, {4, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     q^10*z^3*R1[{{1}, {{5, 2, 2}, {-1, 0, 0}}}] - 
     ((q^6 + z - q^2*z + q^7*z - q^11*z + q*z^2 - q^3*z^2 + q^9*z^2 - 
        q^12*z^2 - 2*q^14*z^3 + q^19*z^4 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}])/(q^4*(-1 + q^5*z)) + 
     (q^6*z*(1 - 3*q^3 - 2*q^7*z^2 + q^10*z^3 - q^8*z^2*(1 + z) + 
        q^4*(1 + z)^2 + q^5*(1 - 3*z + z^2))*
       R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     ((-q^6 - z + q^2*z - q^7*z + q^11*z - q*z^2 + q^3*z^2 - q^9*z^2 + 
        q^12*z^2 + q^14*z^3 - q^8*z*(1 + z) + q^13*z^2*(1 + z))*
       R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}])/(q^4*(-1 + q^5*z)) - 
     (q^6*z*(1 + q - q*z - q^2*z + q^6*z^2 - 2*q^7*z^2 + q^10*z^3 - 
        q^8*z^2*(1 + z) + q^4*(1 + 3*z) - q^3*(4 - 5*z + z^2) + 
        q^5*(1 - 3*z + 3*z^2))*R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}])/
      (-1 + q^2) - (q^7*z*(-1 + q + z - q^4*z^2 - q^5*z^2 - q^6*z^2 - 
        q^8*z^3 + q^10*z^3 + q^3*(-1 + z^2) + q^2*(1 - 5*z + z^2))*
       R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/(-1 + q^2) + 
     q^8*z^2*R1[{{1}, {{5, 2, 2}, {1, 0, 0}}}] + 
     q^8*z^2*(1 + q*(1 + z) + q^2*(1 + z))*
      R1[{{1}, {{5, 2, 2}, {1, 1, 0}}}] - 
     (q^4*(1 + q - q^6*(-1 + z)^2*z + q^7*(8 - 3*z)*z^2 - q^14*(-1 + z)*z^3 - 
        2*q^15*z^4 + q^19*(4 - 9*z)*z^4 - q^22*(1 - 2*z)^2*z^4 - q^23*z^5 + 
        4*q^24*z^6 + q^25*z^6 - 2*q^10*z^2*(2 + z) + q^4*(z - 5*z^2) + 
        q^20*z^4*(2 + z^2) + q^11*z^2*(2 - 6*z + z^2) - 
        q^21*z^4*(5 - 6*z + z^2) + q^2*(-1 - 2*z + z^2) - 
        q^13*z^2*(-1 + 3*z + z^2) + q^9*z^2*(-6 + 8*z + z^2) + 
        q^12*z^2*(4 - 8*z + 3*z^2) + q^8*z*(1 - 3*z + 3*z^2) + 
        q^18*z^3*(-1 + 5*z + 3*z^2) + q^17*z^3*(-1 - 4*z + 4*z^2) + 
        q^5*(z + z^2 - z^3) + q^3*(-1 + 2*z - 2*z^2 + z^3) + 
        q^16*(z^3 - 2*z^4))*R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - q^8*z^2*(1 + q*z)*
      R1[{{1}, {{5, 2, 2}, {2, 0, 0}}}] - 
     (z*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 5*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + q^17*z + 2*q^18*z + 
        q^21*(5 - 8*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 + q^16*z*(-2 + 3*z) - q^12*(2 + 3*z) - 
        q^23*z^2*(6 - 5*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2) + q^22*(z^2 + z^4))*
       R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - 2*q^2 + q^4 - q^12 - q^13 + q*z - 2*q^3*z + 
        q^5*z - 3*q^17*z^2 + 4*q^21*(1 - 2*z)*z^2 + 2*q^27*z^4 + 
        q^22*z^2*(1 + z) + q^19*z^2*(-7 + 2*z) + 2*q^16*z*(-1 + 2*z) + 
        2*q^26*z^3*(-1 + 2*z) + q^14*(1 + 2*z) - q^25*z^3*(1 + 2*z) + 
        q^20*z*(-1 + 4*z) - q^18*z*(-2 + 4*z + z^2) + 
        q^23*z^2*(-1 + 4*z + z^2) - q^24*z^2*(1 - 5*z + 2*z^2) + 
        q^15*(1 - 3*z + 2*z^2))*R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q + q^6 + q^5*(1 - 2*z) + 2*q^3*(-1 + z) - q*z - q^7*z^2 + 
        q^23*(3 - 5*z)*z^3 + 2*q^28*z^4 - 2*q^4*(1 + z) + 
        q^13*(-1 + z)^2*(1 + z) - q^26*z^3*(1 + z) - q^22*z^2*(1 + z)^2 + 
        q^2*(2 + z) + 2*q^27*z^3*(-1 + 2*z) - q^20*z^2*(5 + 6*z) + 
        q^8*(1 + z - z^2) + q^11*(-1 - 5*z + z^2) + q^17*z*(2 + z + z^2) + 
        q^9*(-3 + 4*z + z^2) + q^24*z^2*(-1 + 5*z + z^2) - 
        q^14*z*(2 + 6*z + z^2) + q^25*z^2*(-1 + 5*z + 2*z^2) + 
        q^10*(-1 - z + 3*z^2) + q^18*z*(-1 - 5*z + 5*z^2) + 
        q^15*(1 + z + 5*z^2 - 2*z^3) + q^12*(1 - 3*z + z^3) - 
        q^16*(-1 + 4*z - 4*z^2 + z^3) + q^21*z*(-1 + 6*z + z^2 + z^3) + 
        q^19*(z + 2*z^3))*R1[{{1}, {{6, 2, 1}, {-1, 0, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R1[{{1}, {{6, 2, 1}, {-1, 0, 2}}}])/
      (q^3*(-1 + q^5*z)) + (q*z*(z - 2*q^2*z - q^6*z + 2*q^8*z + 
        q^14*(3 - 4*z)*z + 2*q^13*(1 - 2*z)*z + q*z^2 - q^7*z^2 + 
        q^21*(4 - 9*z)*z^3 - q^24*(1 - 2*z)^2*z^3 - q^25*z^4 + 4*q^26*z^5 + 
        q^27*z^5 + 2*q^4*(1 + z) + q^10*z*(-3 + 2*z) + q^5*z*(-1 + 2*z) + 
        q^16*z^2*(-1 + 3*z) - q^12*z*(2 + 3*z) + q^11*z*(-3 + z^2) - 
        2*q^3*(1 + z^2) + q^22*z^3*(2 + z^2) - q^23*z^3*(5 - 6*z + z^2) - 
        q^15*z*(-1 + z + z^2) + q^20*z^2*(-1 + 5*z + 3*z^2) + 
        q^19*z^2*(-1 - 4*z + 4*z^2) + q^18*(z^2 - 2*z^3))*
       R1[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(q^6*(1 - 2*z) - z + 2*q^2*z - 4*q^7*z + q^10*(4 - 11*z)*z - 
        q^5*(-3 + z)*z - q*z^2 + 2*q^3*z^2 + 7*q^13*z^2 + q^14*(-1 + z)*z^2 - 
        q^21*(-3 + z)*z^3 + q^18*(-2 + z)*z^3 + q^22*z^5 - q^4*(1 + z) + 
        q^19*z^3*(1 + z) - q^8*z*(5 + z) + q^9*(z - 2*z^2) - 
        2*q^16*z^2*(3 - 5*z + z^2) - q^20*z^3*(1 + z + z^2) + 
        q^12*z*(1 + 4*z + z^2) + q^15*z^2*(-3 + 9*z + z^2) + 
        q^11*z*(2 - 7*z + 2*z^2) - q^17*(z^2 + 2*z^4))*
       R1[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - 3*q^2 + 4*q^4 + 2*q^6*(-1 + z) + q*z - 3*q^3*z + 4*q^5*z + 
        2*q^17*(-4 + z)*z + q^27*(4 - 9*z)*z^3 - q^30*(1 - 2*z)^2*z^3 - 
        q^31*z^4 + 4*q^32*z^5 + q^33*z^5 + q^7*z*(-1 + 2*z) - 
        q^25*z^2*(1 + 4*z) - q^18*z^2*(3 + 5*z) + q^9*(1 - 3*z - 3*z^2) + 
        q^10*(3 + 4*z - 2*z^2) + q^16*z*(-3 + z^2) + q^28*z^3*(2 + z^2) - 
        q^29*z^3*(5 - 6*z + z^2) + q^8*(-1 - 3*z + z^2) - 
        q^24*z^2*(-1 + 3*z + z^2) - 2*q^19*z*(-2 + 5*z + z^2) + 
        q^15*z*(1 - 5*z + 2*z^2) + q^22*z^2*(5 - 3*z + 2*z^2) + 
        q^11*(1 + 3*z + 2*z^2) + q^26*z^2*(-1 + 5*z + 2*z^2) + 
        q^23*z^2*(-2 + 5*z^2) + q^20*z*(3 - 6*z + 10*z^2) - 
        q^12*(1 - z + z^2 + z^3) - q^13*(2 - z + z^2 + z^3) - 
        q^21*z*(-1 + 2*z + 4*z^2 + z^3) + q^14*(-1 + 4*z + 6*z^2 + z^3))*
       R1[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - (q^3*z*(-z + 3*q^2*z - 4*q^7*z + 3*q^10*(1 - 4*z)*z - 
        2*q^5*(-1 + z)*z - q*z^2 - 2*q^9*z^2 - q^14*z^3 - q^21*(-3 + z)*z^3 + 
        q^18*(-2 + z)*z^3 + q^22*z^5 + q^19*z^3*(1 + z) - q^8*z*(5 + z) + 
        q^13*z^2*(7 + 2*z) + q^3*z*(1 + 3*z) + q^16*z^2*(-9 + 12*z - 2*z^2) + 
        q^4*(-1 - 2*z + z^2) + 2*q^12*z*(1 + z + z^2) - 
        q^20*z^3*(1 + z + z^2) - q^6*(-1 + 2*z + z^2) + 
        q^11*z*(3 - 9*z + 2*z^2) + q^15*z^2*(-2 + 9*z + 2*z^2) - 
        q^17*(z^2 + 3*z^4))*R1[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z^2*(-1 - q^7*(-4 + z) - q^2*(-2 + z) + q^10*(-2 + z) + 
        2*q^4*(-1 + z) + 2*q^8*z + 4*q^13*z - q^16*z^2 - 2*q^21*z^2 + 
        q^22*z^3 - q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^11*(2 + z) + q^20*z^2*(2 + z) - q^5*(3 + 2*z) - q^6*(1 + 3*z) + 
        q^9*(1 + 3*z) + q^15*(-1 + 2*z - 4*z^2) + q^14*(-2 + 3*z - 2*z^2) + 
        q^12*(2 - 3*z + z^2) - q^17*z*(2 - 3*z + z^2) + 
        q^19*z*(3 - 2*z + z^2) - q^18*z*(-2 + 2*z + z^2))*
       R1[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z^2*(-1 - q^8 - q^2*(-2 + z) - q^7*(-2 + z) + q^10*(-2 + z) + q^13*z + 
        q^12*(-4 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + q^17*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^6*(1 + z) + 
        q^11*(1 + z) - q^14*z*(1 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z))*
       R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(-1 + q - 2*q^6*(-1 + z) - q*z - 4*q^5*z - q^16*(-1 + z)^2*z - 
        2*q^7*z^2 + q^20*(2 - 7*z)*z^2 + q^24*z^3 + 4*q^25*z^4 + q^26*z^4 + 
        q^2*(3 + z) - q^4*(4 + z) + q^3*(-1 + 3*z) + q^8*(1 + 2*z - 2*z^2) + 
        q^11*(-1 - 6*z + z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^17*z*(4 - 3*z + z^2) + q^21*z^2*(2 + z + z^2) - 
        q^15*z*(1 - 4*z + 2*z^2) + q^9*(-3 + 6*z + 2*z^2) + 
        q^19*z*(-1 + 2*z + 3*z^2) + q^18*z*(-1 + 5*z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^10*(-1 - z + 5*z^2) + 
        q^12*(1 - 3*z - z^2 + z^3) + q^13*(2 - 3*z - z^2 + z^3) - 
        q^14*(-1 + 6*z^2 + z^3))*R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - (-1 + q)*q^3*(1 + q)*z^2*(1 + q*z)*
      R1[{{1}, {{6, 2, 1}, {2, 0, 0}}}] + 
     (q^4*z^2*(-1 - q^2*(-2 + z) + q^4*(-1 + z) - q^5*z + 2*q^11*z - 
        2*q^12*z + q^13*z^2 - q*(1 + z) + q^3*(1 + 2*z))*
       R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}])/(-1 + q^2) - 
     ((-1 + q)*q^4*(1 + q)*z^2*(1 + q*z)*R1[{{1}, {{6, 2, 1}, {2, 0, 2}}}])/
      (-1 + q^5*z) + (q^4*z^2*(1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z - 
        q^8*z + q^15*z - q^10*(-1 + z)*z - q^18*(-1 + z)^2*z + q^12*z^2 + 
        q^22*(3 - 2*z)*z^2 - 2*q^19*z^3 + q^23*z^4 - q^9*z*(1 + z) + 
        q^11*z*(1 + z) + q^16*z*(1 + z) + q^17*z*(-1 + 2*z) + 
        q^20*z^2*(-1 + 2*z) - q^21*(z^2 + z^4))*
       R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(-1 - q^2*(-2 + z) + q^11*(-1 + z)^2 - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^8*z^2 - 2*q^15*z^2 - q^16*z^2 - 2*q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        2*q^12*z*(1 + z) - q^17*z*(1 + z) + q^23*z^2*(-3 + 2*z) + 
        q^4*(-1 + 2*z) - q^21*z^2*(1 + 2*z) + q^9*(1 + 3*z) + 
        q^20*z^2*(2 + 3*z) + q^19*z*(1 - z + z^2) + q^22*z^2*(1 + z + z^2) - 
        q^18*z*(-1 + 2*z + z^2) + q^10*(-2 + 2*z + 3*z^2))*
       R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{1}, {{6, 2, 1}, {3, 0, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^9*z*(1 + z + 2*q^4*(1 - 2*z)*z + 2*q^10*z^3 + 2*q^9*z^2*(-1 + 2*z) - 
        q^8*z^2*(1 + 2*z) - q^2*(1 + 3*z) + q^5*z*(1 + 3*z) + 
        q^3*(-1 + 2*z - 3*z^2) + q*(1 + z + z^2) + q^6*z*(-1 + 4*z + z^2) - 
        q^7*z*(1 - 5*z + 2*z^2))*R1[{{1}, {{6, 2, 2}, {-1, 0, 1}}}])/
      (-1 + q^2) - q^9*z^2*(1 + q + q*z)*R1[{{1}, {{6, 2, 2}, {-1, 1, 0}}}] + 
     (q^4*(-1 - q + q^6*(-1 + z)^2*z + q^9*(4 - 9*z)*z^2 + 2*q^15*z^4 - 
        q^5*z*(1 + z) + q^10*z^2*(1 + z) + 2*q^14*z^3*(-1 + 2*z) + 
        q^2*(1 + 2*z) - q^13*z^3*(1 + 2*z) + q^7*z^2*(-8 + 3*z) + 
        q^4*z*(-1 + 4*z) + q^11*z^2*(-1 + 4*z + z^2) - 
        q^12*z^2*(1 - 5*z + 2*z^2) - q^8*z*(1 - 3*z + 2*z^2) + 
        q^3*(1 - 2*z + 2*z^2))*R1[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/
      (-1 + q^2) - ((q^6 + z - 2*q^2*z + q^4*z - q^12*(-1 + z)^2*z + q*z^2 - 
        2*q^3*z^2 + q^5*z^2 - q^17*z^2 + q^13*(8 - 3*z)*z^2 + 
        3*q^16*(-1 + z)*z^2 + q^21*(3 - 4*z)*z^3 + q^22*z^5 + 
        q^19*z^3*(-1 + 2*z) + 2*q^15*z^2*(-1 + 5*z) - q^7*(-1 + z^2) + 
        q^18*z^2*(1 - 6*z + z^2) + q^10*z*(1 - 3*z + z^2) + 
        q^11*z*(1 + z + z^2) - q^20*z^3*(-1 + 5*z + z^2) + 
        q^14*z*(1 - z + 2*z^2) - q^9*(1 - 2*z + z^2 + z^3) - 
        q^8*(1 + 2*z + z^2 + z^3))*R1[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 2*q^2 + q*z - q^3*z - q^5*z + q^7*z + q^10*z + q^8*(-1 + z)*z + 
        q^13*(-1 + z)*z - 2*q^6*z^2 - q^9*z^2 + q^11*z^2 + 
        q^21*(4 - 3*z)*z^2 + q^24*(4 - 9*z)*z^3 - q^27*(1 - 2*z)^2*z^3 - 
        q^28*z^4 + 4*q^29*z^5 + q^30*z^5 - q^15*z*(1 + 2*z) + 
        2*q^19*z^2*(-1 + 3*z) + q^16*(z - 3*z^2) - q^17*z*(-2 + z^2) + 
        q^4*(1 + z^2) + q^25*z^3*(2 + z^2) - q^26*z^3*(5 - 6*z + z^2) + 
        q^14*z*(-2 - z + z^2) + q^23*z^2*(-1 + 4*z + 3*z^2) + 
        q^22*z^2*(-1 - 4*z + 5*z^2) + q^18*(z - 2*z^2 - 3*z^3) - 
        q^20*(z^2 + z^4))*R1[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(-1 + 2*q^2 - 2*q^4 + q^12*(1 - 2*z) - q^6*(-3 + z) + 
        q^7*(-1 + z) - q*z + 2*q^3*z + q^17*(4 - 3*z)*z + 
        q^20*(2 - 9*z)*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 + 
        q^9*(-3 + 2*z) - q^5*(1 + 2*z) + q^8*(1 + 2*z) + q^15*z*(-1 + 5*z) + 
        q^14*(1 - 2*z - 4*z^2) + q^10*(-1 + z^2) + q^11*(-1 - 6*z + z^2) - 
        q^22*z^2*(5 - 6*z + z^2) - q^16*z*(1 - z + z^2) + 
        q^21*z^2*(2 + z + z^2) - q^13*(-2 + z + 2*z^2) + 
        q^19*z*(-1 + 6*z + 3*z^2) + q^18*z*(-1 - 4*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2))*R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 2*q^2 + 2*q^4 - 2*q^12 + q^15*(1 - 5*z) + q*z - 2*q^3*z + 
        q^5*z - q^7*(-1 + z)*z + 2*q^9*(-1 + z)*z + 4*q^16*z^2 - 
        6*q^21*(-1 + z)*z^2 + q^22*(-1 + z)*z^2 + 3*q^26*(-1 + z)*z^3 - 
        q^29*z^5 + q^31*z^5 + 2*q^8*z*(1 + z) + q^28*z^3*(1 + z) + 
        q^27*z^3*(1 + 2*z) + q^18*z*(1 + 3*z) + q^20*z*(-1 + 6*z) + 
        q^13*(2 - 6*z + z^2) + q^17*z*(2 - 3*z + z^2) - 
        q^23*z^2*(4 - 2*z + z^2) - q^6*(1 + z + z^2) - q^11*(3 + z + z^2) + 
        q^19*z*(-2 - 3*z + 2*z^2) + q^14*(3 - z + 2*z^2) - 
        q^10*(1 + z + 2*z^2) - q^24*z^2*(1 - 4*z + 3*z^2))*
       R1[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (z*(1 - 2*q^2 + 2*q^4 - q^6 + q^10*(-1 + z) + q*z - 
        2*q^3*z + 2*q^5*z - q^7*z - q^17*(-1 + z)*z + q^21*(5 - 8*z)*z^2 - 
        q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + q^27*z^4 - 
        q^12*(2 + 3*z) - q^18*z*(-2 + z^2) - q^23*z^2*(6 - 5*z + z^2) + 
        q^15*(1 - 3*z + z^2) + q^11*(-3 - z + z^2) - q^13*(-2 + 5*z + z^2) + 
        q^16*z*(-2 + 3*z + 2*z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2) - q^14*(-3 + 2*z + z^3) + q^22*(z^2 + z^4))*
       R1[{{1}, {{6, 2, 2}, {2, 0, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q)*q^9*(1 + q)*z^3*(1 + q*z)*
       R1[{{1}, {{6, 2, 2}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     (q*R1[{{2}, {{-1, 0, 1}, {0, 2, 1}}}])/(-1 + q) - 
     q^2*R1[{{2}, {{-1, 0, 1}, {2, 2, 1}}}] + 
     q^3*R1[{{2}, {{-1, 0, 1}, {2, 2, 2}}}] - q^3*(-1 + q*z)*
      R1[{{2}, {{-1, 0, 1}, {3, 2, 0}}}] - 
     (q^2*R1[{{2}, {{-1, 0, 2}, {0, 2, 1}}}])/(-1 + q) + 
     (q^2*R1[{{2}, {{-1, 0, 2}, {1, 2, 1}}}])/(-1 + q) + 
     q^2*R1[{{2}, {{-1, 1, 1}, {0, 1, 1}}}] - 
     q^2*R1[{{2}, {{-1, 1, 1}, {0, 2, 2}}}] + 
     q^2*R1[{{2}, {{-1, 1, 1}, {1, 1, 2}}}] + 
     (q^6*(2 - 2*q + q^2*z)*R1[{{2}, {{-1, 1, 1}, {4, 1, 1}}}])/(-1 + q^2) + 
     (q*R1[{{2}, {{0, 0, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     ((1 - q^2 + q^3)*R1[{{2}, {{0, 0, 1}, {0, 1, 1}}}])/(-1 + q) - 
     (q - q^2*z)*R1[{{2}, {{0, 0, 1}, {1, 2, 0}}}] - 
     (q*(-1 - q + q^2)*z*R1[{{2}, {{0, 0, 1}, {1, 2, 1}}}])/(-1 + q) - 
     (1 + q^3*z)*R1[{{2}, {{0, 0, 1}, {1, 2, 2}}}] - 
     q^2*(-1 + q + q*z)*R1[{{2}, {{0, 0, 1}, {2, 2, 1}}}] + 
     q^3*R1[{{2}, {{0, 0, 1}, {2, 2, 2}}}] + 
     (q^2*R1[{{2}, {{0, 0, 2}, {-1, 1, 1}}}])/(-1 + q) - 
     (q^2*R1[{{2}, {{0, 0, 2}, {-1, 2, 1}}}])/(-1 + q) - 
     (q*R1[{{2}, {{0, 0, 2}, {0, 1, 0}}}])/(-1 + q) + 
     (q*R1[{{2}, {{0, 0, 2}, {0, 2, 1}}}])/(-1 + q) - 
     q*(-1 - q + q^2*z)*R1[{{2}, {{0, 0, 2}, {1, 2, 1}}}] - 
     q^3*z*R1[{{2}, {{0, 1, 1}, {0, 2, 1}}}] - 
     ((2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*
       R1[{{2}, {{0, 1, 1}, {0, 2, 2}}}])/((-1 + q)*q*z) - 
     q^2*z*R1[{{2}, {{0, 1, 1}, {1, 1, 1}}}] + 
     q*R1[{{2}, {{0, 1, 1}, {1, 1, 2}}}] - (-1 - q^3*z)*
      R1[{{2}, {{1, 0, 1}, {-1, 2, 2}}}] - 
     R1[{{2}, {{1, 0, 1}, {0, 1, 1}}}] - (1 + q^3*z)*
      R1[{{2}, {{1, 0, 1}, {0, 1, 2}}}] + q*(-1 + q*z + q^2*z)*
      R1[{{2}, {{1, 0, 1}, {0, 2, 1}}}] - 
     ((2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*
       R1[{{2}, {{1, 0, 1}, {0, 2, 2}}}])/(q*z - q^2*z) - 
     (1 - q*z)*R1[{{2}, {{1, 0, 1}, {1, 0, 0}}}] - 
     (q^2*(-1 + q + z - q*z - q^2*z - q^3*z^2 + q^4*z^2)*
       R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}])/(-1 + q) + 
     (q*(-1 + q - q*z - q^4*z^2 + q^5*z^2)*R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}])/
      (-1 + q) + (q^3*(-1 + q - z + q*z - q^2*z - q^3*z^2 + q^5*z^2)*
       R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}])/(-1 + q) + 
     q^4*R1[{{2}, {{1, 0, 1}, {2, 2, 2}}}] + 
     (q*(2 - 2*q + q^2*z)*R1[{{2}, {{1, 0, 1}, {3, 0, 1}}}])/(-1 + q^2) + 
     (q*(1 + q*(-1 + z))*R1[{{2}, {{1, 0, 2}, {-1, 2, 1}}}])/(-1 + q) - 
     (q*(-1 + q + q*z)*R1[{{2}, {{1, 0, 2}, {0, 1, 1}}}])/(-1 + q) + 
     q*R1[{{2}, {{1, 0, 2}, {0, 2, 1}}}] + 
     q*R1[{{2}, {{1, 0, 2}, {1, 1, 0}}}] - 
     q^2*(-1 - q^2*z + q^3*z^2 + q^4*z^2)*R1[{{2}, {{1, 0, 2}, {1, 2, 1}}}] - 
     ((q^4 - q^5 + q^6*z + q^7*z^2 - q^8*z^2)*
       R1[{{2}, {{1, 0, 2}, {2, 2, 1}}}])/(-1 + q) + 
     ((-1 + q^2 - q*z + q^3*(-1 + z)*z + q^4*z^2 - 2*q^5*z^2)*
       R1[{{2}, {{1, 1, 1}, {0, 2, 2}}}])/((-1 + q)*q^2*z) + 
     q^2*R1[{{2}, {{1, 1, 1}, {1, 1, 2}}}] + 
     (q^2*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + z) + q^3*(-1 + 3*z - 2*z^2))*
       R1[{{2}, {{1, 1, 1}, {2, 1, 1}}}])/(-1 + q^2) - 
     q*(-1 + z + q*z)*R1[{{2}, {{2, 0, 1}, {-1, 1, 1}}}] - 
     q*R1[{{2}, {{2, 0, 1}, {-1, 1, 2}}}] - 
     (q*(-1 + q - q^2*z - q^4*z^2 + q^5*z^2)*
       R1[{{2}, {{2, 0, 1}, {-1, 2, 2}}}])/(-1 + q) - 
     ((2 - q + q^3*(-3 + z) - q^6*z^2 + q^2*(2 + z) + q^4*z*(2 + z))*
       R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}])/(-1 + q^2) - 
     ((q - q^2 + q^3*z + q^5*z^2 - q^6*z^2)*
       R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}])/(-1 + q) + 
     (q^2*z*(1 - q*z + q^2*z - q^3*z + q^4*z)*
       R1[{{2}, {{2, 0, 1}, {0, 2, 1}}}])/(-1 + q) - 
     ((-1 + q^2 - q*z + q^3*(-1 + z)*z + q^4*z^2 - 2*q^5*z^2)*
       R1[{{2}, {{2, 0, 1}, {0, 2, 2}}}])/((-1 + q)*q^2*z) + 
     ((1 + q + q^2)*(2 - 2*q + q^2*z)*R1[{{2}, {{2, 0, 1}, {1, 0, 1}}}])/
      (-1 + q^2) - (q^2*(-1 - q - q^4*z - 2*q^5*z^2 - q^6*z^2 + 
        q^3*(1 - 4*z + z^2) + q^2*(1 + z + z^2))*
       R1[{{2}, {{2, 0, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     (2 + q^2*(-1 + z) - q^3*(-1 + z)*z + q^4*(-1 + z)*z + 2*q^5*z^2)*
      R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}] - 
     (q*(2 - 2*q + q^2*z)*R1[{{2}, {{2, 0, 1}, {2, 0, 0}}}])/(-1 + q^2) + 
     (q^3*(-1 + q^2 + q*(-1 + z) + 2*q^4*z^2 - 2*q^5*z^2 + q^8*z^3 - 
        q^6*z^2*(2 + z) + q^3*(1 - 5*z + z^2))*
       R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}])/(-1 + q^2) - 
     ((-2 - 2*q^7 - 2*q^5*(-2 + z) - 2*q*(-1 + z) + 4*q^3*(-1 + z) + 
        4*q^6*z - 2*q^8*z - 2*q^10*z + 2*q^12*z + q^18*(-6 + z)*z - 
        2*q^11*z^2 - 2*q^17*z^2 - q^23*(-4 + z)*z^2 + 2*q^22*z^3 + 
        2*q^24*(-1 + z)*z^3 - 2*q^26*z^4 + 2*q^2*(2 + z) - q^21*z^2*(4 + z) - 
        2*q^4*(1 + 2*z) - q^14*(1 + 2*z) + q^15*(-1 + 3*z) + 
        q^16*z*(4 + 3*z) + q^20*(z - 3*z^2) + 2*q^13*(1 + z^2) + 
        q^19*(z + 4*z^2 - 2*z^3))*R1[{{2}, {{2, 0, 1}, {2, 2, 2}}}])/
      ((-1 + q)*q^10*(-1 + q^5*z)) - 
     q^2*z*R1[{{2}, {{2, 0, 2}, {-1, 1, 0}}}] + q^2*(-1 + z + q^3*z^2)*
      R1[{{2}, {{2, 0, 2}, {-1, 2, 1}}}] - 
     q^3*z*R1[{{2}, {{2, 0, 2}, {0, 1, 1}}}] - 
     (q^2*(1 + q^2*z^2 - 2*q^3*z^2 + q^4*z^2 - q*(1 + z))*
       R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}])/(-1 + q) + 
     q^3*z*R1[{{2}, {{2, 0, 2}, {1, 1, 0}}}] - 
     (q^3*z*(1 + q + 2*q^4 - q^3*(2 + z))*R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}])/
      (-1 + q^2) + (q^4*(-1 - q + q^2 + q^4*z^2 - 3*q^5*z^2 + q^8*z^3 - 
        q^6*z^2*(1 + z) + q^3*(1 - 4*z + 2*z^2))*
       R1[{{2}, {{2, 0, 2}, {2, 2, 1}}}])/(-1 + q^2) + 
     q^8*z*(1 + q*z)*R1[{{2}, {{2, 0, 2}, {4, 2, 0}}}] - 
     ((1 + q - 4*q^2 + q^4*(2 - 4*z) + q^3*(-1 + z) + q^6*z - q^7*z^2 + 
        q^5*(3 - 3*z + z^2))*R1[{{2}, {{2, 1, 1}, {0, 2, 2}}}])/
      (q^2*(-1 + q^2)) - (q^2*(1 + q*(-1 + z) - q^2*z^2 + q^4*z^2)*
       R1[{{2}, {{2, 1, 1}, {1, 1, 2}}}])/(-1 + q) - 
     (q*(-1 + q^2*(1 - 2*z) + q^3*(-1 + z)^2 + 2*q^4*z^2 - q^8*z^3 - 
        q*(1 + z) + q^7*z*(-3 + 2*z) + q^5*(z - 2*z^2) + q^6*(z + z^3))*
       R1[{{2}, {{2, 1, 1}, {2, 1, 2}}}])/(-1 + q^2) - 
     (q^3*z*(-2 + 2*q - q^2*z - q^4*z^2 + q^5*z^2)*
       R1[{{2}, {{2, 1, 1}, {2, 2, 2}}}])/(-1 + q) - 
     ((1 - 2*q^2 + q^4 + q^5*(-1 + z) - q^7*(-1 + z) + q*z - 2*q^3*z + 
        q^9*z + q^10*z - q^14*(-4 + z)*z + q^12*(-2 + z)*z - 
        q^15*(-1 + z)*z + 3*q^17*(-1 + z)*z - q^20*z^2 + 
        3*q^21*(1 - 2*z)*z^2 + q^22*(3 - 2*z)*z^2 + 2*q^19*(-2 + z)*z^2 - 
        q^23*(-1 + z)^2*z^2 - 2*q^24*z^4 + q^25*z^4 + 2*q^26*z^4 - 
        q^6*(1 + z) + q^8*(1 + z) + q^11*z*(1 + z) - q^13*z*(2 + z) + 
        q^16*z*(-3 + 4*z) + q^18*z*(1 - z + z^2))*
       R1[{{2}, {{2, 1, 1}, {3, 2, 2}}}])/((-1 + q)*q^8*(1 + q)*
       (-1 + q^5*z)) - q*(1 - 2*q*z + q^2*z^2 + q^3*z^2 + q^4*z^2)*
      R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}] - 
     q^2*R1[{{2}, {{3, 0, 1}, {-1, 1, 2}}}] - 
     (q^2*(-1 + q + q^2*(-2 + z)*z - q*z^2 - 2*q^4*z^2 + q^3*z*(1 + 2*z))*
       R1[{{2}, {{3, 0, 1}, {-1, 2, 2}}}])/(-1 + q) - 
     (q*(3 + 3*q + q^2*(-3 + z) + 4*q^5*z^2 + q^6*z^2 - q^4*z*(1 + z) + 
        q^3*(-3 + 8*z - 2*z^2))*R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}])/
      (-1 + q^2) - (2 - q^3*(-2 + z)*z + q^4*(-1 + z)*z + 2*q^5*z^2 + 
       q^2*(-1 + 2*z))*R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}] + 
     (q^3*z*(-1 + 2*q + q^2*z - q^3*z - q^4*z^2 + q^5*z^2)*
       R1[{{2}, {{3, 0, 1}, {0, 2, 1}}}])/(-1 + q) + 
     ((1 + q - 4*q^2 + q^4*(2 - 4*z) + q^3*(-1 + z) - 3*q^5*(-1 + z) + q^6*z)*
       R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}])/(q^2*(-1 + q^2)) + 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R1[{{2}, {{3, 0, 1}, {1, 0, 1}}}])/
      (-1 + q^2) - (q^5*z*(-2 + q*z + 2*q^5*z^2 + 2*q^6*z^2 - 
        2*q^4*z*(1 + z) - 2*q^3*(-1 + z + z^2))*
       R1[{{2}, {{3, 0, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z + q^15*(2 - 3*z)*z - q^7*(-1 + z)*z + 
        q^13*(-1 + z)*z - 2*q^17*(-1 + z)^2*z - 4*q^21*z^2 + 2*q^26*z^3 - 
        q^28*z^4 + q^29*z^5 - q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^8*z*(1 + z) + q^19*z^2*(1 + z) - q^6*z*(2 + z) + q^4*(-1 + 2*z) - 
        q^5*(1 + 2*z) - q^24*z^3*(1 + 2*z) + q^27*z^3*(1 + 2*z) + 
        q^20*z^2*(1 + 7*z) - q^25*z^3*(1 + 7*z) + q^14*z*(-1 + z^2) + 
        q^11*(1 + z^2) + q^22*z^2*(1 - 4*z + z^2) + q^9*(1 + z + z^2) + 
        q^10*(-2 + 2*z + z^2) - q^18*z*(1 - 6*z + 2*z^2) + 
        q^23*z^2*(1 - 4*z + 2*z^2) + q^16*(z - 2*z^3))*
       R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}])/((-1 + q)*q^14*(1 + q)*z*
       (-1 + q^5*z)) - ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + 
        q*(-1 + z) - 2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + 
        q^14*z - q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R1[{{2}, {{3, 0, 1}, {2, 0, 2}}}])/(q^12*(-1 + q^5*z)) - 
     q^4*z*(2 - 2*q + q^2*z)*R1[{{2}, {{3, 0, 1}, {3, 0, 1}}}] + 
     (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - q*z + 2*q^3*z - 
        q^5*z - 2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + 
        q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4)*
       R1[{{2}, {{3, 0, 1}, {4, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     q^5*z^2*R1[{{2}, {{3, 0, 2}, {-1, 1, 0}}}] - 
     q^2*(-1 + q*z)^2*R1[{{2}, {{3, 0, 2}, {-1, 1, 1}}}] - 
     ((q^2 - 2*q^3*z + 2*q^6*z + q^5*z*(2 + z) - q^7*z*(2 + z) + 
        q^4*(-1 + z^2))*R1[{{2}, {{3, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) + 
     q^2*(1 - q*z + q^3*z^2)*R1[{{2}, {{3, 0, 2}, {0, 1, 0}}}] + 
     (q^6*z*(2 - 2*q + q^2*z)*R1[{{2}, {{3, 0, 2}, {0, 1, 1}}}])/(-1 + q^2) - 
     (q^2 - q^3*z + q^5*z^2 + q^6*z^2 - q^8*z^3)*
      R1[{{2}, {{3, 0, 2}, {0, 2, 1}}}] + 
     (q^4*z*(-1 - q + q^2*(1 - 3*z) - q^3*(-1 + z) - q^4*(-1 + z)^2 + 
        q^6*(-1 + z)*z + q^8*z^2 + 2*q^7*z*(-1 + 2*z) + 
        q^5*(-1 + 5*z - 2*z^2))*R1[{{2}, {{3, 0, 2}, {1, 2, 1}}}])/
      (-1 + q^2) - ((q^6 + z - q^2*z + q^7*z - q^11*z + q*z^2 - q^3*z^2 + 
        q^9*z^2 - q^12*z^2 - q^14*z^3 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R1[{{2}, {{3, 0, 2}, {2, 2, 1}}}])/(q^3*(-1 + q^5*z)) + 
     (-1 + q)*q^3*(1 + q)*z*(1 + q*z)*R1[{{2}, {{3, 0, 2}, {3, 0, 1}}}] + 
     q^11*z*(1 + q*z + q^2*z*(2 + z) + q^3*z*(1 + 2*z))*
      R1[{{2}, {{3, 0, 2}, {4, 2, 1}}}] - 
     q^4*z^2*R1[{{2}, {{3, 1, 1}, {0, 1, 1}}}] - 
     ((-1 - q^2*(-1 + z) + q^5*z + q^6*(-1 + z)*z^2 + 2*q^9*z^3 + q^10*z^3 - 
        q*(1 + z) + q^4*z*(-1 + 2*z) - q^8*z^2*(1 + 2*z) - 
        q^7*z*(1 - 3*z + z^2) + q^3*(1 - z + z^2))*
       R1[{{2}, {{3, 1, 1}, {1, 1, 1}}}])/(-1 + q^2) - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + q^6*z + 2*q^11*z + 2*q^12*z + 
        q^13*(-2 + z)*z + q^18*(4 - 3*z)*z^2 + 2*q^19*(1 - 2*z)*z^2 + 
        q^16*(-3 + z)*z^2 - q^21*(-1 + z)*z^3 + 2*q^23*(-1 + z)*z^3 - 
        q^20*z^4 + q^24*z^4 - q^25*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z) + q^15*z^2*(1 + z) + q^22*z^3*(2 + z) - 
        q^17*z^2*(4 + z) + q^14*z*(-2 + 3*z))*
       R1[{{2}, {{3, 1, 1}, {1, 1, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q + q^3*(-1 + z) - q*z - q^4*z + q^9*z + 
        q^10*z - 4*q^11*z + 2*q^13*(1 - 2*z)*z + q^12*(-1 + z)*z - 
        4*q^14*(-1 + z)*z + q^15*(-1 + z)*z - q^16*(-4 + z)*z^2 - 
        q^17*(-1 + z)*z^2 + q^21*z^4 - q^23*z^4 + q^2*(1 + z) + 
        q^19*z^2*(-4 + 3*z) + q^18*z^2*(-2 + 5*z) + q^20*(z^2 - 2*z^3))*
       R1[{{2}, {{3, 1, 1}, {1, 2, 2}}}])/((-1 + q)*q^8*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 + q^22*(-4 + z)*z^2 - q^17*(-1 + z)*z^2 + 4*q^27*z^3 - 
        q^23*(-1 + z)*z^3 + q^28*z^5 - q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^8*z*(1 + z) + 2*q^19*z^2*(1 + z) + q^29*z^4*(1 + z) - 
        q^6*z*(2 + z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) - q^25*z^3*(3 + 2*z) - 
        q^24*z^3*(2 + 3*z) + q^20*z^2*(5 + 3*z) + q^14*z*(-2 + z^2) + 
        q^11*(1 + z^2) - q^26*z^3*(1 - z + z^2) + q^21*z^2*(-1 + z + z^2) + 
        q^9*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) + q^16*(z - 2*z^2 - 2*z^3))*
       R1[{{2}, {{3, 1, 1}, {2, 2, 2}}}])/((-1 + q)*q^12*(1 + q)*z*
       (-1 + q^5*z)) + (z*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*
       R1[{{2}, {{3, 1, 1}, {4, 1, 1}}}])/(q*(-1 + q^5*z)) + 
     (z*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - q^12*(-2 + z) - 
        q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R1[{{2}, {{3, 1, 1}, {4, 1, 2}}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (q*(-1 + q^2 + q^3*(-1 + z)*z + q^4*z^2 - 2*q^5*z^2 - q^6*z^3 + q^7*z^3)*
       R1[{{2}, {{4, 0, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     ((1 + q^7 + q^5*(-2 + z) + q*(-1 + z) - 2*q^3*(-1 + z) - 2*q^6*z + 
        q^8*z + q^10*z - q^12*z - q^15*z + 3*q^18*z + q^11*z^2 + q^17*z^2 + 
        q^20*z^2 - 2*q^23*z^2 - q^22*z^3 - q^24*(-1 + z)*z^3 + q^26*z^4 + 
        q^14*(1 + z) - 2*q^16*z*(1 + z) - q^2*(2 + z) + q^21*z^2*(2 + z) + 
        q^4*(1 + 2*z) - q^13*(1 + z^2) + q^19*z*(-1 - 2*z + z^2))*
       R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 - 2*q^22*(-2 + z)*z^2 + 
        q^17*(-1 + z)*z^2 + q^27*(-4 + z)*z^3 + 2*q^23*z^4 - 
        q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) - 2*q^19*z^2*(1 + z) + 3*q^25*z^3*(1 + z) - 
        q^29*z^4*(1 + z) + q^6*z*(2 + z) - q^18*z^2*(2 + z) + q^5*(1 + 2*z) + 
        q^24*z^3*(2 + 3*z) - q^20*z^2*(5 + 4*z) - q^14*z*(-2 + z^2) + 
        q^26*z^3*(-1 + z^2) - q^11*(1 + z^2) - q^9*(1 + z + z^2) - 
        q^21*z^2*(-3 + 2*z + z^2) - q^10*(-2 + 2*z + z^2) + 
        q^16*z*(-1 + 2*z + 2*z^2))*R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}])/
      ((-1 + q)*q^14*(1 + q)*z*(-1 + q^5*z)) - 
     ((-2 + 6*q^2 - 6*q^4 + q^5*(2 - 6*z) + q^15*(-1 + z) - 2*q*z + 6*q^3*z - 
        2*q^9*z - 2*q^10*z - 2*q^12*(-1 + z)*z + 2*q^14*(-1 + z)*z - 
        3*q^22*z^2 + 3*q^25*z^4 - 3*q^26*z^4 - 3*q^27*z^4 - 2*q^8*(1 + z) - 
        2*q^11*z*(1 + z) + 3*q^17*z*(1 + z) + 2*q^6*(2 + z) - 
        2*q^18*z*(3 + z) - q^21*z^2*(5 + z) + q^23*z^2*(5 + 2*z) + 
        q^7*(-2 + 4*z) + q^16*z*(5 + 4*z) + q^19*z*(-2 + 2*z - 3*z^2) + 
        q^13*(1 + 2*z + 2*z^2) + q^24*z^2*(2 + 3*z^2) - 
        q^20*z*(-1 + z + 3*z^2))*R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        q^19*(-7 + z)*z^2 - 6*q^24*z^3 + q^28*z^5 - q^31*z^5 - q*(1 + z) + 
        2*q^3*(1 + z) + q^8*z*(1 + z) + q^29*z^4*(1 + z) - q^6*z*(2 + z) + 
        q^4*(-1 + 2*z) - q^5*(1 + 2*z) + q^18*z^2*(4 + 3*z) - 
        q^23*z^3*(3 + 4*z) - q^15*z*(1 + 5*z) + q^17*(z - 3*z^2) + 
        q^22*z^2*(-5 + 6*z - 3*z^2) + q^16*z*(2 - 5*z - 2*z^2) + 
        q^14*z*(-3 + z^2) + q^11*(1 + z^2) + q^9*(1 + z + z^2) + 
        q^10*(-2 + 2*z + z^2) - q^26*z^3*(-8 + 5*z + z^2) + 
        q^21*z^2*(-11 + 10*z + z^2) + q^27*z^3*(4 - z + 2*z^2) - 
        q^25*z^3*(4 + 5*z + 2*z^2) + q^20*z^2*(7 + 7*z + 2*z^2))*
       R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}])/((-1 + q)*q^14*(1 + q)*z*
       (-1 + q^5*z)) + q^5*z*(1 + q^4*z^2 + q*z*(1 + z))*
      R1[{{2}, {{4, 0, 1}, {0, 2, 1}}}] - 
     ((1 + q^5 + 2*q^7 + q^2*(-1 + z) - 2*q^4*z + q^6*z + 
        3*q^15*(3 - 2*z)*z + q^29*(-3 + z)*z^3 - q^26*(-2 + z)*z^3 - 
        q^30*z^5 + q*(1 + z) - q^3*(2 + z) - q^10*z*(4 + z) + 
        q^8*(-3 + 2*z) - q^27*z^3*(1 + 2*z) + q^17*z*(-7 + 8*z) + 
        q^11*(3 + 2*z - 5*z^2) + q^18*z*(-2 + 18*z - 5*z^2) + 
        q^19*z*(-2 + 2*z - 3*z^2) + q^24*z^2*(9 - 10*z + z^2) + 
        q^22*z^2*(9 - 7*z + z^2) - q^12*(1 - 4*z + z^2) + 
        q^28*z^3*(1 + z + z^2) + q^16*z*(6 + 2*z + z^2) - 
        q^21*z^2*(11 + 5*z + z^2) + q^9*(3 - z + 2*z^2) + 
        q^23*z^2*(3 - 16*z + 3*z^2) + q^13*(-2 + 2*z + 3*z^2) + 
        q^14*(-2 + 4*z + 3*z^2) + q^20*z*(-2 - 8*z + 7*z^2) + 
        q^25*(z^2 + z^3 - z^4))*R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(2 - 2*q + q^2*z)*R1[{{2}, {{4, 0, 1}, {1, 0, 0}}}])/(-1 + q^2) - 
     ((1 + q^7 + q^15 + q^5*(-2 + z) + q*(-1 + z) - 2*q^3*(-1 + z) - 
        2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - q^20*z - 
        q^18*(-3 + z)*z + q^11*z^2 + 2*q^17*z^2 + 4*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - 2*q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(4 + z) + 
        q^4*(1 + 2*z) - q^13*(1 + z^2))*R1[{{2}, {{4, 0, 1}, {1, 0, 1}}}])/
      ((-1 + q)*q^12*(-1 + q^5*z)) - 
     ((-1 + q^2*(1 - 2*z) + q^3*(-1 + z)^2 + 2*q^4*z^2 - q^8*z^3 - 
        q*(1 + z) + q^7*z*(-3 + 2*z) + q^5*(z - 2*z^2) + q^6*(z + z^3))*
       R1[{{2}, {{4, 0, 1}, {1, 0, 2}}}])/(-1 + q^2) - 
     (q^2*z*(-1 - 2*q + q^2 + q^3 + q^4*(-1 + z) - q^6*z + q^5*(-3 + z)*z + 
        q^9*z^2 - q^7*z*(1 + 3*z))*R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}])/
      (-1 + q^2) - ((1 + q^14*(4 - 6*z) + 3*q^8*(-4 + z) + q*(-2 + z) - 
        2*q^3*(-1 + z) + q^5*(-1 + z) - q^6*(-1 + z) - 14*q^23*z^2 - 
        3*q^27*z^3 + q^31*z^5 - 2*q^2*(1 + z) + q^7*(3 + z) + q^4*(1 + 2*z) + 
        q^20*z^2*(7 + 16*z) + q^15*(4 - 3*z - 17*z^2) + 
        q^24*z^2*(6 + 13*z - 9*z^2) + q^18*z*(11 + 2*z - 5*z^2) + 
        q^17*z*(-13 + 6*z - 3*z^2) + q^11*(1 + 10*z - 2*z^2) - 
        q^29*z^3*(4 + z^2) - 2*q^25*z^2*(7 - 5*z + z^2) + 
        2*q^9*(8 - 3*z + z^2) - q^30*z^3*(-3 + z + z^2) + 
        q^28*z^3*(2 + 4*z + z^2) + q^16*z*(-5 + 16*z + z^2) - 
        q^10*(11 + z + 3*z^2) + q^22*z^2*(22 + 7*z + 4*z^2) + 
        q^12*(-6 - 4*z + 6*z^2) + q^13*(1 - 4*z + 6*z^2) + 
        q^26*z^2*(-1 + 3*z + 6*z^2) + q^19*z*(-4 - 29*z + 11*z^2) - 
        q^21*z*(-4 + 5*z + 28*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(2 - 2*q + q^2*z)*R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}])/(-1 + q^2) - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 + q^13*(2 - 4*z) - q^8*(-5 + z) + 
        q^9*(-4 + z) + q^7*(-3 + z) - q*z + 2*q^3*z - 2*q^5*z - 
        3*q^17*(-1 + z)*z + q^24*(-3 + z)*z^2 - q^22*(-2 + z)^2*z^2 - 
        4*q^23*(-1 + z)*z^3 + 4*q^25*z^4 + q^26*z^4 + 3*q^19*z^2*(2 + z) + 
        q^15*z*(-1 + 4*z) + q^14*(1 - 3*z - 4*z^2) + q^11*(-1 - 3*z + z^2) + 
        q^12*(1 - z + z^2) - q^16*z*(1 - z + z^2) + q^10*(-1 + 2*z + z^2) + 
        q^21*z^2*(2 + 3*z + z^2) + q^18*z*(-2 - 7*z + 5*z^2) + 
        q^20*(z - 9*z^3))*R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/
      (q^11*(1 + q)*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + 2*q^4 - q^6 + q^8*(-5 + z) - q^9*(-4 + z) - q^7*(-3 + z) + 
        q*z - 2*q^3*z + 2*q^5*z - q^24*(-3 + z)*z^2 + q^22*(-2 + z)^2*z^2 + 
        4*q^23*(-1 + z)*z^3 - 4*q^25*z^4 - q^26*z^4 - q^19*z^2*(7 + 4*z) + 
        q^15*(z - 3*z^2) + 2*q^18*z*(1 + 3*z - 2*z^2) + 
        q^11*(1 + 2*z - z^2) - q^13*(2 - 5*z + z^2) - q^10*(-1 + 2*z + z^2) - 
        q^21*z^2*(2 + 3*z + z^2) + q^17*z*(-3 + 4*z + z^2) - 
        q^12*(1 + 2*z^2) + q^14*(-1 + 4*z + 5*z^2) + q^20*z*(-1 + 8*z^2) + 
        q^16*(z + z^3))*R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + q^7*(1 - 4*z) + q*z - 3*q^3*z - 2*q^12*z + 2*q^10*z^2 + 
        q^20*(-1 + z)*z^2 - 5*q^21*z^3 - q^22*(-1 + z)*z^3 - 
        2*q^23*(-1 + z)*z^3 + 2*q^25*(-1 + z)*z^3 + q^28*(-1 + z)*z^4 - 
        q^29*z^5 - q^30*z^5 + 2*q^26*z^3*(1 + z) - 2*q^13*z*(2 + z) + 
        q^18*z^2*(2 + z) + q^9*z*(3 + z) + q^5*(-1 + 4*z) + 
        q^8*(1 + 2*z - 3*z^2) - q^4*(-1 + z^2) + q^27*z^3*(2 - 2*z + z^2) - 
        q^15*z*(-3 + z + z^2) - q^14*z*(-4 + 2*z + z^2) + 
        q^17*z*(-2 + 2*z + z^2) + q^16*z*(-2 + 4*z + z^2) + 
        q^19*z*(-1 + 3*z^2) + q^6*(-1 - z + 3*z^2) + 
        q^24*(z^2 - 4*z^3 - 2*z^4))*R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 2*q^2 + q^4 - q^8 + q^10*(-3 + z) - q^9*(-1 + z) + q*z - 
        2*q^3*z + q^5*z + q^11*z - q^23*z^3 + 3*q^24*z^4 + q^20*z^2*(2 + z) + 
        q^21*z^2*(-1 + 3*z) - 2*q^19*z^2*(1 + 4*z) + q^14*z*(1 + 6*z) + 
        q^16*(z - 4*z^2) + q^15*(z - 2*z^2) - q^13*(-1 + 2*z + z^2) + 
        q^18*z*(-1 + 4*z + z^2) - q^22*z^2*(1 - 3*z + 2*z^2) - 
        q^12*(-2 + z + 2*z^2) + q^17*z*(-1 - 2*z + 4*z^2))*
       R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + 2*q^2 - 2*q^4 - q^6*(-1 + z) - q*z + 
        2*q^3*z - 2*q^5*z - q^7*z^2 + q^20*(6 - 7*z)*z^2 + q^24*z^3 + 
        4*q^25*z^4 + q^26*z^4 + q^15*z*(-5 + 5*z - 2*z^2) + 
        q^8*(-1 + z - z^2) - q^22*z^2*(7 - 7*z + z^2) + 
        q^11*(-2 - 5*z + z^2) + q^17*z*(6 - 5*z + z^2) + 
        q^21*z^2*(1 - z + z^2) + q^9*(-1 + 4*z + z^2) + 
        q^10*(-1 - 2*z + 3*z^2) + q^19*z*(-1 + 4*z + 4*z^2) + 
        q^18*z*(-2 - 4*z + 5*z^2) - q^23*z^2*(1 - 4*z + 5*z^2) + 
        q^16*(z + 4*z^2 - z^3) + q^12*(1 - 2*z + z^3) + 
        q^13*(3 + z - z^2 + z^3) - q^14*(-1 + 4*z + 7*z^2 + z^3))*
       R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^6*z - 
        q^14*(-2 + z)*z + 2*q^8*(-1 + z)*z + q^16*(-1 + z)*z - q^13*z^2 + 
        2*q^15*z^2 + q^17*z^2 - 3*q^19*z^2 - 5*q^20*z^2 + 
        q^22*(4 - 5*z)*z^2 - q^25*(-3 + z)*z^3 + q^23*(-2 + z)*z^3 - 
        q^29*z^4 - q^28*z^5 + q*(1 + z) - 2*q^3*(1 + z) + q^5*(1 + z) + 
        q^26*z^4*(1 + z) + q^7*z*(2 + z) + q^18*z^2*(2 + z) + 
        q^24*z^3*(3 + z) + q^12*z*(1 + 2*z) + q^27*z^3*(-4 + 3*z) + 
        q^10*(2 - 4*z^2) - q^21*z^2*(-2 + 2*z + z^2) + 
        q^11*(-1 + 2*z + z^2) - q^9*(1 + 4*z + 2*z^2))*
       R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) + (-1 + q)*q*(1 + q)*z*(1 + q*z)*
      R1[{{2}, {{4, 0, 1}, {3, 0, 1}}}] - q^3*z*(2 - 2*q + q^2*z)*
      R1[{{2}, {{4, 0, 1}, {3, 0, 2}}}] + 
     (z*(-1 + 2*q^2 - q^4 + 2*q^7 + q^9 + 2*q^8*(-1 + z) - q*z + 2*q^3*z - 
        q^6*z - q^10*z + q^12*(-2 + z)*z - q^14*(-1 + z)*z + q^11*z^2 - 
        2*q^13*z^2 + q^15*z^2 + 2*q^18*z^2 - 2*q^19*z^2 + q^20*z^3 - 
        q^22*z^4 + q^24*z^4 - q^5*(1 + z))*R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q - 2*q^7 + 2*q^8 + 2*q^3*(-1 + z) - q^5*(-1 + z) - q*z + 
        q^6*z - q^9*z + 2*q^12*z - 2*q^13*z + 2*q^15*z + q^14*(-2 + z)*z - 
        q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 + q^2*(2 + z) - 
        q^4*(1 + 2*z))*R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)^2*(1 + q)*z*(1 + q*z)*R1[{{2}, {{4, 0, 1}, {3, 1, 2}}}])/
      (q^2*(-1 + q^5*z)) + (q^2*z*(z - 2*q^2*z - q^6*z + 2*q^8*z + 
        q^14*(3 - 4*z)*z + 2*q^13*(1 - 2*z)*z + q*z^2 - q^7*z^2 + 
        q^21*(4 - 9*z)*z^3 - q^24*(1 - 2*z)^2*z^3 - q^25*z^4 + 4*q^26*z^5 + 
        q^27*z^5 + 2*q^4*(1 + z) + q^10*z*(-3 + 2*z) + q^5*z*(-1 + 2*z) + 
        q^16*z^2*(-1 + 3*z) - q^12*z*(2 + 3*z) + q^11*z*(-3 + z^2) - 
        2*q^3*(1 + z^2) + q^22*z^3*(2 + z^2) - q^23*z^3*(5 - 6*z + z^2) - 
        q^15*z*(-1 + z + z^2) + q^20*z^2*(-1 + 5*z + 3*z^2) + 
        q^19*z^2*(-1 - 4*z + 4*z^2) + q^18*(z^2 - 2*z^3))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - 3*q^4 - q^7 + q*z - 2*q^5*z - q^11*z - q^14*z - q^15*z + 
        2*q^18*(1 - 2*z)*z + q^19*(3 - 2*z)*z - q^12*(-1 + z)*z + q^13*z^2 + 
        q^26*(4 - 9*z)*z^3 - q^29*(1 - 2*z)^2*z^3 - q^30*z^4 + 4*q^31*z^5 + 
        q^32*z^5 + q^9*(1 + 2*z) - q^8*z*(1 + 2*z) + q^10*z*(1 + 2*z) - 
        q^17*z*(2 + 3*z) + q^21*z^2*(-1 + 4*z) + q^6*(2 + z^2) + 
        q^27*z^3*(2 + z^2) - q^28*z^3*(5 - 6*z + z^2) + 
        q^16*z*(-3 - z + z^2) - q^20*z*(-1 + 3*z + z^2) + 
        q^25*z^2*(-1 + 5*z + 3*z^2) + q^24*z^2*(-1 - 4*z + 4*z^2) + 
        q^23*(z^2 - 2*z^3))*R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(-1 - q^2 - q*(-2 + z) - q^6*(-1 + z) + 2*q^3*z - 2*q^7*z + 
        q^10*(2 - 3*z)*z - q^9*(-4 + z)*z - q^5*(-1 + z)*z - q^11*z^2 - 
        2*q^15*z^2 + q^18*(3 - 2*z)*z^2 + q^19*z^4 - q^4*(1 + z) - 
        2*q^8*z*(1 + z) - q^14*z*(1 + z) + q^16*z^2*(-1 + 3*z) + 
        q^13*z*(-1 + 4*z + z^2) + q^12*z*(1 + 5*z + z^2) - q^17*(z^2 + z^4))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 + q*z)*(1 - q^2 - q^7 + q^12*z)*R1[{{2}, {{4, 0, 1}, {4, 1, 1}}}])/
      (q^3*(-1 + q^5*z)) - (z*(-1 - q^5 + 3*q^8 - q^2*(-1 + z) + 2*q^4*z - 
        q^7*z + q^17*(3 - 4*z)*z - q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 
        2*q^26*z^4 - q*(1 + z) - q^6*(1 + z) + q^3*(2 + z) + 
        q^21*z^3*(2 + z) + q^9*(-5 + 4*z) - q^11*(1 + 4*z) + 
        q^15*z*(2 + 5*z) - q^20*z^2*(1 + 8*z) + q^14*(1 - 4*z - 7*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^12*(2 - 3*z + z^2) + 
        q^10*(-1 - z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2) + q^16*(z - z^3))*
       R1[{{2}, {{4, 0, 1}, {4, 1, 2}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - 
        q*z + 2*q^3*z - q^5*z - 2*q^11*z + q^13*(-1 + z)*z - 
        q^15*(-1 + z)*z - q^14*z^2 + q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + 
        q^21*z^3 - q^23*z^4 + q^25*z^4)*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(-z - 2*q^5*z + q^10*z - q^2*(-1 + z)*z + 2*q^8*(-1 + z)*z + 
        2*q^4*z^2 + q^16*(-2 + z)*z^2 + 3*q^22*z^4 + q^25*z^5 + q^26*z^5 - 
        q*z*(1 + z) - 2*q^14*z^2*(1 + z) + q^3*z*(2 + z) - q^21*z^3*(3 + z) - 
        q^6*z*(1 + 2*z) + q^11*z*(5 + 2*z) + q^15*(z - 3*z^2) + 
        q^7*(1 + 4*z - z^2) - q^13*z*(4 - 8*z + z^2) + 
        q^18*z^2*(7 - 6*z + z^2) + q^12*z*(-4 - 2*z + z^2) - 
        q^24*z^3*(-3 + z + z^2) - q^17*z^2*(-3 + 3*z + z^2) + 
        q^19*z^2*(-3 + 4*z + z^2) + q^9*(-1 + z + 2*z^2) - 
        q^20*z^2*(1 - 2*z + 3*z^2) - q^23*(z^3 + z^5))*
       R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 + q*z)*(-1 + q^7*z)*R1[{{2}, {{4, 0, 1}, {4, 2, 2}}}])/
      (-1 + q^5*z) - (q^2*(-1 - q + q^2 + q^4*z^2 - 2*q^5*z^2 + q^8*z^3 - 
        q^6*z^2*(1 + z) + q^3*(1 - 4*z + z^2))*
       R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^2*(1 + q + 3*q^6*z^2 + 2*q^10*z^3 - q^8*z^2*(1 + z) - q^2*(1 + 2*z) + 
        q^5*z*(2 + 3*z) + q^9*z^2*(-2 + 5*z) + q^4*(z - 4*z^2) + 
        q^3*(-1 + 2*z - 2*z^2) - q^7*z*(1 - 4*z + 3*z^2))*
       R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q^2*(-1 - q + q^2 + q^4*z^2 - 2*q^5*z^2 + q^8*z^3 - q^6*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2))*R1[{{2}, {{4, 0, 2}, {0, 1, 0}}}])/(-1 + q^2) + 
     (q^2*z*(-1 + q^4 - q^7*(1 - 2*z)^2 - q^2*z + q^3*z - q^8*z - 
        q^6*(-1 + z)*z + 2*q^10*z^2 - q*(1 + z) + q^5*(2 + z) + 
        2*q^9*z*(-1 + 3*z))*R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}])/(-1 + q^2) - 
     q^4*z*(1 + q*z)*R1[{{2}, {{4, 0, 2}, {0, 2, 0}}}] - 
     (q^2*(-1 - q - 2*q^5*z^2 - q^7*z^3 + q^8*z^3 + q^9*z^3 - 
        q^6*z^2*(2 + z) + q^2*(1 + 2*z) + q^4*z*(-1 + 3*z) + 
        q^3*(1 - 3*z + 2*z^2))*R1[{{2}, {{4, 0, 2}, {0, 2, 1}}}])/
      (-1 + q^2) - q^2*(1 + q)*z*(1 + q*z)*
      R1[{{2}, {{4, 0, 2}, {1, 0, 1}}}] + 
     q^5*z^2*R1[{{2}, {{4, 0, 2}, {1, 1, 0}}}] + 
     ((q^6 + z - 2*q^2*z + q^4*z + q^7*z + q^9*(-1 + z)*z + q*z^2 - 
        2*q^3*z^2 + q^5*z^2 + q^17*z^2 + q^18*(-2 + z)*z^2 + 2*q^16*z^3 - 
        q^21*z^4 - q^11*z*(1 + z) - q^12*z*(1 + z) - q^10*z*(2 + z) + 
        q^15*z^2*(2 + z) + q^19*z^3*(2 + z) - q^14*z^2*(1 + 2*z) + 
        q^8*(-1 + z + z^2) - q^13*z*(-3 + 2*z + z^2))*
       R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + q^8*z*(1 + 2*q^2*z + q^3*z*(1 + 2*z))*
      R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}] + q^9*z^2*(1 + q*z)*
      R1[{{2}, {{4, 0, 2}, {3, 2, 0}}}] - 
     (q^3*z^2*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 4*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^18*(z - 2*z^2) + 
        q^22*z^2*(2 + z^2) - q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q + q^3*(-1 + z) - q*z - q^4*z + 2*q^13*z - 2*q^14*z + 
        2*q^15*z^2 - q^16*z^2 - 2*q^18*z^2 - q^19*(-2 + z)*z^2 + q^17*z^3 - 
        2*q^20*z^3 + q^21*z^3 - q^22*z^4 + q^24*z^4 + q^2*(1 + z))*
       R1[{{2}, {{4, 1, 1}, {0, 1, 1}}}])/((-1 + q)*q^10*(-1 + q^5*z)) - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 + q^18*(-1 + z)*z^2 + 2*q^17*z^3 - 
        q^26*(-1 + z)*z^3 - q^28*z^5 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) + q^5*(1 + 2*z) - 
        q^14*z*(-2 + z^2) - q^11*(1 + z^2) - 2*q^27*z^3*(2 + z^2) + 
        q^22*z^2*(4 - 2*z + z^2) - q^9*(1 + z + z^2) - 
        q^19*z^2*(3 + z + z^2) - q^10*(-2 + 2*z + z^2) + 
        q^24*z^3*(3 + 2*z + z^2) + q^25*z^3*(3 + z + 2*z^2) - 
        q^20*z^2*(5 + 2*z + 2*z^2) + q^16*z*(-1 + 3*z + 2*z^2) + 
        q^21*(z^2 - 2*z^3))*R1[{{2}, {{4, 1, 1}, {0, 2, 2}}}])/
      ((-1 + q)*q^13*(1 + q)*z*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z + q^11*z + q^12*z - 4*q^13*z + 
        q^15*(3 - 4*z)*z + q^14*(-1 + z)*z - 3*q^16*(-1 + z)*z + q^19*z^2 - 
        2*q^18*(-2 + z)*z^2 + q^22*(-1 + z)^2*z^2 + 2*q^23*z^4 - q^24*z^4 - 
        2*q^25*z^4 + q^21*z^2*(-3 + 2*z) + 3*q^20*z^2*(-1 + 2*z) - 
        q^17*z*(1 - z + z^2))*R1[{{2}, {{4, 1, 1}, {1, 1, 1}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) + 2*q^10*(-1 + z) + q^6*z^2 + q^7*z^2 - q^17*z^2 + 
        3*q^19*z^2 - 2*q^18*z^3 - 7*q^24*z^3 - q^27*(-4 + z)*z^3 + 
        4*q^29*z^4 - q^31*z^5 + q^30*z^6 - q*(1 + z) + q^9*(1 + z) - 
        q^28*z^5*(1 + z) + q^3*(2 + z) - q^15*z^2*(5 + z) + 
        q^12*z*(-1 + 2*z) + q^20*z^2*(5 + 2*z) + q^21*z^2*(-1 + 3*z) + 
        q^4*(-1 + z - z^2) - q^5*(1 + z^2) - q^25*z^3*(3 + z^2) - 
        q^22*z^2*(4 - 3*z + z^2) + q^14*z*(-1 - z + z^2) - 
        q^26*z^3*(1 + z + z^2) - q^16*z*(-1 + 2*z + z^2) + 
        q^23*z^3*(3 + 2*z + z^2) + q^13*z*(-3 + 2*z + 2*z^2) + 
        q^11*(1 + z^2 - z^3))*R1[{{2}, {{4, 1, 1}, {1, 1, 2}}}])/
      ((-1 + q)*q^13*(1 + q)*z*(-1 + q^5*z)) - 
     ((1 - q^9 - q^11 + q^4*(1 - 2*z) + q^2*(-2 + z) - q^10*(-2 + z) + 
        q^6*z + 2*q^12*z - q^14*(-1 + z)*z + q^16*(-1 + z)*z + q^15*z^2 - 
        q^17*z^2 + 2*q^21*z^2 + q^22*(-1 + z)*z^3 + q^24*z^4 - q^26*z^4 + 
        q^25*z^5 - q^27*z^5 + q*(1 + z) - 2*q^3*(1 + z) + q^5*(1 + z) - 
        q^20*z^2*(2 + z^2))*R1[{{2}, {{4, 1, 1}, {1, 2, 1}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*R1[{{2}, {{4, 1, 1}, {2, 1, 1}}}])/
      (q^3*(-1 + q^5*z)) - (z*(-2 - 2*q^7 + 3*q^8 + q^2*(3 - 2*z) + 
        q^9*(-3 + z) - q^12*(-2 + z) - 2*q^6*z + q^17*(3 - 2*z)*z + 
        5*q^25*z^4 + 2*q^26*z^4 - 2*q*(1 + z) - q^5*(2 + z) + 
        q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^3*(4 + 3*z) + q^4*(-1 + 4*z) + 
        q^15*z*(3 + 5*z) - q^20*z^2*(1 + 9*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 5*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 4*z + 6*z^2) + q^19*z*(-1 + 8*z + 6*z^2) + 
        q^18*z*(-1 - 2*z + 7*z^2) + q^24*(z^3 - 2*z^4))*
       R1[{{2}, {{4, 1, 1}, {2, 1, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + 2*q^2 - q^4 - q^5*(-1 + z) - q*z + 2*q^3*z + 
        q^7*z - q^10*z - q^12*z^2 - q^19*z^3 + q^24*z^4 + q^6*(1 + z) - 
        q^11*z*(1 + z))*R1[{{2}, {{4, 1, 1}, {2, 2, 2}}}])/
      (q^5*(-1 + q^5*z)) + (z*(-1 + 3*q^8 + q^9*(-3 + z) - q^2*(-2 + z) + 
        q^7*(-2 + z) - q^12*(-2 + z) + 2*q^4*(-1 + z) - q^6*(-1 + z) + 
        q^17*(3 - 4*z)*z - q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) + q^21*z^3*(2 + z) - q^5*(1 + 2*z) - 
        q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - q^20*z^2*(1 + 8*z) + 
        q^14*(1 - 6*z - 4*z^2) - q^22*z^2*(5 - 7*z + z^2) + 
        q^10*(-2 - z + z^2) - q^16*z*(-1 + 2*z + z^2) - 
        q^13*(-2 + 5*z + z^2) - q^23*z^2*(1 - 2*z + 5*z^2) + 
        q^19*z*(-1 + 8*z + 5*z^2) + q^18*z*(-1 + 6*z^2))*
       R1[{{2}, {{4, 1, 1}, {3, 1, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q)*(1 + q)*z*(1 + q*z)*
       R1[{{2}, {{4, 1, 1}, {3, 1, 2}}}])/(q^2*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{2}, {{4, 1, 1}, {4, 1, 2}}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q^9 + q^11 - q^2*(-2 + z) + q^10*(-2 + z) - q^6*z - 2*q^12*z + 
        q^14*(-1 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + q^17*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z))*
       R1[{{2}, {{4, 1, 1}, {4, 2, 1}}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(1 - z - q^3*z^2 + 2*q^4*z^2 + q^5*z^2 - q^2*(1 - 5*z + z^2))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     ((-1 + q^2 + q^5 - 3*q^7 - 3*q^8*(-2 + z) - q^12*(-2 + z) - q*z + 
        q^3*z + q^6*z - 3*q^14*z^2 - q^29*(-3 + z)*z^3 + q^30*z^5 - 
        2*q^26*z^3*(1 + z) + q^27*z^3*(1 + z) + q^22*z^2*(-9 + 2*z - 2*z^2) + 
        q^19*z*(4 + 4*z - z^2) + q^17*z*(6 - 7*z + z^2) + 
        q^25*z^2*(2 - z + z^2) - 2*q^9*(4 - z + z^2) - 
        q^28*z^3*(1 + z + z^2) + q^10*(4 + 3*z + z^2) - 
        q^16*z*(5 + 6*z + z^2) + q^24*z^2*(-9 + 7*z + 2*z^2) + 
        q^11*(-2 - 4*z + 4*z^2) - q^13*(-1 + z + 4*z^2) + 
        q^18*z*(-1 - 13*z + 5*z^2) + q^15*(-1 - 4*z + 10*z^2) - 
        q^20*z*(-2 + z + 10*z^2) + q^21*z*(-1 + 11*z + 13*z^2 + z^3) + 
        q^23*(z^2 + 10*z^3 - 2*z^4))*R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     ((-q^5 + z - 2*q^2*z + 2*q^6*z - q^10*(-7 + z)*z + q^8*(-3 + z)*z + 
        3*q^12*(-1 + z)*z + q*z^2 - q^4*z^2 + q^14*(3 - 5*z)*z^2 + 
        q^17*(7 - 4*z)*z^2 + q^22*(-3 + z)*z^3 + 4*q^19*z^4 - 4*q^20*z^4 - 
        q^9*z*(3 + z) - q^3*z*(1 + 2*z) + 2*q^15*z^2*(-3 + 4*z) + 
        q^13*z*(-3 + 8*z - 6*z^2) + q^7*(1 + z^2) - 
        q^16*z^2*(6 - 6*z + z^2) + q^11*z*(5 - 4*z + z^2) + 
        q^18*z^2*(2 - 3*z + 5*z^2) + q^21*(z^3 - 2*z^4))*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q - q*z + 2*q^9*(-4 + z)*z - 
        3*q^11*(-1 + z)*z + 2*q^31*z^5 - q^32*z^5 + q^2*(3 + z) + 
        q^29*z^4*(3 + z) + 2*q^30*z^4*(-1 + 2*z) + q^12*z*(4 + 3*z) + 
        q^3*(-2 + 5*z) + q^13*z*(2 + 5*z) + q^21*z^2*(-3 + 7*z) - 
        q^10*z*(3 + 7*z) + q^28*z^3*(-2 + 3*z - 3*z^2) + 
        q^7*(-1 + 9*z - 3*z^2) + q^18*z*(-1 + z - 2*z^2) + 
        3*q^15*z*(-1 + z^2) + q^5*(2 - 9*z + z^2) - 
        2*q^27*z^3*(2 - z + z^2) + 2*q^14*z*(-1 + 2*z + z^2) - 
        q^20*z*(-1 + 3*z + z^2) - q^16*z*(-2 + 6*z + z^2) + 
        q^22*z^2*(3 + 2*z^2) + q^4*(-3 - z + 2*z^2) - 
        2*q^19*z*(-1 + z + 2*z^2) + q^24*z^2*(-2 + z + 3*z^2) - 
        q^25*z^2*(1 - 8*z + 4*z^2) + q^23*z^2*(3 - 5*z + 4*z^2) - 
        q^6*(-2 + z + 6*z^2) + q^8*(-1 + z + 7*z^2) + 
        q^17*(z - 3*z^2 - 3*z^3) + q^26*(z^3 - 6*z^4))*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - ((1 - 2*q^4 + 3*q^7 - q^6*(-1 + z) + q*z + 
        6*q^15*(1 - 2*z)*z + 4*q^13*z^2 - q^30*(-3 + z)*z^3 + 5*q^28*z^4 + 
        q^29*z^3*(-1 + 2*z) - q^5*(1 + 2*z) - q^27*z^3*(1 + 4*z) - 
        2*q^24*z^2*(-5 + 6*z) + q^18*z*(-10 + 17*z - 6*z^2) + 
        q^25*z^2*(-10 + 5*z - 4*z^2) + q^11*(2 + 5*z - z^2) + 
        q^10*(-4 + z^2) - 2*q^19*z*(4 + z^2) + q^9*(8 + z^2) - 
        q^17*z*(8 - 8*z + z^2) - q^8*(6 - 2*z + z^2) + q^12*(-1 + z + z^2) + 
        q^16*z*(11 + 5*z + z^2) + 2*q^23*z^2*(5 - 11*z + 2*z^2) + 
        q^22*z^2*(10 - z + 2*z^2) + q^14*(-1 - 2*z + 3*z^2) - 
        2*q^26*z^2*(1 - 2*z + 3*z^2) + q^20*z*(3 - 6*z + 13*z^2) - 
        q^21*z*(-4 + 21*z + 2*z^2 + z^3))*R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q^2*(2 - 3*z) - q*z - 2*q^17*z + q^3*(4 - 3*z)*z + 
        2*q^7*(4 - 3*z)*z + 7*q^5*(-1 + z)*z - 4*q^12*z^2 + 
        q^19*(5 - 4*z)*z^2 - q^14*(-2 + z)*z^2 + 4*q^25*z^3 + 
        2*q^28*(1 - 2*z)*z^4 + q^27*(-3 + z)*z^4 - 2*q^29*z^5 + q^30*z^5 - 
        2*q^11*z*(1 + z) - 3*q^20*z^2*(1 + 2*z) - q^10*z*(2 + 3*z) + 
        q^9*z*(-3 + 4*z) + q^24*z^3*(-5 + 7*z) + q^8*z*(4 + 7*z) + 
        q^6*(1 - 6*z - 5*z^2) + q^21*z^2*(-4 + 8*z - 3*z^2) + 
        q^22*z^2*(2 + 3*z - z^2) + q^16*z*(2 - 4*z + z^2) + 
        q^4*(-2 + 7*z + 2*z^2) + q^26*z^3*(2 - 3*z + 3*z^2) - 
        q^13*z*(-2 + z + 3*z^2) + q^15*z*(-1 + 6*z + 3*z^2) + 
        q^18*z*(-1 + 4*z + 4*z^2) + q^23*(z^2 - 8*z^3))*
       R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}])/((-1 + q)*q^9*(-1 + q^5*z)) - 
     (q^5*z*(1 - q*(-2 + z) + q^2*z - 5*q^5*z^2 + 2*q^6*z^2 + 3*q^10*z^3 + 
        q^11*z^3 - q^9*z^2*(1 + z) + q^4*(-1 + 3*z) + q^7*z*(-1 + 4*z) - 
        q^8*z*(1 - 3*z + 2*z^2) + q^3*(-2 + z + 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}])/(-1 + q^2) + 
     (q^6*z*(1 - q^2 - q*z - q^7*z^3 + q^9*z^3 + q^3*z*(1 + z) + 
        q^4*z*(2 + z) - q^5*z*(2 + z))*R1[{{2}, {{5, 0, 1}, {0, 2, 1}}}])/
      (-1 + q^2) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^6*z - 
        q^14*(-2 + z)*z + 2*q^8*(-1 + z)*z + q^16*(-1 + z)*z - q^13*z^2 + 
        2*q^15*z^2 - q^19*z^2 + 2*q^21*z^2 + q^18*z^3 - q^22*z^3 + q^24*z^4 - 
        q^26*z^4 + q*(1 + z) - 2*q^3*(1 + z) + q^5*(1 + z) + q^7*z*(2 + z) - 
        q^20*z^2*(2 + z) + q^12*z*(1 + 2*z) + q^10*(2 - 4*z^2) + 
        q^11*(-1 + 2*z + z^2) - q^9*(1 + 4*z + 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - ((q^6 - z + q^2*z - 3*q^8*z - q^9*(-7 + z)*z + 
        q^7*(-2 + z)*z + q^3*(-1 + z)*z - q^5*(-1 + z)*z - q*z^2 + 
        q^16*(5 - 2*z)*z^2 + q^20*(-1 + z)^2*z^3 - 2*q^24*z^5 - q^25*z^5 + 
        q^23*z^4*(1 + z) + q^14*z^2*(-5 + 2*z) - q^21*z^3*(2 + 3*z) + 
        q^19*z^3*(-1 + 4*z) + q^12*z*(-3 + 4*z - 3*z^2) + 
        q^18*z^2*(1 - 4*z + z^2) - 2*q^15*z^2*(3 - 4*z + z^2) + 
        q^10*z*(5 - 4*z + z^2) - q^4*(1 + z + z^2) + 
        q^11*z*(-2 + 5*z + z^2) + q^17*z^2*(1 + 3*z + 2*z^2) - 
        q^13*z*(1 - 6*z + 4*z^2) + q^22*(z^3 - 3*z^4))*
       R1[{{2}, {{5, 0, 1}, {1, 1, 0}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + q + q^5*(7 - 2*z) + 2*q^3*(-2 + z) + 
        4*q^7*(-1 + z) - q*z + q^12*(5 - 2*z)*z + 2*q^26*(1 - 3*z)*z^3 + 
        q^25*(-4 + z)*z^3 - 3*q^27*z^4 + q^28*z^4 + q^2*(2 + z) - 
        2*q^4*(1 + 2*z) + q^6*(3 + 7*z) + q^11*(3 - 4*z^2) + 
        q^20*z*(2 + 3*z - 2*z^2) + q^18*z*(-7 + z - z^2) + 
        q^13*z*(5 + z - z^2) + q^17*z*(8 + z^2) - q^22*z^2*(8 + z^2) + 
        q^23*z^2*(7 - 6*z + z^2) + q^8*(-2 - 3*z + z^2) + 
        q^9*(-1 - 3*z + z^2) - q^14*z*(2 - 2*z + z^2) - 
        q^10*(-1 + 5*z + z^2) - 3*q^19*z*(1 - 2*z + 2*z^2) + 
        3*q^24*z^2*(1 - z + 2*z^2) + q^21*z*(1 - 10*z + 10*z^2) + 
        q^15*(-2 + 4*z^2 + z^3) + q^16*(-1 + 5*z - 5*z^2 + 2*z^3))*
       R1[{{2}, {{5, 0, 1}, {1, 1, 1}}}])/((-1 + q)*q^7*(1 + q)*
       (-1 + q^5*z)) - ((-1 - q^2*(-2 + z) - 2*q^6*z - q^12*z - 2*q^14*z - 
        2*q^8*(-1 + z)*z - q^17*z^2 + q^19*z^2 + 3*q^20*z^2 - 
        q^21*(-1 + z)^2*z^2 - 2*q^18*z^3 + q^26*(3 - 8*z)*z^3 + 
        q^23*(-3 + z)*z^3 + q^34*(1 - 2*z)^2*z^4 + q^35*z^5 - 4*q^36*z^6 - 
        q^37*z^6 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        q^15*z^2*(1 + z) - q^7*z*(2 + z) + q^4*(-1 + 2*z) + 
        q^13*z^2*(1 + 2*z) + q^22*z^2*(1 + 3*z) + q^31*z^4*(-4 + 11*z) + 
        2*q^24*z^2*(-1 + z^2) - q^32*z^4*(2 + z^2) - 
        q^28*z^3*(5 - 9*z + z^2) + q^33*z^4*(5 - 6*z + z^2) + 
        q^16*z*(1 - z + z^2) + q^25*z^2*(-1 + 3*z + z^2) - 
        q^30*z^3*(-1 + 5*z + z^2) + q^9*(1 + 4*z + 2*z^2) + 
        q^10*(-2 + 3*z^2) - q^11*(-1 + 2*z + z^2 + z^3) + 
        q^29*(z^3 + 4*z^4 - 7*z^5) + q^27*(z^3 + z^5))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - q^2 - q^5 + 3*q^7 + q*z - q^3*z - q^6*z + 
        4*q^26*z^4 + q^16*z^2*(7 + z) + q^8*(-5 + 2*z) - q^25*z^3*(1 + 3*z) + 
        q^18*z*(6 + 2*z - 5*z^2) + q^24*z^2*(2 + 3*z - 5*z^2) + 
        q^11*(2 + z - 2*z^2) - q^17*z*(5 - 5*z + z^2) + q^9*(6 - z + z^2) - 
        q^10*(3 + z + z^2) - q^12*(3 + z + z^2) - q^21*z^2*(2 + 14*z + z^2) + 
        q^22*z^2*(8 - 3*z + 2*z^2) + q^13*(-1 + 4*z + 2*z^2) + 
        q^19*z*(-1 - 10*z + 3*z^2) + q^23*z^2*(-5 + z + 3*z^2) + 
        q^14*(1 + z + 3*z^2) - q^15*(-1 + z + 9*z^2) + 
        q^20*z*(-2 + 7*z + 11*z^2))*R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - q*z + 2*q^3*z - 
        q^5*z - 2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + 
        q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4)*
       R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + q^2 - q*z + 3*q^5*z - q^19*z - 
        3*q^8*(-1 + z)*z - q^4*z^2 - 2*q^12*z^2 + 6*q^20*z^2 + q^26*z^4 + 
        q^28*(-3 + z)*z^4 - 2*q^29*(-1 + z)*z^4 - 2*q^30*z^5 + q^31*z^5 + 
        3*q^9*z*(1 + z) - 2*q^11*z*(1 + z) + q^16*z*(1 + z)^2 - 
        q^13*z*(2 + z) - q^7*z*(3 + z) + q^25*z^3*(-5 + 3*z) + 
        q^10*z*(-2 + 3*z) + q^6*z*(-1 + 3*z) - q^21*z^2*(1 + 3*z) + 
        q^23*z^2*(1 + 6*z) - q^22*z^2*(4 - 2*z + z^2) + 
        q^17*z*(2 - z + z^2) + q^27*z^3*(2 - z + z^2) - 
        q^14*z*(-2 + z + z^2) - q^18*z*(1 + z + z^2) + 
        q^24*z^2*(1 - 4*z + 2*z^2) - q^15*(z + z^3))*
       R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + q^9 + q^11 - q^2*(-2 + z) + q^10*(-2 + z) - 
        q^6*z - 2*q^12*z + q^14*(-1 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + 
        q^17*z^2 + 2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z))*
       R1[{{2}, {{5, 0, 1}, {3, 1, 0}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (z*(1 - 2*q^2 + q*z - 3*q^3*z - 4*q^8*z + 2*q^13*z^2 + 
        2*q^19*(-1 + z)*z^2 + 3*q^25*z^4 + q^28*z^5 + q^29*z^5 + 
        q^11*z*(1 + z) - q^24*z^3*(3 + z) + q^14*z*(5 + z) - 
        q^9*z*(1 + 2*z) - q^17*z^2*(2 + 3*z) + q^18*(z - 2*z^2) + 
        q^5*(1 + 2*z - z^2) + q^10*(1 + 3*z - z^2) - q^16*z*(4 - 7*z + z^2) + 
        q^21*z^2*(7 - 6*z + z^2) + q^15*z*(-4 - 2*z + z^2) - 
        q^27*z^3*(-3 + z + z^2) - q^4*(-1 + z + z^2) - 
        q^20*z^2*(-3 + 3*z + z^2) + q^6*(-2 + 3*z + z^2) + 
        q^22*z^2*(-3 + 4*z + z^2) + q^7*(1 + 2*z^2) + q^12*(-1 + 3*z^2) - 
        q^23*z^2*(1 - 2*z + 3*z^2) - q^26*(z^3 + z^5))*
       R1[{{2}, {{5, 0, 1}, {3, 1, 1}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - q^2 + q*z - q^3*z + 2*q^11*z - 2*q^12*z + 
        q^13*z^2)*R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}])/(q*(-1 + q^2)) - 
     (q^4*z^2*(-1 - q^5 - 2*q^7 + 2*q^8 - q^2*(-1 + z) + 2*q^4*z - q^6*z - 
        q^9*z + 2*q^12*z + q^14*(-2 + z)*z + q^15*z^2 - q*(1 + z) + 
        q^3*(2 + z))*R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}])/(-1 + q^2) + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}])/
      ((-1 + q)*q^3*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*q^5*(1 + q)*z^2*(1 + q*z)*R1[{{2}, {{5, 0, 1}, {4, 2, 1}}}])/
      (-1 + q^5*z) - (q^6*z^2*(-1 - q^2*(-2 + z) - 2*q^6*(-1 + z) - 
        q^8*(-2 + z)*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^12*z^2 - 
        q^13*z^2 - 2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - 
        q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^7*(1 + z) - 
        q^5*(2 + z) + q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^11*(1 - 3*z + z^2) + 2*q^10*(-1 + z + z^2))*
       R1[{{2}, {{5, 0, 1}, {4, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     q^9*z^3*R1[{{2}, {{5, 0, 2}, {-1, 1, 0}}}] + 
     ((q^6 + z - q^2*z + q^7*z - q^11*z + q*z^2 - q^3*z^2 + q^9*z^2 - 
        q^12*z^2 - 2*q^14*z^3 + q^19*z^4 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}])/(q^5*(-1 + q^5*z)) - 
     (q^5*z*(1 - 3*q^3 - 2*q^7*z^2 + q^10*z^3 - q^8*z^2*(1 + z) + 
        q^4*(1 + z)^2 + q^5*(1 - 3*z + z^2))*
       R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) - 
     ((q^6 + z - q^2*z + q^7*z - q^11*z + q*z^2 - q^3*z^2 + q^9*z^2 - 
        q^12*z^2 - q^14*z^3 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R1[{{2}, {{5, 0, 2}, {0, 1, 0}}}])/(q^5*(-1 + q^5*z)) + 
     (q^5*z*(1 + q - q*z - q^2*z + q^6*z^2 - 2*q^7*z^2 + q^10*z^3 - 
        q^8*z^2*(1 + z) + q^4*(1 + 3*z) - q^3*(4 - 5*z + z^2) + 
        q^5*(1 - 3*z + 3*z^2))*R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}])/
      (-1 + q^2) + (q^6*z*(-1 + q + z - q^4*z^2 - q^5*z^2 - q^6*z^2 - 
        q^8*z^3 + q^10*z^3 + q^3*(-1 + z^2) + q^2*(1 - 5*z + z^2))*
       R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}])/(-1 + q^2) - 
     q^7*z^2*R1[{{2}, {{5, 0, 2}, {1, 1, 0}}}] - 
     q^7*z^2*(1 + q*(1 + z) + q^2*(1 + z))*
      R1[{{2}, {{5, 0, 2}, {1, 2, 0}}}] + 
     (q^3*(1 + q - q^6*(-1 + z)^2*z + q^7*(8 - 3*z)*z^2 - q^14*(-1 + z)*z^3 - 
        2*q^15*z^4 + q^19*(4 - 9*z)*z^4 - q^22*(1 - 2*z)^2*z^4 - q^23*z^5 + 
        4*q^24*z^6 + q^25*z^6 - 2*q^10*z^2*(2 + z) + q^4*(z - 5*z^2) + 
        q^20*z^4*(2 + z^2) + q^11*z^2*(2 - 6*z + z^2) - 
        q^21*z^4*(5 - 6*z + z^2) + q^2*(-1 - 2*z + z^2) - 
        q^13*z^2*(-1 + 3*z + z^2) + q^9*z^2*(-6 + 8*z + z^2) + 
        q^12*z^2*(4 - 8*z + 3*z^2) + q^8*z*(1 - 3*z + 3*z^2) + 
        q^18*z^3*(-1 + 5*z + 3*z^2) + q^17*z^3*(-1 - 4*z + 4*z^2) + 
        q^5*(z + z^2 - z^3) + q^3*(-1 + 2*z - 2*z^2 + z^3) + 
        q^16*(z^3 - 2*z^4))*R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + q^7*z^2*(1 + q*z)*
      R1[{{2}, {{5, 0, 2}, {2, 1, 0}}}] + 
     (z*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 5*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + q^17*z + 2*q^18*z + 
        q^21*(5 - 8*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 + q^16*z*(-2 + 3*z) - q^12*(2 + 3*z) - 
        q^23*z^2*(6 - 5*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2) + q^22*(z^2 + z^4))*
       R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - (z*(1 - 2*q^2 + q^4 - q^12 - q^13 + q*z - 2*q^3*z + 
        q^5*z - 3*q^17*z^2 + 4*q^21*(1 - 2*z)*z^2 + 2*q^27*z^4 + 
        q^22*z^2*(1 + z) + q^19*z^2*(-7 + 2*z) + 2*q^16*z*(-1 + 2*z) + 
        2*q^26*z^3*(-1 + 2*z) + q^14*(1 + 2*z) - q^25*z^3*(1 + 2*z) + 
        q^20*z*(-1 + 4*z) - q^18*z*(-2 + 4*z + z^2) + 
        q^23*z^2*(-1 + 4*z + z^2) - q^24*z^2*(1 - 5*z + 2*z^2) + 
        q^15*(1 - 3*z + 2*z^2))*R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q + q^6 + q^5*(1 - 2*z) + 2*q^3*(-1 + z) - q*z - q^7*z^2 + 
        q^23*(3 - 5*z)*z^3 + 2*q^28*z^4 - 2*q^4*(1 + z) + 
        q^13*(-1 + z)^2*(1 + z) - q^26*z^3*(1 + z) - q^22*z^2*(1 + z)^2 + 
        q^2*(2 + z) + 2*q^27*z^3*(-1 + 2*z) - q^20*z^2*(5 + 6*z) + 
        q^8*(1 + z - z^2) + q^11*(-1 - 5*z + z^2) + q^17*z*(2 + z + z^2) + 
        q^9*(-3 + 4*z + z^2) + q^24*z^2*(-1 + 5*z + z^2) - 
        q^14*z*(2 + 6*z + z^2) + q^25*z^2*(-1 + 5*z + 2*z^2) + 
        q^10*(-1 - z + 3*z^2) + q^18*z*(-1 - 5*z + 5*z^2) + 
        q^15*(1 + z + 5*z^2 - 2*z^3) + q^12*(1 - 3*z + z^3) - 
        q^16*(-1 + 4*z - 4*z^2 + z^3) + q^21*z*(-1 + 6*z + z^2 + z^3) + 
        q^19*(z + 2*z^3))*R1[{{2}, {{6, 0, 1}, {-1, 1, 1}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R1[{{2}, {{6, 0, 1}, {-1, 1, 2}}}])/
      (q^4*(-1 + q^5*z)) - (z*(z - 2*q^2*z - q^6*z + 2*q^8*z + 
        q^14*(3 - 4*z)*z + 2*q^13*(1 - 2*z)*z + q*z^2 - q^7*z^2 + 
        q^21*(4 - 9*z)*z^3 - q^24*(1 - 2*z)^2*z^3 - q^25*z^4 + 4*q^26*z^5 + 
        q^27*z^5 + 2*q^4*(1 + z) + q^10*z*(-3 + 2*z) + q^5*z*(-1 + 2*z) + 
        q^16*z^2*(-1 + 3*z) - q^12*z*(2 + 3*z) + q^11*z*(-3 + z^2) - 
        2*q^3*(1 + z^2) + q^22*z^3*(2 + z^2) - q^23*z^3*(5 - 6*z + z^2) - 
        q^15*z*(-1 + z + z^2) + q^20*z^2*(-1 + 5*z + 3*z^2) + 
        q^19*z^2*(-1 - 4*z + 4*z^2) + q^18*(z^2 - 2*z^3))*
       R1[{{2}, {{6, 0, 1}, {-1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(q^6*(1 - 2*z) - z + 2*q^2*z - 4*q^7*z + q^10*(4 - 11*z)*z - 
        q^5*(-3 + z)*z - q*z^2 + 2*q^3*z^2 + 7*q^13*z^2 + q^14*(-1 + z)*z^2 - 
        q^21*(-3 + z)*z^3 + q^18*(-2 + z)*z^3 + q^22*z^5 - q^4*(1 + z) + 
        q^19*z^3*(1 + z) - q^8*z*(5 + z) + q^9*(z - 2*z^2) - 
        2*q^16*z^2*(3 - 5*z + z^2) - q^20*z^3*(1 + z + z^2) + 
        q^12*z*(1 + 4*z + z^2) + q^15*z^2*(-3 + 9*z + z^2) + 
        q^11*z*(2 - 7*z + 2*z^2) - q^17*(z^2 + 2*z^4))*
       R1[{{2}, {{6, 0, 1}, {-1, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 3*q^2 + 4*q^4 + 2*q^6*(-1 + z) + q*z - 3*q^3*z + 4*q^5*z + 
        2*q^17*(-4 + z)*z + q^27*(4 - 9*z)*z^3 - q^30*(1 - 2*z)^2*z^3 - 
        q^31*z^4 + 4*q^32*z^5 + q^33*z^5 + q^7*z*(-1 + 2*z) - 
        q^25*z^2*(1 + 4*z) - q^18*z^2*(3 + 5*z) + q^9*(1 - 3*z - 3*z^2) + 
        q^10*(3 + 4*z - 2*z^2) + q^16*z*(-3 + z^2) + q^28*z^3*(2 + z^2) - 
        q^29*z^3*(5 - 6*z + z^2) + q^8*(-1 - 3*z + z^2) - 
        q^24*z^2*(-1 + 3*z + z^2) - 2*q^19*z*(-2 + 5*z + z^2) + 
        q^15*z*(1 - 5*z + 2*z^2) + q^22*z^2*(5 - 3*z + 2*z^2) + 
        q^11*(1 + 3*z + 2*z^2) + q^26*z^2*(-1 + 5*z + 2*z^2) + 
        q^23*z^2*(-2 + 5*z^2) + q^20*z*(3 - 6*z + 10*z^2) - 
        q^12*(1 - z + z^2 + z^3) - q^13*(2 - z + z^2 + z^3) - 
        q^21*z*(-1 + 2*z + 4*z^2 + z^3) + q^14*(-1 + 4*z + 6*z^2 + z^3))*
       R1[{{2}, {{6, 0, 1}, {0, 1, 0}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) + (q^2*z*(-z + 3*q^2*z - 4*q^7*z + 3*q^10*(1 - 4*z)*z - 
        2*q^5*(-1 + z)*z - q*z^2 - 2*q^9*z^2 - q^14*z^3 - q^21*(-3 + z)*z^3 + 
        q^18*(-2 + z)*z^3 + q^22*z^5 + q^19*z^3*(1 + z) - q^8*z*(5 + z) + 
        q^13*z^2*(7 + 2*z) + q^3*z*(1 + 3*z) + q^16*z^2*(-9 + 12*z - 2*z^2) + 
        q^4*(-1 - 2*z + z^2) + 2*q^12*z*(1 + z + z^2) - 
        q^20*z^3*(1 + z + z^2) - q^6*(-1 + 2*z + z^2) + 
        q^11*z*(3 - 9*z + 2*z^2) + q^15*z^2*(-2 + 9*z + 2*z^2) - 
        q^17*(z^2 + 3*z^4))*R1[{{2}, {{6, 0, 1}, {0, 1, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z^2*(-1 - q^7*(-4 + z) - q^2*(-2 + z) + q^10*(-2 + z) + 
        2*q^4*(-1 + z) + 2*q^8*z + 4*q^13*z - q^16*z^2 - 2*q^21*z^2 + 
        q^22*z^3 - q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^11*(2 + z) + q^20*z^2*(2 + z) - q^5*(3 + 2*z) - q^6*(1 + 3*z) + 
        q^9*(1 + 3*z) + q^15*(-1 + 2*z - 4*z^2) + q^14*(-2 + 3*z - 2*z^2) + 
        q^12*(2 - 3*z + z^2) - q^17*z*(2 - 3*z + z^2) + 
        q^19*z*(3 - 2*z + z^2) - q^18*z*(-2 + 2*z + z^2))*
       R1[{{2}, {{6, 0, 1}, {0, 2, 1}}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (z^2*(-1 - q^8 - q^2*(-2 + z) - q^7*(-2 + z) + q^10*(-2 + z) + q^13*z + 
        q^12*(-4 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + q^17*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^6*(1 + z) + 
        q^11*(1 + z) - q^14*z*(1 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z))*
       R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(-1 + q - 2*q^6*(-1 + z) - q*z - 4*q^5*z - q^16*(-1 + z)^2*z - 
        2*q^7*z^2 + q^20*(2 - 7*z)*z^2 + q^24*z^3 + 4*q^25*z^4 + q^26*z^4 + 
        q^2*(3 + z) - q^4*(4 + z) + q^3*(-1 + 3*z) + q^8*(1 + 2*z - 2*z^2) + 
        q^11*(-1 - 6*z + z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^17*z*(4 - 3*z + z^2) + q^21*z^2*(2 + z + z^2) - 
        q^15*z*(1 - 4*z + 2*z^2) + q^9*(-3 + 6*z + 2*z^2) + 
        q^19*z*(-1 + 2*z + 3*z^2) + q^18*z*(-1 + 5*z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^10*(-1 - z + 5*z^2) + 
        q^12*(1 - 3*z - z^2 + z^3) + q^13*(2 - 3*z - z^2 + z^3) - 
        q^14*(-1 + 6*z^2 + z^3))*R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + (-1 + q)*q^2*(1 + q)*z^2*(1 + q*z)*
      R1[{{2}, {{6, 0, 1}, {2, 1, 0}}}] - 
     (q^3*z^2*(-1 - q^2*(-2 + z) + q^4*(-1 + z) - q^5*z + 2*q^11*z - 
        2*q^12*z + q^13*z^2 - q*(1 + z) + q^3*(1 + 2*z))*
       R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}])/(-1 + q^2) + 
     ((-1 + q)*q^3*(1 + q)*z^2*(1 + q*z)*R1[{{2}, {{6, 0, 1}, {2, 1, 2}}}])/
      (-1 + q^5*z) - (q^3*z^2*(1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z - 
        q^8*z + q^15*z - q^10*(-1 + z)*z - q^18*(-1 + z)^2*z + q^12*z^2 + 
        q^22*(3 - 2*z)*z^2 - 2*q^19*z^3 + q^23*z^4 - q^9*z*(1 + z) + 
        q^11*z*(1 + z) + q^16*z*(1 + z) + q^17*z*(-1 + 2*z) + 
        q^20*z^2*(-1 + 2*z) - q^21*(z^2 + z^4))*
       R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(-1 - q^2*(-2 + z) + q^11*(-1 + z)^2 - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^8*z^2 - 2*q^15*z^2 - q^16*z^2 - 2*q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        2*q^12*z*(1 + z) - q^17*z*(1 + z) + q^23*z^2*(-3 + 2*z) + 
        q^4*(-1 + 2*z) - q^21*z^2*(1 + 2*z) + q^9*(1 + 3*z) + 
        q^20*z^2*(2 + 3*z) + q^19*z*(1 - z + z^2) + q^22*z^2*(1 + z + z^2) - 
        q^18*z*(-1 + 2*z + z^2) + q^10*(-2 + 2*z + 3*z^2))*
       R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R1[{{2}, {{6, 0, 1}, {3, 1, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^8*z*(1 + z + 2*q^4*(1 - 2*z)*z + 2*q^10*z^3 + 2*q^9*z^2*(-1 + 2*z) - 
        q^8*z^2*(1 + 2*z) - q^2*(1 + 3*z) + q^5*z*(1 + 3*z) + 
        q^3*(-1 + 2*z - 3*z^2) + q*(1 + z + z^2) + q^6*z*(-1 + 4*z + z^2) - 
        q^7*z*(1 - 5*z + 2*z^2))*R1[{{2}, {{6, 0, 2}, {-1, 1, 1}}}])/
      (-1 + q^2) + q^8*z^2*(1 + q + q*z)*R1[{{2}, {{6, 0, 2}, {-1, 2, 0}}}] - 
     (q^3*(-1 - q + q^6*(-1 + z)^2*z + q^9*(4 - 9*z)*z^2 + 2*q^15*z^4 - 
        q^5*z*(1 + z) + q^10*z^2*(1 + z) + 2*q^14*z^3*(-1 + 2*z) + 
        q^2*(1 + 2*z) - q^13*z^3*(1 + 2*z) + q^7*z^2*(-8 + 3*z) + 
        q^4*z*(-1 + 4*z) + q^11*z^2*(-1 + 4*z + z^2) - 
        q^12*z^2*(1 - 5*z + 2*z^2) - q^8*z*(1 - 3*z + 2*z^2) + 
        q^3*(1 - 2*z + 2*z^2))*R1[{{2}, {{6, 0, 2}, {-1, 2, 1}}}])/
      (-1 + q^2) - ((-q^6 - z + 2*q^2*z - q^4*z + q^12*(-1 + z)^2*z - q*z^2 + 
        2*q^3*z^2 - q^5*z^2 + q^17*z^2 + 2*q^15*(1 - 5*z)*z^2 - 
        3*q^16*(-1 + z)*z^2 - q^22*z^5 + q^13*z^2*(-8 + 3*z) + 
        q^21*z^3*(-3 + 4*z) + q^14*z*(-1 + z - 2*z^2) + q^7*(-1 + z^2) - 
        q^18*z^2*(1 - 6*z + z^2) - q^10*z*(1 - 3*z + z^2) - 
        q^11*z*(1 + z + z^2) + q^20*z^3*(-1 + 5*z + z^2) + 
        q^9*(1 - 2*z + z^2 + z^3) + q^8*(1 + 2*z + z^2 + z^3) + 
        q^19*(z^3 - 2*z^4))*R1[{{2}, {{6, 0, 2}, {0, 1, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - 2*q^2 + q*z - q^3*z - q^5*z + q^7*z + q^10*z + q^8*(-1 + z)*z + 
        q^13*(-1 + z)*z - 2*q^6*z^2 - q^9*z^2 + q^11*z^2 + 
        q^21*(4 - 3*z)*z^2 + q^24*(4 - 9*z)*z^3 - q^27*(1 - 2*z)^2*z^3 - 
        q^28*z^4 + 4*q^29*z^5 + q^30*z^5 - q^15*z*(1 + 2*z) + 
        2*q^19*z^2*(-1 + 3*z) + q^16*(z - 3*z^2) - q^17*z*(-2 + z^2) + 
        q^4*(1 + z^2) + q^25*z^3*(2 + z^2) - q^26*z^3*(5 - 6*z + z^2) + 
        q^14*z*(-2 - z + z^2) + q^23*z^2*(-1 + 4*z + 3*z^2) + 
        q^22*z^2*(-1 - 4*z + 5*z^2) + q^18*(z - 2*z^2 - 3*z^3) - 
        q^20*(z^2 + z^4))*R1[{{2}, {{6, 0, 2}, {0, 2, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(-1 + 2*q^2 - 2*q^4 + q^12*(1 - 2*z) - q^6*(-3 + z) + 
        q^7*(-1 + z) - q*z + 2*q^3*z + q^17*(4 - 3*z)*z + 
        q^20*(2 - 9*z)*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 + 
        q^9*(-3 + 2*z) - q^5*(1 + 2*z) + q^8*(1 + 2*z) + q^15*z*(-1 + 5*z) + 
        q^14*(1 - 2*z - 4*z^2) + q^10*(-1 + z^2) + q^11*(-1 - 6*z + z^2) - 
        q^22*z^2*(5 - 6*z + z^2) - q^16*z*(1 - z + z^2) + 
        q^21*z^2*(2 + z + z^2) - q^13*(-2 + z + 2*z^2) + 
        q^19*z*(-1 + 6*z + 3*z^2) + q^18*z*(-1 - 4*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2))*R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - 2*q^2 + 2*q^4 - 2*q^12 + q^15*(1 - 5*z) + q*z - 2*q^3*z + 
        q^5*z - q^7*(-1 + z)*z + 2*q^9*(-1 + z)*z + 4*q^16*z^2 - 
        6*q^21*(-1 + z)*z^2 + q^22*(-1 + z)*z^2 + 3*q^26*(-1 + z)*z^3 - 
        q^29*z^5 + q^31*z^5 + 2*q^8*z*(1 + z) + q^28*z^3*(1 + z) + 
        q^27*z^3*(1 + 2*z) + q^18*z*(1 + 3*z) + q^20*z*(-1 + 6*z) + 
        q^13*(2 - 6*z + z^2) + q^17*z*(2 - 3*z + z^2) - 
        q^23*z^2*(4 - 2*z + z^2) - q^6*(1 + z + z^2) - q^11*(3 + z + z^2) + 
        q^19*z*(-2 - 3*z + 2*z^2) + q^14*(3 - z + 2*z^2) - 
        q^10*(1 + z + 2*z^2) - q^24*z^2*(1 - 4*z + 3*z^2))*
       R1[{{2}, {{6, 0, 2}, {1, 2, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - 2*q^2 + 2*q^4 - q^6 + q^10*(-1 + z) + q*z - 
        2*q^3*z + 2*q^5*z - q^7*z - q^17*(-1 + z)*z + q^21*(5 - 8*z)*z^2 - 
        q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + q^27*z^4 - 
        q^12*(2 + 3*z) - q^18*z*(-2 + z^2) - q^23*z^2*(6 - 5*z + z^2) + 
        q^15*(1 - 3*z + z^2) + q^11*(-3 - z + z^2) - q^13*(-2 + 5*z + z^2) + 
        q^16*z*(-2 + 3*z + 2*z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2) - q^14*(-3 + 2*z + z^3) + q^22*(z^2 + z^4))*
       R1[{{2}, {{6, 0, 2}, {2, 1, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + ((-1 + q)*q^8*(1 + q)*z^3*(1 + q*z)*
       R1[{{2}, {{6, 0, 2}, {2, 2, 1}}}])/(-1 + q^5*z) + 
     (q*R2[{{1}, {{-1, 0, 1}, {0, 2, 1}}}])/(-1 + q) + 
     (q^2*R2[{{1}, {{-1, 0, 2}, {0, 2, 1}}}])/(-1 + q) - 
     (q*R2[{{1}, {{-1, 1, 0}, {0, 2, 1}}}])/(-1 + q) - 
     (q^2*R2[{{1}, {{-1, 1, 1}, {0, 2, 1}}}])/(-1 + q) + 
     q^2*R2[{{1}, {{-1, 1, 1}, {0, 2, 2}}}] - 
     q*(-1 + q*z)*R2[{{1}, {{0, 0, 0}, {1, 2, 0}}}] + 
     q^2*z*R2[{{1}, {{0, 0, 0}, {1, 2, 1}}}] - 
     (q*R2[{{1}, {{0, 0, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     (q^2 - q^3*z)*R2[{{1}, {{0, 0, 1}, {1, 2, 1}}}] - 
     (q^4*(2 - 2*q + q^2*z)*R2[{{1}, {{0, 0, 1}, {3, 2, 1}}}])/(-1 + q^2) - 
     (q^2*R2[{{1}, {{0, 0, 2}, {-1, 1, 1}}}])/(-1 + q) + 
     (q^2*R2[{{1}, {{0, 0, 2}, {-1, 2, 1}}}])/(-1 + q) - 
     q^2*R2[{{1}, {{0, 0, 2}, {1, 2, 1}}}] + 
     (q*R2[{{1}, {{0, 1, 0}, {-1, 1, 1}}}])/(-1 + q) - 
     q^2*R2[{{1}, {{0, 1, 0}, {0, 2, 2}}}] + 
     (q^4*(2 - 2*q + q^2*z)*R2[{{1}, {{0, 1, 0}, {3, 2, 1}}}])/(-1 + q^2) + 
     (q^2*R2[{{1}, {{0, 1, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     (q^2*R2[{{1}, {{0, 1, 1}, {-1, 2, 1}}}])/(-1 + q) - 
     (q - q^2*z)*R2[{{1}, {{0, 1, 1}, {1, 2, 0}}}] + 
     (q^3*(2 - 2*q + q^2*z)*R2[{{1}, {{0, 1, 1}, {2, 1, 1}}}])/(-1 + q^2) - 
     (q^3*(2 - 2*q + q^2*z)*R2[{{1}, {{0, 2, 0}, {2, 1, 1}}}])/(-1 + q^2) + 
     (q^2*R2[{{1}, {{0, 2, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     q^2*(-1 + q*z)*R2[{{1}, {{0, 2, 1}, {1, 2, 1}}}] + 
     (q^3*R2[{{1}, {{0, 2, 2}, {-1, 1, 0}}}])/(-1 + q) - 
     (q^3*R2[{{1}, {{0, 2, 2}, {-1, 2, 1}}}])/(-1 + q) - 
     (1 - q*z)*R2[{{1}, {{1, 0, 0}, {0, 1, 0}}}] - 
     q*z*R2[{{1}, {{1, 0, 0}, {0, 1, 1}}}] + 
     q^5*z^2*R2[{{1}, {{1, 0, 0}, {1, 2, 1}}}] - 
     (1 + q^3*z)*R2[{{1}, {{1, 0, 1}, {-1, 2, 2}}}] - 
     q*(-1 + q*z)*R2[{{1}, {{1, 0, 1}, {0, 1, 1}}}] - 
     (q^2*(2 - 2*q + q^2*z)*R2[{{1}, {{1, 0, 1}, {1, 2, 1}}}])/(-1 + q) + 
     (q*(2 - 2*q + q^2*z)*R2[{{1}, {{1, 0, 1}, {2, 1, 1}}}])/(-1 + q^2) - 
     (q*(1 + q*(-1 + z))*R2[{{1}, {{1, 0, 2}, {-1, 2, 1}}}])/(-1 + q) + 
     q*R2[{{1}, {{1, 0, 2}, {0, 1, 1}}}] - 
     q^4*z*R2[{{1}, {{1, 0, 2}, {1, 2, 1}}}] - 
     (-1 - q^3*z)*R2[{{1}, {{1, 1, 0}, {-1, 2, 2}}}] + 
     (q^2*(2 - 2*q + q^2*z)*R2[{{1}, {{1, 1, 0}, {1, 2, 1}}}])/(-1 + q) - 
     (q*(2 - 2*q + q^2*z)*R2[{{1}, {{1, 1, 0}, {2, 1, 1}}}])/(-1 + q^2) - 
     ((-1 + q + q^2)*R2[{{1}, {{1, 1, 1}, {-1, 1, 0}}}])/(-1 + q) - 
     (-1 + q^2*z)*R2[{{1}, {{1, 1, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{1, 1, 1}, {-1, 1, 2}}}] + 
     (q*(2 + q*(-2 + z))*R2[{{1}, {{1, 1, 1}, {-1, 2, 1}}}])/(-1 + q) - 
     (-1 + q*z)*R2[{{1}, {{1, 1, 1}, {0, 1, 0}}}] + 
     (q^2*(2 - 2*q + q^2*z)*R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(-1 + q^2) - 
     (q*(2 - 2*q + q^2*z)*R2[{{1}, {{1, 1, 1}, {1, 1, 0}}}])/(-1 + q^2) - 
     (q^9*z*(2 - 2*q + q^2*z)*R2[{{1}, {{1, 1, 1}, {3, 2, 1}}}])/(-1 + q^2) - 
     (q*(-1 + q + q^2)*R2[{{1}, {{1, 1, 2}, {-1, 1, 0}}}])/(-1 + q) + 
     (q*(-1 + q + q^2)*R2[{{1}, {{1, 1, 2}, {-1, 1, 1}}}])/(-1 + q) + 
     q^2*z*R2[{{1}, {{1, 2, 0}, {-1, 1, 1}}}] - 
     q^2*z*R2[{{1}, {{1, 2, 0}, {-1, 2, 2}}}] - 
     (q^2*(2 - 2*q + q^2*z)*R2[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q*(2 - 2*q + q^2*z)*R2[{{1}, {{1, 2, 0}, {1, 1, 0}}}])/(-1 + q^2) - 
     (q*(1 + q*(-1 + z))*R2[{{1}, {{1, 2, 1}, {-1, 1, 1}}}])/(-1 + q) + 
     q^4*z*R2[{{1}, {{1, 2, 1}, {-1, 2, 1}}}] - 
     (q - q^2*z)*R2[{{1}, {{1, 2, 1}, {0, 1, 1}}}] + 
     q^4*z*R2[{{1}, {{1, 2, 2}, {-1, 1, 0}}}] - 
     (q^2 + q^4*z)*R2[{{1}, {{1, 2, 2}, {-1, 2, 1}}}] + 
     q^5*z*(1 + q*z)*R2[{{1}, {{1, 2, 2}, {2, 2, 0}}}] + 
     q*z*R2[{{1}, {{2, 0, 0}, {-1, 1, 0}}}] - 
     q^4*z^2*R2[{{1}, {{2, 0, 0}, {0, 1, 1}}}] - 
     q*(-1 + q*z)^2*R2[{{1}, {{2, 0, 0}, {0, 2, 1}}}] - 
     q^2*(-1 + q*z + q^3*z^2)*R2[{{1}, {{2, 0, 0}, {1, 2, 1}}}] - 
     q*R2[{{1}, {{2, 0, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{2, 0, 1}, {-1, 2, 1}}}] - 
     ((q - q^2 + q^3*z + q^5*z^2 - q^6*z^2)*
       R2[{{1}, {{2, 0, 1}, {-1, 2, 2}}}])/(-1 + q) + 
     ((1 + q + q^2)*(2 - 2*q + q^2*z)*R2[{{1}, {{2, 0, 1}, {0, 1, 1}}}])/
      (-1 + q^2) - (q^2*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + z) + q^3*(-1 + 3*z - 2*z^2))*
       R2[{{1}, {{2, 0, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{1}, {{2, 0, 1}, {2, 2, 2}}}])/((-1 + q)*q^10*(-1 + q^5*z)) + 
     q^7*z*(2 - 2*q + q^2*z)*R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] + 
     q*R2[{{1}, {{2, 0, 2}, {-1, 1, 0}}}] - q*(1 - q + q^4*z^2)*
      R2[{{1}, {{2, 0, 2}, {-1, 2, 1}}}] + 
     q^3*z*R2[{{1}, {{2, 0, 2}, {0, 1, 1}}}] + q^6*z*(1 + q*z)*
      R2[{{1}, {{2, 0, 2}, {3, 2, 1}}}] - 
     q*R2[{{1}, {{2, 1, 0}, {-1, 1, 2}}}] - 
     (q*(-1 + q - q^2*z - q^4*z^2 + q^5*z^2)*
       R2[{{1}, {{2, 1, 0}, {-1, 2, 2}}}])/(-1 + q) - 
     ((1 + q + q^2)*(2 - 2*q + q^2*z)*R2[{{1}, {{2, 1, 0}, {0, 1, 1}}}])/
      (-1 + q^2) + (q^2*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + z) + q^3*(-1 + 3*z - 2*z^2))*
       R2[{{1}, {{2, 1, 0}, {1, 2, 1}}}])/(-1 + q^2) - 
     q*(1 + q*z + q^2*z)*R2[{{1}, {{2, 1, 1}, {-1, 1, 0}}}] + 
     q*(1 + q^2*z)*R2[{{1}, {{2, 1, 1}, {-1, 1, 1}}}] + 
     q^2*R2[{{1}, {{2, 1, 1}, {-1, 1, 2}}}] - 
     (q^2 + q^3*z - q^4*(-1 + z)*z - q^5*z^2)*
      R2[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] - 
     ((2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*
       R2[{{1}, {{2, 1, 1}, {-1, 2, 2}}}])/(1 - q) + 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R2[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/
      (-1 + q^2) - (q^7*z*(2 - 2*q + q^2*z)*
       R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(-1 + q^2) + 
     (q^6*z*(2 - 2*q + q^2*z)*R2[{{1}, {{2, 1, 1}, {2, 1, 1}}}])/(-1 + q^2) - 
     q^7*z*(2 - 2*q + q^2*z)*R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] - 
     q^3*(1 + q)*z*R2[{{1}, {{2, 1, 2}, {-1, 1, 0}}}] + 
     (q^2*(-1 + q - 2*q*z + q^3*z)*R2[{{1}, {{2, 1, 2}, {-1, 1, 1}}}])/
      (-1 + q) + (q*(2 - 2*q + q^2*z)*R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}])/
      (-1 + q) - q^4*z^2*R2[{{1}, {{2, 2, 0}, {-1, 2, 1}}}] - 
     ((2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*
       R2[{{1}, {{2, 2, 0}, {-1, 2, 2}}}])/(-1 + q) - 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R2[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/
      (-1 + q^2) - (q*(1 + q)*(2 - 2*q + q^2*z)*
       R2[{{1}, {{2, 2, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     q^4*z*R2[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] - 
     (q^2*(-2 + 2*q - q^2*z - q^4*z^2 + q^5*z^2)*
       R2[{{1}, {{2, 2, 1}, {-1, 2, 1}}}])/(-1 + q) + 
     q^3*z*(-1 + q*z)*R2[{{1}, {{2, 2, 1}, {0, 1, 0}}}] - 
     (q^6*z*(2 - 2*q + q^2*z)*R2[{{1}, {{2, 2, 1}, {1, 1, 0}}}])/(-1 + q^2) + 
     (q^6*z*(2 - 2*q + q^2*z)*(1 + q^5*z)*R2[{{1}, {{2, 2, 1}, {2, 2, 0}}}])/
      (-1 + q^2) - (q^3 - q^6*z^2)*R2[{{1}, {{2, 2, 2}, {-1, 2, 1}}}] + 
     q^4*z*(1 + q*z)*R2[{{1}, {{2, 2, 2}, {0, 2, 0}}}] - 
     q^3*z*(1 + q*z)*R2[{{1}, {{2, 2, 2}, {1, 1, 0}}}] + 
     q^4*z^2*R2[{{1}, {{3, 0, 0}, {-1, 1, 0}}}] + 
     q*(-1 + q*z)^2*R2[{{1}, {{3, 0, 0}, {-1, 1, 1}}}] + 
     q*(-1 + q*z + q^3*z^2)*R2[{{1}, {{3, 0, 0}, {0, 1, 1}}}] - 
     (q^2*z*(-1 + q^3*z - q^4*z - q^5*z^2 + q^6*z^2)*
       R2[{{1}, {{3, 0, 0}, {0, 2, 1}}}])/(-1 + q) + 
     q^3*z*(1 + q - q^2 - q^4*z + q^6*z^2)*
      R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] + 
     q^4*z*R2[{{1}, {{3, 0, 0}, {1, 2, 2}}}] + 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}])/((-1 + q)*q^10*(-1 + q^5*z)) + 
     q^5*z*(2 - 2*q + q^2*z)*R2[{{1}, {{3, 0, 0}, {3, 2, 1}}}] - 
     q^3*z*(-2 + q*z)*R2[{{1}, {{3, 0, 1}, {-1, 2, 1}}}] - 
     (q^2*(1 - q^2*(-2 + z)*z + 2*q^4*z^2 - q^3*z*(1 + 2*z) + q*(-1 + z^2))*
       R2[{{1}, {{3, 0, 1}, {-1, 2, 2}}}])/(-1 + q) + 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R2[{{1}, {{3, 0, 1}, {0, 1, 1}}}])/
      (-1 + q^2) + ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{1}, {{3, 0, 1}, {1, 1, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) - 
     (q^5*z*(2 - 2*q + q^2*z)*R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}])/(-1 + q) - 
     (q*(1 - q^3*(-1 + z)^2 + q^7*(3 - 2*z)*z - 2*q^4*z^2 + q^8*z^3 + 
        q*(1 + z) + q^2*(-1 + 2*z) + q^5*z*(-1 + 2*z) - q^6*(z + z^3))*
       R2[{{1}, {{3, 0, 1}, {1, 2, 2}}}])/(-1 + q^2) - 
     q^4*z*(2 - 2*q + q^2*z)*R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 + q^13*(2 - 4*z) - q^8*(-5 + z) + 
        q^9*(-4 + z) + q^7*(-3 + z) - q*z + 2*q^3*z - 2*q^5*z - 
        3*q^17*(-1 + z)*z + q^24*(-3 + z)*z^2 - q^22*(-2 + z)^2*z^2 - 
        4*q^23*(-1 + z)*z^3 + 4*q^25*z^4 + q^26*z^4 + 3*q^19*z^2*(2 + z) + 
        q^15*z*(-1 + 4*z) + q^14*(1 - 3*z - 4*z^2) + q^11*(-1 - 3*z + z^2) + 
        q^12*(1 - z + z^2) - q^16*z*(1 - z + z^2) + q^10*(-1 + 2*z + z^2) + 
        q^21*z^2*(2 + 3*z + z^2) + q^18*z*(-2 - 7*z + 5*z^2) + 
        q^20*(z - 9*z^3))*R2[{{1}, {{3, 0, 1}, {2, 2, 2}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     q^4*z*(-1 - q^2 - q*(-2 + z) + 2*q^3*z)*
      R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] + 
     q^3*z*R2[{{1}, {{3, 0, 2}, {-1, 1, 0}}}] - 
     q^2*(-1 + q*z)*R2[{{1}, {{3, 0, 2}, {-1, 1, 1}}}] - 
     (q^2*(-1 + q^2 + 2*q^5*z - q^4*z*(2 + z))*
       R2[{{1}, {{3, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) + 
     q^4*z*(1 + q*z)*R2[{{1}, {{3, 0, 2}, {1, 2, 1}}}] - 
     q^3*z*(1 + q*z)*R2[{{1}, {{3, 0, 2}, {2, 1, 1}}}] - 
     q^2*R2[{{1}, {{3, 1, 0}, {-1, 1, 2}}}] + q^3*z*(-1 + q*z)*
      R2[{{1}, {{3, 1, 0}, {-1, 2, 1}}}] - 
     (q^2*(-1 + q + q^2*(-2 + z)*z - q*z^2 - 2*q^4*z^2 + q^3*z*(1 + 2*z))*
       R2[{{1}, {{3, 1, 0}, {-1, 2, 2}}}])/(-1 + q) - 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R2[{{1}, {{3, 1, 0}, {0, 1, 1}}}])/
      (-1 + q^2) + ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{1}, {{3, 1, 0}, {0, 2, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) - 
     (q*(-1 + q^2*(1 - 2*z) + q^3*(-1 + z)^2 + 2*q^4*z^2 - q^8*z^3 - 
        q*(1 + z) + q^7*z*(-3 + 2*z) + q^5*(z - 2*z^2) + q^6*(z + z^3))*
       R2[{{1}, {{3, 1, 0}, {1, 2, 2}}}])/(-1 + q^2) - 
     (q^2*(-1 + q + q*z^2 - 2*q^2*z^2 + 2*q^3*z^2)*
       R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}])/(-1 + q) - 
     (q*(-1 + q*z - q^3*(-1 + z)*z + q^5*z^2 + q^6*z^2 - q^4*z*(2 + z) - 
        q^2*(-1 + z^2))*R2[{{1}, {{3, 1, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^2*(1 + q*(-1 + z) - q^2*z^2 + q^4*z^2)*
       R2[{{1}, {{3, 1, 1}, {-1, 1, 2}}}])/(-1 + q) - 
     ((q^2 - q^3*z + q^5*z - q^6*(-2 + z)*z - q^7*z*(2 + z) + q^4*(-1 + z^2))*
       R2[{{1}, {{3, 1, 1}, {-1, 2, 1}}}])/(-1 + q^2) - 
     ((-1 + q^2 - q*z + q^3*(-1 + z)*z + q^4*z^2 - 2*q^5*z^2)*
       R2[{{1}, {{3, 1, 1}, {-1, 2, 2}}}])/(-1 + q) + 
     (q^5*z*(2 - 2*q + q^2*z)*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(-1 + q) - 
     ((-1 + q^2*(1 - 2*z) + q^3*(-1 + z)^2 + 2*q^4*z^2 - q^8*z^3 - 
        q*(1 + z) + q^7*z*(-3 + 2*z) + q^5*(z - 2*z^2) + q^6*(z + z^3))*
       R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(-1 + q^2) + 
     q^4*z*(2 - 2*q + q^2*z)*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}] - 
     (q^5*z*(-2 + q^3 - q^2*(-3 + z) + q^4*(-1 + z) + 3*q^7*z^2 + q^8*z^2 - 
        q^6*z*(1 + z) + q^5*(-1 + 3*z - 2*z^2))*
       R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     ((1 - 2*q^2 + q^4 + q^5*(-1 + z) - q^7*(-1 + z) + q*z - 2*q^3*z + 
        q^9*z + q^10*z - q^14*(-4 + z)*z + q^12*(-2 + z)*z - 
        q^15*(-1 + z)*z + 3*q^17*(-1 + z)*z - q^20*z^2 + 
        3*q^21*(1 - 2*z)*z^2 + q^22*(3 - 2*z)*z^2 + 2*q^19*(-2 + z)*z^2 - 
        q^23*(-1 + z)^2*z^2 - 2*q^24*z^4 + q^25*z^4 + 2*q^26*z^4 - 
        q^6*(1 + z) + q^8*(1 + z) + q^11*z*(1 + z) - q^13*z*(2 + z) + 
        q^16*z*(-3 + 4*z) + q^18*z*(1 - z + z^2))*
       R2[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) + q^4*z*(2 - 2*q + q^2*z)*
      R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] - 
     (q^3*(1 - q - 2*q^3*z^2 + q^4*z^2)*R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}])/
      (-1 + q) + q^3*z*(1 + q*z)*R2[{{1}, {{3, 1, 2}, {1, 1, 0}}}] + 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R2[{{1}, {{3, 2, 0}, {-1, 1, 0}}}])/
      (-1 + q^2) + ((-1 + q^2 - q*z + q^3*(-1 + z)*z + q^4*z^2 - 2*q^5*z^2)*
       R2[{{1}, {{3, 2, 0}, {-1, 2, 2}}}])/(-1 + q) - 
     ((1 - q^3*(-1 + z)^2 + q^7*(3 - 2*z)*z - 2*q^4*z^2 + q^8*z^3 + 
        q*(1 + z) + q^2*(-1 + 2*z) + q^5*z*(-1 + 2*z) - q^6*(z + z^3))*
       R2[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/(-1 + q^2) + 
     (q^2*z*(-2 + 2*q - q^2*z - q^4*z^2 + q^5*z^2)*
       R2[{{1}, {{3, 2, 0}, {0, 2, 2}}}])/(-1 + q) + 
     ((1 - 2*q^2 + q^4 + q^5*(-1 + z) - q^7*(-1 + z) + q*z - 2*q^3*z + 
        q^9*z + q^10*z - q^14*(-4 + z)*z + q^12*(-2 + z)*z - 
        q^15*(-1 + z)*z + 3*q^17*(-1 + z)*z - q^20*z^2 + 
        3*q^21*(1 - 2*z)*z^2 + q^22*(3 - 2*z)*z^2 + 2*q^19*(-2 + z)*z^2 - 
        q^23*(-1 + z)^2*z^2 - 2*q^24*z^4 + q^25*z^4 + 2*q^26*z^4 - 
        q^6*(1 + z) + q^8*(1 + z) + q^11*z*(1 + z) - q^13*z*(2 + z) + 
        q^16*z*(-3 + 4*z) + q^18*z*(1 - z + z^2))*
       R2[{{1}, {{3, 2, 0}, {1, 2, 2}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - q^3*z*(-1 + q*z)*R2[{{1}, {{3, 2, 1}, {-1, 0, 0}}}] - 
     (q^6*z*(2 - 2*q + q^2*z)*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/
      (-1 + q^2) - (q*(1 + q^4*(3 - 2*z)*z + q^5*(-2 + z)*z + q*(1 + z) + 
        q^2*(-1 + 3*z) + q^6*z*(2 + 3*z) + q^3*(-1 + z - 2*z^2))*
       R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     q^5*z*R2[{{1}, {{3, 2, 1}, {-1, 1, 2}}}] + 
     (q^2*(1 + q^2*(-1 + z) + 2*q^5*z^2 + 2*q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + 2*z) - q^3*(1 - 3*z + z^2))*
       R2[{{1}, {{3, 2, 1}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q^5*z*(2 - 2*q + q^2*z)*(1 + q^5*z)*R2[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/
      (-1 + q^2) - ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + 
        q^13*(-1 + z)*z - 4*q^15*z^2 - q^17*(-1 + z)*z^2 - 
        q^27*(-5 + z)*z^3 - q^23*(-2 + z)*z^3 + q^21*z^4 + 
        q^28*(-1 + z)*z^4 - q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^8*z*(1 + z) + q^29*z^4*(1 + z) - q^6*z*(2 + z) + 
        2*q^20*z^2*(3 + z) - q^25*z^3*(4 + z) + q^22*z^2*(-5 + 2*z) + 
        q^4*(-1 + 2*z) - q^5*(1 + 2*z) + q^19*z^2*(1 + 2*z) - 
        q^24*z^3*(1 + 3*z) + q^14*z*(-2 + z^2) + q^11*(1 + z^2) - 
        q^26*z^3*(2 - 2*z + z^2) + q^9*(1 + z + z^2) + 
        q^10*(-2 + 2*z + z^2) + q^16*(z - 2*z^2 - 2*z^3))*
       R2[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/((-1 + q)*q^13*(1 + q)*z*
       (-1 + q^5*z)) - (q^4*z*(2 - 2*q + q^2*z)*
       R2[{{1}, {{3, 2, 1}, {1, 0, 1}}}])/(-1 + q^2) - 
     (q^6*z*(2 - 2*q + q^2*z)*(1 + q^3*z)*R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}])/
      (-1 + q^2) - q^3*R2[{{1}, {{3, 2, 2}, {-1, 1, 0}}}] - 
     ((q^3 - q^5 - q^4*z + q^6*z - 2*q^8*z + q^7*z*(2 + z))*
       R2[{{1}, {{3, 2, 2}, {-1, 2, 1}}}])/(-1 + q^2) - 
     q^7*z^2*(1 + q*z)*R2[{{1}, {{3, 2, 2}, {1, 2, 0}}}] - 
     q*(-1 + q*z + q^3*z^2)*R2[{{1}, {{4, 0, 0}, {-1, 1, 0}}}] + 
     (q^2*z*(-1 + q^3*z - q^4*z - q^5*z^2 + q^6*z^2)*
       R2[{{1}, {{4, 0, 0}, {-1, 1, 1}}}])/(-1 + q) - 
     q^2*z*(1 + q - q^2 - q^4*z + q^6*z^2)*
      R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] - 
     q^3*z*R2[{{1}, {{4, 0, 0}, {0, 1, 2}}}] - 
     (q^3*z*(1 - q + q^3*z - q^2*(1 + z))*R2[{{1}, {{4, 0, 0}, {0, 2, 1}}}])/
      (-1 + q) - ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) - 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) - 
     ((-q^6 + z - 2*q^2*z + q^9*(-3 + z)*z + q^5*(-1 + z)*z + q*z^2 - 
        2*q^3*z^2 - 3*q^12*z^2 - 6*q^13*z^2 + q^15*(3 - 5*z)*z^2 - 
        2*q^14*(-1 + z)*z^2 - q^18*(-1 + z)*z^3 + q^19*z^4 + q^4*(1 + z) - 
        q^17*z^3*(1 + z) + q^7*z*(4 + z) + q^8*z*(5 + z) + 
        3*q^10*z*(-1 + 2*z) - q^11*z*(2 - 5*z + z^2) + 
        q^16*z^2*(3 - 5*z + z^2))*R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + q^4*z*(-1 + q^2 + q^4*z)*
      R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}] - q^2*z*(2 - 2*q + q^2*z)*
      R2[{{1}, {{4, 0, 0}, {2, 1, 1}}}] + 
     (z*(1 - q^2 + q*z - q^3*z - q^13*z^2 + q^23*z^4)*
       R2[{{1}, {{4, 0, 0}, {2, 2, 0}}}])/(q^3*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + 2*q^4 - q^6 + q^8*(-5 + z) - q^9*(-4 + z) - q^7*(-3 + z) + 
        q*z - 2*q^3*z + 2*q^5*z + 3*q^17*(-1 + z)*z - q^24*(-3 + z)*z^2 + 
        q^22*(-2 + z)^2*z^2 + 4*q^23*(-1 + z)*z^3 - 4*q^25*z^4 - q^26*z^4 - 
        3*q^19*z^2*(2 + z) + q^13*(-2 + 4*z) + q^18*z*(2 + 7*z - 5*z^2) + 
        q^15*(z - 4*z^2) + q^12*(-1 + z - z^2) + q^11*(1 + 3*z - z^2) + 
        q^16*z*(1 - z + z^2) - q^10*(-1 + 2*z + z^2) - 
        q^21*z^2*(2 + 3*z + z^2) + q^14*(-1 + 3*z + 4*z^2) + 
        q^20*z*(-1 + 9*z^2))*R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - (-1 + q)*q^2*(1 + q)*z*(1 + q*z)*
      R2[{{1}, {{4, 0, 0}, {3, 2, 1}}}] + 
     (q^6*z*(2 - 2*q + q^2*z)*R2[{{1}, {{4, 0, 0}, {3, 2, 2}}}])/(-1 + q^2) + 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{1}, {{4, 0, 1}, {-1, 1, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) - 
     q^2*(-1 + q^2*z^2 + q^3*z^2 - q^4*z^2 + q^6*z^3)*
      R2[{{1}, {{4, 0, 1}, {-1, 2, 1}}}] - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 + 2*q^22*(-2 + z)*z^2 - q^17*(-1 + z)*z^2 - 
        q^27*(-4 + z)*z^3 - 2*q^23*z^4 + q^28*(-1 + z)*z^4 - q^31*z^5 - 
        q*(1 + z) + 2*q^3*(1 + z) + q^8*z*(1 + z) + 2*q^19*z^2*(1 + z) - 
        3*q^25*z^3*(1 + z) + q^29*z^4*(1 + z) - q^6*z*(2 + z) + 
        q^18*z^2*(2 + z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) - 
        q^24*z^3*(2 + 3*z) + q^20*z^2*(5 + 4*z) + q^14*z*(-2 + z^2) + 
        q^11*(1 + z^2) + q^9*(1 + z + z^2) + q^21*z^2*(-3 + 2*z + z^2) + 
        q^10*(-2 + 2*z + z^2) + q^16*(z - 2*z^2 - 2*z^3) + q^26*(z^3 - z^5))*
       R2[{{1}, {{4, 0, 1}, {-1, 2, 2}}}])/((-1 + q)*q^14*(1 + q)*z*
       (-1 + q^5*z)) - ((1 + q^7 + q^15 + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^20*z - q^18*(-3 + z)*z + q^11*z^2 + 2*q^17*z^2 + 4*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - 2*q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(4 + z) + 
        q^4*(1 + 2*z) - q^13*(1 + z^2))*R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^12*(-1 + q^5*z)) - 
     ((-1 + q^2*(1 - 2*z) + q^3*(-1 + z)^2 + 2*q^4*z^2 - q^8*z^3 - 
        q*(1 + z) + q^7*z*(-3 + 2*z) + q^5*(z - 2*z^2) + q^6*(z + z^3))*
       R2[{{1}, {{4, 0, 1}, {0, 1, 2}}}])/(-1 + q^2) - 
     ((-1 - q^5 - 2*q^7 + q^8*(3 - 2*z) - q^2*(-1 + z) + 2*q^4*z - q^6*z - 
        q^29*(-3 + z)*z^3 + q^26*(-2 + z)*z^3 + q^30*z^5 - q*(1 + z) + 
        q^3*(2 + z) + q^10*z*(4 + z) + q^27*z^3*(1 + 2*z) + 
        q^15*z*(-11 + 7*z) + q^24*z^2*(-9 + 10*z) + 
        2*q^20*z*(1 + 5*z - 4*z^2) + q^13*(2 - 3*z^2) + 
        q^14*(2 - 4*z - 3*z^2) + q^23*z^2*(-2 + 16*z - 3*z^2) + 
        q^9*(-3 + z - 2*z^2) + q^22*z^2*(-9 + 7*z - 2*z^2) + 
        q^17*z*(7 - 8*z + z^2) + q^12*(1 - 4*z + z^2) + 
        q^25*z^2*(-1 - z + z^2) + 2*q^19*z*(1 - z + z^2) - 
        q^28*z^3*(1 + z + z^2) - q^16*z*(5 + z + z^2) + 
        q^21*z^2*(10 + 4*z + z^2) + q^18*z*(1 - 20*z + 5*z^2) + 
        q^11*(-3 - 2*z + 5*z^2))*R2[{{1}, {{4, 0, 1}, {0, 2, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + 2*q^4 - q^6 + q^8*(-5 + z) - q^9*(-4 + z) - q^7*(-3 + z) + 
        q*z - 2*q^3*z + 2*q^5*z + 3*q^17*(-1 + z)*z - q^24*(-3 + z)*z^2 + 
        q^22*(-2 + z)^2*z^2 + 4*q^23*(-1 + z)*z^3 - 4*q^25*z^4 - q^26*z^4 - 
        3*q^19*z^2*(2 + z) + q^13*(-2 + 4*z) + q^18*z*(2 + 7*z - 5*z^2) + 
        q^15*(z - 4*z^2) + q^12*(-1 + z - z^2) + q^11*(1 + 3*z - z^2) + 
        q^16*z*(1 - z + z^2) - q^10*(-1 + 2*z + z^2) - 
        q^21*z^2*(2 + 3*z + z^2) + q^14*(-1 + 3*z + 4*z^2) + 
        q^20*z*(-1 + 9*z^2))*R2[{{1}, {{4, 0, 1}, {1, 1, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^5 - 3*q^10 - q^2*(-2 + z) + q^9*(-2 + z) + 3*q^4*z - q^7*z - 
        2*q^8*z + 2*q^15*(1 - 3*z)*z + q^22*(3 - 2*z)*z^2 + q^23*z^4 - 
        q*(1 + z) - q^6*(1 + z) - q^11*z*(4 + z) + q^3*(3 + 2*z) + 
        q^20*z^2*(1 + 3*z) + q^14*(-1 + 7*z) - q^17*z*(9 - 9*z + z^2) + 
        q^12*(4 - 7*z + z^2) + q^19*z*(1 - 5*z + z^2) - 
        q^21*z^2*(1 + 3*z + z^2) + q^16*z*(1 + 6*z + 2*z^2) + 
        q^13*(1 - 3*z + 5*z^2) + q^18*(z^2 - 4*z^3))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((-1 - q^2*(-2 + z) - q*z + q^8*(5 - 4*z)*z - 
        q^3*(-1 + z)*z - 4*q^12*z^2 - 5*q^20*(-2 + z)*z^2 - 3*q^28*z^4 + 
        q^29*(2 - 3*z)*z^4 - 2*q^30*z^5 + q^31*z^5 - 4*q^7*z*(1 + z) + 
        5*q^9*z*(1 + z) + 2*q^15*z*(-3 + 2*z) + q^6*z*(-4 + 3*z) + 
        q^5*z*(2 + 3*z) + q^25*z^3*(-4 + 5*z) + q^10*z*(-3 + 5*z) + 
        q^19*z*(-1 + 5*z) + q^22*z^2*(-7 + 8*z - 3*z^2) - 
        q^21*z^2*(3 + z^2) - q^4*(1 - 3*z + z^2) + q^26*z^3*(2 - 2*z + z^2) + 
        2*q^27*z^3*(1 - z + z^2) + q^17*z*(5 - 6*z + 2*z^2) + 
        q^18*z*(-2 - 5*z + 2*z^2) - q^14*z*(1 + 2*z + 2*z^2) + 
        q^16*z*(2 + 3*z + 2*z^2) - q^11*(1 + 4*z + 3*z^2) + 
        q^24*z^2*(1 - 6*z + 5*z^2) - q^13*(-1 - 2*z + 2*z^2 + z^3) + 
        q^23*(z^2 + 6*z^3 - 2*z^4))*R2[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     q*z*(1 + q^2 + q*(-2 + z) - 2*q^3*z)*R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - 
     (z*(-1 + 2*q^2 - q^4 + 2*q^6 - 2*q^7 - q*z + 2*q^3*z - q^5*z + q^8*z - 
        2*q^11*z + 2*q^12*z + 2*q^13*z - 2*q^14*z - 2*q^18*z^2 + 2*q^19*z^2 - 
        q^20*z^3 - q^23*z^4 + q^25*z^4)*R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*R2[{{1}, {{4, 0, 1}, {3, 2, 1}}}])/
      (q^3*(-1 + q^5*z)) - (z*(-1 - q^5 + q^8 + q^12*(2 - 3*z) - 
        q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z + q^10*(-1 + z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) + q^9*(-5 + 2*z) - q^11*(1 + 4*z) + 
        q^15*z*(1 + 5*z) - q^20*z^2*(1 + 8*z) + q^14*(1 - 4*z - 5*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) - q^16*z*(-1 + z + z^2) - 
        q^13*(-2 + 3*z + z^2) - q^23*z^2*(1 - 2*z + 5*z^2) + 
        q^19*z*(-1 + 8*z + 5*z^2) + q^18*z*(-1 + 6*z^2))*
       R2[{{1}, {{4, 0, 1}, {3, 2, 2}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - (q^2*(1 + q^4*z^2 + 2*q^5*z^2 + q*(1 + z) - 
        q^2*(1 + z^2) - q^3*(1 - 3*z + z^2))*
       R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}])/(-1 + q^2) + 
     (q^2*(1 - q^8*z^2 - q^6*(-2 + z)*z^2 + 2*q^10*z^3 + q*(1 + z) - 
        q^2*(1 + z)^2 + q^5*z*(2 + 3*z) + q^9*z^2*(-2 + 5*z) + 
        q^3*(-1 + z - 2*z^2) + q^4*(z - 2*z^2) - q^7*z*(1 - 4*z + 3*z^2))*
       R2[{{1}, {{4, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) - 
     q^2*(1 + q)*z*(1 + q*z)*R2[{{1}, {{4, 0, 2}, {0, 1, 1}}}] + 
     q^8*z*(1 + 2*q^2*z + q^3*z*(1 + 2*z))*
      R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}] - 
     ((1 + q^7 + q^5*(-2 + z) + q*(-1 + z) - 2*q^3*(-1 + z) - 2*q^6*z + 
        q^8*z + q^10*z - q^12*z - q^15*z + 3*q^18*z + q^11*z^2 + q^17*z^2 + 
        q^20*z^2 - 2*q^23*z^2 - q^22*z^3 - q^24*(-1 + z)*z^3 + q^26*z^4 + 
        q^14*(1 + z) - 2*q^16*z*(1 + z) - q^2*(2 + z) + q^21*z^2*(2 + z) + 
        q^4*(1 + 2*z) - q^13*(1 + z^2) + q^19*z*(-1 - 2*z + z^2))*
       R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) + 
     (q^5*z^2*R2[{{1}, {{4, 1, 0}, {-1, 2, 1}}}])/(-1 + q) - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 - 2*q^22*(-2 + z)*z^2 + 
        q^17*(-1 + z)*z^2 + q^27*(-4 + z)*z^3 + 2*q^23*z^4 - 
        q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) - 2*q^19*z^2*(1 + z) + 3*q^25*z^3*(1 + z) - 
        q^29*z^4*(1 + z) + q^6*z*(2 + z) - q^18*z^2*(2 + z) + q^5*(1 + 2*z) + 
        q^24*z^3*(2 + 3*z) - q^20*z^2*(5 + 4*z) - q^14*z*(-2 + z^2) + 
        q^26*z^3*(-1 + z^2) - q^11*(1 + z^2) - q^9*(1 + z + z^2) - 
        q^21*z^2*(-3 + 2*z + z^2) - q^10*(-2 + 2*z + z^2) + 
        q^16*z*(-1 + 2*z + 2*z^2))*R2[{{1}, {{4, 1, 0}, {-1, 2, 2}}}])/
      ((-1 + q)*q^14*(1 + q)*z*(-1 + q^5*z)) + 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/(q^13*(-1 + q^5*z)) - 
     ((1 - q^3*(-1 + z)^2 + q^7*(3 - 2*z)*z - 2*q^4*z^2 + q^8*z^3 + 
        q*(1 + z) + q^2*(-1 + 2*z) + q^5*z*(-1 + 2*z) - q^6*(z + z^3))*
       R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}])/(-1 + q^2) - 
     ((1 + q^5 + 2*q^7 + q^8*(-3 + z) + q^2*(-1 + z) - 2*q^4*z + q^6*z + 
        q^15*(5 - 6*z)*z + 6*q^17*(-1 + z)*z - 3*q^25*z^4 - q^27*z^4 + 
        q*(1 + z) - q^3*(2 + z) - q^10*z*(2 + z) - q^19*z^2*(5 + z) + 
        2*q^23*z^3*(-3 + 2*z) + q^18*z*(2 + 6*z - 5*z^2) + 
        q^11*(3 + 2*z - 3*z^2) - q^24*z^2*(-3 + z^2) + 
        q^22*z^2*(8 - 6*z + z^2) - q^12*(2 - 3*z + z^2) + q^9*(3 - z + z^2) + 
        q^16*z*(1 + z + z^2) - q^21*z^2*(4 + 5*z + z^2) + 
        q^13*(-2 + 5*z + 2*z^2) + q^14*(-1 + 2*z + 3*z^2) + 
        q^20*z*(-1 - 3*z + 8*z^2))*R2[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) + q^2*z*(2 - 2*q + q^2*z)*
      R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}] - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 - q*z + 2*q^3*z - 2*q^5*z + 
        2*q^17*(4 - 3*z)*z + 4*q^15*(-1 + z)*z + q^12*z^2 + 
        q^27*(2 - 3*z)*z^3 - q^30*z^5 - q^9*(4 + z) + q^7*(-3 + 2*z) + 
        q^29*z^3*(-3 + 2*z) - q^11*(1 + 3*z) + q^26*z^3*(1 + 5*z) + 
        q^23*z^2*(-6 + 11*z - 6*z^2) + q^14*(2 - 4*z - 3*z^2) + 
        q^10*(-1 + z - z^2) - q^16*z*(5 + z^2) - q^22*z^2*(10 - 12*z + z^2) + 
        q^13*(2 - 2*z + z^2) + q^21*z^2*(5 - 2*z + z^2) + 
        q^28*z^3*(1 - z + z^2) + q^8*(5 - z + z^2) - 
        q^24*z^2*(-2 + 2*z + z^2) + q^19*z*(-1 + 8*z + 4*z^2) + 
        q^18*z*(3 - 13*z + 5*z^2) + q^25*z^2*(1 - 3*z + 8*z^2) - 
        q^20*z*(1 - 8*z + 12*z^2))*R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + q*z - q^3*z - 2*q^5*z + 2*q^10*(1 - 2*z)*z + 
        q^13*(-4 + z)*z + q^15*(-2 + z)^2*z + q^25*(5 - 4*z)*z^3 - q^26*z^4 - 
        q^28*(-3 + z)*z^4 + 2*q^29*(-1 + z)*z^4 + 2*q^30*z^5 - q^31*z^5 + 
        q^7*z*(4 + z) + q^11*z*(3 + 2*z) + q^12*z*(3 + 2*z) - 
        q^9*z*(4 + 3*z) + q^8*z*(-3 + 4*z) + q^20*z^2*(-9 + 5*z) + 
        q^21*z^2*(-2 + 5*z) + q^18*z*(1 + 7*z) + q^6*(z - 3*z^2) + 
        q^27*z^3*(-2 + z - z^2) + q^4*(1 + z^2) + q^23*z^2*(-1 - 6*z + z^2) + 
        q^14*z*(-3 + 3*z + z^2) - q^16*z*(-2 + 5*z + z^2) - 
        q^17*z*(3 + 2*z^2) + q^22*z^2*(5 - 4*z + 2*z^2) - 
        q^24*z^2*(1 - 4*z + 3*z^2) + q^19*(z + z^2 - z^3))*
       R2[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) + (z*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*
       R2[{{1}, {{4, 1, 0}, {3, 2, 1}}}])/(q^3*(-1 + q^5*z)) + 
     (z*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - q^12*(-2 + z) - 
        q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{4, 1, 0}, {4, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - q^2*(-1 + q*z + q^2*(-1 + z)*z - 
       2*q^4*z^2 + q^6*z^3)*R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}] - 
     (q*(-1 - 2*q - q^2*(-1 + z) + q^7*z^2 + 2*q^8*z^3 - q^6*z*(1 + z)^2 + 
        q^4*z*(-3 + 5*z) + q^5*(z - 4*z^2) + q^3*(2 - 2*z + 3*z^2))*
       R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^3*z*(-1 + 2*q - q^2*(1 + z) + q^3*(1 + z) + q^5*z*(1 + z) - 
        q^4*z*(2 + z))*R2[{{1}, {{4, 1, 1}, {-1, 1, 2}}}])/(-1 + q) - 
     (q^2*(1 + q + 2*q^6*z^2 + 2*q^10*z^3 - q^8*z^2*(1 + z) - q^2*(1 + 2*z) + 
        q^5*z*(1 + 4*z) + q^9*z^2*(-2 + 5*z) + q^4*(z - 4*z^2) + 
        q^3*(-1 + 3*z - 3*z^2) - q^7*z*(1 - 3*z + 3*z^2))*
       R2[{{1}, {{4, 1, 1}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q*z*(1 + q - 4*q^2 + q^4*(2 - 4*z) + q^3*(-1 + z) - 3*q^5*(-1 + z) + 
        q^6*z)*R2[{{1}, {{4, 1, 1}, {-1, 2, 2}}}])/(-1 + q^2) + 
     (q^3*z*(-2 - q^2*(-2 + z) - q^3*(-1 + z) + q^5*(-1 + z) + 3*q^8*z^2 + 
        q^9*z^2 + q^4*(1 + z) - q^7*z*(1 + z) + q^6*(-1 + 3*z - 2*z^2))*
       R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(-1 + q^2) + 
     ((1 - 2*q^2 + q^4 + q^5*(-1 + z) - q^7*(-1 + z) + q*z - 2*q^3*z + 
        q^9*z + q^10*z - q^14*(-4 + z)*z + q^12*(-2 + z)*z - 
        q^15*(-1 + z)*z + 3*q^17*(-1 + z)*z - q^20*z^2 + 
        3*q^21*(1 - 2*z)*z^2 + q^22*(3 - 2*z)*z^2 + 2*q^19*(-2 + z)*z^2 - 
        q^23*(-1 + z)^2*z^2 - 2*q^24*z^4 + q^25*z^4 + 2*q^26*z^4 - 
        q^6*(1 + z) + q^8*(1 + z) + q^11*z*(1 + z) - q^13*z*(2 + z) + 
        q^16*z*(-3 + 4*z) + q^18*z*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - q*z*(-1 - q^2 - q*(-2 + z) + 2*q^3*z)*
      R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] - 
     (z*(1 + q^5 + q^7 + q^14*(1 - 6*z) + q^2*(-2 + z) - 3*q^4*z + q^6*z - 
        3*q^13*z^2 + 2*q^15*z^2 + 3*q^21*z^3 + q*(1 + z) + q^8*(1 + z) + 
        q^9*(1 + z) + 2*q^10*(1 + z) - q^20*z^2*(2 + z) - q^3*(3 + 2*z) + 
        q^12*(-3 + 4*z) + q^17*z*(5 - 5*z + z^2) + q^11*(-1 + 4*z + z^2) - 
        q^16*z*(-1 + 5*z + z^2) + q^18*z*(-1 + z + 2*z^2) - 
        q^19*z*(1 - 5*z + 3*z^2))*R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(1 - q^3*(-1 + z)^2 + q^7*(3 - 2*z)*z - 2*q^4*z^2 + q^8*z^3 + 
        q*(1 + z) + q^2*(-1 + 2*z) + q^5*z*(-1 + 2*z) - q^6*(z + z^3))*
       R2[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/(-1 + q^2) + 
     (z*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*R2[{{1}, {{4, 1, 1}, {2, 1, 1}}}])/
      (q^4*(-1 + q^5*z)) + (z*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - 
        q^12*(-2 + z) - q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(2 - 4*q - q^5*(-1 + z) - q^7*(-3 + z)*z + q^9*z^2 - 
        q^6*z*(1 + z) + q^2*(3 + z) + q^4*(-1 + 2*z) + q^8*z*(-1 + 2*z) - 
        q^3*(1 + 2*z))*R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/(-1 + q) - 
     q^12*z^2*(2 - 2*q + q^2*z)*R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}] - 
     ((1 + q^5 + q^4*(1 - 2*z) + q^2*(-2 + z) + 3*q^7*z + q^12*z - 2*q^16*z - 
        q^14*(-2 + z)*z - q^6*(-1 + z)*z - q^13*z^2 + q^22*(-3 + z)*z^2 - 
        q^23*z^4 + q^24*z^4 - q^26*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^15*z*(-1 + 2*z) + q^19*z^2*(-1 + 2*z) + q^8*z*(1 + 3*z) - 
        q^20*z^2*(1 + 3*z) + q^17*(z - 2*z^2) - q^11*(1 + z^2) + 
        q^21*z^2*(3 + z^2) + q^9*(-1 - 2*z + z^2) - 2*q^10*(-1 + z + z^2) + 
        q^18*z*(1 - 2*z + 2*z^2))*R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (q*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{4, 1, 1}, {4, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - q^3*(-1 + q*z + q^2*z^2)*
      R2[{{1}, {{4, 1, 2}, {-1, 1, 0}}}] - 
     (q^3*(-1 + q*z - q^3*z + 2*q^5*z + q^6*z^3 - q^8*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(1 + z^2))*R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     q^8*z^2*(1 + q*z)*R2[{{1}, {{4, 1, 2}, {1, 2, 0}}}] + 
     (-1 + q)*q^11*(1 + q)*z^2*(1 + q*z)*R2[{{1}, {{4, 1, 2}, {3, 2, 1}}}] + 
     (q^2*z*(1 + q - q^2 + 2*q^3*z + 2*q^7*z^2 + q^8*z^2 - q^4*(1 + z) - 
        q^6*z*(1 + z) + q^5*(2 + z - z^2))*
       R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}])/(-1 + q^2) + 
     (q^3*z*(-2 + 2*q - 2*q^2*z + q^3*z - q^4*z^2 + q^5*z^2)*
       R2[{{1}, {{4, 2, 0}, {-1, 1, 2}}}])/(-1 + q) - 
     (q*z*(1 + q - 4*q^2 + q^4*(2 - 4*z) + q^3*(-1 + z) - 3*q^5*(-1 + z) + 
        q^6*z)*R2[{{1}, {{4, 2, 0}, {-1, 2, 2}}}])/(-1 + q^2) - 
     ((1 - 2*q^2 + q^4 + q^5*(-1 + z) - q^7*(-1 + z) + q*z - 2*q^3*z + 
        q^9*z + q^10*z - q^14*(-4 + z)*z + q^12*(-2 + z)*z - 
        q^15*(-1 + z)*z + 3*q^17*(-1 + z)*z - q^20*z^2 + 
        3*q^21*(1 - 2*z)*z^2 + q^22*(3 - 2*z)*z^2 + 2*q^19*(-2 + z)*z^2 - 
        q^23*(-1 + z)^2*z^2 - 2*q^24*z^4 + q^25*z^4 + 2*q^26*z^4 - 
        q^6*(1 + z) + q^8*(1 + z) + q^11*z*(1 + z) - q^13*z*(2 + z) + 
        q^16*z*(-3 + 4*z) + q^18*z*(1 - z + z^2))*
       R2[{{1}, {{4, 2, 0}, {0, 1, 2}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + 
        q^7*(-1 + z)*z - q^13*(-1 + z)*z + 4*q^15*z^2 - q^22*(-4 + z)*z^2 + 
        q^17*(-1 + z)*z^2 - 4*q^27*z^3 + q^23*(-1 + z)*z^3 - q^28*z^5 + 
        q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - q^8*z*(1 + z) - 
        2*q^19*z^2*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) + 
        q^5*(1 + 2*z) + q^25*z^3*(3 + 2*z) + q^24*z^3*(2 + 3*z) - 
        q^20*z^2*(5 + 3*z) - q^14*z*(-2 + z^2) - q^11*(1 + z^2) + 
        q^26*z^3*(1 - z + z^2) - q^21*z^2*(-1 + z + z^2) - 
        q^9*(1 + z + z^2) - q^10*(-2 + 2*z + z^2) + 
        q^16*z*(-1 + 2*z + 2*z^2))*R2[{{1}, {{4, 2, 0}, {0, 2, 2}}}])/
      ((-1 + q)*q^13*(1 + q)*z*(-1 + q^5*z)) - 
     (z*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*R2[{{1}, {{4, 2, 0}, {2, 1, 1}}}])/
      (q^4*(-1 + q^5*z)) - (z*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - 
        q^12*(-2 + z) - q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{1}, {{4, 2, 0}, {2, 1, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^4*(1 + q + q^2)*z*(2 - 2*q + q^2*z)*
       R2[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/(-1 + q^2) - 
     (q^6*z*(1 + q^2*(-1 + z) + 2*q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        2*q^5*z*(-1 + 2*z) + q^3*(-1 + 5*z - 2*z^2))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(-1 + q^2) - 
     ((1 - 3*q^2 + 3*q^4 + q^7*(1 - 2*z) + q*z - 3*q^3*z + q^9*z + q^10*z + 
        2*q^15*z - 2*q^17*z + q^12*(-1 + z)*z + 9*q^18*z^2 + 4*q^22*z^3 - 
        6*q^23*z^3 + 2*q^27*(1 - 2*z)*z^3 - 2*q^28*z^4 + q^8*(1 + z) + 
        q^11*z*(1 + z) + q^19*z^2*(1 + z) - q^6*(2 + z) - q^13*z*(2 + z) + 
        q^26*z^3*(1 + 2*z) + q^5*(-1 + 3*z) + q^16*(-1 + z - 5*z^2) + 
        q^20*z*(-1 + z - 2*z^2) - q^14*(-1 + z^2) - q^24*z^2*(1 + z + z^2) + 
        q^25*z^2*(1 - 3*z + 2*z^2) + q^21*z*(1 - 2*z + 3*z^2))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + 
        q^7*(-1 + z)*z - q^13*(-1 + z)*z + 4*q^15*z^2 - 2*q^22*(-2 + z)*z^2 + 
        q^17*(-1 + z)*z^2 + q^27*(-4 + z)*z^3 + q^23*(-2 + z)*z^3 - 
        q^21*z^4 - q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) + q^25*z^3*(3 + z) + 
        q^5*(1 + 2*z) - q^19*z^2*(1 + 2*z) - q^20*z^2*(5 + 2*z) + 
        q^24*z^3*(1 + 3*z) - q^14*z*(-2 + z^2) - q^11*(1 + z^2) + 
        q^26*z^3*(2 - 2*z + z^2) - q^9*(1 + z + z^2) - 
        q^10*(-2 + 2*z + z^2) + q^16*z*(-1 + 2*z + 2*z^2))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/((-1 + q)*q^13*(1 + q)*z*
       (-1 + q^5*z)) + (q^5*z*(-2 + 2*q - 2*q^2*z + q^3*z)*
       R2[{{1}, {{4, 2, 1}, {-1, 2, 1}}}])/(-1 + q) + 
     (q^5*z*(2 - 2*q + q^2*z)*R2[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(-1 + q^2) - 
     (q^9*z^2*(2 - 2*q + q^2*z)*(1 + q^5*z)*
       R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/(-1 + q^2) - 
     ((-1 + q^11 - q^2*(-2 + z) - 2*q^12*z - q^13*z - 3*q^14*z + 
        q^17*(2 - 3*z)*z - q^7*(-1 + z)*z + 5*q^20*z^2 - 
        2*q^27*(-2 + z)*z^3 + q^28*z^5 - q^31*z^5 - q*(1 + z) + 
        2*q^3*(1 + z) + q^29*z^4*(1 + z) - q^6*z*(2 + z) + q^8*z*(2 + z) + 
        q^19*z^2*(2 + z) + q^4*(-1 + 2*z) + q^25*z^3*(-1 + 2*z) - 
        q^5*(1 + 2*z) - 2*q^15*z*(1 + 2*z) - q^24*z^3*(1 + 2*z) - 
        q^22*z^2*(6 - 7*z + z^2) - q^26*z^3*(1 - z + z^2) + 
        q^10*(-2 + z + z^2) + q^21*z^2*(-1 + 4*z + z^2) - 
        q^16*z*(-1 + 5*z + z^2) + q^18*z*(1 - z + 2*z^2) + 
        q^9*(1 + z + 2*z^2) - q^23*z^2*(1 - 2*z + 3*z^2))*
       R2[{{1}, {{4, 2, 1}, {1, 2, 2}}}])/((-1 + q)*q^8*(1 + q)*
       (-1 + q^5*z)) + (q^11*z^2*(2 - 2*q + q^2*z)*
       R2[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(-1 + q^2) + 
     (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - q*z + 2*q^3*z - 
        q^5*z - 2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + 
        q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4)*
       R2[{{1}, {{4, 2, 1}, {2, 2, 1}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) - (q^3*(-1 - q + q^2 - 2*q^5*z^2 - q^6*z^3 + q^8*z^3 + 
        q^3*(1 - 4*z + z^2))*R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/(-1 + q^2) - 
     (q^7*z*(-1 + q - q^2*z - q^3*z^2 + q^4*z^2)*
       R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(-1 + q) - 
     q^7*z^2*(1 + q*z)*R2[{{1}, {{4, 2, 2}, {-1, 2, 0}}}] - 
     (q^3*(1 + q + 2*q^4*(1 - 2*z)*z + 2*q^10*z^3 + 2*q^5*z*(1 + z) - 
        q^8*z^2*(1 + z) + 2*q^9*z^2*(-1 + 2*z) - q^2*(1 + 2*z) + 
        q^6*z*(-1 + 3*z) + q^3*(-1 + 2*z - 2*z^2) - q^7*z*(1 - 5*z + 2*z^2))*
       R2[{{1}, {{4, 2, 2}, {-1, 2, 1}}}])/(-1 + q^2) + 
     q^6*z^2*(1 + q*z)*R2[{{1}, {{4, 2, 2}, {0, 1, 0}}}] + 
     q^2*z*(1 + q - q^2 - q^4*z + q^6*z^2)*
      R2[{{1}, {{5, 0, 0}, {-1, 1, 0}}}] - 
     (q^5*z*(1 + z - q*z)*R2[{{1}, {{5, 0, 0}, {-1, 1, 1}}}])/(-1 + q) + 
     ((1 - 3*q^2 + 3*q^4 - q^14 + q^16 + q^7*(1 - 2*z) + q*z - 3*q^3*z + 
        2*q^9*z + q^15*z + q^11*(-1 + z)*z + 3*q^20*(-1 + z)*z + 
        q^21*(-1 + z)*z - q^13*z^2 + 2*q^18*z^2 + q^25*(3 - 4*z)*z^2 - 
        3*q^23*z^3 - q^26*z^3 + q^27*z^3 + q^28*z^4 + q^8*(1 + z) + 
        q^10*z*(1 + z) - q^12*z*(1 + z) - 2*q^22*z^2*(1 + z) - q^6*(2 + z) + 
        q^19*z^2*(3 + z) + q^17*z*(1 + 2*z) + q^5*(-1 + 3*z) - 
        q^24*z^2*(-1 + 3*z + z^2))*R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}])/
      ((-1 + q)*q^13*(1 + q)*(-1 + q^5*z)) - q^3*z*(-1 + q^2 + q^4*z)*
      R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}] - 
     q^5*z*(-1 - 2*q*z - q^2*z + q^8*z^3)*R2[{{1}, {{5, 0, 0}, {0, 2, 1}}}] - 
     ((z - 2*q^2*z + 4*q^7*z + q^5*(-3 + z)*z + q*z^2 - 2*q^3*z^2 - 
        7*q^13*z^2 - q^14*(-1 + z)*z^2 + q^21*(-3 + z)*z^3 - 
        q^18*(-2 + z)*z^3 - q^22*z^5 + q^4*(1 + z) - q^19*z^3*(1 + z) + 
        q^8*z*(5 + z) + q^6*(-1 + 2*z) + q^9*z*(-1 + 2*z) + 
        q^10*z*(-4 + 11*z) + q^11*z*(-2 + 7*z - 2*z^2) + 
        2*q^16*z^2*(3 - 5*z + z^2) + q^20*z^3*(1 + z + z^2) - 
        q^12*z*(1 + 4*z + z^2) - q^15*z^2*(-3 + 9*z + z^2) + 
        q^17*(z^2 + 2*z^4))*R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q^2 + q*z - q^3*z - q^13*z^2 + q^23*z^4)*
       R2[{{1}, {{5, 0, 0}, {1, 1, 0}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 + q^13*(2 - 4*z) - q^8*(-5 + z) + 
        q^9*(-4 + z) + q^7*(-3 + z) - q*z + 2*q^3*z - 2*q^5*z - 
        3*q^17*(-1 + z)*z + q^24*(-3 + z)*z^2 - q^22*(-2 + z)^2*z^2 - 
        4*q^23*(-1 + z)*z^3 + 4*q^25*z^4 + q^26*z^4 + 3*q^19*z^2*(2 + z) + 
        q^15*z*(-1 + 4*z) + q^14*(1 - 3*z - 4*z^2) + q^11*(-1 - 3*z + z^2) + 
        q^12*(1 - z + z^2) - q^16*z*(1 - z + z^2) + q^10*(-1 + 2*z + z^2) + 
        q^21*z^2*(2 + 3*z + z^2) + q^18*z*(-2 - 7*z + 5*z^2) + 
        q^20*(z - 9*z^3))*R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + 2*q^2 - 2*q^4 + q^6 - q^8*(-5 + z) + q^9*(-4 + z) + 
        q^7*(-3 + z) + 2*q^13*(-1 + z)^2 - q*z + 2*q^3*z - 2*q^5*z + 
        q^17*(3 - 5*z)*z + q^16*(-1 + z)*z + q^24*(-3 + z)*z^2 - 
        q^22*(-2 + z)^2*z^2 - 4*q^23*(-1 + z)*z^3 + 4*q^25*z^4 + q^26*z^4 - 
        q^11*(1 + 3*z) + q^19*z^2*(7 + 3*z) + q^15*z*(-1 + 4*z) + 
        q^14*(1 - 4*z - 4*z^2) + q^10*(-1 + z + z^2) + q^12*(1 + z + z^2) + 
        q^21*z^2*(2 + 3*z + z^2) + q^18*z*(-2 - 7*z + 3*z^2) + 
        q^20*(z - 8*z^3))*R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(2 - 2*q + q^2*z)*R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}])/(-1 + q^2) + 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{5, 0, 0}, {2, 1, 1}}}])/q - 
     (q^3*z*(2 - 2*q + q^2*z)*R2[{{1}, {{5, 0, 0}, {2, 1, 2}}}])/(-1 + q^2) + 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 + 5*q^8 + q^13*(2 - 5*z) + q^9*(-5 + z) + 
        q^7*(-2 + z) - q^12*(-1 + z) - q*z + 2*q^3*z - 2*q^5*z + 
        q^17*(4 - 3*z)*z - 9*q^20*z^3 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 - 
        q^11*(1 + 4*z) + q^15*z*(1 + 4*z) + q^14*(1 - 2*z - 3*z^2) + 
        q^10*(-1 + z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^21*z^2*(2 + 2*z + z^2) + q^19*z*(-1 + 8*z + 3*z^2) + 
        q^18*z*(-1 - 4*z + 5*z^2) - q^23*z^2*(1 - 4*z + 5*z^2) - 
        q^16*(z + z^3))*R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{5, 0, 0}, {2, 2, 2}}}])/
      (q^2*(-1 + q^5*z)) - (-1 + q)*(1 + q)*z*(1 + q*z)*
      R2[{{1}, {{5, 0, 0}, {3, 2, 1}}}] - 
     (q^3*z*(-1 - q^2 - q*(-2 + z) + 2*q^3*z)*
       R2[{{1}, {{5, 0, 0}, {3, 2, 2}}}])/(-1 + q^2) - 
     ((1 + q + q^2)*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{5, 0, 0}, {4, 2, 1}}}])/
      (q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(-1 - 2*q + q^2 + q^3 + q^4*(-1 + z) - q^6*z + q^5*(-3 + z)*z + 
        q^9*z^2 - q^7*z*(1 + 3*z))*R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}])/
      (-1 + q^2) - ((1 - q^2 - q^5 + 3*q^7 + 3*q^8*(-2 + z) + q^12*(-2 + z) + 
        q*z - q^3*z - q^6*z + 3*q^14*z^2 + q^29*(-3 + z)*z^3 - q^30*z^5 - 
        q^27*z^3*(1 + z) + q^26*z^3*(1 + 2*z) + q^15*(1 + 5*z - 10*z^2) + 
        q^11*(2 + 4*z - 4*z^2) + q^24*z^2*(7 - 5*z - 2*z^2) - 
        q^17*z*(8 - 8*z + z^2) + q^19*z*(-2 - 6*z + z^2) - 
        q^25*z^2*(2 - 2*z + z^2) + 2*q^9*(4 - z + z^2) + 
        q^28*z^3*(1 + z + z^2) - q^10*(4 + 3*z + z^2) + 
        q^16*z*(6 + 6*z + z^2) + q^23*z^2*(-1 - 11*z + 2*z^2) + 
        q^22*z^2*(11 - 3*z + 2*z^2) + q^13*(-1 + z + 4*z^2) + 
        q^20*z*(-2 - z + 10*z^2) + q^18*(z + 14*z^2 - 5*z^3) - 
        q^21*z*(-1 + 11*z + 13*z^2 + z^3))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/((-1 + q)*q^12*(1 + q)*
       (-1 + q^5*z)) - ((q^5 - z + 2*q^2*z - 2*q^6*z + 5*q^9*z + 
        q^12*(3 - 2*z)*z + q^10*(-6 + z)*z - q^8*(-2 + z)*z - q*z^2 + 
        q^4*z^2 + q^15*(5 - 8*z)*z^2 - q^22*(-3 + z)*z^3 - 4*q^19*z^4 + 
        4*q^20*z^4 + q^21*z^3*(-1 + 2*z) + q^3*z*(1 + 2*z) + 
        q^17*z^2*(-7 + 4*z) + q^14*z^2*(-5 + 6*z) + 
        q^18*z^2*(-2 + 4*z - 5*z^2) + q^16*z^2*(7 - 8*z + z^2) - 
        q^11*z*(6 - 6*z + z^2) - q^7*(1 + z + z^2) + 
        q^13*z*(3 - 8*z + 6*z^2))*R2[{{1}, {{5, 0, 1}, {-1, 2, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^3*(2 - 5*z) + q*(-1 + z) - 2*q^9*(-4 + z)*z + 
        3*q^11*(-1 + z)*z + q^21*(3 - 7*z)*z^2 + 2*q^30*(1 - 2*z)*z^4 - 
        2*q^31*z^5 + q^32*z^5 - q^2*(3 + z) - q^29*z^4*(3 + z) - 
        q^12*z*(4 + 3*z) - q^13*z*(2 + 5*z) + q^26*z^3*(-1 + 6*z) + 
        q^10*z*(3 + 7*z) + q^23*z^2*(-3 + 5*z - 4*z^2) + 
        q^4*(3 + z - 2*z^2) - 3*q^15*z*(-1 + z^2) - q^5*(2 - 9*z + z^2) + 
        2*q^27*z^3*(2 - z + z^2) - 2*q^14*z*(-1 + 2*z + z^2) + 
        q^20*z*(-1 + 3*z + z^2) + q^16*z*(-2 + 6*z + z^2) - 
        q^22*z^2*(3 + 2*z^2) + q^18*z*(1 - z + 2*z^2) + 
        2*q^19*z*(-1 + z + 2*z^2) + q^7*(1 - 9*z + 3*z^2) + 
        q^28*z^3*(2 - 3*z + 3*z^2) - q^24*z^2*(-2 + z + 3*z^2) + 
        q^17*z*(-1 + 3*z + 3*z^2) + q^25*z^2*(1 - 8*z + 4*z^2) + 
        q^6*(-2 + z + 6*z^2) - q^8*(-1 + z + 7*z^2))*
       R2[{{1}, {{5, 0, 1}, {-1, 2, 2}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 - q^5 - q^7 + q^12*(4 - 6*z) - q^2*(-2 + z) + 
        3*q^4*z - q^6*z + 2*q^15*(1 - 2*z)*z + q^22*(3 - 2*z)*z^2 + 
        q^23*z^4 - q*(1 + z) - q^8*(1 + z) - q^9*(1 + z) - q^11*z*(5 + z) + 
        q^3*(3 + 2*z) - q^10*(3 + 2*z) + q^20*z^2*(1 + 3*z) - 
        q^17*z*(9 - 9*z + z^2) + q^19*z*(1 - 5*z + z^2) - 
        q^21*z^2*(1 + 3*z + z^2) + q^14*(-1 + 6*z + 2*z^2) + 
        q^16*z*(1 + 6*z + 2*z^2) + q^13*(1 - 2*z + 4*z^2) + 
        q^18*(z^2 - 4*z^3))*R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^2*(-2 + z) - q^4*(-1 + z) + q^11*(3 - 5*z)*z + 
        2*q^13*(-1 + z)*z - 10*q^24*z^3 - 3*q^26*(-2 + z)*z^3 - 
        q^29*(-3 + z)*z^4 + 2*q^30*(-1 + z)*z^4 + 2*q^31*z^5 - q^32*z^5 + 
        q*(1 + z) - 2*q^3*(1 + z) + q^5*z*(1 + z) + q^22*z^2*(3 + z) - 
        q^21*z^2*(10 + z) + q^14*(-1 + 2*z) - q^6*(1 + 3*z) - 
        q^10*z*(5 + 3*z) + q^9*z*(-2 + 5*z) + q^20*(z - 4*z^2) + 
        q^7*(1 - 3*z^2) + q^28*z^3*(-2 + z - z^2) - q^18*z*(5 - 6*z + z^2) + 
        q^23*z^2*(7 - 6*z + z^2) + q^16*z*(4 + z + z^2) - 
        q^17*z*(4 + z + z^2) + q^15*z*(2 + 2*z + z^2) + 
        q^19*z*(1 + 5*z + z^2) + q^8*(1 + 6*z + z^2) - 
        q^25*z^2*(1 - 4*z + 3*z^2) + q^12*(1 + 2*z + 3*z^2))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) + (q^4*z*(1 - q^2*(-3 + z) + q*(-1 + z) - q^3*z + 
        3*q^11*z^3 + q^12*z^3 + 2*q^7*z*(1 + z) - q^10*z^2*(1 + z) + 
        q^5*(-1 + 3*z) + q^8*z*(-1 + 3*z) - q^6*z*(2 + 5*z) - 
        q^9*z*(1 - 3*z + 2*z^2) + q^4*(-2 + z + 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}])/(-1 + q^2) + 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^6*z - q^14*(-2 + z)*z + 
        q^16*(-2 + z)*z + 2*q^8*(-1 + z)*z - q^13*z^2 + 2*q^15*z^2 - 
        2*q^17*z^2 + q^19*z^2 - q^20*z^2 + 3*q^21*z^2 + q^23*(-1 + z)*z^2 + 
        q^24*(-2 + z)*z^3 - q^26*z^4 + q^27*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z) - q^25*z^3*(1 + z) + q^7*z*(2 + z) + q^12*z*(1 + 2*z) + 
        q^10*(2 - 4*z^2) + q^18*z*(1 - z + z^2) + q^11*(-1 + 2*z + z^2) - 
        q^9*(1 + 4*z + 2*z^2))*R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - q^4 + 2*q^7 + q^9 + 2*q^8*(-1 + z) - q*z + 2*q^3*z - 
        q^6*z - q^10*z + q^12*(-2 + z)*z - q^14*(-1 + z)*z + q^11*z^2 - 
        2*q^13*z^2 + q^15*z^2 + 2*q^18*z^2 - 2*q^19*z^2 + q^20*z^3 - 
        q^22*z^4 + q^24*z^4 - q^5*(1 + z))*R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - q^2 + q*z - q^3*z - q^14*z^2 + q^24*z^4)*
       R2[{{1}, {{5, 0, 1}, {1, 1, 1}}}])/(q^5*(-1 + q^5*z)) + 
     ((-1 + q)^2*(1 + q)*z*(1 + q*z)*R2[{{1}, {{5, 0, 1}, {1, 1, 2}}}])/
      (q^4*(-1 + q^5*z)) + (z*(z - 2*q^2*z - q^6*z + 2*q^8*z + 
        q^14*(3 - 4*z)*z + 2*q^13*(1 - 2*z)*z + q*z^2 - q^7*z^2 + 
        q^21*(4 - 9*z)*z^3 - q^24*(1 - 2*z)^2*z^3 - q^25*z^4 + 4*q^26*z^5 + 
        q^27*z^5 + 2*q^4*(1 + z) + q^10*z*(-3 + 2*z) + q^5*z*(-1 + 2*z) + 
        q^16*z^2*(-1 + 3*z) - q^12*z*(2 + 3*z) + q^11*z*(-3 + z^2) - 
        2*q^3*(1 + z^2) + q^22*z^3*(2 + z^2) - q^23*z^3*(5 - 6*z + z^2) - 
        q^15*z*(-1 + z + z^2) + q^20*z^2*(-1 + 5*z + 3*z^2) + 
        q^19*z^2*(-1 - 4*z + 4*z^2) + q^18*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - q^6 + 2*q^3*(-1 + z) - q*z - q^4*z + q^8*z - 2*q^17*z + 
        q^16*(-2 + z)*z^2 - 4*q^22*(-1 + z)*z^2 + q^25*(4 - 9*z)*z^3 - 
        q^28*(1 - 2*z)^2*z^3 - q^29*z^4 + 4*q^30*z^5 + q^31*z^5 - 
        q^10*(1 + z)^2 + q^2*(2 + z) + q^9*z*(-1 + 2*z) + q^14*z*(-1 + 3*z) + 
        2*q^20*z^2*(-1 + 3*z) - 2*q^18*z*(-1 + z^2) + q^5*(2 + z^2) + 
        q^26*z^3*(2 + z^2) - q^27*z^3*(5 - 6*z + z^2) + 
        q^15*z*(-1 - 3*z + z^2) + q^12*(1 - z + z^2) - q^11*(1 + 2*z^2) + 
        q^13*(1 - 2*z + 2*z^2) - q^7*(1 + z + 2*z^2) + 
        q^24*z^2*(-1 + 5*z + 3*z^2) + q^23*z^2*(-1 - 4*z + 5*z^2) + 
        q^19*(z - 3*z^2 - 3*z^3) - q^21*(z^2 + z^4))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((q^6*(-1 + z) + z - 3*q^2*z + 5*q^8*z - 
        q^7*(-4 + z)*z + 3*q^5*(-1 + z)*z + q*z^2 - 3*q^3*z^2 - 7*q^13*z^2 - 
        q^14*(-2 + z)*z^2 + q^18*(2 - 3*z)*z^3 + q^19*(-2 + z)*z^3 + 
        q^20*z^4 - q^21*z^4 + q^17*z^3*(2 + z) + q^4*(1 + 3*z) - 
        q^12*z*(1 + 4*z) - q^10*z*(4 - 12*z + z^2) - q^11*z*(2 - 8*z + z^2) - 
        q^9*z*(1 - z + z^2) - q^15*z^2*(-4 + 8*z + z^2) + 
        q^16*z^2*(5 - 8*z + 2*z^2))*R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{5, 0, 1}, {2, 1, 1}}}])/q - 
     (-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{5, 0, 1}, {2, 1, 2}}}] - 
     (z*(-1 + q + 2*q^3*(-1 + z) - q*z - q^11*z^2 + 2*q^22*z^2 - 
        q^21*(-5 + z)*z^2 - q^17*(-4 + z)*z^2 - 4*q^23*(-1 + z)^2*z^2 + 
        4*q^26*z^4 + q^29*z^5 + q^30*z^5 + q^2*(2 + z) + 3*q^19*z^2*(2 + z) - 
        q^9*(5 + z) - q^16*z*(5 + 2*z) - q^4*(2 + 3*z) + 
        q^25*z^3*(-3 + 4*z) + q^15*z*(6 + 5*z) - q^20*z^2*(2 + 7*z) + 
        q^14*(1 - 2*z - 3*z^2) + q^24*z^2*(-1 + z - 3*z^2) + 
        q^6*(1 + 2*z - z^2) - q^28*z^3*(-3 + z + z^2) - q^10*(1 + z + z^2) + 
        q^7*(-2 + 3*z + z^2) - q^5*(-1 + 3*z + z^2) + q^8*(5 + 2*z^2) + 
        q^18*z*(-1 - 6*z + 2*z^2) + q^12*(1 - 2*z + 2*z^2) + 
        q^13*(1 - 4*z + 3*z^2) - q^27*(z^3 + z^5))*
       R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (z*(1 + q^3*(3 - 2*z) + q^5*(-4 + z) - q^7*(-2 + z) + 
        q*(-1 + z) + q^8*(-1 + z) + 3*q^10*(-1 + z) + q^18*(7 - 3*z)*z - 
        q^25*z^4 + 6*q^26*z^4 + 2*q^27*z^4 - q^2*(2 + z) - q^13*z*(2 + z) + 
        q^4*(1 + 3*z) - q^6*(1 + 4*z) + q^15*(2 - 5*z - 3*z^2) + 
        q^17*z*(-3 + z - z^2) + q^9*(3 + z - z^2) - q^14*(-1 + z^2) + 
        q^22*z^2*(4 + z^2) - q^23*z^2*(7 - 6*z + z^2) + 
        q^12*(-1 - 5*z + z^2) - 3*q^24*z^2*(1 - 2*z + 2*z^2) + 
        2*q^20*z*(-1 + 4*z + 2*z^2) + q^11*(-1 + 3*z^2) + 
        q^16*(1 - 5*z + 5*z^2) + q^19*z*(2 - 9*z + 6*z^2) - 
        q^21*z*(1 - 6*z + 10*z^2))*R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q^2 - q*z + q^3*z + 2*q^12*z - 2*q^13*z + q^14*z^2)*
       R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}])/(-1 + q^2) - 
     ((-1 - q^2*(-2 + z) - q^5*(-1 + z)^2 - q^17*z + 2*q^12*z^2 + 
        3*q^22*z^2 + q^19*(2 - 3*z)*z^2 + q^25*z^4 + q^26*z^4 - q^27*z^5 + 
        q^29*z^5 - q*(1 + z) + 2*q^23*z^3*(1 + z) + q^3*(2 + z) - 
        q^24*z^3*(2 + z) + q^7*z*(-3 + 2*z) + q^14*z*(-1 + 2*z) + 
        q^6*z*(1 + 3*z) + q^20*z^2*(1 + 3*z) - q^8*z*(2 + 3*z) + 
        q^9*(1 - 2*z^2) + q^4*(-1 + z - z^2) + q^15*z*(1 - 3*z + z^2) - 
        q^10*(2 - 2*z + z^2) + q^16*z*(2 - z + z^2) + 
        q^13*z*(-2 + 2*z + z^2) - q^21*z^2*(3 + 2*z^2) - 
        q^18*z*(1 - 2*z + 4*z^2) + q^11*(1 + z + z^2 - z^3))*
       R2[{{1}, {{5, 0, 1}, {3, 2, 2}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) + ((1 + q + q^2)*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - 
        q^6*z - q^7*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + 
        q^13*z^2 - 2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - 
        q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        q^12*z*(1 + z) + q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{5, 0, 1}, {4, 2, 1}}}])/
      (q^2*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{5, 0, 1}, {4, 2, 2}}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     q^5*z^2*R2[{{1}, {{5, 0, 2}, {-1, 1, 0}}}] - 
     ((q^6 + z - q^2*z + q^7*z - q^11*z + q*z^2 - q^3*z^2 + q^9*z^2 - 
        q^12*z^2 - 2*q^14*z^3 + q^19*z^4 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R2[{{1}, {{5, 0, 2}, {-1, 1, 1}}}])/(q^5*(-1 + q^5*z)) + 
     (q^5*z*(1 - 3*q^3 + z - q^2*z + q^6*z^2 - 2*q^7*z^2 + q^10*z^3 - 
        q^8*z^2*(1 + z) + q^4*(1 + 2*z) + q^5*(1 - 3*z + z^2))*
       R2[{{1}, {{5, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) + 
     q^7*z^2*(1 + q*z)*R2[{{1}, {{5, 0, 2}, {1, 2, 0}}}] - 
     (q*z^2*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 4*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^18*(z - 2*z^2) + 
        q^22*z^2*(2 + z^2) - q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + q^11*z^2*(1 + q*z)*
      R2[{{1}, {{5, 0, 2}, {3, 2, 1}}}] + 
     (q^4*z*(1 + q + q^2*z - q^6*z + q^10*z^3 - q^8*z^2*(1 + z) - 
        q^7*z^2*(3 + z) - q^3*(4 - 2*z + z^2) + q^4*(1 + 3*z + z^2) + 
        q^5*(1 - 4*z + 3*z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}])/
      (-1 + q^2) - ((-1 + q + q^5*(1 - 3*z) - q*z + q^7*z + q^8*z - 
        q^12*(-7 + z)*z + q^10*(-3 + z)*z + 6*q^14*(-1 + z)*z + 
        q^18*(2 - 3*z)*z^2 + q^15*z^3 + q^21*(5 - 2*z)*z^3 + q^27*z^5 + 
        q^6*(1 + z) + q^9*z*(1 + z) - q^13*z*(1 + z) - q^24*z^4*(1 + z) - 
        q^25*z^4*(1 + z) + q^2*(3 + z) - q^11*z*(3 + z) + 
        q^23*z^3*(-1 + 2*z) - q^4*(3 + 2*z) + q^3*(-2 + 3*z) + 
        q^20*z^2*(-2 + 3*z) + 2*q^19*z^2*(3 - 3*z + z^2) + 
        q^16*z*(1 - 5*z + 2*z^2) - q^17*z*(1 + 4*z + z^3) + 
        q^22*z^2*(1 - 3*z + z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/
      ((-1 + q)*q^8*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q^2 + q^5 - 3*q^7 - 3*q^8*(-2 + z) - q^12*(-2 + z) - q*z + 
        q^3*z + q^6*z - 3*q^14*z^2 - q^29*(-3 + z)*z^3 + q^30*z^5 + 
        q^27*z^3*(1 + z) - q^26*z^3*(1 + 2*z) + q^22*z^2*(-9 + 2*z - 2*z^2) + 
        q^19*z*(4 + 5*z - z^2) + q^17*z*(6 - 7*z + z^2) + 
        q^25*z^2*(2 - z + z^2) - 2*q^9*(4 - z + z^2) - 
        q^28*z^3*(1 + z + z^2) + q^10*(4 + 3*z + z^2) - 
        q^16*z*(5 + 6*z + z^2) + q^24*z^2*(-9 + 6*z + 2*z^2) + 
        q^11*(-2 - 4*z + 4*z^2) - q^13*(-1 + z + 4*z^2) + 
        q^18*z*(-1 - 13*z + 5*z^2) + q^15*(-1 - 4*z + 10*z^2) - 
        q^20*z*(-2 + z + 10*z^2) + q^21*z*(-1 + 10*z + 13*z^2 + z^3) + 
        q^23*(z^2 + 10*z^3 - 2*z^4))*R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     ((-q^5 + z - 2*q^2*z + 2*q^6*z - q^10*(-7 + z)*z + q^8*(-3 + z)*z + 
        3*q^12*(-1 + z)*z + q*z^2 - q^4*z^2 + q^14*(4 - 5*z)*z^2 + 
        q^17*(7 - 4*z)*z^2 + q^22*(-3 + z)*z^3 - 3*q^20*z^4 - q^9*z*(3 + z) - 
        q^3*z*(1 + 2*z) + q^19*z^3*(-1 + 4*z) + q^15*z^2*(-6 + 7*z) + 
        q^13*z*(-3 + 10*z - 5*z^2) + q^7*(1 + z^2) - 
        q^16*z^2*(6 - 7*z + z^2) + q^11*z*(5 - 5*z + z^2) + 
        q^18*z^2*(2 - 5*z + 4*z^2) + q^21*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 1, 0}, {-1, 2, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q - q*z - 7*q^9*z + q^11*(3 - 2*z)*z + 
        2*q^31*z^5 - q^32*z^5 + 4*q^12*z*(1 + z) - 3*q^18*z^2*(1 + z) + 
        q^21*z^3*(4 + z) + 2*q^30*z^4*(-1 + 2*z) + q^2*(3 + 2*z) + 
        q^29*z^4*(3 + 2*z) - 2*q^10*z*(1 + 3*z) + q^7*(-1 + 8*z) + 
        q^6*(2 + 2*z - 6*z^2) + q^17*z*(2 - 4*z - 3*z^2) + 
        q^27*z^3*(-4 + 3*z - 3*z^2) + q^5*(2 - 9*z - 2*z^2) + 
        q^28*z^3*(-2 + 3*z - 2*z^2) - q^26*z^3*(1 + 4*z + z^2) + 
        q^3*(-2 + 5*z + z^2) + q^13*z*(2 + 6*z + z^2) + 
        q^4*(-3 - 4*z + 2*z^2) + q^15*z*(-4 - z + 2*z^2) - 
        2*q^19*z*(-1 + 2*z + 2*z^2) + q^24*z^2*(-2 + 3*z + 2*z^2) + 
        q^22*z^2*(2 + 3*z^2) + q^14*z*(-2 + 3*z + 3*z^2) - 
        q^25*z^2*(1 - 6*z + 4*z^2) + q^23*z^2*(2 - z + 4*z^2) + 
        q^8*(-1 - z + 6*z^2) + q^16*(z - 5*z^2 - 2*z^3) + q^20*(z - z^3))*
       R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - ((q^5 - q^7 - z + 2*q^2*z - q^6*z + 4*q^9*z - 
        q^8*(-2 + z)*z - q*z^2 + q^4*z^2 + 2*q^15*(3 - 4*z)*z^2 + 
        q^22*(3 - 2*z)*z^3 + q^23*z^5 + q^10*z*(-5 + 2*z) + 
        3*q^14*z^2*(-1 + 2*z) + q^3*z*(1 + 2*z) + q^20*z^3*(-2 + 3*z) - 
        q^19*z^3*(1 + 4*z) - q^11*z*(5 - 5*z + z^2) - 
        q^21*z^3*(1 - z + z^2) + q^17*z^2*(-5 + 3*z + z^2) + 
        q^16*z^2*(6 - 7*z + 2*z^2) - q^12*z*(-1 + z + 2*z^2) + 
        q^13*z*(2 - 7*z + 4*z^2) - q^18*z^2*(1 - 3*z + 4*z^2))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((-1 - q^2*(-2 + z) + q^13*z - q^20*z - 5*q^9*z^2 - 
        2*q^15*z^2 + 3*q^17*z^2 + 9*q^21*z^2 + q^25*(-1 + z)^2*z^2 + 
        2*q^28*z^3 - q^30*(-2 + z)*z^4 - 2*q^31*z^5 + q^32*z^5 - q*(1 + z) + 
        q^14*z^2*(1 + z) - q^5*z*(4 + z) + q^10*z*(4 + z) + 
        q^24*z^3*(10 + z) + q^26*z^3*(-7 + 2*z) + q^23*z^2*(-5 + 2*z) + 
        q^29*z^4*(-3 + 2*z) + 2*q^11*z*(-1 + 2*z) - q^12*z*(1 + 2*z) + 
        q^3*(2 + 3*z) - q^19*z^2*(7 + 3*z) + q^6*(1 + 3*z - 3*z^2) + 
        q^22*z^2*(2 - 6*z + z^2) - q^27*z^3*(2 - 3*z + z^2) + 
        q^18*z*(3 - 2*z + z^2) + q^4*(-1 + z + z^2) + 
        q^8*(-1 - 6*z + 2*z^2) + q^7*(-1 + 3*z + 3*z^2) - 2*q^16*(z + z^3))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^6*z - 
        q^14*(-2 + z)*z + 2*q^8*(-1 + z)*z + q^16*(-1 + z)*z - q^13*z^2 + 
        2*q^15*z^2 - q^19*z^2 + 2*q^21*z^2 - q^23*z^3 + 2*q^25*z^3 + 
        q^27*(-1 + z)*z^3 - q^26*z^4 - q^29*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z) + q^18*z^2*(1 + z) + q^24*z^3*(1 + z) + q^7*z*(2 + z) - 
        q^20*z^2*(4 + z) + q^12*z*(1 + 2*z) + q^10*(2 - 4*z^2) + 
        q^11*(-1 + 2*z + z^2) - q^9*(1 + 4*z + 2*z^2) + q^22*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {0, 2, 2}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + 2*q^2 + q^7 - q^5*(-1 + z) + 2*q^8*(-1 + z) - 
        q*z + q^6*z - 3*q^10*z + q^12*(-1 + z)*z - q^14*(-1 + z)*z - 
        q^11*z^2 - q^13*z^2 + q^15*z^2 + 2*q^18*z^2 - 2*q^19*z^2 + q^20*z^3 - 
        q^22*z^4 + q^24*z^4 - q^4*(1 + z) + q^3*(-1 + 2*z) + q^9*(1 + z^2))*
       R2[{{1}, {{5, 1, 0}, {1, 1, 0}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + q - 2*q^7 + 4*q^8 + 2*q^3*(-1 + z) - 
        q^5*(-1 + z) - q*z + q^6*z + q^10*z + 2*q^12*z - 4*q^13*z - 
        q^15*(-2 + z)*z + q^14*z^2 - q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + 
        q^21*z^3 + q^2*(2 + z) - q^9*(2 + z) - q^4*(1 + 2*z))*
       R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q)*(1 + q)*z*(1 + q*z)*
       R2[{{1}, {{5, 1, 0}, {1, 1, 2}}}])/(q^3*(-1 + q^5*z)) - 
     (z*(z - 2*q^2*z - q^6*z + 2*q^8*z + q^14*(3 - 4*z)*z + 
        2*q^13*(1 - 2*z)*z + q*z^2 - q^7*z^2 + q^21*(4 - 9*z)*z^3 - 
        q^24*(1 - 2*z)^2*z^3 - q^25*z^4 + 4*q^26*z^5 + q^27*z^5 + 
        2*q^4*(1 + z) + q^10*z*(-3 + 2*z) + q^5*z*(-1 + 2*z) + 
        q^16*z^2*(-1 + 3*z) - q^12*z*(2 + 3*z) + q^11*z*(-3 + z^2) - 
        2*q^3*(1 + z^2) + q^22*z^3*(2 + z^2) - q^23*z^3*(5 - 6*z + z^2) - 
        q^15*z*(-1 + z + z^2) + q^20*z^2*(-1 + 5*z + 3*z^2) + 
        q^19*z^2*(-1 - 4*z + 4*z^2) + q^18*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 2*q^2 - q^3*(-1 + z) + q*z - 2*q^12*z + 3*q^13*z + 
        q^15*(-5 + z)*z - q^10*(-2 + z)*z + 2*q^8*z^2 + 
        3*q^20*(1 - 2*z)*z^2 - 4*q^21*(-1 + z)*z^2 + 4*q^24*(1 - 2*z)*z^3 - 
        q^27*(1 - 2*z)^2*z^3 - q^28*z^4 + 4*q^29*z^5 + q^30*z^5 - 
        2*q^6*z*(1 + z) - q^9*z*(1 + z) - q^16*z*(1 + z) - q^5*(2 + z) + 
        q^11*z*(-1 + 2*z) + 2*q^19*z^2*(-1 + 2*z) + q^7*(1 + 2*z) + 
        q^18*z*(1 - 7*z + z^2) - q^26*z^3*(5 - 6*z + z^2) + 
        q^17*z*(4 - 3*z + z^2) + q^14*z*(-2 - 2*z + z^2) + 
        q^4*(1 + z + z^2) + q^25*z^3*(2 + 2*z + z^2) + 
        q^23*z^2*(-1 + 5*z + z^2) + q^22*z^2*(-2 - 2*z + 3*z^2))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + 2*q^2 - 2*q^4 + q^6 + 3*q^8 + q^9*(-3 + z) + 
        q^7*(-2 + z) - q^13*(-2 + z) - q^12*(-1 + z) - q*z + 2*q^3*z - 
        2*q^5*z + q^17*(4 - 3*z)*z + 2*q^20*(1 - 5*z)*z^2 - q^24*z^3 + 
        5*q^25*z^4 + q^26*z^4 - q^11*(1 + 4*z) + q^15*z*(-1 + 6*z) + 
        q^14*(1 - 4*z - 3*z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^10*(-1 - z + z^2) - q^16*z*(1 - z + z^2) + q^21*z^2*(2 + z + z^2) + 
        q^19*z*(-1 + 8*z + 3*z^2) + q^18*z*(-1 - 6*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2))*R2[{{1}, {{5, 1, 0}, {1, 2, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{5, 1, 0}, {2, 1, 0}}}])/q^3 + 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{5, 1, 0}, {2, 1, 1}}}])/q - 
     (q^2*z*(1 + q^2 + q*(-2 + z) - 2*q^3*z)*
       R2[{{1}, {{5, 1, 0}, {2, 1, 2}}}])/(-1 + q^2) + 
     (z*(-1 - 8*q^9 - q*(-2 + z) + 2*q^3*(-2 + z) + 4*q^17*z^2 + q^29*z^5 + 
        q^30*z^5 + 2*q^2*(1 + z) - q^4*(2 + 5*z) - q^16*z*(4 + 5*z) + 
        q^14*(-1 + z - 4*z^2) + q^19*z*(3 + 10*z - 2*z^2) + 
        q^6*(1 + 4*z - z^2) + q^24*z^2*(-4 - z + z^2) - 
        q^28*z^3*(-3 + z + z^2) - q^11*(-1 + z + z^2) - 
        q^27*z^3*(1 + z + z^2) - q^10*(-3 + 2*z + z^2) - 
        q^5*(-3 + 3*z + z^2) + q^7*(-3 + 3*z + z^2) - 
        q^22*z^2*(-1 + 5*z + z^2) + q^12*(2 - z + 2*z^2) + 
        q^8*(6 - z + 2*z^2) + q^18*z*(-5 - 6*z + 3*z^2) + 
        q^25*z^2*(3 - 4*z + 3*z^2) + q^21*z*(-1 + 5*z + 9*z^2) + 
        q^15*(-1 + 7*z + 12*z^2) + q^20*(z - 8*z^2 - 11*z^3) + 
        q^23*(z^2 + 4*z^3 - 2*z^4))*R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 + q*z)*R2[{{1}, {{5, 1, 0}, {2, 2, 2}}}])/q - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{5, 1, 0}, {3, 1, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - q^12*(-2 + z) - 
        q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{1}, {{5, 1, 0}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (q^2*(-1 - q + q^2 + q^4*(-1 + z)*z + q^5*(-1 + z)^2*z - 4*q^6*z^2 + 
        q^7*z^2 + q^3*(1 - 2*z + 2*z^2))*R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/
      (-1 + q^2) - ((-1 + 3*q^2 - 2*q^8 + q^4*(-4 + z) - q^6*(-4 + z) - q*z - 
        q^10*z - 2*q^11*z + q^17*(6 - 5*z)*z + 4*q^20*(1 - 2*z)*z^2 + 
        q^31*z^5 - 3*q^27*z^3*(1 + z) - q^29*z^4*(1 + z) - q^28*z^4*(2 + z) + 
        q^23*z^3*(6 + z) - 2*q^5*(1 + 2*z) + q^3*(1 + 3*z) + 
        q^16*z*(1 + 3*z) + q^13*(1 + 5*z) + q^18*(z - 7*z^2) + 
        q^12*(1 - 2*z^2) - q^22*z^2*(4 - 9*z + z^2) + q^7*(2 + 4*z + z^2) + 
        q^15*(-1 - 9*z + 2*z^2) - q^9*(1 + 2*z + 2*z^2) + 
        q^14*(-1 + 3*z + 3*z^2) + q^24*z^2*(-1 + z + 4*z^2) + 
        q^25*z^2*(1 + 5*z + 5*z^2) + q^19*(z - 4*z^3) + 
        q^26*z^2*(1 - 4*z - z^2 + z^3) - q^21*z*(1 - 3*z + z^2 + z^3))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((-1 - q^2*(-2 + z) - 2*q^8*z - q^13*z + 3*q^17*z^2 - 
        q^20*(-9 + z)*z^2 + q^18*(-4 + z)*z^2 - 2*q^29*(-2 + z)*z^4 - 
        q^31*z^5 + q^30*(-2 + z)*z^5 - q^28*(-1 + z)*z^5 - q*(1 + z) + 
        2*q^3*(1 + z) - q^6*z*(1 + z) + 2*q^19*z^2*(1 + z) + 
        q^21*z^2*(1 + z)^2 - q^12*z*(3 + z) - q^15*z^2*(5 + z) + 
        q^24*z^3*(-5 + 2*z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) + 
        q^22*z^2*(-6 + 5*z - 3*z^2) + q^9*(1 + 3*z - 2*z^2) + 
        q^25*z^3*(-7 + 5*z - 2*z^2) + q^23*z^3*(5 - 3*z + z^2) + 
        q^14*z*(-2 - z + z^2) - q^26*z^3*(1 + z + z^2) + 
        q^27*z^3*(5 - 3*z + 3*z^2) + q^10*(-2 + 5*z + 3*z^2) + 
        q^11*(1 - z + 4*z^2) + q^16*(z - 3*z^3))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/((-1 + q)*q^13*(1 + q)*z*
       (-1 + q^5*z)) - (q^6*z^2*(-2 + 2*q - q^3 - q^2*z + q^5*z^2 - 
        q^4*(-1 + z^2))*R2[{{1}, {{5, 1, 1}, {-1, 2, 2}}}])/(-1 + q) - 
     ((-1 + 3*q^2 - 4*q^4 - 2*q^6*(-1 + z) - q*z + 3*q^3*z - 4*q^5*z - 
        2*q^17*(-4 + z)*z + q^30*(1 - 2*z)^2*z^3 + q^31*z^4 - 4*q^32*z^5 - 
        q^33*z^5 + 4*q^27*z^3*(-1 + 2*z) + q^25*z^2*(1 + 4*z) + 
        q^18*z^2*(3 + 5*z) + q^20*z*(-3 + 6*z - 10*z^2) + q^7*(z - 2*z^2) + 
        q^22*z^2*(-5 + 4*z - 2*z^2) + q^8*(1 + 3*z - z^2) - 
        q^16*z*(-3 + z^2) - q^28*z^3*(2 + z^2) + q^29*z^3*(5 - 6*z + z^2) + 
        q^24*z^2*(-1 + z + z^2) + 2*q^19*z*(-2 + 6*z + z^2) - 
        q^15*z*(1 - 5*z + 2*z^2) + q^10*(-3 - 4*z + 2*z^2) - 
        q^11*(1 + 3*z + 2*z^2) + q^9*(-1 + 3*z + 3*z^2) + 
        q^12*(1 - z + z^2 + z^3) + q^13*(2 - z + z^2 + z^3) + 
        q^21*z*(-1 + 5*z^2 + z^3) - q^14*(-1 + 4*z + 6*z^2 + z^3) + 
        q^23*(2*z^2 - 5*z^4) + q^26*(z^2 - 3*z^3 - 3*z^4))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + q^6 - q^2*(-1 + z) + q^4*z + 2*q^12*z^2 + 
        3*q^18*z^3 - q*(1 + z) + q^3*(1 + z) + q^7*(2 + z) - 
        q^17*z^2*(2 + z) + q^8*(-1 + 3*z) + q^10*(z - 2*z^2) + 
        q^11*(1 - 6*z + z^2) - q^9*(3 - 5*z + z^2) + q^14*z*(5 - 5*z + z^2) - 
        q^13*z*(-1 + 5*z + z^2) + q^15*z*(-1 + z + 2*z^2) - 
        q^16*z*(1 - 5*z + 3*z^2))*R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - 2*q^7 + q^11 - q^14 - q^2*(-2 + z) - q^9*(-2 + z) - q^6*z - 
        q^10*z + 2*q^16*(-1 + z)*z - q^15*z^2 + q^22*(-1 + z)^2*z^2 + 
        q^20*z^3 - 2*q^24*z^4 + q^25*z^4 - q*(1 + z) + 2*q^3*(1 + z) - 
        q^5*(1 + z) + q^4*(-1 + 2*z) + q^13*(-1 + 2*z) + q^12*(1 + 3*z) + 
        q^17*z*(-2 + z - z^2) + q^18*z*(4 - 6*z + z^2) - 
        q^23*z^2*(3 - 4*z + z^2) + q^19*z*(1 - 2*z + 3*z^2) + 
        q^21*(z^2 - 2*z^3))*R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(1 - q*(-2 + z) + q^2*z - 5*q^5*z^2 + 2*q^6*z^2 + 3*q^10*z^3 + 
        q^11*z^3 - q^9*z^2*(1 + z) + q^4*(-1 + 3*z) + q^7*z*(-1 + 4*z) - 
        q^8*z*(1 - 3*z + 2*z^2) + q^3*(-2 + z + 2*z^2))*
       R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}])/(-1 + q^2) - 
     (z*(-1 - q^8 - q^11 + q^10*(-3 + z) - q^2*(-2 + z) - q^7*(-2 + z) + 
        q^13*(-1 + z)^2 + q^18*(4 - 3*z)*z + q^21*(2 - 9*z)*z^2 - q^25*z^3 + 
        5*q^26*z^4 + q^27*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        q^6*(1 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + q^16*z*(-1 + 5*z) + 
        q^15*(1 - 2*z - 4*z^2) - q^23*z^2*(5 - 6*z + z^2) + 
        q^12*(-1 - 5*z + z^2) - q^17*z*(1 - z + z^2) + 
        q^22*z^2*(2 + z + z^2) - q^14*(-2 + z + 2*z^2) + 
        q^20*z*(-1 + 6*z + 3*z^2) + q^19*z*(-1 - 4*z + 5*z^2) - 
        q^24*z^2*(1 - 4*z + 5*z^2))*R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q + q^6 + q^13*(2 - 5*z) + q^12*(1 - 3*z) + q^9*(-4 + z) + 
        2*q^3*(-1 + z) + q^7*(-1 + z) - q*z - 2*q^5*z + q^17*(4 - 3*z)*z + 
        q^11*(-4 + z)*z + 2*q^20*(1 - 4*z)*z^2 - q^16*z^3 - q^24*z^3 + 
        5*q^25*z^4 + q^26*z^4 - 2*q^4*(1 + z) + q^2*(2 + z) + 
        q^21*z^3*(2 + z) + q^8*(5 + z) + q^15*z*(1 + 2*z) + 
        q^14*(1 - 4*z - 3*z^2) - q^22*z^2*(5 - 7*z + z^2) + 
        q^10*(-3 + 2*z + z^2) + q^19*z*(-1 + 9*z + 3*z^2) + 
        q^18*z*(-1 - 4*z + 4*z^2) - q^23*z^2*(1 - 4*z + 5*z^2))*
       R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - 4*q^2 + 5*q^4 + q^7*(1 - 4*z) + 
        q^15*(3 - 2*z) + 2*q^9*(-1 + z) + q*z - 4*q^3*z - q^14*z^2 + 
        q^22*(4 - 11*z)*z^2 + q^26*(-1 + z)*z^3 + 6*q^27*z^4 + q^28*z^4 + 
        q^23*z^3*(1 + z) + q^8*(2 + z) + q^10*(3 + z) - q^6*(4 + z) + 
        3*q^17*z*(-1 + 2*z) + q^5*(-1 + 5*z) + q^16*(2 - 8*z - 4*z^2) + 
        q^24*z^2*(-7 + 8*z - 2*z^2) + q^18*z*(2 + z - z^2) + 
        q^19*z*(7 - 6*z + z^2) + q^11*(-3 + 2*z + z^2) - 
        q^13*(2 + 5*z + z^2) + q^12*(-1 - 2*z + 2*z^2) + 
        2*q^20*z*(-1 - 3*z + 3*z^2) + q^21*z*(-2 + 12*z + 3*z^2) - 
        q^25*z^2*(1 - 5*z + 6*z^2))*R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(-1 + 2*q^3 - q^4 - q*z + 2*q^5*z + 2*q^8*z - 2*q^9*z + 
        q^10*z^2)*R2[{{1}, {{5, 1, 1}, {1, 2, 0}}}])/(-1 + q^2) + 
     (z*(1 - 2*q^2 + q^4 + q*z + 4*q^8*z + 2*q^10*(-1 + z)*z - 3*q^7*z^2 + 
        q^21*(-1 + z)*z^2 + q^25*(4 - 9*z)*z^3 - q^28*(1 - 2*z)^2*z^3 - 
        q^29*z^4 + 4*q^30*z^5 + q^31*z^5 - q^6*z*(2 + z) - q^3*(1 + 2*z) + 
        q^9*z*(1 + 4*z) - 3*q^18*z*(-1 + z^2) + q^5*(1 + z^2) + 
        q^26*z^3*(2 + z^2) - q^20*z^2*(7 - 8*z + z^2) - 
        q^27*z^3*(5 - 6*z + z^2) + q^16*z*(1 - 5*z + z^2) + 
        q^15*z*(3 - 3*z + z^2) + q^11*z*(1 - z + z^2) + 
        q^12*z*(1 - z + z^2) - 2*q^14*z*(1 - z + z^2) - 
        2*q^17*z*(1 - z + z^2) - q^13*z*(4 + 2*z + z^2) + 
        q^24*z^2*(-1 + 3*z + z^2) + q^22*z^2*(4 - 7*z + 2*z^2) + 
        q^23*z^2*(-1 - 2*z + 5*z^2) + q^19*(z + 2*z^3))*
       R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + q^6*z + q^7*z + 
        q^13*z + 2*q^14*z - q^12*(-2 + z)*z + 3*q^15*z^2 - 2*q^18*z^2 - 
        2*q^22*z^2 - q^19*(-3 + z)*z^2 + q^17*(-2 + z)*z^2 - 2*q^25*z^4 - 
        2*q^29*z^5 + q^30*z^5 + 2*q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z) + q^8*z*(1 + z) - 2*q^20*z^2*(1 + z) + 
        q^21*z^2*(-2 + 3*z) + q^24*z^3*(-4 + 5*z) + 
        q^26*z^3*(4 - 7*z + z^2) + q^9*(-1 - z + z^2) + 
        q^16*z*(-1 + 2*z + z^2) - q^10*(-2 + 3*z + z^2) + 
        q^23*z^2*(2 - 3*z + 2*z^2) - q^28*z^3*(1 - 2*z + 2*z^2) - 
        q^11*(1 + z + 2*z^2))*R2[{{1}, {{5, 1, 1}, {1, 2, 2}}}])/
      ((-1 + q)*q^8*(1 + q)*(-1 + q^5*z)) + q^9*z^2*(2 - 2*q + q^2*z)*
      R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}] + 
     (z*(-1 - q^2*(-3 + z) - q^6*(-1 + z) - q^11*(-1 + z) + q^14*(-2 + z)*z - 
        q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + q^19*z^2 - 
        2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - q*(1 + z) - 
        q^12*z*(1 + z) + q^20*z^2*(2 + z) + q^4*(-3 + 2*z) + q^9*(1 + 2*z) - 
        q^5*(1 + 3*z) + q^3*(2 + 3*z) + q^10*(-2 + z + 2*z^2))*
       R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - 
        q*z + 2*q^3*z - q^5*z - 2*q^11*z - q^15*(-3 + z)*z + 
        q^13*(-1 + z)*z + 4*q^19*z^2 - 4*q^20*z^2 + 2*q^21*z^3 - q^23*z^4 + 
        q^25*z^4 - q^14*z*(2 + z))*R2[{{1}, {{5, 1, 1}, {2, 2, 0}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (z*(2 - 4*q^2 + 3*q^4 + q^9*(7 - 2*z) + q^8*(-6 + z) - q^7*(-3 + z) + 
        2*q*z - 4*q^3*z + q^24*(5 - 3*z)*z^3 + 2*q^26*z^4 - q^6*(1 + z) + 
        q^5*(-1 + 3*z) + q^20*z^2*(2 + 13*z) + q^18*z*(4 + 2*z - 5*z^2) + 
        q^25*z^2*(-3 + z - 4*z^2) + q^10*(-2 + z - z^2) + q^12*(-3 + z^2) - 
        q^17*z*(6 - 4*z + z^2) + q^13*(-1 + 2*z + z^2) + 
        q^16*z*(-1 + 5*z + z^2) + q^11*(1 + 5*z + z^2) + 
        q^19*z*(-1 - 15*z + 2*z^2) + q^22*z^2*(9 - 4*z + 2*z^2) + 
        q^14*(1 + z + 2*z^2) + q^23*z^2*(-3 - z + 4*z^2) - 
        q^15*(-1 + z + 10*z^2) - q^21*z*(-1 + 2*z + 10*z^2 + z^3))*
       R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - 
        q^7*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 
        2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z^2*(-1 - q^5 - 3*q^7 + 2*q^12 + q^13*(2 - 5*z) - q^8*(-3 + z) + 
        q^9*(-2 + z) - q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 4*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 7*z - 4*z^2) + q^10*(-2 + z^2) - 
        q^22*z^2*(5 - 7*z + z^2) - q^16*z*(-1 + 2*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*z*(-1 + q^2 - q*z + q^3*z - q^6*z + 2*q^8*z - q^10*z - 2*q^12*z + 
        q^13*z - q^17*(-2 + z)*z + q^14*(-1 + z)*z - q^7*z^2 + 2*q^9*z^2 - 
        q^11*z^2 + q^22*(3 - 4*z)*z^2 - q^29*(-1 + z)*z^4 + 4*q^30*z^5 + 
        2*q^31*z^5 + q^26*z^4*(2 + z) + 3*q^20*z^2*(1 + 2*z) - 
        q^16*z*(1 + 3*z) - q^25*z^3*(1 + 8*z) - q^27*z^3*(5 - 7*z + z^2) + 
        q^15*z*(-2 - 2*z + z^2) - q^21*z^2*(-1 + 2*z + z^2) - 
        q^18*z*(-2 + 3*z + z^2) - q^28*z^3*(1 - 2*z + 5*z^2) + 
        q^24*z^2*(-1 + 8*z + 5*z^2) + q^23*z^2*(-1 + 6*z^2) + 
        q^19*(z - 8*z^2 - 4*z^3))*R2[{{1}, {{5, 1, 1}, {3, 2, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     (q^3*(-1 - q + q^2 + q^4*z^2 - 2*q^5*z^2 + q^8*z^3 - q^6*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2))*R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/(-1 + q^2) + 
     (q^3*(1 + q + 3*q^6*z^2 + 2*q^10*z^3 + 2*q^5*z*(1 + z) - 
        q^8*z^2*(1 + z) - q^2*(1 + 2*z) + q^9*z^2*(-2 + 5*z) + 
        q^4*(z - 4*z^2) + q^3*(-1 + 2*z - 2*z^2) - q^7*z*(1 - 5*z + 3*z^2))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     q^8*z^2*(1 + q*z)*R2[{{1}, {{5, 1, 2}, {-1, 2, 0}}}] - 
     ((-q^6 - z + 2*q^2*z - q^4*z + q^12*(-1 + z)^2*z - q*z^2 + 2*q^3*z^2 - 
        q^5*z^2 + q^17*z^2 + 2*q^15*(1 - 5*z)*z^2 - 3*q^16*(-1 + z)*z^2 - 
        q^22*z^5 + q^13*z^2*(-8 + 3*z) + q^21*z^3*(-3 + 4*z) + 
        q^14*z*(-1 + z - 2*z^2) + q^7*(-1 + z^2) - q^18*z^2*(1 - 6*z + z^2) - 
        q^10*z*(1 - 3*z + z^2) - q^11*z*(1 + z + z^2) + 
        q^20*z^3*(-1 + 5*z + z^2) + q^9*(1 - 2*z + z^2 + z^3) + 
        q^8*(1 + 2*z + z^2 + z^3) + q^19*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/((-1 + q)*q^8*(1 + q)*z*
       (-1 + q^5*z)) - ((1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z - q^7*z + 
        q^14*z - q^9*(-1 + z)*z + q^11*z^2 + 2*q^16*z^2 + 2*q^21*z^2 + 
        q^23*z^2 - q^17*(-2 + z)*z^2 - 2*q^26*z^4 - q^27*z^5 + q^29*z^5 - 
        q^8*z*(1 + z) + q^10*z*(1 + z) + q^15*z*(1 + z) + 
        q^19*z*(-1 + 3*z + z^2) + q^22*z^2*(-1 + 2*z^2) + 
        q^24*(z^2 - 4*z^3) - q^18*(z + 2*z^3) - q^20*(z^2 + z^4))*
       R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}])/((-1 + q)*q^8*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + 2*q^2 - 2*q^4 + q^12*(1 - 2*z) - 
        q^6*(-3 + z) + q^7*(-1 + z) - q*z + 2*q^3*z + q^17*(4 - 3*z)*z + 
        q^20*(2 - 9*z)*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 + 
        q^9*(-3 + 2*z) - q^5*(1 + 2*z) + q^8*(1 + 2*z) + q^15*z*(-1 + 5*z) + 
        q^14*(1 - 2*z - 4*z^2) + q^10*(-1 + z^2) + q^11*(-1 - 6*z + z^2) - 
        q^22*z^2*(5 - 6*z + z^2) - q^16*z*(1 - z + z^2) + 
        q^21*z^2*(2 + z + z^2) - q^13*(-2 + z + 2*z^2) + 
        q^19*z*(-1 + 6*z + 3*z^2) + q^18*z*(-1 - 4*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2))*R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 3*q^7 - q^2*(-2 + z) + q^10*(-2 + z) + 2*q^4*(-1 + z) + 
        q^8*(-1 + z) - 2*q^6*z - 3*q^18*(-1 + z)*z + 2*q^16*z^2 + q^20*z^2 + 
        q^19*z^3 + q^23*z^3 - q^24*z^4 + q^26*z^4 - q*(1 + z) + 
        2*q^3*(1 + z) - 2*q^5*(1 + z) + q^22*z^2*(1 + z) + q^11*(2 + z) - 
        q^21*z^2*(2 + z) + q^9*(1 + 2*z) + q^13*(-1 + 3*z) + 
        q^15*(z - 3*z^2) + q^14*(-1 + z - 2*z^2) + q^17*z*(-2 + z - z^2) + 
        q^12*(1 - 3*z + z^2))*R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 - q^10*(-1 + z) - q*z + 2*q^3*z - 2*q^5*z + 
        q^7*z + q^17*(-1 + z)*z + q^24*(1 - 2*z)^2*z^2 - q^27*(-1 + z)*z^3 - 
        5*q^26*z^4 + q^28*z^4 + q^12*(2 + 3*z) + q^21*z^2*(-5 + 9*z) + 
        q^16*z*(2 - 3*z - 2*z^2) + q^11*(3 + z - z^2) + q^18*z*(-2 + z^2) - 
        q^22*z^2*(2 + z^2) + q^23*z^2*(6 - 6*z + z^2) - 
        q^15*(1 - 3*z + z^2) + q^13*(-2 + 5*z + z^2) + 
        q^19*(z + 4*z^2 - 4*z^3) + q^20*(z - 4*z^2 - 3*z^3) + 
        q^14*(-3 + 2*z + z^3))*R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*q^3*(1 + q)*z^2*(1 + q*z)*R2[{{1}, {{5, 1, 2}, {2, 2, 1}}}])/
      (-1 + q^5*z) + (q^5*z*(1 + q^4*(2 - 3*z)*z - q^6*(-1 + z)^2*z + 
        2*q^5*z^2 + q^8*z^3 + q*(1 + z) - q^2*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}])/
      (-1 + q^2) - (q^7*z^2*(-2 - q*(-2 + z) - q^4*z^2 + q^5*z^2)*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}])/(-1 + q) + 
     (q^6*z^2*(1 + q - 2*q^2 + q^5*(3 - 2*z) + q^3*(-1 + z) + q^6*z^2 - 
        q^4*z*(2 + z))*R2[{{1}, {{5, 2, 0}, {-1, 1, 2}}}])/(-1 + q^2) - 
     q^10*z^4*R2[{{1}, {{5, 2, 0}, {-1, 2, 1}}}] + 
     (q^13*z^3*(2 - 2*q + q^2*z)*R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}])/
      (-1 + q^2) - (z*(-1 + 2*q^2 - q^4 - q*z + 2*q^3*z - q^5*z - q^11*z - 
        q^12*z + 4*q^13*z - q^14*(-1 + z)*z + 3*q^16*(-1 + z)*z - q^19*z^2 + 
        3*q^20*(1 - 2*z)*z^2 + q^21*(3 - 2*z)*z^2 + 2*q^18*(-2 + z)*z^2 - 
        q^22*(-1 + z)^2*z^2 - 2*q^23*z^4 + q^24*z^4 + 2*q^25*z^4 + 
        q^15*z*(-3 + 4*z) + q^17*z*(1 - z + z^2))*
       R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (z*(1 + q^4*(1 - 2*z) + q^2*(-2 + z) + q^6*z - 
        2*q^17*z^2 - q^18*(-2 + z)*z^2 - q^19*z^3 + q^20*z^3 + 2*q^22*z^3 + 
        q^23*(-2 + z)*z^3 + q^24*z^4 - q^25*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z))*R2[{{1}, {{5, 2, 0}, {0, 1, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 2*q^2 - q^4 - q^5*(-1 + z) - q*z + 2*q^3*z + q^7*z - q^10*z - 
        q^12*z^2 - q^19*z^3 + q^24*z^4 + q^6*(1 + z) - q^11*z*(1 + z))*
       R2[{{1}, {{5, 2, 0}, {0, 2, 2}}}])/(q^6*(-1 + q^5*z)) - 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{5, 2, 0}, {1, 1, 1}}}])/
      (q^4*(-1 + q^5*z)) + ((-1 + q)*(1 + q)*z*(1 + q*z)*
       R2[{{1}, {{5, 2, 0}, {1, 1, 2}}}])/(q^4*(-1 + q^5*z)) + 
     (q^4*z^2*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*
       R2[{{1}, {{5, 2, 0}, {2, 1, 0}}}])/(-1 + q^5*z) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{5, 2, 0}, {2, 1, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^9 + q^11 - q^2*(-2 + z) + q^10*(-2 + z) - q^6*z - 2*q^12*z + 
        q^14*(-1 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + q^17*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z))*
       R2[{{1}, {{5, 2, 0}, {2, 2, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (q^6*z*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + 
        q*(1 + z) - q^4*z*(1 + z) + q^3*(-1 + 3*z - 2*z^2))*
       R2[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(-1 + q^2) - 
     (q^5*z*(1 + 2*q + q^2*(-2 + z) - q^6*(-1 + z)*z^2 + q^7*z^3 + 
        q^5*z*(-1 + 4*z) + q^4*(z - 2*z^2) + q^3*(-1 + 5*z - 2*z^2))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}])/(-1 + q) - 
     ((-1 + q^2 + q^5 - 3*q^7 - 2*q^8*(-3 + z) - q*z + q^3*z + q^6*z + 
        q^14*(2 - 3*z)*z + q^20*(4 - 9*z)*z^2 + q^26*(2 - 3*z)*z^2 - 
        q^13*z*(1 + 4*z) + q^15*z*(-4 + 11*z) + q^19*z*(9 + 2*z - z^2) - 
        q^23*z^2*(1 - 16*z + z^2) + q^17*z*(3 - 8*z + z^2) - 
        q^9*(8 - 2*z + z^2) - q^12*(-2 + z + z^2) + q^10*(4 + z + z^2) - 
        q^29*z^3*(-4 + 3*z + z^2) - q^16*z*(6 + 5*z + z^2) + 
        q^27*z^3*(2 + 6*z + z^2) - q^25*z^2*(-8 + 7*z + z^2) + 
        q^11*(-2 - 5*z + 2*z^2) + q^30*z^3*(-3 + z + 2*z^2) - 
        q^28*z^3*(2 + 3*z + 2*z^2) - q^22*z^2*(7 + 4*z + 3*z^2) + 
        q^24*z^2*(-15 + 11*z + 3*z^2) + q^18*z*(3 - 14*z + 5*z^2) + 
        q^21*z*(-4 + 15*z + 10*z^2 + z^3))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q - q*z + q^18*z + q^5*(-6 + z)*z - 
        3*q^7*(-2 + z)*z - 2*q^11*(-2 + z)*z + 2*q^4*z^2 + 4*q^13*z^2 + 
        2*q^31*z^5 - q^32*z^5 + q^2*(2 + z) + q^29*z^4*(3 + z) + 
        q^9*z*(-7 + 2*z) + 2*q^30*z^4*(-1 + 2*z) + 2*q^12*z*(1 + 2*z) + 
        q^21*z^2*(1 + 3*z) - q^17*z^2*(5 + 3*z) + q^3*(-1 + 4*z) + 
        q^8*z*(2 + 7*z) - q^10*z*(2 + 7*z) + q^28*z^3*(-2 + 3*z - 4*z^2) + 
        q^26*z^3*(1 - 4*z + z^2) + 2*q^24*z^2*(-1 - z + z^2) - 
        2*q^27*z^3*(2 - z + z^2) - q^19*z*(-2 + 3*z + z^2) - 
        q^16*z*(2 + 5*z + z^2) - q^25*z^2*(1 - 8*z + 2*z^2) + 
        q^14*z*(2 + 3*z + 2*z^2) + q^22*z^2*(2 + 3*z + 2*z^2) + 
        q^23*z^2*(2 - 5*z + 3*z^2) + q^15*z*(-4 - z + 3*z^2) - 
        q^6*(1 + 3*z + 6*z^2) + q^20*(z - 2*z^2 - 4*z^3))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) - (q^9*z^2*(2 - 2*q + q^2*z)*(1 + q^5*z)*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}])/(-1 + q^2) - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 + q^22*(5 - 2*z)*z^2 + 
        q^17*(-1 + z)*z^2 + q^27*(-5 + z)*z^3 + q^23*(-2 + z)*z^3 - 
        q^21*z^4 - q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) - 
        2*q^20*z^2*(3 + z) + q^25*z^3*(4 + z) + q^5*(1 + 2*z) - 
        q^19*z^2*(1 + 2*z) + q^24*z^3*(1 + 3*z) - q^14*z*(-2 + z^2) - 
        q^11*(1 + z^2) + q^26*z^3*(2 - 2*z + z^2) - q^9*(1 + z + z^2) - 
        q^10*(-2 + 2*z + z^2) + q^16*z*(-1 + 2*z + 2*z^2))*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) + (z*(1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + 
        q*(-1 + z) - 2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + 
        q^14*z - q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{1}, {{5, 2, 1}, {0, 0, 2}}}])/(q^7*(-1 + q^5*z)) - 
     ((-q^6 + z - q^2*z + 3*q^8*z + q^13*(1 - 2*z)^2*z + q^9*(-7 + z)*z - 
        q^7*(-2 + z)*z - q^3*(-1 + z)*z + q^5*(-1 + z)*z + 
        3*q^12*(-1 + z)^2*z + q*z^2 + q^14*(5 - 3*z)*z^2 - 
        q^18*(-1 + z)^2*z^2 - q^20*(-1 + z)^2*z^3 + 2*q^24*z^5 + q^25*z^5 - 
        q^23*z^4*(1 + z) + q^16*z^2*(-5 + 2*z) + q^22*z^3*(-1 + 3*z) + 
        q^21*z^3*(2 + 3*z) + 2*q^15*z^2*(3 - 4*z + z^2) - 
        q^10*z*(5 - 4*z + z^2) + q^4*(1 + z + z^2) - 
        q^11*z*(-2 + 5*z + z^2) - q^17*z^2*(1 + z + 2*z^2) + 
        q^19*(z^3 - 3*z^4))*R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (z*(-2 - q^9 - q^2*(-4 + z) + 2*q^4*(-1 + z) - q^11*(-1 + z) - q^6*z + 
        2*q^10*z + 2*q^15*(2 - 3*z)*z + q^14*(10 - 3*z)*z + 2*q^18*z^3 + 
        q^22*(-2 + z)*z^3 - 2*q^23*z^4 - q^24*z^4 + q^25*z^4 + 
        q^17*z^2*(11 + z) - q*(1 + 2*z) - q^5*(1 + 2*z) - q^12*z*(9 + 2*z) + 
        q^20*z^2*(-4 + 3*z) + q^19*z^2*(-9 + 4*z) + q^3*(2 + 4*z) - 
        q^16*z*(4 - 3*z + z^2) + q^21*z^2*(3 - 2*z + z^2))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^6*z - 
        q^14*(-3 + z)*z + q^8*(-2 + z)*z - q^13*z^2 - 6*q^19*z^2 + 
        q^20*(-6 + z)*z^2 + 5*q^24*z^3 - 2*q^25*(-1 + z)*z^3 + 
        q^29*(-1 + z)*z^4 - q^30*z^5 - q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z) + q^7*z*(1 + z) + q^12*z*(1 + z) + q^23*z^3*(-1 + 2*z) + 
        q^15*z*(2 + 3*z) + q^27*z^3*(-7 + 4*z) + q^16*z*(-1 + 4*z) - 
        2*q^10*(-1 + z^2) + q^22*z^2*(9 - 10*z + z^2) - 
        q^17*z*(2 - 5*z + z^2) - q^18*z*(1 - 3*z + z^2) + 
        q^11*(-1 + z + z^2) + q^26*z^3*(-2 + 5*z + z^2) - 
        q^21*z^2*(-4 + 8*z + z^2) - q^9*(1 + 2*z + 2*z^2) + 
        q^28*(z^3 - 2*z^4))*R2[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^9 + q^13*(1 - 3*z) - q^2*(-2 + z) + q^10*(-2 + z) - q^6*z - 
        q^11*z + q^15*(2 - 3*z)*z - 8*q^19*z^3 + 3*q^24*z^4 + 2*q^25*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z) - 
        q^23*z^3*(1 + 2*z) + q^21*z^2*(-1 + 4*z) + q^14*z*(1 + 5*z) + 
        q^16*(z - 3*z^2) - q^22*z^2*(1 - 3*z + 2*z^2) - 
        q^12*(-2 + z + 2*z^2) + q^18*z*(-1 + 4*z + 2*z^2) + 
        q^17*z*(-1 - 2*z + 4*z^2))*R2[{{1}, {{5, 2, 1}, {0, 2, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(1 + q^2*z - q^4*z + q^5*(-2 + z)*z + q^6*z^2 - q*(1 + z) + 
        q^3*z*(3 + z))*R2[{{1}, {{5, 2, 1}, {0, 2, 2}}}])/(-1 + q) + 
     q^9*z^2*(2 - 2*q + q^2*z)*R2[{{1}, {{5, 2, 1}, {1, 0, 1}}}] - 
     (q^11*z^2*(2 - 2*q + q^2*z)*R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/
      (-1 + q^2) + (z*(1 - 2*q^2 + q^4 + 2*q^12 + q*z - 2*q^3*z + q^5*z + 
        q^16*(5 - 2*z)*z + q^19*(4 - 11*z)*z^2 - q^15*z^3 + 
        q^23*(-1 + z)*z^3 + 4*q^24*z^4 + q^25*z^4 - q^8*(1 + z) + 
        q^20*z^2*(1 + z)^2 + 2*q^14*z*(-1 + 3*z) + q^13*(1 - 2*z - 3*z^2) + 
        2*q^22*z^2*(1 + z - 2*z^2) - q^10*(1 + z^2) - 
        2*q^21*z^2*(3 - 3*z + z^2) - q^9*(2 + 2*z + z^2) + 
        2*q^18*z*(-1 + 3*z + z^2) + q^11*(1 - 2*z + 2*z^2) + 
        q^17*z*(-2 - 2*z + 5*z^2))*R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - 2*q^2 + q^6 + q*z - 2*q^3*z + q^7*z - q^8*z + q^10*z + q^15*z - 
        q^18*(-1 + z)^2*z - q^9*z^2 + q^11*z^2 + q^22*(3 - 2*z)*z^2 - 
        2*q^19*z^3 + q^23*z^4 + q^16*z*(1 + z) + q^17*z*(-1 + 2*z) + 
        q^20*z^2*(-1 + 2*z) - q^21*(z^2 + z^4))*
       R2[{{1}, {{5, 2, 1}, {1, 2, 2}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - 
        q^7*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 
        2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(-z + q^16*(-3 + z)*z^2 + 3*q^22*z^4 + q^25*z^5 + q^26*z^5 - 
        q*z*(1 + z) - 2*q^6*z*(1 + z) + q^8*z*(1 + z) + q^10*z*(1 + z) + 
        2*q^11*z*(3 + z) - q^21*z^3*(3 + z) - q^5*z*(4 + z) - 
        q^14*z^2*(1 + 2*z) + q^7*(1 + 3*z - 2*z^2) + q^2*(1 + 2*z - z^2) - 
        q^13*z*(4 - 8*z + z^2) + q^18*z^2*(7 - 6*z + z^2) + 
        q^15*z*(1 - 3*z + z^2) + q^12*z*(-4 - z + z^2) - 
        q^24*z^3*(-3 + z + z^2) - q^17*z^2*(-3 + 4*z + z^2) + 
        q^19*z^2*(-3 + 4*z + z^2) + q^4*(1 - z + 2*z^2) + 
        q^3*(-2 + 3*z + 2*z^2) - q^20*z^2*(1 - 2*z + 3*z^2) + 
        q^9*(-1 - z + 3*z^2) - q^23*(z^3 + z^5))*
       R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - q*z + 2*q^3*z - 
        q^5*z - 2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + 
        q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4)*
       R2[{{1}, {{5, 2, 1}, {2, 2, 1}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) - (z*(1 - 2*q^6 - 6*q^8 + q^3*(1 - 3*z) + 
        q^9*(8 - 3*z) + q*(-1 + z) - 2*q^7*(-1 + z) + 4*q^5*z + 2*q^13*z^2 + 
        2*q^26*z^4 + q^27*z^4 + q^28*z^4 - q^2*(3 + z) + q^4*(4 + z) + 
        q^11*(1 + 7*z) + q^15*(1 - 2*z - 9*z^2) + q^18*z*(6 + 3*z - 5*z^2) + 
        q^25*z^2*(-3 + z - 4*z^2) + q^24*z^2*(3 + 4*z - 4*z^2) + 
        q^10*(-3 + z - 2*z^2) + 2*q^12*(-2 + z^2) + 3*q^23*z^2*(-2 + z^2) + 
        2*q^22*z^2*(4 + z^2) - q^17*z*(4 - 2*z + z^2) + 
        q^16*z*(-2 + 4*z + z^2) + q^19*z*(-2 - 13*z + 2*z^2) + 
        q^14*(1 - z + 3*z^2) + q^20*z*(-1 + 6*z + 11*z^2) - 
        q^21*z*(-1 + z + 12*z^2 + z^3))*R2[{{1}, {{5, 2, 1}, {2, 2, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     ((-q^6 - z + q^2*z - q^7*z + q^11*z - q*z^2 + q^3*z^2 - q^9*z^2 + 
        q^12*z^2 + q^14*z^3 - q^8*z*(1 + z) + q^13*z^2*(1 + z))*
       R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}])/(q^4*(-1 + q^5*z)) - 
     (q^6*z*(1 - 3*q^3 - 3*q^7*z^2 + q^10*z^3 - q^8*z^2*(1 + z) + 
        q^4*(1 + z)^2 + q^5*(1 - 3*z + 2*z^2))*
       R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(-1 + q^2) + 
     q^8*z^2*R2[{{1}, {{5, 2, 2}, {0, 1, 0}}}] - 
     q^8*z*(1 + q*z + q^3*z^2 + q^2*z*(1 + z))*
      R2[{{1}, {{5, 2, 2}, {0, 2, 1}}}] - (-1 + q)*q^8*(1 + q)*z^2*(1 + q*z)*
      R2[{{1}, {{5, 2, 2}, {1, 0, 1}}}] - q^8*z^2*(1 + q*z)*
      R2[{{1}, {{5, 2, 2}, {1, 1, 0}}}] + 
     (q^2*z^2*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 4*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^18*(z - 2*z^2) + 
        q^22*z^2*(2 + z^2) - q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R2[{{1}, {{5, 2, 2}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^2*(-2 + z) - q^6*(-3 + z)*z + q^15*(-3 + z)*z - 
        q^16*(-2 + z)*z + q^10*z^2 + q^21*(4 - 5*z)*z^2 + 
        q^24*(4 - 9*z)*z^3 - q^28*z^4 + 5*q^29*z^5 + q^30*z^5 + q*(1 + z) - 
        q^3*(2 + z) - q^8*z*(2 + z) + q^12*z*(4 + z) + q^7*z*(-1 + 2*z) + 
        q^13*z*(1 + 2*z) + q^19*z^2*(1 + 4*z) + q^9*(1 + z - 2*z^2) + 
        q^14*z*(-6 + z^2) - q^5*(-1 + z^2) + q^11*(-1 + z^2) - 
        q^26*z^3*(5 - 6*z + z^2) + q^4*(1 - 3*z + z^2) + 
        q^25*z^3*(2 - z + z^2) - q^20*z^2*(-1 + z + z^2) - 
        q^17*z*(-2 + 4*z + z^2) + q^23*z^2*(-1 + 5*z + 4*z^2) + 
        q^22*z^2*(-1 - 4*z + 5*z^2) - q^27*z^3*(1 - 4*z + 5*z^2) + 
        q^18*(z - 5*z^2 - 5*z^3))*R2[{{1}, {{6, 0, 0}, {-1, 1, 0}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q^2 - q^3 - q*z - 3*q^13*z + q^9*(-1 + z)*z - 2*q^11*(-1 + z)*z - 
        q^8*z^2 + 2*q^16*z^2 + 3*q^21*(-1 + z)*z^2 + q^28*z^4 - 5*q^29*z^5 - 
        q^30*z^5 - q^10*z*(2 + z) + q^12*z*(2 + z) + q^15*z*(5 + z) - 
        q^7*(1 + 2*z) + q^5*(2 + 3*z) + q^20*z^2*(-3 + 4*z) + 
        q^24*z^3*(-4 + 9*z) + 2*q^22*z^2*(1 + 2*z - 2*z^2) + 
        q^17*z*(-4 + z - z^2) + q^14*z*(3 + 2*z - z^2) - 
        q^18*z*(1 - 6*z + z^2) + q^26*z^3*(5 - 6*z + z^2) - 
        q^4*(-1 + z + z^2) - q^25*z^3*(2 + 2*z + z^2) - 
        q^23*z^2*(-1 + 4*z + z^2) + q^6*(-1 + 2*z + 2*z^2) + 
        q^27*z^3*(1 - 4*z + 5*z^2) + q^19*(z^2 - 4*z^3))*
       R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + 2*q^2 - 2*q^4 + q^6 + 5*q^8 + 
        q^13*(2 - 5*z) + q^9*(-5 + z) + q^7*(-2 + z) - q^12*(-1 + z) - q*z + 
        2*q^3*z - 2*q^5*z + q^17*(4 - 3*z)*z - 9*q^20*z^3 - q^24*z^3 + 
        5*q^25*z^4 + q^26*z^4 - q^11*(1 + 4*z) + q^15*z*(1 + 4*z) + 
        q^14*(1 - 2*z - 3*z^2) + q^10*(-1 + z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^21*z^2*(2 + 2*z + z^2) + q^19*z*(-1 + 8*z + 3*z^2) + 
        q^18*z*(-1 - 4*z + 5*z^2) - q^23*z^2*(1 - 4*z + 5*z^2) - 
        q^16*(z + z^3))*R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{6, 0, 0}, {2, 1, 0}}}])/q^3 + 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{6, 0, 0}, {2, 1, 1}}}])/q^3 - 
     (q^6*z^2*(-1 + q^7 - q^2*(-1 + z) - q^10*(-1 + z)^2 + q^4*z + 
        q^14*(3 - 2*z)*z - 2*q^11*z^2 + q^15*z^3 - q*(1 + z) + q^3*(1 + z) + 
        q^8*(1 + z) + q^9*(-1 + 2*z) + q^12*z*(-1 + 2*z) - q^13*(z + z^3))*
       R2[{{1}, {{6, 0, 0}, {2, 2, 1}}}])/(-1 + q^2) + 
     ((1 + q + q^2)*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{6, 0, 0}, {3, 1, 1}}}])/
      (q^6*(1 + q)*(-1 + q^5*z)) + 
     ((-2*q^7 + z + q^2*(-2 + z)*z + q^6*(-1 + z)*z + q^16*(5 - 11*z)*z^2 + 
        2*q^14*(-5 + z)*z^2 - 2*q^17*(-1 + z)*z^2 - 2*q^18*(-1 + z)*z^3 + 
        q^20*z^4 + 2*q^22*z^4 + q*z*(1 + z) - 2*q^3*z*(1 + z) + 
        q^21*z^3*(-2 + 5*z) + q^11*z*(-3 + 7*z) + q^4*(z - 2*z^2) + 
        q^13*z*(1 - 6*z + z^2) + q^5*(1 + z + z^2) + q^8*(-1 + 4*z + z^2) + 
        q^9*(1 + 4*z + z^2) + q^10*(1 - 6*z + 3*z^2) - 
        q^19*z^2*(1 - 6*z + 3*z^2) - q^15*z*(1 - 5*z + 4*z^2))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((-2 - q^2*(-5 + z) - 2*q*z - q^3*(-6 + z)*z - 
        4*q^7*(-1 + z)*z + q^22*(11 - 19*z)*z^3 - 5*q^29*z^5 - q^30*z^5 + 
        q^28*z^4*(1 + z) + 2*q^8*z*(2 + z) + q^5*z*(-7 + 3*z) + 
        q^21*z^2*(-6 + 11*z) + q^25*z^3*(-3 + 5*z - 6*z^2) + 
        q^6*(1 - 4*z - 3*z^2) - q^24*z^3*(11 - 23*z + z^2) + 
        q^26*z^3*(5 - 5*z + z^2) + q^11*z*(-5 + 2*z + z^2) + 
        q^4*(-4 + 3*z + z^2) + q^19*z^2*(10 - 21*z + 2*z^2) + 
        q^20*z^2*(-1 - z + 6*z^2) + q^27*z^3*(1 - 4*z + 9*z^2) - 
        2*q^17*z*(1 + 4*z - 7*z^2 + z^3) + q^13*(1 - 5*z - 6*z^2 + z^3) - 
        q^9*(1 - 3*z^2 + z^3) - q^18*z*(2 - 7*z - 3*z^2 + z^3) + 
        q^23*z^2*(1 - 3*z - 2*z^2 + z^3) + q^15*z*(3 - 3*z - z^2 + z^3) - 
        q^10*(1 + z - z^2 + z^3) + q^14*z*(2 + 2*z - z^2 + z^3) - 
        q^16*z*(-2 + 4*z + 3*z^2 + z^3) + q^12*(1 + z - 3*z^2 + 3*z^3))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/((-1 + q)*q^8*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q + q^5*(1 - 7*z) - q*z + 3*q^7*z - q^15*z - 
        q^12*(-4 + z)*z + q^14*(-4 + z)*z + q^10*(-2 + z)*z + 
        q^20*(-1 + z)*z^2 + q^23*z^4 + 3*q^24*z^4 + q^9*z*(1 + z) - 
        q^13*z*(1 + z) - q^11*z*(2 + z) + q^2*(3 + z) + q^8*z*(1 + 2*z) - 
        q^22*z^3*(1 + 3*z) + q^17*z^2*(-3 + 5*z) + q^3*(-2 + 5*z) + 
        q^6*(1 + z - 4*z^2) + q^19*z^2*(4 - 5*z + z^2) + 
        q^4*(-3 - 2*z + 2*z^2) + q^16*z*(2 - z + 2*z^2) + 
        q^18*(z^2 - 2*z^3) - q^21*(z^2 + 2*z^4))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/((-1 + q)*q^7*(1 + q)*
       (-1 + q^5*z)) + (z*(z - 2*q^2*z - q^6*z + 2*q^8*z + q^14*(3 - 4*z)*z + 
        2*q^13*(1 - 2*z)*z + q*z^2 - q^7*z^2 + q^21*(4 - 9*z)*z^3 - 
        q^24*(1 - 2*z)^2*z^3 - q^25*z^4 + 4*q^26*z^5 + q^27*z^5 + 
        2*q^4*(1 + z) + q^10*z*(-3 + 2*z) + q^5*z*(-1 + 2*z) + 
        q^16*z^2*(-1 + 3*z) - q^12*z*(2 + 3*z) + q^11*z*(-3 + z^2) - 
        2*q^3*(1 + z^2) + q^22*z^3*(2 + z^2) - q^23*z^3*(5 - 6*z + z^2) - 
        q^15*z*(-1 + z + z^2) + q^20*z^2*(-1 + 5*z + 3*z^2) + 
        q^19*z^2*(-1 - 4*z + 4*z^2) + q^18*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 0, 1}, {-1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^2*(-2 + z) + q^10*z + q^6*(3 - 2*z)*z + q^8*(-2 + z)*z + 
        q^13*(-1 + z)*z - 2*q^9*z^2 + q^11*z^2 - 4*q^21*(-1 + z)*z^2 + 
        2*q^24*(2 - 5*z)*z^3 - q^28*z^4 + 5*q^29*z^5 + q^30*z^5 + q*(1 + z) - 
        q^3*(2 + z) + q^7*z*(1 + 2*z) - q^15*z*(1 + 2*z) + 
        2*q^19*z^2*(-1 + 3*z) + q^16*(z - 2*z^2) - q^17*z*(-2 + z^2) - 
        q^26*z^3*(5 - 6*z + z^2) + q^4*(1 - 3*z + z^2) + 
        q^14*z*(-2 - z + z^2) - q^20*z^2*(1 - z + z^2) + 
        q^25*z^3*(2 - z + z^2) - q^5*(-1 + z + z^2) + 
        q^23*z^2*(-1 + 5*z + 4*z^2) - q^27*z^3*(1 - 4*z + 5*z^2) + 
        q^22*z^2*(-1 - 4*z + 6*z^2) + q^18*(z - 3*z^2 - 4*z^3))*
       R2[{{1}, {{6, 0, 1}, {-1, 2, 1}}}])/((-1 + q)*q^8*(1 + q)*
       (-1 + q^5*z)) + (q^2*z*(q^6*(1 - 2*z) - z + 2*q^2*z - 4*q^7*z + 
        q^10*(4 - 11*z)*z - q^5*(-3 + z)*z - q*z^2 + 2*q^3*z^2 + 7*q^13*z^2 + 
        q^14*(-1 + z)*z^2 - q^21*(-3 + z)*z^3 + q^18*(-2 + z)*z^3 + 
        q^22*z^5 - q^4*(1 + z) + q^19*z^3*(1 + z) - q^8*z*(5 + z) + 
        q^9*(z - 2*z^2) - 2*q^16*z^2*(3 - 5*z + z^2) - 
        q^20*z^3*(1 + z + z^2) + q^12*z*(1 + 4*z + z^2) + 
        q^15*z^2*(-3 + 9*z + z^2) + q^11*z*(2 - 7*z + 2*z^2) - 
        q^17*(z^2 + 2*z^4))*R2[{{1}, {{6, 0, 1}, {-1, 2, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((1 - 3*q^2 + 4*q^4 + 2*q^6*(-1 + z) + q*z - 3*q^3*z + 4*q^5*z + 
        q^27*(4 - 9*z)*z^3 + 3*q^31*(1 - 3*z)*z^4 - q^34*(1 - 2*z)^2*z^4 - 
        q^35*z^5 + 4*q^36*z^6 + q^37*z^6 - q^25*z^3*(7 + z) + 
        q^7*z*(-1 + 2*z) + q^23*z^3*(-4 + 5*z) - q^18*z^2*(3 + 5*z) + 
        q^9*(1 - 3*z - 3*z^2) + q^10*(3 + 4*z - z^2) - 
        q^30*z^3*(2 - 9*z + z^2) - q^33*z^4*(5 - 7*z + z^2) + 
        q^8*(-1 - 3*z + z^2) + q^28*z^3*(3 - 2*z + z^2) - 
        q^17*z*(8 - 2*z + z^2) + q^16*z*(-3 - z + z^2) + 
        q^32*z^4*(2 + 4*z + z^2) - q^24*z^2*(-4 + 5*z + z^2) - 
        2*q^19*z*(-2 + 5*z + z^2) + q^22*z^2*(3 - 6*z + 2*z^2) + 
        q^29*z^3*(-6 + 2*z + 3*z^2) + q^15*z*(1 - 5*z + 4*z^2) + 
        q^26*z^2*(-1 + 4*z + 6*z^2) + q^20*z*(3 - 7*z + 11*z^2) + 
        q^21*(z - 5*z^2 - 5*z^3) + q^11*(1 + 3*z + 2*z^2 + z^3) - 
        q^12*(1 - z + 3*z^2 + z^3) + q^14*(-1 + 4*z + 8*z^2 + z^3) - 
        q^13*(2 - z + z^2 + 3*z^3))*R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 + q - q^8 + q^9*(-1 + z)^2 + q^10*(-1 + z)^2 + 2*q*z + q^5*z - 
        2*q^14*z + q^6*(-1 + z)*z + q^13*(-2 + z)*z^2 - 4*q^19*(-1 + z)*z^2 + 
        q^22*(4 - 9*z)*z^3 - q^25*(1 - 2*z)^2*z^3 - q^26*z^4 + 4*q^27*z^5 + 
        q^28*z^5 - q^4*z*(1 + 2*z) + q^11*z*(-1 + 3*z) + 
        2*q^17*z^2*(-1 + 3*z) - q^3*(1 + 3*z) - 2*q^15*z*(-1 + z^2) - 
        q^7*(1 + z^2) + q^23*z^3*(2 + z^2) - q^24*z^3*(5 - 6*z + z^2) + 
        q^12*z*(-1 - 3*z + z^2) + q^2*(-1 + z + z^2) + 
        q^21*z^2*(-1 + 5*z + 3*z^2) + q^20*z^2*(-1 - 4*z + 5*z^2) + 
        q^16*(z - 3*z^2 - 3*z^3) - q^18*(z^2 + z^4))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) - ((q^6*(1 - 2*z) - z + 2*q^2*z + q^7*(-4 + z)*z - 
        q^5*(-3 + z)*z - q*z^2 + 2*q^3*z^2 + 7*q^13*z^2 + q^14*(-2 + z)*z^2 - 
        q^19*(-2 + z)*z^3 - q^20*z^4 + q^21*z^4 - q^4*(1 + z) - 
        q^17*z^3*(2 + z) + q^18*z^3*(-2 + 3*z) + 
        q^16*z^2*(-5 + 8*z - 2*z^2) + q^8*z*(-5 + z^2) + 
        q^11*z*(2 - 7*z + z^2) + q^9*z*(1 - 3*z + z^2) + 
        q^12*z*(1 + 4*z + z^2) + q^15*z^2*(-4 + 8*z + z^2) - 
        q^10*z*(-4 + 12*z + z^2))*R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (z^2*(-1 - q^7*(-4 + z) - q^2*(-2 + z) + q^10*(-2 + z) + 
        2*q^4*(-1 + z) + 2*q^8*z + 4*q^13*z - q^16*z^2 - 2*q^21*z^2 + 
        q^22*z^3 - q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^11*(2 + z) + q^20*z^2*(2 + z) - q^5*(3 + 2*z) - q^6*(1 + 3*z) + 
        q^9*(1 + 3*z) + q^15*(-1 + 2*z - 4*z^2) + q^14*(-2 + 3*z - 2*z^2) + 
        q^12*(2 - 3*z + z^2) - q^17*z*(2 - 3*z + z^2) + 
        q^19*z*(3 - 2*z + z^2) - q^18*z*(-2 + 2*z + z^2))*
       R2[{{1}, {{6, 0, 1}, {0, 2, 1}}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^9 + q^11 - q^2*(-2 + z) + q^10*(-2 + z) - q^6*z - 2*q^12*z + 
        q^14*(-1 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + q^17*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + 2*q^2 - 2*q^4 + 4*q^8 + q^13*(2 - 4*z) - 
        q*z + 2*q^3*z - 2*q^5*z + q^17*(4 - 3*z)*z - 9*q^20*z^3 - q^24*z^3 + 
        5*q^25*z^4 + q^26*z^4 + q^9*(-5 + 3*z) - q^11*(1 + 3*z) + 
        q^15*z*(1 + 4*z) + q^14*(1 - 2*z - 5*z^2) + q^10*(-1 + z^2) - 
        q^22*z^2*(5 - 6*z + z^2) + q^12*(1 - 3*z + z^2) + 
        q^21*z^2*(2 + 2*z + z^2) + q^19*z*(-1 + 8*z + 3*z^2) + 
        q^18*z*(-1 - 4*z + 5*z^2) - q^23*z^2*(1 - 4*z + 5*z^2) - 
        q^16*(z + z^3))*R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q^9*(-6 + z) + q^8*(-5 + z) - q^7*(-3 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) + 2*q^5*(-1 + z) + 2*q^19*(-6 + z)*z^2 + 4*q^26*z^4 + 
        q^27*z^4 + 2*q^4*(1 + z) - q^2*(2 + z) + q^11*z*(3 + z) + 
        q^16*z^2*(5 + z) - q^21*z^3*(11 + z) + q^13*(-1 + 2*z) - 
        q^6*(1 + 2*z) - q^12*(2 + 3*z) - q^25*z^3*(1 + 5*z) + 
        q^15*(1 - 3*z - 8*z^2) + q^18*z*(5 + z - 5*z^2) - 
        q^17*z*(5 - 4*z + z^2) - q^10*(2 - 2*z + z^2) + 
        q^22*z^2*(7 - 5*z + 2*z^2) + 2*q^23*z^2*(-2 + z + 2*z^2) + 
        q^14*(1 + z + 3*z^2) - q^24*z^2*(1 - 5*z + 5*z^2) + 
        q^20*z*(-1 + 6*z + 12*z^2))*R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^2 - q*z + q^3*z + 2*q^12*z - 2*q^13*z + q^14*z^2)*
       R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}])/(q^3*(-1 + q^2)) - 
     ((-1 + q)*q^3*(1 + q)*z^2*(1 + q*z)*R2[{{1}, {{6, 0, 1}, {2, 1, 2}}}])/
      (-1 + q^5*z) + (z*(1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z - q^13*z^2 + 
        q^20*z^2 - q^15*(-1 + z)*z^2 - q^23*(-1 + z)^2*z^2 + q^17*z^3 + 
        q^27*(3 - 2*z)*z^3 - 2*q^24*z^4 + q^28*z^5 - q^14*z^2*(1 + z) + 
        q^16*z^2*(1 + z) + q^21*z^2*(1 + z) + q^22*z^2*(-1 + 2*z) + 
        q^25*z^3*(-1 + 2*z) - q^26*(z^3 + z^5))*
       R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) - (q^3*z^2*(-1 - q^2*(-2 + z) + q^11*(-1 + z)^2 - 
        q^6*z - q^7*z + q^14*(-2 + z)*z - q^8*z^2 - 2*q^15*z^2 - q^16*z^2 - 
        2*q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        2*q^12*z*(1 + z) - q^17*z*(1 + z) + q^23*z^2*(-3 + 2*z) + 
        q^4*(-1 + 2*z) - q^21*z^2*(1 + 2*z) + q^9*(1 + 3*z) + 
        q^20*z^2*(2 + 3*z) + q^19*z*(1 - z + z^2) + q^22*z^2*(1 + z + z^2) - 
        q^18*z*(-1 + 2*z + z^2) + q^10*(-2 + 2*z + 3*z^2))*
       R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q + q^2)*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{6, 0, 1}, {3, 1, 1}}}])/
      (q^6*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{6, 0, 1}, {3, 1, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (q^3*(1 + q + 3*q^6*z^2 + 2*q^10*z^3 + 2*q^5*z*(1 + z) - 
        q^8*z^2*(1 + z) - q^2*(1 + 2*z) + q^9*z^2*(-2 + 5*z) + 
        q^4*(z - 4*z^2) + q^3*(-1 + 2*z - 2*z^2) - q^7*z*(1 - 5*z + 3*z^2))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     q^8*z^2*(1 + q + q*z)*R2[{{1}, {{6, 0, 2}, {-1, 2, 0}}}] - 
     ((q^6 + z - 2*q^2*z + q^4*z + q*z^2 - 2*q^3*z^2 + q^5*z^2 - q^17*z^2 + 
        3*q^16*(-1 + z)*z^2 + q^21*z^3 + q^32*(1 - 2*z)^2*z^5 + q^33*z^6 - 
        4*q^34*z^7 - q^35*z^7 + q^26*z^4*(-1 + 2*z) + q^29*z^5*(-4 + 9*z) + 
        q^13*z^2*(8 - 3*z - 2*z^2) + q^19*z^3*(2 + 3*z - z^2) - 
        q^7*(-1 + z^2) - q^30*z^5*(2 + z^2) + q^31*z^5*(5 - 6*z + z^2) - 
        q^20*z^3*(-3 + 2*z + z^2) + q^22*z^3*(-3 + 2*z + z^2) + 
        q^23*z^3*(-1 + 3*z + z^2) + q^15*z^2*(-2 + 10*z + z^2) + 
        q^10*z*(1 - 3*z + 3*z^2) - q^12*z*(1 - 2*z + 3*z^2) + 
        q^14*z*(1 - z + 3*z^2) + q^18*(z^2 - 5*z^3) + 
        q^11*z*(1 + z + z^2 + 2*z^3) - q^8*(1 + 2*z + z^2 + 2*z^3) - 
        q^9*(1 - 2*z + z^2 + z^3 + z^4) + q^24*(z^4 - 4*z^5) + 
        q^27*(z^4 + 4*z^5 - 4*z^6) + q^28*(z^4 - 5*z^5 - 3*z^6))*
       R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/((-1 + q)*q^8*(1 + q)*z*
       (-1 + q^5*z)) - ((-1 + 2*q^2 - q^4 - q*z + 2*q^3*z - q^5*z + q^7*z - 
        q^14*z + q^9*(-1 + z)*z + q^17*(-1 + z)^2*z - q^11*z^2 + 
        3*q^21*(-1 + z)*z^2 + 2*q^18*z^3 - q^23*z^3 - q^22*z^4 - q^26*z^4 + 
        q^28*z^4 + q^8*z*(1 + z) - q^10*z*(1 + z) - q^15*z*(1 + z) + 
        q^16*(z - 2*z^2) + q^19*(z^2 - 2*z^3) + q^20*(z^2 + z^4))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/((-1 + q)*q^8*(1 + q)*
       (-1 + q^5*z)) - ((1 - 2*q^2 + 2*q^4 - q^6 + q^10*(-1 + z) + q*z - 
        2*q^3*z + 2*q^5*z - q^7*z - q^17*(-1 + z)*z + q^21*(5 - 8*z)*z^2 - 
        q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + q^27*z^4 - 
        q^12*(2 + 3*z) - q^18*z*(-2 + z^2) - q^23*z^2*(6 - 5*z + z^2) + 
        q^15*(1 - 3*z + z^2) + q^11*(-3 - z + z^2) - q^13*(-2 + 5*z + z^2) + 
        q^16*z*(-2 + 3*z + 2*z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2) - q^14*(-3 + 2*z + z^3) + q^22*(z^2 + z^4))*
       R2[{{1}, {{6, 0, 2}, {2, 1, 1}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q)*q^3*(1 + q)*z^2*(1 + q*z)*
       R2[{{1}, {{6, 0, 2}, {2, 2, 1}}}])/(-1 + q^5*z) - 
     (z*(1 - 2*q^2 + q^6 + q^8 - q^12*(-1 + z) + q*z - 2*q^3*z + q^7*z - 
        4*q^11*z - 2*q^16*z^2 + q^20*(2 - 7*z)*z^2 + q^18*(-5 + z)*z^2 + 
        4*q^21*z^3 + 3*q^25*z^4 + q^26*z^4 - q^24*z^3*(1 + z) + 
        q^9*(-3 + 2*z) + q^15*z*(-1 + 5*z) + q^22*z^2*(-4 + 7*z) + 
        q^14*(1 - 5*z - 2*z^2) + q^10*(-1 - z + z^2) + q^13*(1 + z + z^2) - 
        q^17*z*(-3 + 6*z + z^2) - q^23*z^2*(1 - 3*z + 2*z^2) + 
        q^19*z*(-1 + 9*z + 2*z^2))*R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 4*q^2 + q^3*(2 - 4*z) + q^7*(3 - 4*z) + 5*q^5*(-1 + z) + q*z - 
        q^9*(-1 + z)*z + 3*q^22*(2 - 3*z)*z^2 + 5*q^27*z^4 + q^28*z^4 + 
        2*q^8*(1 + z) + q^26*z^3*(1 + z) + q^4*(5 + 2*z) - 2*q^13*(1 + 3*z) - 
        q^6*(4 + 5*z) + q^17*z*(-5 + 4*z - 2*z^2) + 
        q^24*z^2*(-9 + 8*z - 2*z^2) + q^10*(3 + 2*z - z^2) + 
        q^14*z*(-2 - z + z^2) + q^23*z^2*(3 + 3*z + z^2) + 
        q^19*z*(9 - 6*z + 2*z^2) + q^11*(-5 + 5*z + 2*z^2) + 
        q^21*z*(-2 + 7*z + 2*z^2) + 2*q^20*z*(-1 - 2*z + 3*z^2) + 
        q^12*(-1 - z + 4*z^2) - q^25*z^2*(1 - 3*z + 6*z^2) - q^18*(z + z^3) + 
        q^15*(3 - 2*z - z^2 + z^3) - q^16*(-2 + 3*z + 6*z^2 + z^3))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}])/((-1 + q)*q^8*(1 + q)*
       (-1 + q^5*z)) - (z*(1 - q^2 + q*z - q^3*z + q^12*z - q^14*z - 
        q^16*z^2 - q^17*z^2 + q^19*z^2 + q^21*z^3)*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}])/(q^4*(-1 + q^5*z)) - 
     (z*(z - 2*q^2*z - q^6*z + 2*q^8*z + q^14*(3 - 4*z)*z + 
        2*q^13*(1 - 2*z)*z + q*z^2 - q^7*z^2 + q^21*(4 - 9*z)*z^3 - 
        q^24*(1 - 2*z)^2*z^3 - q^25*z^4 + 4*q^26*z^5 + q^27*z^5 + 
        2*q^4*(1 + z) + q^10*z*(-3 + 2*z) + q^5*z*(-1 + 2*z) + 
        q^16*z^2*(-1 + 3*z) - q^12*z*(2 + 3*z) + q^11*z*(-3 + z^2) - 
        2*q^3*(1 + z^2) + q^22*z^3*(2 + z^2) - q^23*z^3*(5 - 6*z + z^2) - 
        q^15*z*(-1 + z + z^2) + q^20*z^2*(-1 + 5*z + 3*z^2) + 
        q^19*z^2*(-1 - 4*z + 4*z^2) + q^18*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^2 + q^13*(2 - 3*z) + q^9*(-3 + z) - q^12*(-1 + z) - q*z + 
        q^3*z + q^5*z - 4*q^16*z + 2*q^17*(1 - 3*z)*z + q^6*z^2 + 
        q^26*(4 - 9*z)*z^3 + q^23*(2 - 5*z)*z^3 - q^29*(1 - 2*z)^2*z^3 - 
        q^30*z^4 + 4*q^31*z^5 + q^32*z^5 - q^7*(2 + z) + 
        2*q^15*z*(-1 + 3*z) - q^11*(1 + 4*z) + q^14*(1 - 2*z - 3*z^2) - 
        q^8*(-3 + z^2) + q^27*z^3*(2 + z^2) - q^22*z^2*(5 - 6*z + z^2) - 
        q^28*z^3*(5 - 6*z + z^2) + q^10*(-1 - z + z^2) + 
        q^21*z^2*(1 + 6*z + z^2) + q^19*z*(2 + 6*z + 3*z^2) + 
        q^24*z^2*(-1 - 7*z + 4*z^2) + q^18*z*(1 - 8*z + 5*z^2) + 
        q^25*z^2*(-1 + 7*z + 8*z^2) + q^20*(z - 3*z^2 - 10*z^3))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 0}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - (z*(1 + q + 2*q*z + 3*q^11*z + q^13*(-5 + z)*z - 
        q^7*(-1 + z)*z + 2*q^9*(-1 + z)*z + q^6*z^2 + 3*q^18*(1 - 2*z)*z^2 - 
        4*q^19*(-1 + z)*z^2 + 4*q^22*(1 - 2*z)*z^3 - q^25*(1 - 2*z)^2*z^3 - 
        q^26*z^4 + 4*q^27*z^5 + q^28*z^5 - q^14*z*(1 + z) + q^8*z*(2 + z) - 
        q^10*z*(2 + z) + 2*q^17*z^2*(-1 + 2*z) - 2*q^3*(1 + 2*z) + 
        q^5*(1 + 2*z) + q^4*(1 - 2*z - 2*z^2) + q^16*z*(1 - 7*z + z^2) - 
        q^24*z^3*(5 - 6*z + z^2) + q^15*z*(4 - 3*z + z^2) + 
        q^12*z*(-2 - 2*z + z^2) + q^2*(-2 + z + z^2) + 
        q^23*z^3*(2 + 2*z + z^2) + q^21*z^2*(-1 + 5*z + z^2) + 
        q^20*z^2*(-2 - 2*z + 3*z^2))*R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 + q^12 - q^8*(-5 + z) + q^9*(-4 + z) + 
        q^7*(-3 + z) - q*z + 2*q^3*z - 2*q^5*z + q^17*(4 - 3*z)*z + 
        2*q^20*(1 - 5*z)*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 + 
        q^15*z*(-1 + 4*z) - q^11*(1 + 4*z) + q^14*(1 - 3*z - 3*z^2) - 
        q^22*z^2*(5 - 6*z + z^2) + q^13*(2 - 3*z + z^2) - 
        q^16*z*(1 - z + z^2) + q^10*(-1 + z + z^2) + q^21*z^2*(2 + z + z^2) + 
        q^19*z*(-1 + 8*z + 3*z^2) + q^18*z*(-1 - 6*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2))*R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 2*q^2 + q*z - q^5*(-3 + z)*z - 2*q^15*z^2 + q^25*z^4 - 
        q^27*z^5 + q^29*z^5 + 2*q^24*z^3*(-1 + 2*z) - q^3*(1 + 3*z) + 
        2*q^20*z^2*(1 + 3*z) + q^10*(-2 + 4*z) + q^18*z*(-1 + 7*z) + 
        q^14*z*(1 + 7*z) + q^13*(1 - 3*z - 7*z^2) + q^9*(1 - 4*z^2) + 
        q^22*z^2*(3 + 2*z - 3*z^2) + q^21*z^2*(-2 + z - 2*z^2) + 
        q^16*z*(3 + z - z^2) - q^4*(-1 + 2*z + z^2) + 
        q^12*(2 - 3*z + 2*z^2) - q^8*(5 + 2*z + 2*z^2) + 
        q^23*z^2*(-3 + 3*z + 2*z^2) + q^6*(-1 + 3*z + 2*z^2) + 
        q^7*(4 - 3*z + 3*z^2) + q^17*z*(-4 - 3*z + 4*z^2) + 
        q^11*(1 - 2*z + 6*z^2) + q^19*(z - 2*z^2 - 11*z^3))*
       R2[{{1}, {{6, 1, 0}, {0, 2, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (q^8*z^2*(2 - 2*q + q^2*z)*
       R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}])/(-1 + q^2) - 
     (z*(-1 + q^2 - 2*q^9 - q*z + q^3*z + q^7*z - 2*q^11*z + 
        q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + q^16*z^2 + 
        2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4 - 
        q^10*(-1 + z^2) + q^8*(1 + z^2))*R2[{{1}, {{6, 1, 0}, {1, 1, 0}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - q^2 - q^5 + 3*q^7 + 2*q^8*(-3 + z) + q^12*(-3 + z) + q*z - 
        q^3*z - q^6*z + 3*q^26*z^4 + q^16*z^2*(5 + z) + q^15*(1 - 12*z^2) + 
        q^18*z*(5 + 4*z - 6*z^2) + q^24*z^2*(3 + 3*z - 4*z^2) + 
        q^25*z^2*(-3 + z - 3*z^2) + q^11*(2 + 4*z - 2*z^2) - 
        q^17*z*(5 - 4*z + z^2) + q^9*(8 - 2*z + z^2) - q^10*(4 + z + z^2) + 
        q^22*z^2*(8 - z + 2*z^2) + q^19*z*(-2 - 12*z + 3*z^2) + 
        q^23*z^2*(-4 - z + 3*z^2) + q^14*(1 - z + 3*z^2) + 
        q^13*(-1 + 2*z + 4*z^2) + q^20*z*(-1 + 5*z + 13*z^2) - 
        q^21*z*(-1 + 4*z + 13*z^2 + z^3))*R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (q^8*z^2*(2 - 2*q + q^2*z)*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}])/
      (-1 + q^2) - (q^2*z^2*(-1 + 4*q^3 + q^10*(-1 + z) - 2*q^2*z + 
        4*q^15*z + q^16*(2 - 3*z)*z + q^14*(-4 + z)*z + q^20*(-3 + z)*z^2 + 
        q^21*(-2 + z)*z^2 + q^22*z^3 - 2*q^23*z^3 - q^24*(-2 + z)*z^3 - 
        q^25*z^4 + q^26*z^4 + q^11*z*(1 + z) - q*(2 + z) + q^19*z^2*(2 + z) - 
        q^13*z*(6 + z) + q^18*z^2*(6 + z) - q^9*z*(1 + 2*z) + 
        q^5*(-2 + 3*z) - q^17*z*(1 + 3*z) + q^12*(1 + 4*z) + q^4*(2 + 4*z) + 
        q^7*(-2 - 2*z + z^2) + q^6*(-1 - z + z^2) - q^8*(-2 + 2*z + z^2))*
       R2[{{1}, {{6, 1, 0}, {1, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - q^6*z - q^7*z + q^17*z + q^14*(-1 + z)*z - 
        q^8*z^2 - q^13*z^2 + q^19*z^2 + q^21*(-2 + z)*z^2 - 
        q^18*(-1 + z)*z^2 + q^22*(-1 + z)*z^2 - q^23*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^15*z*(1 + z) - 
        q^12*z*(3 + z) + q^20*z^2*(3 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^16*(z - 2*z^2) + q^11*(1 - z + z^2) + 2*q^10*(-1 + z + z^2))*
       R2[{{1}, {{6, 1, 0}, {2, 1, 0}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - (q^2*z^2*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - 
        q^12*(-2 + z) - q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z - q^8*z + q^15*z - 
        q^10*(-1 + z)*z - q^18*(-1 + z)^2*z + q^12*z^2 + q^22*(3 - 2*z)*z^2 - 
        2*q^19*z^3 + q^23*z^4 - q^9*z*(1 + z) + q^11*z*(1 + z) + 
        q^16*z*(1 + z) + q^17*z*(-1 + 2*z) + q^20*z^2*(-1 + 2*z) - 
        q^21*(z^2 + z^4))*R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(-1 - q^2*(-2 + z) - 2*q^6*(-1 + z) - q^8*(-2 + z)*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^12*z^2 - q^13*z^2 - 
        2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^7*(1 + z) - q^5*(2 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^11*(1 - 3*z + z^2) + 2*q^10*(-1 + z + z^2))*
       R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 3*q^7 - q^2*(-2 + z) + q^10*(-2 + z) + 2*q^4*(-1 + z) + 
        q^8*(-1 + z) - 2*q^6*z + q^15*(2 - 5*z)*z + q^20*z^3 + q^25*z^4 + 
        2*q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - 2*q^5*(1 + z) + 
        q^11*(2 + z) + q^13*(-1 + 2*z) + q^16*z*(-1 + 2*z) + q^9*(1 + 2*z) - 
        q^21*z^2*(1 + 2*z) + q^14*(-2 + 5*z - 3*z^2) + 
        q^17*z*(-4 + 5*z - 2*z^2) + q^18*z*(4 + z^2) + q^12*(2 - 4*z + z^2) + 
        q^22*z^2*(2 - 2*z + z^2) - q^23*z^2*(1 + z + z^2) + 
        q^19*z*(1 - 5*z + 4*z^2) + q^24*(z^3 - 3*z^4))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - ((1 - q^2 + q^5*(-1 + z) + q*z - q^3*z - 
        12*q^15*(-1 + z)*z + 3*q^30*z^3 + 2*q^23*(-8 + z)*z^3 - 6*q^31*z^5 - 
        q^32*z^5 + q^6*z*(2 + z) + 4*q^16*z*(3 + z) + 2*q^29*z^4*(-4 + 3*z) + 
        q^13*z*(2 + 3*z) - q^14*(1 + 6*z) + q^24*z^2*(13 - 4*z - 5*z^2) + 
        q^18*z*(-8 + 19*z - 5*z^2) + q^17*z*(-7 + 17*z - 3*z^2) - 
        4*q^9*(-2 + z^2) + q^10*(-4 + 2*z + z^2) + q^19*z*(-9 + 4*z + z^2) - 
        q^27*z^3*(5 + 4*z + z^2) + q^11*(2 + 6*z + z^2) + 
        q^28*z^3*(6 - 3*z + 2*z^2) + q^12*(-1 - 2*z + 2*z^2) - 
        q^8*(6 + 3*z + 2*z^2) + q^7*(3 - 2*z + 3*z^2) + 
        q^22*z^2*(13 - 4*z + 4*z^2) - q^25*z^2*(7 + 2*z + 4*z^2) + 
        q^26*z^2*(-1 + 5*z^2) + q^20*z*(-1 - 4*z + 14*z^2) - 
        q^21*z*(-3 + 18*z + 12*z^2 + z^3))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - ((1 + q^3*(1 - 3*z) + q*(-1 + z) + q^9*(7 - 3*z)*z - 
        q^5*(-4 + z)*z + q^18*(-2 + z)*z - q^4*z^2 - 4*q^12*z^2 - 
        3*q^21*(-1 + z)*z^2 - 2*q^29*z^4 + 2*q^30*(1 - 4*z)*z^4 - 
        3*q^31*z^5 + q^32*z^5 - 3*q^13*z*(1 + z) - q^2*(2 + z) - 
        3*q^8*z*(1 + 2*z) + q^7*z*(-5 + 3*z) + q^11*z*(-4 + 3*z) + 
        2*q^16*z*(1 + 4*z) + q^10*z*(3 + 7*z) + q^20*z*(-1 + z - 4*z^2) + 
        q^24*z^2*(3 - 5*z - 3*z^2) + q^15*z*(5 + z - 3*z^2) - 
        q^22*z^2*(4 + z^2) - q^26*z^3*(5 - 2*z + z^2) - 
        q^14*z*(-1 + 3*z + z^2) + q^19*z*(-3 + 6*z + z^2) + 
        q^27*z^3*(7 - 7*z + 2*z^2) + q^17*z*(-1 + 5*z + 2*z^2) - 
        2*q^23*z^2*(1 - 5*z + 3*z^2) + q^6*(1 + 3*z + 4*z^2) + 
        q^28*z^3*(3 - 6*z + 7*z^2) + q^25*z^2*(1 - 8*z + 13*z^2))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) - (q^8*z^2*(1 - q^2*(-1 + z) + q*z + 2*q^4*z + 2*q^7*z - 
        2*q^8*z + q^9*z^2 - q^3*(2 + z))*R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}])/
      (-1 + q^2) - ((z - q^2*z + q*z^2 - q^11*(-2 + z)*z^2 + q^17*z^4 - 
        q^4*(1 + z) - q^15*z^3*(3 + z) - q^9*z*(1 + 3*z) + 
        q^10*z^2*(1 + 5*z) + q^16*z^3*(2 + 5*z) + q^7*z*(-1 + 7*z) + 
        q^8*z*(-3 + z - z^2) + q^5*(1 + 5*z - z^2) - q^3*(1 + z^2) + 
        q^12*z^2*(3 + z^2) - q^13*z^2*(4 - 2*z + z^2) + q^6*(1 - z + 3*z^2) - 
        q^14*z^2*(1 - 2*z + 5*z^2))*R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}])/
      (-1 + q^2) - ((-z - q^12*(-8 + z)*z - q^8*(-4 + z)*z - q*(-1 + z)*z - 
        2*q^5*(-1 + z)*z + 2*q^6*z^2 - q^17*z^2 + 2*q^23*(1 - 2*z)*z^4 - 
        3*q^27*z^5 - q^28*z^5 - 4*q^11*z*(1 + z) + q^2*z*(2 + z) + 
        q^26*z^4*(3 + z) + q^3*z*(-3 + 2*z) - q^7*(1 + 3*z) - 
        2*q^24*z^3*(1 + 3*z) - q^4*z*(2 + 3*z) + q^15*z*(-3 + 5*z) + 
        q^14*z*(-1 + z - 2*z^2) + q^10*z*(-3 + z^2) - 
        q^22*z^3*(6 - 9*z + z^2) + q^9*(1 - 3*z + z^2) + 
        q^13*z*(7 - 7*z + 2*z^2) + q^18*z^2*(-7 + 4*z + 2*z^2) + 
        q^19*z^2*(4 + 8*z + 3*z^2) + q^25*z^3*(1 - 3*z + 5*z^2) - 
        q^16*z*(1 - 4*z + 3*z^2 + z^3) + q^21*z^2*(1 - 3*z + 3*z^2 + z^3) + 
        q^20*(z^2 + 3*z^3 - 5*z^4))*R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 + q^15*(2 - 4*z) + q^3*(5 - 3*z) + q*(-2 + z) + 4*q^14*z + 
        q^18*(7 - 4*z)*z + q^12*(-6 + z)*z + q^21*(5 - 11*z)*z^2 + 
        4*q^27*(1 - 2*z)*z^3 - q^30*(1 - 2*z)^2*z^3 - q^31*z^4 + 4*q^32*z^5 + 
        q^33*z^5 - q^13*z*(1 + 2*z) + 5*q^22*z^2*(1 + 2*z) - q^2*(3 + 2*z) + 
        q^5*(-7 + 3*z) - 2*q^6*(1 + 3*z) - q^17*z*(9 + 4*z) + q^4*(3 + 5*z) + 
        q^24*z^2*(-1 + z - 4*z^2) + q^10*(-3 + z - 2*z^2) - 
        q^29*z^3*(5 - 6*z + z^2) - q^23*z^2*(7 - 5*z + z^2) + 
        q^28*z^3*(2 - z + z^2) + q^7*(5 - z + z^2) - q^9*(-2 + z + z^2) + 
        q^8*(-1 + 4*z + z^2) + q^11*(-1 + 2*z^2) + 
        q^19*z*(3 - 11*z + 4*z^2) + q^25*z^2*(-1 - 2*z + 5*z^2) + 
        q^16*(1 - 6*z + 8*z^2) + q^26*z^2*(-1 + 3*z + 9*z^2) + 
        q^20*(z + 3*z^2 - 2*z^3))*R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) + q^8*(2 - 3*z)*z + q^6*(-4 + z)*z - 
        q^16*(-1 + z)*z + q^21*(2 - 3*z)*z^2 - q^18*(-4 + z)*z^2 - 
        2*q^17*(-1 + z)*z^2 + 3*q^19*(-1 + z)*z^2 + 2*q^24*(1 - 3*z)*z^3 + 
        2*q^29*z^5 - 2*q^30*z^5 - 2*q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) - 
        3*q^7*z*(1 + z) - 2*q^13*z*(1 + z) + 2*q^25*z^3*(1 + z) - 
        q^15*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + q^4*(-1 + 3*z) + 
        q^20*z^2*(1 + 3*z) + q^5*(-1 + z^2) + q^22*z^2*(2 + z^2) - 
        q^26*z^3*(4 - 6*z + z^2) - 2*q^23*z^2*(1 - z + z^2) + 
        q^12*z*(-2 + z + z^2) + 2*q^10*(-1 + z + z^2) + 
        q^11*(1 + z + 2*z^2) + q^9*(1 + 2*z + 2*z^2) + 
        q^28*z^3*(1 - 2*z + 3*z^2))*R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 + 3*q^7 + q^6*(1 - 2*z) - q^9*(-8 + z) + q^5*(-2 + z) + 
        q*(-1 + z) - 2*q^3*(-1 + z) + 2*q^24*(3 - 2*z)*z^3 + 
        q^26*(-1 + z)*z^3 + 3*q^27*z^4 + 2*q^28*z^4 - q^2*(2 + z) - 
        q^12*(2 + z) + q^16*z^2*(3 + z) + q^11*z*(5 + z) + q^4*(1 + 2*z) + 
        q^15*(1 - 2*z - 11*z^2) + q^18*z*(3 + 4*z - 6*z^2) + 
        q^8*(-7 + z - z^2) - q^17*z*(5 - 3*z + z^2) + q^10*(-3 + 2*z + z^2) + 
        q^13*(-1 + 2*z^2) + q^19*z*(-1 - 15*z + 2*z^2) + 
        q^22*z^2*(7 - 5*z + 2*z^2) - 2*q^25*z^2*(2 - 3*z + 3*z^2) + 
        q^14*(1 - z + 3*z^2) + q^23*z^2*(-2 - 3*z + 4*z^2) + 
        q^20*z*(1 - z + 15*z^2) - q^21*z*(-1 + z + 8*z^2 + z^3))*
       R2[{{1}, {{6, 1, 1}, {0, 2, 1}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + q^2 - 2*q^9 - q*z + q^3*z + q^7*z - 
        2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + q^16*z^2 + 
        2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4 - 
        q^10*(-1 + z^2) + q^8*(1 + z^2))*R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q^2 + q^7*(4 - 3*z) + q^5*(-3 + z) - q^3*(-1 + z) + q*z + 
        4*q^27*z^4 + q^28*z^4 + q^4*(1 + z) - q^10*(4 + z) - q^12*(5 + z) - 
        q^6*(2 + 3*z) + q^26*z^3*(-1 + 4*z) + q^15*(3 - 12*z^2) + 
        q^18*z*(5 + 4*z - 7*z^2) + q^11*(1 + 4*z - 2*z^2) + q^9*(8 + z^2) - 
        q^17*z*(7 - 10*z + z^2) + 2*q^22*z^2*(6 - 6*z + z^2) - 
        q^8*(5 - 3*z + z^2) - 3*q^24*z^2*(1 - 3*z + 2*z^2) + 
        q^19*z*(3 - 14*z + 3*z^2) + q^13*(-2 + z + 3*z^2) + 
        q^14*(2 - 3*z + 4*z^2) + q^23*z^2*(-3 + z + 4*z^2) + 
        3*q^20*z*(-1 + z + 6*z^2) - q^25*z^2*(1 - 3*z + 7*z^2) + 
        q^16*(1 - 2*z + 2*z^2 + z^3) - q^21*z*(1 - 2*z + 11*z^2 + z^3))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 - q^2*(-2 + z) + q^11*(-1 + z)^2 - q^6*z - 
        q^7*z + q^14*(-2 + z)*z - q^8*z^2 - 2*q^15*z^2 - q^16*z^2 - 
        2*q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        2*q^12*z*(1 + z) - q^17*z*(1 + z) + q^23*z^2*(-3 + 2*z) + 
        q^4*(-1 + 2*z) - q^21*z^2*(1 + 2*z) + q^9*(1 + 3*z) + 
        q^20*z^2*(2 + 3*z) + q^19*z*(1 - z + z^2) + q^22*z^2*(1 + z + z^2) - 
        q^18*z*(-1 + 2*z + z^2) + q^10*(-2 + 2*z + 3*z^2))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (q^2*z^2*(-1 + 2*q^2 - q^4 + q^8 + q^10 + 
        q^9*(-2 + z) - q*z + 2*q^3*z - q^5*z - 2*q^11*z + q^13*(-1 + z)*z - 
        q^15*(-1 + z)*z - q^14*z^2 + q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + 
        q^21*z^3 - q^23*z^4 + q^25*z^4)*R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 - q*z + 2*q^3*z - 2*q^5*z + q^7*z - q^9*z - 
        5*q^17*z + 4*q^18*z - 3*q^16*z^2 + q^27*(-2 + z)*z^3 - 
        2*q^31*(-1 + z)*z^4 - q^32*z^5 + q^33*z^5 - q^28*z^3*(2 + z) - 
        q^30*z^3*(3 + z) + q^15*z*(5 + z) + q^14*(-3 + z - z^2) + 
        3*q^19*z*(2 + z - z^2) + q^11*(3 + 2*z - z^2) - 
        q^13*(3 - 4*z + z^2) + q^23*z^2*(3 - 2*z + z^2) + 
        q^25*z^2*(6 - z + z^2) - q^10*(-1 + z + z^2) + 
        q^29*z^3*(1 + z + z^2) + q^12*(2 + 2*z + z^2) - 
        q^22*z^2*(-5 + 3*z + z^2) + q^24*z^2*(-5 - z + 2*z^2) + 
        q^26*z^2*(1 + 2*z + 2*z^2) - q^20*z*(1 + 4*z + 3*z^2) + 
        q^21*z*(-2 - 5*z + 4*z^2))*R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     ((1 + q + q^2)*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{6, 1, 1}, {2, 1, 0}}}])/
      (q^6*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^6*z + q^18*(3 - 2*z)*z + 
        q^16*(-4 + z)*z + 2*q^24*(-2 + z)*z^2 + 2*q^23*(-1 + z)*z^2 + 
        q^27*(2 - 7*z)*z^3 + q^28*(-1 + z)*z^4 + 3*q^32*z^5 + 2*q^33*z^5 + 
        q*(1 + z) - 2*q^3*(1 + z) + q^5*(1 + z) + q^7*z*(1 + z) - 
        2*q^14*z*(1 + z) + 2*q^22*z^2*(3 + z) - q^13*(1 + 3*z) + 
        q^12*z*(2 + 3*z) - q^21*z^2*(2 + 5*z) + q^29*z^3*(-4 + 7*z) + 
        q^26*z^3*(6 + 7*z) + q^30*z^3*(-4 + 3*z - 4*z^2) + 
        q^9*(1 - 4*z - 3*z^2) + q^10*(1 + 2*z - 3*z^2) + 
        q^15*(1 + 4*z - 2*z^2) + q^19*z*(6 - 9*z + z^2) + 
        q^20*z*(2 - 6*z + z^2) + q^8*(-1 - 3*z + z^2) + 
        q^17*z*(-8 - 2*z + z^2) + q^11*(-1 + 5*z + 3*z^2) + 
        q^25*z^2*(2 - 4*z + 5*z^2) + q^31*(z^4 - 2*z^5))*
       R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + q^2 - q*z + q^3*z - q^6*z + 2*q^8*z - 
        q^10*z - 2*q^12*z + q^13*z - q^17*(-2 + z)*z + q^14*(-1 + z)*z - 
        q^7*z^2 + 2*q^9*z^2 - q^11*z^2 + q^22*(3 - 4*z)*z^2 - 
        q^29*(-1 + z)*z^4 + 4*q^30*z^5 + 2*q^31*z^5 + q^26*z^4*(2 + z) + 
        3*q^20*z^2*(1 + 2*z) - q^16*z*(1 + 3*z) - q^25*z^3*(1 + 8*z) - 
        q^27*z^3*(5 - 7*z + z^2) + q^15*z*(-2 - 2*z + z^2) - 
        q^21*z^2*(-1 + 2*z + z^2) - q^18*z*(-2 + 3*z + z^2) - 
        q^28*z^3*(1 - 2*z + 5*z^2) + q^24*z^2*(-1 + 8*z + 5*z^2) + 
        q^23*z^2*(-1 + 6*z^2) + q^19*(z - 8*z^2 - 4*z^3))*
       R2[{{1}, {{6, 1, 1}, {2, 1, 2}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) + (q^3*z^2*(1 - 2*q^2 + q^6 + q*z - 2*q^3*z + q^7*z - 
        q^8*z + 4*q^14*z - q^15*z + q^11*(-1 + z)*z - q^18*(-1 + z)^2*z - 
        3*q^22*(-1 + z)*z^2 + q^23*z^4 - 2*q^19*z^2*(1 + z) + q^10*(2 + z) + 
        q^20*z^2*(-1 + 2*z) + q^16*z*(-1 + 3*z) + q^17*z*(-1 + 3*z) - 
        q^9*(2 + z^2) - q^21*z^2*(-1 + z + z^2))*
       R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*q^6*(1 + q)*z^2*(1 + q*z)*R2[{{1}, {{6, 1, 1}, {3, 2, 1}}}])/
      (-1 + q^5*z) - (q^7*z^2*(-1 - q^2*(-2 + z) - 2*q^6*(-1 + z) - 
        q^8*(-2 + z)*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^12*z^2 - 
        q^13*z^2 - 2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - 
        q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^7*(1 + z) - 
        q^5*(2 + z) + q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^11*(1 - 3*z + z^2) + 2*q^10*(-1 + z + z^2))*
       R2[{{1}, {{6, 1, 1}, {3, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((q^6 + z - q^2*z + q^7*z - q^11*z + q*z^2 - q^3*z^2 + q^9*z^2 - 
        q^12*z^2 - q^14*z^3 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}])/(q^4*(-1 + q^5*z)) + 
     (z*(-1 + 3*q^7 - q^2*(-2 + z) + q^10*(-2 + z) + 2*q^4*(-1 + z) + 
        q^8*(-1 + z) - 2*q^6*z + 3*q^18*z - q^17*(-1 + z)^2*z - 2*q^23*z^3 - 
        2*q^24*z^4 + 2*q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - 2*q^5*(1 + z) + 
        q^11*(1 + z) + q^9*(1 + 2*z) + q^13*(-1 + 3*z) + q^16*(-1 + 4*z) + 
        q^21*(z - 5*z^2) + q^14*(2 + z - 2*z^2) + q^12*(1 - 3*z + z^2) + 
        q^20*z*(1 + 4*z + z^2) + q^19*z*(-3 + 2*z^2) - 
        q^15*(1 + 2*z + 4*z^2))*R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 3*q^7 - q^2*(-2 + z) + q^10*(-2 + z) + 2*q^4*(-1 + z) + 
        q^8*(-1 + z) - 2*q^6*z + q^18*(3 - 2*z)*z - 3*q^15*z^2 + q^16*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 - q^17*(-1 + z)*z^2 + q^22*(-1 + z)*z^2 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - 2*q^5*(1 + z) + q^11*(2 + z) + 
        q^9*(1 + 2*z) + q^13*(-1 + 3*z) + q^14*(-1 + z - 2*z^2) + 
        q^19*z*(-1 + z^2) + q^12*(1 - 3*z + z^2) + q^24*(z^2 - z^4))*
       R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - q^8*z^2*R2[{{1}, {{6, 1, 2}, {0, 1, 0}}}] - 
     (q^2*z^2*(-1 + q^2 - q^7 - q*z + q^3*z + q^12*z - q^8*(1 + z) + 
        q^13*z*(1 + z))*R2[{{1}, {{6, 1, 2}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     q^8*z^2*(1 + q*z)*R2[{{1}, {{6, 1, 2}, {1, 1, 0}}}] - 
     (q^2*z^2*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 5*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z - q^18*(-1 + z)*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^22*z^2*(2 + z^2) - 
        q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 2*z + z^2) + q^20*z*(-1 + 4*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + q^16*z^3*(1 + q*z)*
      R2[{{1}, {{6, 1, 2}, {2, 2, 1}}}] + 
     (z*(-1 + 2*q^2 - q^4 - q*z + 2*q^3*z - q^5*z - q^11*z - q^12*z + 
        4*q^13*z - q^14*(-1 + z)*z + 3*q^16*(-1 + z)*z - q^19*z^2 + 
        3*q^20*(1 - 2*z)*z^2 + q^21*(3 - 2*z)*z^2 + 2*q^18*(-2 + z)*z^2 - 
        q^22*(-1 + z)^2*z^2 - 2*q^23*z^4 + q^24*z^4 + 2*q^25*z^4 + 
        q^15*z*(-3 + 4*z) + q^17*z*(1 - z + z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((-1 - 2*q^2*(-1 + z) - 2*q^12*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 - q^17*(-1 + z)*z^2 - q^23*(-1 + z)*z^3 + q^28*z^5 - 
        q^31*z^5 - q*(1 + z) + q^8*z*(1 + z) + q^29*z^4*(1 + z) - 
        q^6*z*(3 + z) + 2*q^19*z^2*(1 + 2*z) + q^4*(-1 + 4*z) - 
        q^24*z^3*(2 + 5*z) + q^26*z^3*(-1 + z - 2*z^2) + q^7*(z - 2*z^2) + 
        q^22*z^2*(-4 + z - z^2) + q^3*(2 + 2*z - z^2) + q^14*z*(-2 + z^2) + 
        q^11*(1 + z^2) - q^25*z^3*(3 + z^2) + q^27*z^3*(4 + z^2) + 
        q^9*(1 + z + z^2) + q^20*z^2*(5 + z + z^2) + q^10*(-2 + 2*z + z^2) + 
        q^5*(-1 - 2*z + 2*z^2) + q^21*z^2*(-1 + z + 2*z^2) + 
        q^16*(z - 2*z^2 - 2*z^3))*R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^2 + q^5 - q*z + q^3*z + q^7*z - q^10*z - q^12*z^2 - 
        q^19*z^3 + q^24*z^4 + q^6*(1 + z) - q^11*z*(1 + z))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 2}}}])/(q^6*(-1 + q^5*z)) + 
     (z*(1 + q*z)*(-1 + q^2 + q^8*z - q^10*z - q^13*z + q^18*z^2)*
       R2[{{1}, {{6, 2, 0}, {0, 1, 0}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{1}, {{6, 2, 0}, {0, 1, 1}}}])/
      (q^5*(-1 + q^5*z)) - (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - 
        q^7*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 
        2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^9 + q^11 - q^2*(-2 + z) + q^10*(-2 + z) - q^6*z - 2*q^12*z + 
        q^14*(-1 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + q^17*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z))*
       R2[{{1}, {{6, 2, 0}, {0, 2, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + (q^2*z^2*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - 
        q^12*(-2 + z) - q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*
       R2[{{1}, {{6, 2, 0}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     (q^9*z^2*(2 - 2*q + q^2*z)*R2[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/
      (-1 + q^2) + (z*(1 + q^7 + q^15 + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^20*z - q^18*(-3 + z)*z + q^11*z^2 + 2*q^17*z^2 + 4*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - 2*q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(4 + z) + 
        q^4*(1 + 2*z) - q^13*(1 + z^2))*R2[{{1}, {{6, 2, 1}, {-1, 0, 1}}}])/
      ((-1 + q)*q^6*(-1 + q^5*z)) - 
     (q^6*z*(1 - q^3*(-1 + z)^2 + q^7*(3 - 2*z)*z - 2*q^4*z^2 + q^8*z^3 + 
        q*(1 + z) + q^2*(-1 + 2*z) + q^5*z*(-1 + 2*z) - q^6*(z + z^3))*
       R2[{{1}, {{6, 2, 1}, {-1, 0, 2}}}])/(-1 + q^2) + 
     (z*(-1 + q + q^6 + q^5*(1 - 2*z) + 2*q^3*(-1 + z) - q*z - q^7*z^2 - 
        8*q^20*(-1 + z)*z^2 + q^26*z^4 - 2*q^4*(1 + z) + q^24*z^3*(1 + z) + 
        q^2*(2 + z) + q^25*z^3*(-2 + 3*z) + q^15*z*(-3 + 6*z - 2*z^2) + 
        q^8*(1 + z - z^2) + 4*q^18*z*(-1 + z^2) - q^22*z^2*(9 - 10*z + z^2) + 
        q^17*z*(8 - 8*z + z^2) + q^11*(-1 - 4*z + z^2) - 
        q^16*z*(-6 + 3*z + z^2) + q^9*(-1 + 4*z + z^2) + 
        q^21*z^2*(-5 + 5*z + z^2) + q^19*z*(-1 + 8*z + 2*z^2) + 
        q^10*(-3 - z + 3*z^2) - q^23*z^2*(-2 + z + 4*z^2) + 
        q^12*(1 - 2*z + z^3) + q^13*(2 - z^2 + z^3) - 
        q^14*(-1 + 8*z + 6*z^2 + z^3))*R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^4*(1 - 4*z) + q^2*(-2 + z) - 3*q^8*z + 4*q^18*z^2 + 
        q^22*(7 - 8*z)*z^2 - q^15*(-3 + z)*z^2 + q^29*(3 - 10*z)*z^4 - 
        q^32*(1 - 2*z)^2*z^4 - q^33*z^5 + 4*q^34*z^6 + q^35*z^6 + q*(1 + z) - 
        2*q^3*(1 + z) + 2*q^12*z*(1 + z) + q^6*z*(6 + z) + 
        q^17*z^2*(3 + 2*z) + q^7*z*(-1 + 5*z) + q^28*z^3*(-1 + 5*z) + 
        q^10*(2 - 2*z - 3*z^2) + q^21*z^2*(3 + z - 3*z^2) + 
        q^5*(1 + 2*z - 2*z^2) + q^30*z^4*(2 + z^2) - 
        q^31*z^4*(5 - 7*z + z^2) + q^25*z^3*(11 - 2*z + z^2) - 
        q^14*z*(-2 + z + z^2) - q^20*z^2*(15 + z + z^2) + 
        q^19*z^2*(-5 + 2*z^2) + q^16*z*(-1 + 2*z^2) + 
        q^13*z*(1 - z + 2*z^2) + q^23*z^2*(1 - 9*z + 3*z^2) + 
        q^26*z^3*(2 - 7*z + 3*z^2) + q^27*z^3*(-5 - 3*z + 3*z^2) + 
        q^9*(-1 - z - 3*z^2 + z^3) - q^11*(1 + z^2 + 2*z^3) + 
        q^24*(z^3 + 4*z^4 - z^5))*R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q + 2*q*z - q^7*z - q^8*(-2 + z)*z + q^16*(5 - 6*z)*z^2 - 
        q^18*(-3 + z)^2*z^2 - q^28*z^5 + q^31*z^5 + q^6*z*(1 + z) - 
        q^29*z^4*(1 + z) - q^13*z*(1 + z)^2 + q^5*(1 + 2*z) - q^3*(2 + 3*z) + 
        q^15*z^2*(5 + 3*z) + q^19*z^2*(2 + 3*z - 5*z^2) + 
        q^25*z^3*(5 + 4*z - 5*z^2) + q^12*z*(4 + z - 2*z^2) + 
        4*q^27*z^3*(-1 + z^2) + q^9*(-1 - 6*z + z^2) + q^2*(-2 + z + z^2) - 
        q^4*(-1 + 2*z + z^2) + q^14*z*(1 + 3*z + z^2) + 
        q^17*z^2*(1 + 9*z + z^2) + q^23*z^3*(10 - 3*z + 2*z^2) + 
        q^20*z^2*(-5 - 12*z + 3*z^2) + q^24*z^3*(-1 + 2*z + 3*z^2) + 
        q^21*z^2*(-1 + 2*z + 9*z^2) + q^10*(2 + 4*z - 2*z^2 + z^3) - 
        q^11*(1 + 3*z + 2*z^2 + z^3) - q^22*z^2*(-4 + 5*z + 15*z^2 + z^3) + 
        q^26*(z^3 - 2*z^4 - 2*z^5))*R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - q^11*z^2*(1 + 2*q*z + q^2*z)*
      R2[{{1}, {{6, 2, 1}, {-1, 2, 2}}}] + 
     (q^10*z^2*(2 - 2*q + q^2*z)*R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/
      (-1 + q^2) + (z*(-1 + 2*q^2 - 2*q^4 + q^6 + q^13*(2 - 4*z) - 
        q^8*(-5 + z) + q^9*(-4 + z) + q^7*(-3 + z) - q*z + 2*q^3*z - 
        2*q^5*z - 3*q^17*(-1 + z)*z + q^24*(-3 + z)*z^2 - 
        q^22*(-2 + z)^2*z^2 - 4*q^23*(-1 + z)*z^3 + 4*q^25*z^4 + q^26*z^4 + 
        3*q^19*z^2*(2 + z) + q^15*z*(-1 + 4*z) + q^14*(1 - 3*z - 4*z^2) + 
        q^11*(-1 - 3*z + z^2) + q^12*(1 - z + z^2) - q^16*z*(1 - z + z^2) + 
        q^10*(-1 + 2*z + z^2) + q^21*z^2*(2 + 3*z + z^2) + 
        q^18*z*(-2 - 7*z + 5*z^2) + q^20*(z - 9*z^3))*
       R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 + q^5 - q^7 - q^2*(-1 + z) - q^8*(-1 + z) + q^10*(-1 + z) + 
        q^4*z + q^6*z + q^15*(3 - 2*z)*z + q^16*z^3 - q*(1 + z) + 
        q^3*(1 + z) + q^9*(1 + z) + q^13*z*(-1 + 3*z) + q^12*(z - 2*z^2) + 
        q^11*(-1 + 2*z - 2*z^2) - q^14*(z + z^3))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q + q^5*(2 - 3*z) + q^13*(1 - 2*z) + 2*q^3*(-1 + z) - 
        3*q^10*(-1 + z) - q*z + 2*q^27*z^4 + q^30*z^5 + q^31*z^5 - 
        2*q^4*(1 + z) + q^2*(2 + z) + q^17*z^2*(-5 + 2*z) - 
        q^11*z*(7 + 2*z) - q^26*z^3*(3 + 4*z) + q^20*z*(2 - 9*z - 11*z^2) + 
        q^23*z^2*(11 - 6*z - 2*z^2) + q^12*(3 + 5*z - 2*z^2) + 
        2*q^19*z*(1 + 6*z - 2*z^2) + q^6*(1 + z - z^2) - q^14*(2 + z^2) - 
        q^7*(3 - 3*z + z^2) - q^16*z*(-6 + z + z^2) - 
        q^29*z^3*(-3 + z + z^2) - 3*q^22*z^2*(1 + z + z^2) + 
        q^25*z^2*(2 + z + z^2) + q^9*(-8 + z + 2*z^2) + q^8*(6 + z + 2*z^2) + 
        q^18*z*(-9 + 4*z + 4*z^2) + q^24*z^2*(-6 + z + 5*z^2) + 
        q^15*(-1 + 3*z + 9*z^2) + q^21*z*(-1 - z + 13*z^2 + z^3) - 
        q^28*(z^3 + z^5))*R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 + q^3*(1 - 2*z) + q*(-1 + z) + q^9*(3 - 4*z)*z - q^5*z^2 + 
        3*q^7*z^2 - 2*q^13*z^2 + q^22*(2 - 5*z)*z^2 + 2*q^23*(-2 + z)*z^2 - 
        q^16*(-1 + z)*z^2 + q^27*z^4 + q^29*(-3 + z)*z^4 - 
        2*q^30*(-1 + z)*z^4 - 2*q^31*z^5 + q^32*z^5 - 2*q^12*z*(1 + z) + 
        q^18*z*(1 + z) - q^2*(2 + z) - q^14*z*(2 + z) - q^8*z*(4 + z) + 
        q^17*z^2*(4 + z) + 2*q^11*z*(-1 + 2*z) + q^26*z^3*(-5 + 3*z) + 
        q^6*(1 + 3*z) + q^10*z*(4 + 3*z) + q^24*z^2*(1 + 6*z) - 
        q^21*z^2*(-5 + z^2) + q^28*z^3*(2 - z + z^2) - 
        q^15*z*(-3 + z + z^2) + q^25*z^2*(1 - 4*z + 2*z^2) + 
        q^20*z*(-1 - z + 2*z^2) - q^19*z*(1 + z + 3*z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 + 2*q^2 + q^9*(-8 + z) - q^10*(-4 + z) + 
        q^4*(-2 + z) - q^6*(-1 + z) + 2*q^7*(-1 + z) - q*z - 
        q^26*(-3 + z)*z^3 - q^27*(-3 + z)*z^3 + q^28*z^5 - q^30*z^5 + 
        q^33*z^5 - q^31*z^4*(1 + z) + q^3*(1 + 2*z) - q^5*(1 + 2*z) + 
        q^29*z^3*(-4 + 3*z) - q^13*z*(2 + 3*z) - q^11*(3 + 5*z) + 
        q^14*(-1 + 2*z - 3*z^2) + q^22*z^2*(-13 + z - 2*z^2) + 
        q^19*z*(2 + 13*z - 2*z^2) + q^8*(6 + z^2) + q^17*z*(5 - 2*z + z^2) - 
        q^12*(-5 + z + z^2) - q^16*z*(-2 + 5*z + z^2) + 
        2*q^18*z*(-3 - z + 3*z^2) + q^24*z^2*(1 - 8*z + 4*z^2) + 
        q^25*z^2*(3 - 3*z + 4*z^2) - q^23*z^2*(-6 + z + 4*z^2) + 
        q^15*(-1 + z + 11*z^2) + q^20*(z - 4*z^2 - 12*z^3) + 
        q^21*z*(-1 + z + 12*z^2 + z^3))*R2[{{1}, {{6, 2, 1}, {0, 2, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - (-1 + q)*q^7*(1 + q)*z^2*
      (1 + q*z)*R2[{{1}, {{6, 2, 1}, {1, 0, 1}}}] + 
     q^9*z^2*(2 - 2*q + q^2*z)*R2[{{1}, {{6, 2, 1}, {1, 0, 2}}}] - 
     (q^2*z^2*(-1 - 2*q^5 - 3*q^7 + q^13*(2 - 5*z) + q^2*(1 - 2*z) - 
        q^8*(-3 + z) + q^9*(-1 + z) - 2*q^12*(-1 + z) + 4*q^4*z - 2*q^6*z - 
        3*q^11*z - 3*q^17*(-1 + z)*z + 4*q^25*z^4 + 3*q^26*z^4 + 
        3*q^15*z*(1 + z) - q*(2 + z) + q^3*(4 + z) + q^14*(1 - 8*z - 3*z^2) - 
        q^22*z^2*(5 - 8*z + z^2) + q^10*(-4 + z + z^2) + 
        q^21*z^2*(-2 + 2*z + z^2) - q^16*z*(-2 + 3*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2) + q^20*(z^2 - 8*z^3) + q^24*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q^2 - q*z + q^3*z - q^7*z + q^12*(-2 + z)*z + 
        3*q^24*(1 - 2*z)*z^2 - q^31*(-1 + z)*z^4 + 4*q^32*z^5 + 2*q^33*z^5 + 
        q^28*z^4*(2 + z) + 2*q^11*z*(-1 + 2*z) + q^19*z*(2 + 5*z) + 
        q^22*z^2*(3 + 7*z) - q^27*z^3*(1 + 9*z) + q^16*z*(-1 + z - 2*z^2) + 
        q^13*z*(-1 + z^2) - q^29*z^3*(5 - 7*z + z^2) + 
        q^18*z*(-1 - 3*z + z^2) + q^14*z*(-4 - 2*z + z^2) + 
        q^17*z*(-2 - z + z^2) - 2*q^9*(1 - z + z^2) - q^8*(-1 + 2*z + z^2) - 
        q^15*z*(-4 + 3*z + z^2) + q^10*(1 + 4*z + z^2) - 
        q^20*z*(-2 + 7*z + z^2) - q^21*z*(-1 + 10*z + z^2) + 
        q^26*z^2*(-1 + 10*z + 4*z^2) - q^30*z^3*(1 - 2*z + 5*z^2) + 
        q^25*z^2*(-1 + 7*z^2) + q^23*(z^2 - 2*z^3 - 2*z^4))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - q^2 - q^5 + 3*q^7 - 3*q^12 + 2*q^8*(-3 + z) + 
        q*z - q^3*z - q^6*z + 3*q^26*z^4 + q^16*z^2*(5 + z) + 
        q^15*(1 - 11*z^2) + q^18*z*(5 + 4*z - 5*z^2) + 
        q^24*z^2*(3 + 3*z - 4*z^2) + q^25*z^2*(-3 + z - 3*z^2) + 
        q^11*(2 + 4*z - 2*z^2) - q^17*z*(5 - 5*z + z^2) + 
        q^9*(8 - 2*z + z^2) - q^10*(4 + z + z^2) + q^22*z^2*(8 - z + 2*z^2) + 
        q^14*(1 + 3*z^2) + q^19*z*(-2 - 13*z + 3*z^2) + 
        q^23*z^2*(-4 - z + 3*z^2) + q^13*(-1 + 2*z + 3*z^2) + 
        q^20*z*(-1 + 5*z + 12*z^2) - q^21*z*(-1 + 4*z + 13*z^2 + z^3))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - (q^16*z^3*(2 - 2*q + q^2*z)*
       R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}])/(-1 + q^2) - 
     (q^13*z^2*(1 + q^2*z - q^4*z + q^5*(-2 + z)*z + q^6*z^2 - q*(1 + z) + 
        q^3*z*(3 + z))*R2[{{1}, {{6, 2, 1}, {1, 2, 2}}}])/(-1 + q) + 
     (z*(-1 - q^2*(-2 + z) - q^6*z - q^7*z + q^14*(-2 + z)*z - 
        q^16*(-1 + z)*z - 2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + 
        q^22*z^3 - q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - 
        q^5*(1 + z) - q^8*z*(1 + z) - q^12*z*(2 + z) + q^20*z^2*(2 + z) + 
        q^4*(-1 + 2*z) + q^9*(1 + 2*z - z^2) + q^11*(1 - z + 2*z^2) + 
        q^10*(-2 + 3*z + 2*z^2))*R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(-1 - q^2*(-2 + z) - 2*q^6*(-1 + z) - q^8*(-2 + z)*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^12*z^2 - q^13*z^2 - 
        2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^7*(1 + z) - q^5*(2 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^11*(1 - 3*z + z^2) + 2*q^10*(-1 + z + z^2))*
       R2[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 - 2*q^2 + q^6 + q*z - 2*q^3*z + q^7*z - q^8*z + q^10*z + 
        q^15*z - q^18*(-1 + z)^2*z - q^9*z^2 + q^11*z^2 + 
        q^22*(3 - 2*z)*z^2 - 2*q^19*z^3 + q^23*z^4 + q^16*z*(1 + z) + 
        q^17*z*(-1 + 2*z) + q^20*z^2*(-1 + 2*z) - q^21*(z^2 + z^4))*
       R2[{{1}, {{6, 2, 1}, {2, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     q^8*(1 + q)*z^2*(1 + q*z)*R2[{{1}, {{6, 2, 2}, {-1, 0, 1}}}] - 
     q^11*z^3*R2[{{1}, {{6, 2, 2}, {-1, 1, 0}}}] - 
     (q^2*(-(q^8*(-1 + z)^2*z) + z^2 + q^9*(8 - 3*z)*z^2 + q*z^3 - 
        q^16*(-1 + z)*z^3 - 2*q^17*z^4 + q^21*(4 - 9*z)*z^4 - 
        q^24*(1 - 2*z)^2*z^4 - q^25*z^5 + 4*q^26*z^6 + q^27*z^6 - 
        2*q^12*z^2*(2 + z) + q^6*(z - 5*z^2) + q^2*(1 - 2*z^2) + 
        q^22*z^4*(2 + z^2) + q^13*z^2*(2 - 6*z + z^2) - 
        q^23*z^4*(5 - 6*z + z^2) - q^15*z^2*(-1 + 3*z + z^2) + 
        q^11*z^2*(-6 + 8*z + z^2) + q^4*(-1 - 2*z + 2*z^2) + 
        q^14*z^2*(4 - 8*z + 3*z^2) + q^10*z*(1 - 3*z + 3*z^2) + 
        q^20*z^3*(-1 + 5*z + 3*z^2) + q^19*z^3*(-1 - 4*z + 4*z^2) + 
        q^3*(1 - 2*z^3) + q^7*(z + z^2 - z^3) + 
        q^5*(-1 + 2*z - 2*z^2 + 2*z^3) + q^18*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z^2*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 4*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^18*(z - 2*z^2) + 
        q^22*z^2*(2 + z^2) - q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R2[{{1}, {{6, 2, 2}, {-1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*z^2*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 4*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^18*(z - 2*z^2) + 
        q^22*z^2*(2 + z^2) - q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 5*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + q^17*z + 3*q^18*z + 
        q^21*(5 - 6*z)*z^2 + 2*q^26*z^4 + 2*q^27*z^3*(1 + z) + 
        q^28*z^3*(1 + 2*z) + q^16*z*(-2 + 3*z) - q^12*(2 + 3*z) - 
        q^23*z^2*(8 - 3*z + z^2) + q^11*(-3 - z + z^2) + 
        q^22*z^2*(-1 - z + z^2) - q^15*(-1 + 3*z + z^2) - 
        q^25*z^2*(-1 + 3*z + z^2) + q^19*z*(-1 - 3*z + 4*z^2) - 
        q^24*z^2*(1 - 3*z + 4*z^2) + q^20*z*(-2 + 7*z + 4*z^2))*
       R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - R2[{{2}, {{-1, 1, 1}, {0, 0, 1}}}]/(-1 + q) - 
     (q*R2[{{2}, {{-1, 1, 2}, {0, 0, 1}}}])/(-1 + q) - 
     R2[{{2}, {{-1, 2, 0}, {0, 0, 1}}}]/(1 - q) + 
     (q*R2[{{2}, {{-1, 2, 1}, {0, 0, 1}}}])/(-1 + q) - 
     q*R2[{{2}, {{-1, 2, 1}, {0, 0, 2}}}] - 
     R2[{{2}, {{0, 1, 1}, {0, 0, 1}}}] + 
     q*R2[{{2}, {{0, 1, 1}, {0, 0, 2}}}] + 
     (q^3*(2 - 2*q + q^2*z)*R2[{{2}, {{0, 1, 1}, {3, 0, 1}}}])/(-1 + q^2) + 
     q*R2[{{2}, {{0, 1, 2}, {1, 0, 1}}}] + 
     R2[{{2}, {{0, 2, 0}, {0, 0, 1}}}] - 
     (q^3*(2 - 2*q + q^2*z)*R2[{{2}, {{0, 2, 0}, {3, 0, 1}}}])/(-1 + q^2) + 
     (q^2*R2[{{2}, {{0, 2, 1}, {-1, 0, 1}}}])/(-1 + q) + 
     (q^3*R2[{{2}, {{0, 2, 2}, {-1, 0, 1}}}])/(-1 + q) - 
     q*z*R2[{{2}, {{1, 0, 0}, {1, 0, 1}}}] + 
     R2[{{2}, {{1, 1, 0}, {-1, 0, 1}}}] - 
     ((-1 + q + q^2 - z)*R2[{{2}, {{1, 1, 1}, {-1, 0, 1}}}])/(-1 + q) - 
     (-1 + q + q*z)*R2[{{2}, {{1, 1, 1}, {0, 0, 1}}}] + 
     q*R2[{{2}, {{1, 1, 1}, {0, 0, 2}}}] + 
     (q^2*(2 - 2*q + q^2*z)*R2[{{2}, {{1, 1, 1}, {1, 0, 1}}}])/(-1 + q^2) - 
     (q*(-1 + q + q^2 - z)*R2[{{2}, {{1, 1, 2}, {-1, 0, 1}}}])/(-1 + q) + 
     q^3*z*R2[{{2}, {{1, 1, 2}, {1, 0, 1}}}] - 
     ((1 - q^3 + q^4)*z*R2[{{2}, {{1, 2, 0}, {-1, 0, 1}}}])/(-1 + q) - 
     (1 - q*(1 + z))*R2[{{2}, {{1, 2, 0}, {0, 0, 1}}}] - 
     q*R2[{{2}, {{1, 2, 0}, {0, 0, 2}}}] - 
     (q^2*(2 - 2*q + q^2*z)*R2[{{2}, {{1, 2, 0}, {1, 0, 1}}}])/(-1 + q^2) - 
     (q*(1 - q + z + q^2*z - q^3*z)*R2[{{2}, {{1, 2, 1}, {-1, 0, 1}}}])/
      (-1 + q) + q*z*R2[{{2}, {{1, 2, 1}, {-1, 0, 2}}}] + 
     (q^8*z*(2 - 2*q + q^2*z)*R2[{{2}, {{1, 2, 1}, {3, 0, 1}}}])/(-1 + q^2) + 
     q^4*z*R2[{{2}, {{1, 2, 2}, {-1, 0, 1}}}] - 
     (1 - q*z)*R2[{{2}, {{2, 0, 0}, {-1, 0, 1}}}] - 
     q^4*z^2*R2[{{2}, {{2, 0, 0}, {1, 0, 1}}}] - 
     (-1 + q*z)*R2[{{2}, {{2, 0, 1}, {-1, 0, 1}}}] - 
     q*(-1 + q*z)*R2[{{2}, {{2, 0, 2}, {-1, 0, 1}}}] + 
     q*(1 + q + q^2)*z*R2[{{2}, {{2, 1, 0}, {-1, 0, 1}}}] - 
     (-1 + 2*q*z)*R2[{{2}, {{2, 1, 0}, {0, 0, 1}}}] - 
     (q - q*z + q^3*z)*R2[{{2}, {{2, 1, 1}, {-1, 0, 1}}}] + 
     (q*(-1 + q - z + q*z - q^2*z - q^3*z^2 + q^5*z^2)*
       R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}])/(-1 + q) + 
     q^2*R2[{{2}, {{2, 1, 1}, {0, 0, 2}}}] + 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R2[{{2}, {{2, 1, 1}, {1, 0, 1}}}])/
      (-1 + q^2) - q^6*z*(2 - 2*q + q^2*z)*
      R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] - q^3*(1 + q)*z*
      R2[{{2}, {{2, 1, 2}, {-1, 0, 1}}}] - 
     ((q^2 - q^3 + q^4*z + q^5*z^2 - q^6*z^2)*
       R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}])/(-1 + q) - 
     q^5*z*(1 + q*z)*R2[{{2}, {{2, 1, 2}, {3, 0, 1}}}] - 
     q*z*R2[{{2}, {{2, 2, 0}, {-1, 0, 1}}}] - 
     (q*(-1 + q - z + q*z - q^2*z - q^3*z^2 + q^5*z^2)*
       R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}])/(-1 + q) - 
     q^2*R2[{{2}, {{2, 2, 0}, {0, 0, 2}}}] - 
     (q*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - q^4*z*(1 + z) + 
        q^3*(-1 + 3*z - 2*z^2))*R2[{{2}, {{2, 2, 0}, {1, 0, 1}}}])/
      (-1 + q^2) + q^2*R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}] - 
     q^2*R2[{{2}, {{2, 2, 1}, {-1, 0, 2}}}] - 
     (q^2*(-1 + q - q^2*z - q^3*z^2 + q^4*z^2)*
       R2[{{2}, {{2, 2, 1}, {0, 0, 1}}}])/(-1 + q) + 
     q^6*z*(2 - 2*q + q^2*z)*R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] + 
     q^2*z*(-1 + q^2*z)*R2[{{2}, {{3, 0, 0}, {-1, 0, 1}}}] + 
     q*(-1 + q*z + q^3*z^2)*R2[{{2}, {{3, 0, 0}, {1, 0, 1}}}] - 
     q^2*z*(-1 + q^2*z)*R2[{{2}, {{3, 0, 1}, {-1, 0, 1}}}] + 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{2}, {{3, 0, 1}, {2, 0, 2}}}])/((-1 + q)*q^11*(-1 + q^5*z)) - 
     q^3*z*(-1 + q^2*z)*R2[{{2}, {{3, 0, 2}, {-1, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{3, 1, 0}, {-1, 0, 1}}}] - 
     (q*z*(1 - q^3*z + q^4*z)*R2[{{2}, {{3, 1, 0}, {0, 0, 1}}}])/(-1 + q) - 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{2}, {{3, 1, 0}, {2, 0, 2}}}])/(q^12*(-1 + q^5*z)) - 
     q^4*z*(2 - 2*q + q^2*z)*R2[{{2}, {{3, 1, 0}, {3, 0, 1}}}] - 
     (q^2 + q^4*z^2 - q^5*z^2 - q^3*z*(1 + z))*
      R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}] + 
     q^2*R2[{{2}, {{3, 1, 1}, {-1, 0, 2}}}] + 
     (q*(-1 + q^2 + q*(-1 + z) + 2*q^4*z^2 - 2*q^5*z^2 + q^8*z^3 - 
        q^6*z^2*(2 + z) + q^3*(1 - 5*z + z^2))*
       R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}])/(-1 + q^2) + 
     ((1 + q^7 + q^5*(-2 + z) + q*(-1 + z) - 2*q^3*(-1 + z) - 2*q^6*z + 
        q^8*z + q^10*z - q^12*z - q^15*z + 3*q^18*z + q^11*z^2 + q^17*z^2 + 
        q^20*z^2 - 2*q^23*z^2 - q^22*z^3 - q^24*(-1 + z)*z^3 + q^26*z^4 + 
        q^14*(1 + z) - 2*q^16*z*(1 + z) - q^2*(2 + z) + q^21*z^2*(2 + z) + 
        q^4*(1 + 2*z) - q^13*(1 + z^2) + q^19*z*(-1 - 2*z + z^2))*
       R2[{{2}, {{3, 1, 1}, {0, 0, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) + 
     (q^5*z*(2 - 2*q + q^2*z)*R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}])/(-1 + q) - 
     ((-1 + q^2*(1 - 2*z) + q^3*(-1 + z)^2 + 2*q^4*z^2 - q^8*z^3 - 
        q*(1 + z) + q^7*z*(-3 + 2*z) + q^5*(z - 2*z^2) + q^6*(z + z^3))*
       R2[{{2}, {{3, 1, 1}, {1, 0, 2}}}])/(-1 + q^2) - 
     q^3*z*(1 + q^2 + q*(-2 + z) - 2*q^3*z)*
      R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] + 
     (q^2*(-1 - q + q^2 + q^4*z^2 - 3*q^5*z^2 + q^8*z^3 - q^6*z^2*(1 + z) + 
        q^3*(1 - 4*z + 2*z^2))*R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}])/
      (-1 + q^2) - q^2*z*(-1 + q + q*z - q^2*z + q^3*z)*
      R2[{{2}, {{3, 2, 0}, {-1, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{3, 2, 0}, {-1, 0, 2}}}] - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^18*z - q^7*(-1 + z)*z + 
        q^13*(-1 + z)*z - 4*q^15*z^2 + 6*q^20*z^2 + q^25*(-4 + z)*z^3 + 
        q^28*(-1 + z)*z^4 - q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^8*z*(1 + z) - q^6*z*(2 + z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) + 
        q^29*z^4*(1 + 2*z) + q^14*z*(-2 + z^2) + q^11*(1 + z^2) - 
        q^26*z^3*(2 + z^2) - 2*q^16*z*(-1 + z + z^2) + q^9*(1 + z + z^2) + 
        q^10*(-2 + 2*z + z^2) + q^21*z^2*(-1 + 2*z + z^2) - 
        q^27*z^3*(-5 + 3*z + z^2) + q^22*z^2*(-6 + 5*z + z^2) + 
        q^19*z*(-1 + 6*z + z^2) + q^17*(z - z^3) + 
        q^24*(z^2 - 6*z^3 - 3*z^4) + q^23*(z^2 + 2*z^3 - z^4))*
       R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}])/((-1 + q)*q^15*(1 + q)*z*
       (-1 + q^5*z)) - ((1 - 4*q^6 + 2*q^15 + q^7*(1 - 4*z) + q^4*(5 - 2*z) + 
        q^2*(-4 + z) + 5*q^5*z + 2*q^9*z + q^10*z + 4*q^22*z^2 - 
        2*q^25*(-1 + z)*z^3 + q^26*z^4 + 2*q^27*z^4 + q*(1 + z) - 
        q^13*(1 + z)^2 + q^8*(2 + z) + q^11*z*(2 + z) - 2*q^17*z*(2 + z) - 
        q^23*z^2*(2 + z) + q^18*z*(3 + z) + q^12*z*(-1 + 2*z) - 
        2*q^3*(1 + 2*z) + q^21*z*(-1 + 5*z) + q^14*(-2 + z - 2*z^2) + 
        q^19*z*(6 - 3*z + z^2) - q^24*z^2*(4 - 2*z + z^2) + 
        2*q^20*z*(-1 - z + z^2) - q^16*(-1 + 5*z + z^2))*
       R2[{{2}, {{3, 2, 0}, {0, 0, 2}}}])/((-1 + q)*q^13*(-1 + q^5*z)) - 
     ((1 - q^3*(-1 + z)^2 + q^7*(3 - 2*z)*z - 2*q^4*z^2 + q^8*z^3 + 
        q*(1 + z) + q^2*(-1 + 2*z) + q^5*z*(-1 + 2*z) - q^6*(z + z^3))*
       R2[{{2}, {{3, 2, 0}, {1, 0, 2}}}])/(-1 + q^2) - 
     (q^2*(-1 + q^2*(-1 + z)*z - q^4*z^2 + q^5*z^2 + q*(1 + z))*
       R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}])/(-1 + q) - 
     q^3*(1 + z)*R2[{{2}, {{3, 2, 1}, {-1, 0, 2}}}] - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^18*z + 
        q^7*(-1 + z)*z - q^13*(-1 + z)*z + 4*q^15*z^2 - 2*q^28*z^5 + 
        q^30*z^5 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - q^8*z*(1 + z) - 
        q^21*z^3*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) + 
        q^22*z^2*(4 + z) + q^5*(1 + 2*z) - q^27*z^3*(5 + 2*z) - 
        q^14*z*(-2 + z^2) - q^11*(1 + z^2) + q^17*z*(1 - z + z^2) + 
        q^26*z^3*(2 - z + z^2) - q^9*(1 + z + z^2) - q^10*(-2 + 2*z + z^2) + 
        q^23*z^2*(-1 - z + 2*z^2) - q^19*z*(1 + z + 2*z^2) + 
        q^16*z*(-1 + 2*z + 2*z^2) + q^24*z^2*(1 + z + 3*z^2) - 
        q^20*z*(1 + 2*z + 4*z^2) + q^25*(z^2 + 2*z^4))*
       R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}])/((-1 + q)*q^15*(1 + q)*z*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + 
        q^7*(-1 + z)*z - q^13*(-1 + z)*z + 6*q^15*z^2 + q^18*z^3 - 
        2*q^23*z^3 + q^27*(-5 + z)*z^3 - 2*q^21*z^4 - q^28*(-1 + z)*z^4 + 
        q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - q^8*z*(1 + z) - 
        q^29*z^4*(1 + z) + q^6*z*(2 + z) + q^25*z^3*(4 + z) + 
        q^17*z^2*(-3 + 2*z) + q^5*(1 + 2*z) - 2*q^20*z^2*(3 + 2*z) - 
        q^22*z^2*(-5 + z^2) - q^14*z*(-2 + z^2) - q^11*(1 + z^2) + 
        q^19*z^2*(-1 - 2*z + z^2) + 2*q^26*z^3*(1 - z + z^2) - 
        q^9*(1 + z + z^2) - q^10*(-2 + 2*z + z^2) + 
        q^16*z*(-1 + 2*z + 2*z^2) + q^24*(z^3 + 3*z^4 - z^5))*
       R2[{{2}, {{3, 2, 1}, {0, 0, 2}}}])/((-1 + q)*q^14*(1 + q)*z*
       (-1 + q^5*z)) + (q^5*z*(-2 + q + 3*q^2 - q^3 + 3*q^6*z^2 + q^7*z^2 - 
        q^5*z*(1 + z) + q^4*(-1 + 3*z - 2*z^2))*
       R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}])/(-1 + q^2) - 
     (q^3*(-1 + q + q^2*z^2)*R2[{{2}, {{3, 2, 2}, {-1, 0, 1}}}])/(-1 + q) - 
     q^2*z*(1 + q - q^2 - q^4*z + q^6*z^2)*
      R2[{{2}, {{4, 0, 0}, {1, 0, 1}}}] - 
     q^3*z*R2[{{2}, {{4, 0, 0}, {1, 0, 2}}}] - 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{2}, {{4, 0, 0}, {2, 0, 2}}}])/((-1 + q)*q^12*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + 2*q^4 - q^6 + q^8*(-5 + z) - q^9*(-4 + z) - q^7*(-3 + z) + 
        q*z - 2*q^3*z + 2*q^5*z + 3*q^17*(-1 + z)*z - q^24*(-3 + z)*z^2 + 
        q^22*(-2 + z)^2*z^2 + 4*q^23*(-1 + z)*z^3 - 4*q^25*z^4 - q^26*z^4 - 
        3*q^19*z^2*(2 + z) + q^13*(-2 + 4*z) + q^18*z*(2 + 7*z - 5*z^2) + 
        q^15*(z - 4*z^2) + q^12*(-1 + z - z^2) + q^11*(1 + 3*z - z^2) + 
        q^16*z*(1 - z + z^2) - q^10*(-1 + 2*z + z^2) - 
        q^21*z^2*(2 + 3*z + z^2) + q^14*(-1 + 3*z + 4*z^2) + 
        q^20*z*(-1 + 9*z^2))*R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - q^4*z*(1 + (-1 - q + q^2)*z)*
      R2[{{2}, {{4, 1, 0}, {-1, 0, 1}}}] + 
     (q^2*z*(1 - q - q^3 - q^2*z + q^4*z - q^5*z^2 + q^6*z^2)*
       R2[{{2}, {{4, 1, 0}, {0, 0, 1}}}])/(-1 + q) + 
     ((1 + q)*(1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z - 
        q^18*(-3 + z)*z + q^11*z^2 + q^17*z^2 + 2*q^21*z^2 + 
        q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - q^22*z^3 - 
        q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) - q^16*z*(2 + z) + 
        q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - q^13*(1 + z^2))*
       R2[{{2}, {{4, 1, 0}, {0, 0, 2}}}])/((-1 + q)*q^13*(-1 + q^5*z)) - 
     ((1 + q^7 + q^15*(1 - 2*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^10*z - q^12*z + q^14*z + 
        3*q^18*z + q^17*(-2 + z)*z + q^11*z^2 - q^16*z^2 - 2*q^23*z^2 + 
        q^19*(-2 + z)*z^2 - q^22*(-2 + z)*z^2 - q^24*(-1 + z)*z^3 + 
        q^26*z^4 - q^2*(2 + z) + q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) - 
        q^13*(1 + z^2))*R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}])/
      ((-1 + q)*q^13*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 + q^13*(2 - 4*z) - q^8*(-5 + z) + 
        q^9*(-4 + z) + q^7*(-3 + z) - q*z + 2*q^3*z - 2*q^5*z - 
        3*q^17*(-1 + z)*z + q^24*(-3 + z)*z^2 - q^22*(-2 + z)^2*z^2 - 
        4*q^23*(-1 + z)*z^3 + 4*q^25*z^4 + q^26*z^4 + 3*q^19*z^2*(2 + z) + 
        q^15*z*(-1 + 4*z) + q^14*(1 - 3*z - 4*z^2) + q^11*(-1 - 3*z + z^2) + 
        q^12*(1 - z + z^2) - q^16*z*(1 - z + z^2) + q^10*(-1 + 2*z + z^2) + 
        q^21*z^2*(2 + 3*z + z^2) + q^18*z*(-2 - 7*z + 5*z^2) + 
        q^20*(z - 9*z^3))*R2[{{2}, {{4, 1, 0}, {2, 0, 2}}}])/
      (q^11*(1 + q)*(-1 + q^5*z)) + (-1 + q)*q*(1 + q)*z*(1 + q*z)*
      R2[{{2}, {{4, 1, 0}, {3, 0, 1}}}] - 
     (q^5*z*(2 - 2*q + q^2*z)*R2[{{2}, {{4, 1, 0}, {3, 0, 2}}}])/(-1 + q^2) - 
     q^2*(-1 + q*z + q^2*z^2 - q^3*z^2 - 2*q^4*z^2 + q^5*z^3 + q^6*z^3)*
      R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}] + q^3*(1 + q^4*z^2)*
      R2[{{2}, {{4, 1, 1}, {-1, 0, 2}}}] - 
     ((1 - q^2 - q^5 + 3*q^7 + 3*q^8*(-2 + z) + q^12*(-2 + z) + q*z - q^3*z - 
        q^6*z + 3*q^14*z^2 + q^29*(-3 + z)*z^3 - q^30*z^5 - 
        q^27*z^3*(1 + z) + q^26*z^3*(2 + 3*z) + q^15*(1 + 8*z - 11*z^2) + 
        q^18*z*(2 + 17*z - 5*z^2) + q^24*z^2*(9 - 6*z - 4*z^2) + 
        q^11*(2 + 4*z - 4*z^2) + q^17*z*(-8 + 9*z - 2*z^2) + 
        2*q^23*z^2*(-1 - 6*z + z^2) - q^25*z^2*(2 - 2*z + z^2) + 
        2*q^9*(4 - z + z^2) + q^28*z^3*(1 + z + z^2) - q^10*(4 + 3*z + z^2) + 
        q^16*z*(4 + 5*z + z^2) + q^19*z*(-4 - 5*z + 3*z^2) + 
        q^22*z^2*(11 - 4*z + 3*z^2) + q^13*(-1 - z + 4*z^2) + 
        q^20*z*(-2 - 4*z + 11*z^2) - q^21*z*(-1 + 10*z + 13*z^2 + z^3))*
       R2[{{2}, {{4, 1, 1}, {0, 0, 2}}}])/((-1 + q)*q^12*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 - q^5 - 2*q^7 - 4*q^10 + q^12*(4 - 5*z) - 
        q^2*(-2 + z) + 3*q^4*z - q^6*z - 2*q^8*z - 2*q^9*z + 
        3*q^15*(1 - 2*z)*z + q^22*(3 - 2*z)*z^2 + q^23*z^4 - q*(1 + z) - 
        q^11*z*(3 + z) + q^3*(3 + 2*z) + q^20*z^2*(1 + 3*z) - 
        q^17*z*(9 - 9*z + z^2) + q^19*z*(1 - 5*z + z^2) - 
        q^21*z^2*(1 + 3*z + z^2) + q^16*z*(1 + 4*z + 2*z^2) + 
        q^14*(-1 + 5*z + 3*z^2) + q^13*(1 - 3*z + 5*z^2) + 
        q^18*(z^2 - 4*z^3))*R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 - 2*q^2 + q*z - q^3*z - 2*q^5*z + 2*q^10*(1 - 3*z)*z + 3*q^12*z^2 - 
        q^24*(1 - 2*z)^2*z^2 + 2*q^22*(-2 + z)^2*z^2 + 3*q^21*z^3 + 
        q^25*(6 - 5*z)*z^3 + 2*q^23*(-5 + z)*z^3 - q^28*(-3 + z)*z^4 + 
        2*q^29*(-1 + z)*z^4 + 2*q^30*z^5 - q^31*z^5 - 3*q^9*z*(2 + z) + 
        q^7*z*(5 + z) + q^20*z^2*(-13 + 5*z) + q^8*z*(-3 + 5*z) + 
        q^6*(z - 3*z^2) + q^19*(z - 3*z^2) + q^17*z*(-6 + 7*z - 2*z^2) + 
        q^27*z^3*(-2 + z - z^2) + q^4*(1 + z^2) + q^15*z*(7 - 3*z + z^2) + 
        q^13*(-1 - 2*z + z^2) + q^14*z*(1 + 3*z + z^2) - 
        q^16*z*(1 + 4*z + z^2) + q^11*(1 + 4*z + 2*z^2) + 
        q^18*(z + 9*z^2 - z^3))*R2[{{2}, {{4, 1, 1}, {1, 0, 2}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(2 - 2*q + q^2*z)*(1 + q^7*z)*R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}])/
      (-1 + q^2) + (z*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*
       R2[{{2}, {{4, 1, 1}, {3, 0, 1}}}])/(q^4*(-1 + q^5*z)) + 
     (z*(-1 - q^5 + q^8 + q^12*(2 - 3*z) - q^2*(-1 + z) + 2*q^4*z - q^6*z + 
        q^17*(3 - 4*z)*z + q^10*(-1 + z)*z - q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 
        2*q^26*z^4 - q*(1 + z) + q^3*(2 + z) + q^21*z^3*(2 + z) + 
        q^9*(-5 + 2*z) - q^11*(1 + 4*z) + q^15*z*(1 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 4*z - 5*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) - q^16*z*(-1 + z + z^2) - 
        q^13*(-2 + 3*z + z^2) - q^23*z^2*(1 - 2*z + 5*z^2) + 
        q^19*z*(-1 + 8*z + 5*z^2) + q^18*z*(-1 + 6*z^2))*
       R2[{{2}, {{4, 1, 1}, {3, 0, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - q^3*(-1 + q*z - q^3*z^2 + q^5*z^3 + q^2*z*(1 + z))*
      R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}] - 
     ((q^6 + z - q^2*z + q^7*z - q^11*z + q*z^2 - q^3*z^2 + q^9*z^2 - 
        q^12*z^2 - q^14*z^3 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}])/(q^5*(-1 + q^5*z)) + 
     q^8*z^2*(1 + q*z)*R2[{{2}, {{4, 1, 2}, {2, 0, 1}}}] + 
     q^4*z*(-1 + z - q^2*z + q^3*(2 + q)*z^2)*
      R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] + 
     q^5*z*R2[{{2}, {{4, 2, 0}, {-1, 0, 2}}}] - 
     ((-1 - q^5 - 2*q^7 - q^8*(-3 + z) - q^2*(-1 + z) + 2*q^4*z - q^6*z - 
        6*q^17*(-1 + z)*z + 2*q^23*(3 - 2*z)*z^3 + 3*q^25*z^4 + q^27*z^4 - 
        q*(1 + z) + q^3*(2 + z) + q^10*z*(2 + z) + q^19*z^2*(5 + z) + 
        q^15*z*(-5 + 6*z) + q^14*(1 - 2*z - 3*z^2) + q^13*(2 - 5*z - 2*z^2) + 
        q^9*(-3 + z - z^2) + q^24*z^2*(-3 + z^2) - q^22*z^2*(8 - 6*z + z^2) + 
        q^12*(2 - 3*z + z^2) - q^16*z*(1 + z + z^2) + 
        q^21*z^2*(4 + 5*z + z^2) + q^11*(-3 - 2*z + 3*z^2) + 
        q^18*z*(-2 - 6*z + 5*z^2) + q^20*(z + 3*z^2 - 8*z^3))*
       R2[{{2}, {{4, 2, 0}, {0, 0, 2}}}])/((-1 + q)*q^12*(1 + q)*
       (-1 + q^5*z)) - ((1 - 2*q^2 + 2*q^4 - q^6 + q^7*(3 - 2*z) + q*z - 
        2*q^3*z + 2*q^5*z - 4*q^15*(-1 + z)*z - q^12*z^2 + 
        q^29*(3 - 2*z)*z^3 + q^30*z^5 + q^9*(4 + z) + 2*q^17*z*(-4 + 3*z) + 
        q^27*z^3*(-2 + 3*z) + q^11*(1 + 3*z) - q^26*z^3*(1 + 5*z) + 
        q^18*z*(-3 + 13*z - 5*z^2) + q^8*(-5 + z - z^2) + q^16*z*(5 + z^2) + 
        q^22*z^2*(10 - 12*z + z^2) - q^13*(2 - 2*z + z^2) - 
        q^21*z^2*(5 - 2*z + z^2) + q^10*(1 - z + z^2) - 
        q^28*z^3*(1 - z + z^2) + q^24*z^2*(-2 + 2*z + z^2) + 
        q^14*(-2 + 4*z + 3*z^2) + q^23*z^2*(6 - 11*z + 6*z^2) - 
        q^25*z^2*(1 - 3*z + 8*z^2) + q^20*z*(1 - 8*z + 12*z^2) + 
        q^19*(z - 8*z^2 - 4*z^3))*R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - q*z + q^3*z + 2*q^5*z + q^8*(3 - 4*z)*z - 
        q^13*(-4 + z)*z - q^15*(-2 + z)^2*z + q^21*(2 - 5*z)*z^2 + 
        q^20*(9 - 5*z)*z^2 + q^26*z^4 + q^28*(-3 + z)*z^4 - 
        2*q^29*(-1 + z)*z^4 - 2*q^30*z^5 + q^31*z^5 - q^7*z*(4 + z) + 
        2*q^10*z*(-1 + 2*z) - q^11*z*(3 + 2*z) - q^12*z*(3 + 2*z) + 
        q^6*z*(-1 + 3*z) + q^9*z*(4 + 3*z) + q^25*z^3*(-5 + 4*z) - 
        q^18*z*(1 + 7*z) + q^22*z^2*(-5 + 4*z - 2*z^2) - q^4*(1 + z^2) + 
        q^19*z*(-1 - z + z^2) + q^27*z^3*(2 - z + z^2) - 
        q^14*z*(-3 + 3*z + z^2) + q^16*z*(-2 + 5*z + z^2) + 
        q^17*z*(3 + 2*z^2) + q^24*z^2*(1 - 4*z + 3*z^2) + 
        q^23*(z^2 + 6*z^3 - z^4))*R2[{{2}, {{4, 2, 0}, {1, 0, 2}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*R2[{{2}, {{4, 2, 0}, {3, 0, 1}}}])/
      (q^4*(-1 + q^5*z)) - (z*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - 
        q^12*(-2 + z) - q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{2}, {{4, 2, 0}, {3, 0, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{2}, {{4, 2, 0}, {4, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^2*(1 + q - q^6*(-1 + z)*z^2 - q^7*z^3 + q^8*z^3 - q^2*(1 + 2*z) + 
        q^4*(z - 4*z^2) + q^3*(-1 + z - z^2) + q^5*z*(2 - z + z^2))*
       R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}])/(-1 + q^2) - 
     ((1 + q^7 + q^5*(-2 + z) + q*(-1 + z) - 2*q^3*(-1 + z) - 2*q^6*z + 
        q^8*z + q^10*z - q^12*z - q^15*z - q^18*(-3 + z)*z + q^11*z^2 + 
        q^23*(-2 + z)*z^2 - q^20*(-1 + z)*z^2 - q^24*(-1 + z)*z^3 + 
        q^25*z^4 + q^14*(1 + z) + q^17*z*(1 + z) - q^22*z^2*(1 + z) - 
        q^2*(2 + z) + q^4*(1 + 2*z) - q^16*z*(3 + 2*z) + q^21*z^2*(3 + 2*z) - 
        q^13*(1 + z^2) + q^19*z*(-1 - 2*z + z^2))*
       R2[{{2}, {{4, 2, 1}, {-1, 0, 2}}}])/((-1 + q)*q^11*(-1 + q^5*z)) - 
     ((-q^6 - z + q^2*z - q^7*z + q^11*z - q*z^2 + q^3*z^2 - q^9*z^2 + 
        q^12*z^2 + q^14*z^3 - q^8*z*(1 + z) + q^13*z^2*(1 + z))*
       R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 + q^22*(-4 + z)*z^2 - q^17*(-1 + z)*z^2 + 4*q^27*z^3 - 
        q^23*(-1 + z)*z^3 + q^28*z^5 - q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^8*z*(1 + z) + 2*q^19*z^2*(1 + z) + q^29*z^4*(1 + z) - 
        q^6*z*(2 + z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) - q^25*z^3*(3 + 2*z) - 
        q^24*z^3*(2 + 3*z) + q^20*z^2*(5 + 3*z) + q^14*z*(-2 + z^2) + 
        q^11*(1 + z^2) - q^26*z^3*(1 - z + z^2) + q^21*z^2*(-1 + z + z^2) + 
        q^9*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) + q^16*(z - 2*z^2 - 2*z^3))*
       R2[{{2}, {{4, 2, 1}, {0, 0, 2}}}])/((-1 + q)*q^14*(1 + q)*z*
       (-1 + q^5*z)) + (z*(1 + q^5 + q^7 + q^14*(1 - 6*z) + q^2*(-2 + z) - 
        3*q^4*z + q^6*z - 3*q^13*z^2 + 2*q^15*z^2 + 3*q^21*z^3 + q*(1 + z) + 
        q^8*(1 + z) + q^9*(1 + z) + 2*q^10*(1 + z) - q^20*z^2*(2 + z) - 
        q^3*(3 + 2*z) + q^12*(-3 + 4*z) + q^17*z*(5 - 5*z + z^2) + 
        q^11*(-1 + 4*z + z^2) - q^16*z*(-1 + 5*z + z^2) + 
        q^18*z*(-1 + z + 2*z^2) - q^19*z*(1 - 5*z + 3*z^2))*
       R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + (q^6*z*(1 - q^3*(-1 + z)^2 + q^7*(3 - 2*z)*z - 
        2*q^4*z^2 + q^8*z^3 + q*(1 + z) + q^2*(-1 + 2*z) + q^5*z*(-1 + 2*z) - 
        q^6*(z + z^3))*R2[{{2}, {{4, 2, 1}, {1, 0, 2}}}])/(-1 + q^2) + 
     (q^3*z*(2 - 2*q + q^2*z)*(1 + q^7*z)*R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}])/
      (-1 + q^2) + q^11*z^2*(2 - 2*q + q^2*z)*
      R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}] - 
     ((-1 - q^5 - q^2*(-2 + z) - 3*q^7*z - q^12*z + 2*q^16*z + 
        q^14*(-2 + z)*z + q^6*(-1 + z)*z + q^13*z^2 - q^22*(-3 + z)*z^2 + 
        q^23*z^4 - q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^4*(-1 + 2*z) + q^17*z*(-1 + 2*z) - q^8*z*(1 + 3*z) + 
        q^20*z^2*(1 + 3*z) + q^15*(z - 2*z^2) + q^9*(1 + 2*z - z^2) + 
        q^11*(1 + z^2) - q^21*z^2*(3 + z^2) + 2*q^10*(-1 + z + z^2) - 
        q^18*z*(1 - 2*z + 2*z^2) + q^19*(z^2 - 2*z^3))*
       R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/((-1 + q)*q^7*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - 
        q^7*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 
        2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{2}, {{4, 2, 1}, {4, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^3*(-1 - q + q^2 - q^6*z^3 + q^7*z^3 + q^8*z^3 - q^5*z^2*(2 + z) + 
        q^3*(1 - 4*z + z^2))*R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}])/(-1 + q^2) - 
     (-1 + q)*q^10*(1 + q)*z^2*(1 + q*z)*R2[{{2}, {{4, 2, 2}, {3, 0, 1}}}] + 
     q^4*z^2*(-1 + q^4*z)*R2[{{2}, {{5, 0, 0}, {-1, 0, 1}}}] + 
     ((1 - 3*q^2 + 3*q^4 - q^14 + q^16 + q^7*(1 - 2*z) + q*z - 3*q^3*z + 
        2*q^9*z + q^15*z + q^11*(-1 + z)*z + 3*q^20*(-1 + z)*z + 
        q^21*(-1 + z)*z - q^13*z^2 + 2*q^18*z^2 + q^25*(3 - 4*z)*z^2 - 
        3*q^23*z^3 - q^26*z^3 + q^27*z^3 + q^28*z^4 + q^8*(1 + z) + 
        q^10*z*(1 + z) - q^12*z*(1 + z) - 2*q^22*z^2*(1 + z) - q^6*(2 + z) + 
        q^19*z^2*(3 + z) + q^17*z*(1 + 2*z) + q^5*(-1 + 3*z) - 
        q^24*z^2*(-1 + 3*z + z^2))*R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}])/
      ((-1 + q)*q^13*(1 + q)*(-1 + q^5*z)) - q^3*z*(-1 + q^2 + q^4*z)*
      R2[{{2}, {{5, 0, 0}, {1, 0, 2}}}] - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 + q^13*(2 - 4*z) - q^8*(-5 + z) + 
        q^9*(-4 + z) + q^7*(-3 + z) - q*z + 2*q^3*z - 2*q^5*z - 
        3*q^17*(-1 + z)*z + q^24*(-3 + z)*z^2 - q^22*(-2 + z)^2*z^2 - 
        4*q^23*(-1 + z)*z^3 + 4*q^25*z^4 + q^26*z^4 + 3*q^19*z^2*(2 + z) + 
        q^15*z*(-1 + 4*z) + q^14*(1 - 3*z - 4*z^2) + q^11*(-1 - 3*z + z^2) + 
        q^12*(1 - z + z^2) - q^16*z*(1 - z + z^2) + q^10*(-1 + 2*z + z^2) + 
        q^21*z^2*(2 + 3*z + z^2) + q^18*z*(-2 - 7*z + 5*z^2) + 
        q^20*(z - 9*z^3))*R2[{{2}, {{5, 0, 0}, {2, 0, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - q^4*z^2*(-1 + q^4*z)*
      R2[{{2}, {{5, 0, 1}, {-1, 0, 1}}}] - q^5*z^2*(-1 + q^4*z)*
      R2[{{2}, {{5, 0, 2}, {-1, 0, 1}}}] + 
     (q^5*z*(1 + q*(-1 + z) - q^3*z - q^2*(-1 + z)*z + q^4*z^2)*
       R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}])/(-1 + q) + 
     q^4*z*(-1 - 2*q*z - 2*q^2*z - q^3*z + q^4*z + q^6*z^2)*
      R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}] - 
     ((1 - 2*q^2 + 2*q^4 - q^6 + q^7*(3 - 2*z) + q^10*(-1 + z)^2 + q*z - 
        2*q^3*z + 2*q^5*z - q^11*(-2 + z)*z + q^26*z^3 - q^28*(-3 + z)*z^3 + 
        q^29*z^5 + q^9*(4 + z) + q^13*(-1 + 2*z) - q^25*z^3*(1 + 3*z) - 
        q^15*z*(4 + 5*z) + q^17*(z - 8*z^2) + q^18*z*(4 + z - 3*z^2) + 
        q^12*(-1 + 4*z - 2*z^2) + q^8*(-5 + z - z^2) + 
        q^16*z*(2 - 3*z + z^2) - q^27*z^3*(1 + z + z^2) - 
        q^21*z^2*(3 + 2*z + z^2) - q^24*z^2*(-2 + z + 2*z^2) + 
        q^23*z^2*(-6 + 5*z + 2*z^2) + q^22*z^2*(1 + 5*z + 2*z^2) + 
        q^14*(-1 - z + 4*z^2) + q^20*z*(-1 + 6*z + 9*z^2) + 
        q^19*(z - 2*z^2 - 2*z^3))*R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 + q^6 - q^8*(-5 + z) + q^9*(-4 + z) + 
        q^7*(-3 + z) - q*z + 2*q^3*z - 2*q^5*z + 2*q^17*(1 - 2*z)*z + 
        q^29*(3 - 2*z)*z^3 - q^26*z^4 + q^30*z^5 + q^27*z^3*(-1 + 2*z) + 
        q^15*z*(-2 + 3*z) + q^24*z^2*(-7 + 5*z) + q^14*(1 - 4*z - 3*z^2) + 
        q^23*z^2*(2 + 5*z - 3*z^2) + q^12*(1 + z^2) + q^11*(-1 - 3*z + z^2) + 
        q^13*(2 - 3*z + z^2) - q^22*z^2*(2 - 2*z + z^2) + 
        q^10*(-1 + 2*z + z^2) + q^21*z^2*(2 + 6*z + z^2) + 
        q^25*z^2*(-1 + 2*z + 2*z^2) + q^19*z*(1 + 5*z + 2*z^2) + 
        q^18*z*(-3 - 9*z + 4*z^2) - q^20*z*(-2 + z + 7*z^2) - 
        q^16*(z + z^3) - q^28*(z^3 + z^5))*R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/
      ((-1 + q)*q^12*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 + q^7 + q^15*(1 - 4*z) + q^5*(-2 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) - 2*q^6*z + q^8*z + q^14*z - q^18*(-3 + z)*z - 
        q^16*z^2 + 2*q^21*z^2 + q^19*(-2 + z)*z^2 + q^23*(-2 + z)*z^2 - 
        q^22*z^3 - q^24*(-1 + z)*z^3 + q^26*z^4 - q^2*(2 + z) + 
        q^10*(2 + z) + q^20*z*(-1 + 2*z) + q^4*(1 + 2*z) + q^11*(-2 + z^2) - 
        q^13*(1 + z^2))*R2[{{2}, {{5, 1, 0}, {1, 0, 2}}}])/
      ((-1 + q)*q^8*(-1 + q^5*z)) - 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 + 5*q^8 + q^13*(2 - 5*z) + q^9*(-5 + z) + 
        q^7*(-2 + z) - q^12*(-1 + z) - q*z + 2*q^3*z - 2*q^5*z + 
        q^17*(4 - 3*z)*z - 9*q^20*z^3 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 - 
        q^11*(1 + 4*z) + q^15*z*(1 + 4*z) + q^14*(1 - 2*z - 3*z^2) + 
        q^10*(-1 + z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^21*z^2*(2 + 2*z + z^2) + q^19*z*(-1 + 8*z + 3*z^2) + 
        q^18*z*(-1 - 4*z + 5*z^2) - q^23*z^2*(1 - 4*z + 5*z^2) - 
        q^16*(z + z^3))*R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{2}, {{5, 1, 0}, {2, 0, 2}}}])/
      (q^3*(-1 + q^5*z)) + ((-1 + q)*(1 + q)*z*(1 + q*z)*
       R2[{{2}, {{5, 1, 0}, {3, 0, 1}}}])/q - 
     (q^2*z*(1 + q^2 + q*(-2 + z) - 2*q^3*z)*
       R2[{{2}, {{5, 1, 0}, {3, 0, 2}}}])/(-1 + q^2) + 
     ((1 + q + q^2)*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{2}, {{5, 1, 0}, {4, 0, 1}}}])/
      (q^3*(1 + q)*(-1 + q^5*z)) - 
     (q^2*(1 - q^2 + q^4*(-1 + z)*z + 2*q^6*(-1 + z)*z^2 + 2*q^7*z^3 - 
        3*q^8*z^3 - q^9*z^4 + q^10*z^4 + q^3*(z - 2*z^2) + 
        q^5*(z + 3*z^2 - z^3))*R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}])/(-1 + q) - 
     ((-1 + q - q*z + q^12*z + q^8*(-3 + z)*z - 2*q^6*(-2 + z)*z - 
        q^15*(-1 + z)*z - 2*q^9*z^2 + q^20*z^3 - 2*q^26*z^3 + 
        q^22*(-1 + z)*z^3 - q^27*(-1 + z)*z^4 + q^29*z^5 - 2*q^18*z*(1 + z) - 
        q^25*z^3*(1 + z) + q^2*(2 + z) + q^24*z^3*(2 + z) + 
        q^23*z^2*(1 + 2*z) + q^3*(-2 + 3*z) + q^4*(-1 - 3*z + z^2) - 
        q^5*(-2 + 3*z + z^2) + q^13*(1 + 2*z^2) + q^7*(-1 + z + 2*z^2) - 
        q^19*z*(-1 + z + 2*z^2) + q^21*(z^2 - 2*z^3) + 
        q^16*(z + 2*z^2 - z^3) + q^14*(-1 - z + z^3))*
       R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}])/((-1 + q)*q^11*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 - q^6*(-1 + z) - q*z + 2*q^3*z - 2*q^5*z - 
        q^7*z^2 - 9*q^20*z^3 - 2*q^27*z^3 - q^26*(-1 + z)*z^3 + 2*q^28*z^4 + 
        q^24*z^3*(1 + z) + q^18*z^2*(-2 + 5*z) + q^25*z^3*(2 + 5*z) + 
        q^8*(1 + z - z^2) + q^11*(-1 - 5*z + z^2) - 
        q^22*z^2*(3 - 5*z + z^2) - q^16*z*(2 - 2*z + z^2) + 
        q^17*z*(4 - 2*z + z^2) + q^21*z^2*(2 + 3*z + z^2) + 
        q^9*(-3 + 4*z + z^2) - q^15*z*(1 - 5*z + 2*z^2) + 
        q^19*z*(-1 + 4*z + 2*z^2) + q^10*(-1 - z + 3*z^2) - 
        q^23*z^2*(2 + 5*z^2) + q^12*(1 - 3*z + z^3) + 
        q^13*(2 - z - z^2 + z^3) - q^14*(-1 + 2*z + 6*z^2 + z^3))*
       R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) - (q^5*z*(1 + 3*q*z - 4*q^3*z - 4*q^4*z - 
        2*q^6*(-2 + z)*z + q^8*z^2 + q^7*z^3 - q^5*z^2*(2 + z) + 
        q^2*(-1 + 3*z))*R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}])/(-1 + q^2) + 
     (z*(-1 + q^6 - q^2*(-2 + z) + q^7*(-1 + z) - q^5*z - q^9*z - 
        2*q^15*(-1 + z)*z + 4*q^17*(-1 + z)*z + 3*q^14*z^2 + 
        q^22*(3 - 2*z)*z^2 - 2*q^19*z^3 + q^23*z^4 - q*(1 + z) + 
        2*q^3*(1 + z) - q^8*(1 + z) - q^10*(1 + z) - q^11*(1 + z)^2 + 
        q^4*(-1 + 2*z) + q^20*z^2*(-1 + 2*z) - q^12*(-1 + z + z^2) + 
        q^16*z*(2 + z + z^2) - q^18*z*(1 - 2*z + 2*z^2) + 
        q^13*(1 - z + 2*z^2) - q^21*(z^2 + z^4))*
       R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + ((z + q^2*(-1 + z)*z - 2*q^5*z^2 + 2*q^7*z^2 - 
        q^16*(-2 + z)*z^2 + 2*q^19*z^3 + q^21*(-2 + z)*z^3 - 
        2*q^20*(-1 + z)*z^3 + 3*q^22*z^4 + q^23*(-3 + z)*z^4 + q^24*z^5 - 
        q^25*z^5 + q*z*(1 + z) - 2*q^4*z*(1 + z) - q^3*z*(2 + z) + 
        q^9*z*(2 + z) - q^15*z^2*(7 + z) + q^11*z*(-1 + 2*z) + 
        q^6*(1 + 2*z) + q^10*z*(5 + 2*z) + q^12*z*(-4 + 9*z) + 
        q^13*z*(-2 + 7*z - 2*z^2) + q^18*z^2*(5 - 6*z + z^2) + 
        q^8*(-1 + 2*z + z^2) - q^17*z^2*(-4 + 10*z + z^2) - 
        q^14*z*(1 + 2*z + 2*z^2))*R2[{{2}, {{5, 1, 1}, {1, 0, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q + 5*q^8 + q^12 + q^5*(1 - 2*z) + q^9*(-5 + z) + 
        q^7*(-2 + z) + 2*q^3*(-1 + z) - q*z - 4*q^17*(-1 + z)*z - 
        8*q^20*z^3 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 - 2*q^4*(1 + z) + 
        q^6*(1 + z) + q^2*(2 + z) + q^15*z*(1 + 3*z) - q^11*(1 + 4*z) + 
        q^14*(1 - 3*z - 3*z^2) + q^10*(-1 + z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^13*(2 - 5*z + z^2) + q^21*z^2*(2 + 2*z + z^2) + 
        q^19*z*(-1 + 9*z + 3*z^2) + q^18*z*(-1 - 4*z + 4*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2) - q^16*(z + z^3))*
       R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + (z*(1 + q^5*(-4 + z) + q*(-2 + z) - 2*q^3*(-2 + z) - 
        q^7*(-2 + z) + q^18*(7 - 3*z)*z - q^25*z^4 + 6*q^26*z^4 + 
        2*q^27*z^4 - 2*q^2*(1 + z) - q^13*z*(2 + z) + q^9*(3 + z) + 
        q^10*(-3 + 2*z) + q^8*(-1 + 2*z) + q^4*(1 + 4*z) - q^6*(1 + 4*z) + 
        q^15*(2 - 5*z - 3*z^2) + q^17*z*(-3 + z - z^2) - q^14*(-1 + z^2) + 
        q^22*z^2*(4 + z^2) - q^23*z^2*(7 - 6*z + z^2) + 
        q^12*(-1 - 5*z + z^2) + q^11*(-1 + 2*z^2) - 
        3*q^24*z^2*(1 - 2*z + 2*z^2) + 2*q^20*z*(-1 + 4*z + 2*z^2) + 
        q^16*(1 - 5*z + 5*z^2) + q^19*z*(2 - 9*z + 6*z^2) - 
        q^21*z*(1 - 6*z + 10*z^2))*R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^2 - q*z + q^3*z + 2*q^12*z - 2*q^13*z + q^14*z^2)*
       R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}])/(q*(-1 + q^2)) - 
     ((1 + q^2*(-2 + z) + q^5*(-1 + z)^2 + q^17*z + q^7*(3 - 2*z)*z - 
        2*q^12*z^2 - 3*q^22*z^2 - q^25*z^4 - q^26*z^4 + q^27*z^5 - q^29*z^5 + 
        q*(1 + z) - 2*q^23*z^3*(1 + z) - q^3*(2 + z) + q^24*z^3*(2 + z) + 
        q^19*z^2*(-2 + 3*z) - q^6*z*(1 + 3*z) - q^20*z^2*(1 + 3*z) + 
        q^8*z*(2 + 3*z) + q^14*(z - 2*z^2) + q^16*z*(-2 + z - z^2) - 
        q^15*z*(1 - 3*z + z^2) + q^10*(2 - 2*z + z^2) + q^4*(1 - z + z^2) - 
        q^13*z*(-2 + 2*z + z^2) + q^9*(-1 + 2*z^2) + q^21*z^2*(3 + 2*z^2) + 
        q^18*z*(1 - 2*z + 4*z^2) + q^11*(-1 - z - z^2 + z^3))*
       R2[{{2}, {{5, 1, 1}, {3, 0, 2}}}])/((-1 + q)*q^7*(1 + q)*
       (-1 + q^5*z)) - ((1 + q + q^2)*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - 
        q^6*z - q^7*z + q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + 
        q^13*z^2 - 2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - 
        q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        q^12*z*(1 + z) + q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{2}, {{5, 1, 1}, {4, 0, 1}}}])/
      (q^3*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{2}, {{5, 1, 1}, {4, 0, 2}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^3*(-1 + q^3*z)*(-1 - q + q^2 + q^4*z^2 - 2*q^5*z^2 + q^8*z^3 - 
        q^6*z^2*(1 + z) + q^3*(1 - 4*z + z^2))*
       R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}])/(-1 + q^2) + 
     q^3*z*(1 + q + q^3 + q*z + q^5*z + q^6*z^2)*
      R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}] - q^10*z^2*(1 + q*z)*
      R2[{{2}, {{5, 1, 2}, {3, 0, 1}}}] - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 + q^18*z^2 + q^23*(-3 + z)*z^3 - 
        q^21*(-1 + z)*z^3 - q^28*(-1 + z)*z^4 + q^31*z^5 + q*(1 + z) - 
        2*q^3*(1 + z) - q^8*z*(1 + z) + q^17*z^2*(1 + z) - 
        3*q^19*z^2*(1 + z) + q^6*z*(2 + z) - 2*q^20*z^2*(3 + z) + 
        q^25*z^3*(4 + z) + q^5*(1 + 2*z) - q^29*z^4*(1 + 2*z) + 
        q^24*z^3*(3 + 5*z) - q^14*z*(-2 + z^2) - q^11*(1 + z^2) + 
        q^26*z^3*(2 - 3*z + z^2) + q^27*z^3*(-4 + z + z^2) - 
        q^9*(1 + z + z^2) - q^10*(-2 + 2*z + z^2) - 
        q^22*z^2*(-4 + 4*z + z^2) + q^16*z*(-1 + 2*z + 2*z^2))*
       R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}])/((-1 + q)*q^11*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - 4*q^6 + 2*q^15 + q^7*(1 - 4*z) + 
        q^4*(5 - 2*z) + q^2*(-4 + z) + 5*q^5*z + 2*q^9*z + q^10*z + 
        4*q^22*z^2 - 2*q^25*(-1 + z)*z^3 + q^26*z^4 + 2*q^27*z^4 + 
        q*(1 + z) - q^13*(1 + z)^2 + q^8*(2 + z) + q^11*z*(2 + z) - 
        2*q^17*z*(2 + z) - q^23*z^2*(2 + z) + q^18*z*(3 + z) + 
        q^12*z*(-1 + 2*z) - 2*q^3*(1 + 2*z) + q^21*z*(-1 + 5*z) + 
        q^14*(-2 + z - 2*z^2) + q^19*z*(6 - 3*z + z^2) - 
        q^24*z^2*(4 - 2*z + z^2) + 2*q^20*z*(-1 - z + z^2) - 
        q^16*(-1 + 5*z + z^2))*R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}])/
      ((-1 + q)*q^9*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^6*z - 2*q^12*z - 2*q^14*(-1 + z)*z - 
        q^15*z^2 + q^16*z^2 + 4*q^17*z^2 + q^18*(-2 + z)*z^2 - q^21*z^3 - 
        2*q^22*z^3 - q^23*(-2 + z)*z^3 - q^24*z^4 + q^25*z^4 - q*(1 + z) + 
        2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z) + q^19*z^2*(-2 + 3*z))*
       R2[{{2}, {{5, 2, 0}, {0, 0, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + (q^6*z^2*(1 + q - 2*q^2 + q^5*(3 - 2*z) + 
        q^3*(-1 + z) + q^6*z^2 - q^4*z*(2 + z))*
       R2[{{2}, {{5, 2, 0}, {0, 0, 2}}}])/(-1 + q^2) - 
     (z*(-1 + 2*q^2 - q^4 - q*z + 2*q^3*z - q^5*z - q^11*z - q^12*z + 
        4*q^13*z - q^14*(-1 + z)*z + 3*q^16*(-1 + z)*z - q^19*z^2 + 
        3*q^20*(1 - 2*z)*z^2 + q^21*(3 - 2*z)*z^2 + 2*q^18*(-2 + z)*z^2 - 
        q^22*(-1 + z)^2*z^2 - 2*q^23*z^4 + q^24*z^4 + 2*q^25*z^4 + 
        q^15*z*(-3 + 4*z) + q^17*z*(1 - z + z^2))*
       R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (z*(1 + q^4*(1 - 2*z) + q^2*(-2 + z) + q^6*z - 
        2*q^17*z^2 - q^18*(-2 + z)*z^2 - q^19*z^3 + q^20*z^3 + 2*q^22*z^3 + 
        q^23*(-2 + z)*z^3 + q^24*z^4 - q^25*z^4 + q*(1 + z) - 2*q^3*(1 + z) + 
        q^5*(1 + z))*R2[{{2}, {{5, 2, 0}, {1, 0, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R2[{{2}, {{5, 2, 0}, {2, 0, 1}}}])/
      (q^4*(-1 + q^5*z)) + ((-1 + q)*(1 + q)*z*(1 + q*z)*
       R2[{{2}, {{5, 2, 0}, {2, 0, 2}}}])/(q^4*(-1 + q^5*z)) - 
     (q^4*z^2*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - q^12*(-2 + z) - 
        q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{2}, {{5, 2, 0}, {3, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 - 6*q^22*z^3 + q^21*(-1 + z)*z^3 - q^30*z^5 - q^31*z^5 - 
        q*(1 + z) + 2*q^3*(1 + z) + q^8*z*(1 + z) - q^18*z*(1 + z) - 
        2*q^16*z^2*(1 + z) + q^29*z^4*(1 + z) - q^6*z*(2 + z) + 
        q^4*(-1 + 2*z) - q^5*(1 + 2*z) + q^28*z^4*(1 + 2*z) + 
        q^27*z^3*(4 + 7*z) + q^24*z^2*(-4 + 4*z - 5*z^2) + 
        q^17*z*(-4 + z - z^2) + q^14*z*(-2 + z^2) + q^11*(1 + z^2) - 
        q^26*z^3*(1 - 3*z + z^2) + 4*q^19*z*(1 - z + z^2) + 
        q^9*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) - 
        2*q^25*z^2*(1 - 3*z + 3*z^2) + 2*q^20*z*(1 - 2*z + 4*z^2) + 
        q^23*(z^2 + z^3 - 2*z^4))*R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + 2*q^3 - q^2*z + 2*q^5*z + q^22*(-9 + z)*z^2 - q^23*(-6 + z)*z^3 - 
        q^32*z^5 - q*(1 + z) + 2*q^4*(1 + z) - q^6*(1 + z) - 
        q^14*z*(1 + 2*z) - 3*q^26*z^3*(1 + 2*z) + q^30*z^4*(1 + 2*z) + 
        q^13*(1 - 3*z - 4*z^2) + q^19*z*(4 + 6*z - 3*z^2) - 
        q^28*z^3*(-3 + z^2) - q^9*(8 - 3*z + z^2) + 
        q^29*z^3*(3 - 2*z + z^2) + q^12*(3 - z + z^2) - 
        q^8*(-6 + 2*z + z^2) - q^7*(3 + 2*z + z^2) - 
        q^17*z*(-7 + 9*z + z^2) - q^16*z*(3 + 12*z + z^2) - 
        q^27*z^3*(1 - 4*z + 2*z^2) + q^10*(5 + 4*z + 2*z^2) + 
        q^18*z*(-4 - 8*z + 3*z^2) + q^24*z^2*(-9 + 7*z + 3*z^2) + 
        q^11*(-4 - 2*z + 5*z^2) - q^20*z*(-3 + 2*z + 7*z^2 + z^3) + 
        q^15*(-1 - 6*z + 10*z^2 + z^3) + q^21*z*(-1 + 12*z + 20*z^2 + z^3) + 
        q^25*(z^2 - 3*z^4 + z^5))*R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     ((-q^6 + z - q^2*z + 3*q^8*z + q^9*(-7 + z)*z - q^7*(-2 + z)*z - 
        q^3*(-1 + z)*z + q^5*(-1 + z)*z + q*z^2 + 4*q^14*(1 - 2*z)*z^2 + 
        q^22*(-3 + z)*z^4 + 4*q^23*z^5 + 2*q^19*z^3*(1 + 2*z) + 
        q^13*z^2*(-4 + 7*z) + q^17*z^2*(-2 + 5*z - 6*z^2) - 
        q^20*z^3*(2 - 3*z + z^2) - q^10*z*(5 - 3*z + z^2) - 
        2*q^21*z^3*(-1 - 2*z + z^2) + q^4*(1 + z + z^2) - 
        q^11*z*(-3 + 3*z + z^2) + q^15*z^2*(7 - 7*z + 2*z^2) + 
        3*q^12*z*(1 - 2*z + 2*z^2) + q^16*z^2*(-6 - z + 2*z^2) + 
        q^18*(z^3 - 9*z^4))*R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - q^4 - q^5*(-1 + z) - q*z + 2*q^3*z + q^7*z - q^10*z - 
        q^12*z^2 - q^19*z^3 + q^24*z^4 + q^6*(1 + z) - q^11*z*(1 + z))*
       R2[{{2}, {{5, 2, 1}, {0, 0, 2}}}])/(q^7*(-1 + q^5*z)) - 
     (z*(-1 + q + q^6 + q^5*(1 - 2*z) + 2*q^3*(-1 + z) - q*z - q^7*z^2 - 
        8*q^20*(-1 + z)*z^2 + q^26*z^4 - 2*q^4*(1 + z) + q^24*z^3*(1 + z) + 
        q^2*(2 + z) + q^25*z^3*(-2 + 3*z) + q^15*z*(-3 + 6*z - 2*z^2) + 
        q^8*(1 + z - z^2) - q^22*z^2*(11 - 10*z + z^2) + 
        q^17*z*(10 - 8*z + z^2) + q^11*(-1 - 4*z + z^2) - 
        q^16*z*(-4 + 3*z + z^2) + q^9*(-1 + 4*z + z^2) + 
        q^21*z^2*(-3 + 5*z + z^2) + q^19*z*(-1 + 8*z + 2*z^2) + 
        q^10*(-3 - z + 3*z^2) + q^18*z*(-4 - z + 4*z^2) + 
        q^12*(1 - 2*z + z^3) + q^13*(2 - z^2 + z^3) - 
        q^14*(-1 + 8*z + 6*z^2 + z^3) + q^23*(2*z^2 - 4*z^4))*
       R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^6*z - 
        q^14*(-3 + z)*z + q^8*(-2 + z)*z - q^13*z^2 + q^18*z^2 + 
        q^21*(6 - 7*z)*z^2 + 2*q^19*(-3 + z)*z^2 + q^23*(-1 + z)*z^2 + 
        q^25*z^3 + q^24*(5 - 2*z)*z^3 + 2*q^27*(-2 + z)*z^3 + 
        q^28*(-1 + z)^2*z^3 + q^29*(-1 + z)*z^4 - q^30*z^5 - q^31*z^5 + 
        q*(1 + z) - 2*q^3*(1 + z) + q^5*(1 + z) + q^7*z*(1 + z) + 
        q^12*z*(1 + z) - q^20*z^2*(4 + z) + q^16*z*(-2 + 3*z) + 
        q^15*z*(1 + 3*z) + q^26*z^3*(-3 + 5*z) - 2*q^10*(-1 + z^2) + 
        q^22*z^2*(5 - 6*z + z^2) - q^17*z*(1 - 3*z + z^2) + 
        q^11*(-1 + z + z^2) - q^9*(1 + 2*z + 2*z^2))*
       R2[{{2}, {{5, 2, 1}, {1, 0, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z - q^8*z + 
        q^15*z - q^10*(-1 + z)*z - q^18*(-1 + z)^2*z + q^12*z^2 + 
        q^22*(3 - 2*z)*z^2 - 2*q^19*z^3 + q^23*z^4 - q^9*z*(1 + z) + 
        q^11*z*(1 + z) + q^16*z*(1 + z) + q^17*z*(-1 + 2*z) + 
        q^20*z^2*(-1 + 2*z) - q^21*(z^2 + z^4))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 + 2*q^2 - 2*q^4 + q^6 + q^13*(2 - 4*z) - 
        q^8*(-5 + z) + q^9*(-4 + z) + q^7*(-3 + z) - q*z + 2*q^3*z - 
        2*q^5*z - 3*q^17*(-1 + z)*z + q^24*(-3 + z)*z^2 - 
        q^22*(-2 + z)^2*z^2 - 4*q^23*(-1 + z)*z^3 + 4*q^25*z^4 + q^26*z^4 + 
        3*q^19*z^2*(2 + z) + q^15*z*(-1 + 4*z) + q^14*(1 - 3*z - 4*z^2) + 
        q^11*(-1 - 3*z + z^2) + q^12*(1 - z + z^2) - q^16*z*(1 - z + z^2) + 
        q^10*(-1 + 2*z + z^2) + q^21*z^2*(2 + 3*z + z^2) + 
        q^18*z*(-2 - 7*z + 5*z^2) + q^20*(z - 9*z^3))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(-1 - q^5 - 3*q^7 + 2*q^12 + q^13*(2 - 5*z) - q^8*(-3 + z) + 
        q^9*(-2 + z) - q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 4*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 7*z - 4*z^2) + q^10*(-2 + z^2) - 
        q^22*z^2*(5 - 7*z + z^2) - q^16*z*(-1 + 2*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^2 - q*z + q^3*z - q^6*z + 2*q^8*z - q^10*z - 2*q^12*z + 
        q^13*z - q^17*(-2 + z)*z + q^14*(-1 + z)*z - q^7*z^2 + 2*q^9*z^2 - 
        q^11*z^2 + q^22*(3 - 4*z)*z^2 - q^29*(-1 + z)*z^4 + 4*q^30*z^5 + 
        2*q^31*z^5 + q^26*z^4*(2 + z) + 3*q^20*z^2*(1 + 2*z) - 
        q^16*z*(1 + 3*z) - q^25*z^3*(1 + 8*z) - q^27*z^3*(5 - 7*z + z^2) + 
        q^15*z*(-2 - 2*z + z^2) - q^21*z^2*(-1 + 2*z + z^2) - 
        q^18*z*(-2 + 3*z + z^2) - q^28*z^3*(1 - 2*z + 5*z^2) + 
        q^24*z^2*(-1 + 8*z + 5*z^2) + q^23*z^2*(-1 + 6*z^2) + 
        q^19*(z - 8*z^2 - 4*z^3))*R2[{{2}, {{5, 2, 1}, {3, 0, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     ((-q^6 - z + q^2*z - q^7*z + q^11*z - q*z^2 + q^3*z^2 - q^9*z^2 + 
        q^12*z^2 + q^14*z^3 - q^8*z*(1 + z) + q^13*z^2*(1 + z))*
       R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}])/(q^4*(-1 + q^5*z)) + 
     (q^7*z*(-1 + q^2 - 2*q^5*z^2 - q^6*z^3 + q^8*z^3 - q*(1 + z) + 
        q^3*(1 - 3*z + z^2))*R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}])/(-1 + q^2) + 
     q^9*(1 + q)*z^2*(1 + q*z)*R2[{{2}, {{5, 2, 2}, {1, 0, 1}}}] - 
     ((z + q^6*z - q^8*z + q^9*(-3 + z)*z + q*(-1 + z)*z - q^3*(-1 + z)*z - 
        q^11*z^2 - 3*q^12*z^2 - q^14*(-2 + z)*z^2 - q^13*(-1 + z)*z^2 - 
        q^15*z^3 - q^17*z^4 + q^18*z^4 - q^5*(1 + z) - q^2*z*(1 + z) + 
        q^7*z*(3 + z) + q^10*z*(1 + 2*z) + q^4*(1 + z^2))*
       R2[{{2}, {{6, 0, 0}, {-1, 0, 1}}}])/((-1 + q)*q^4*(-1 + q^5*z)) + 
     (z*(-1 + q^7 - q^2*(-1 + z) - q^10*(-1 + z)^2 + q^4*z + 
        q^14*(3 - 2*z)*z - 2*q^11*z^2 + q^15*z^3 - q*(1 + z) + q^3*(1 + z) + 
        q^8*(1 + z) + q^9*(-1 + 2*z) + q^12*z*(-1 + 2*z) - q^13*(z + z^3))*
       R2[{{2}, {{6, 0, 0}, {1, 0, 1}}}])/(q^2*(-1 + q^2)) - 
     ((-z - q^6*z + q^8*z - q^9*(-3 + z)*z - q*(-1 + z)*z + q^3*(-1 + z)*z + 
        q^11*z^2 + 3*q^12*z^2 + q^14*(-2 + z)*z^2 + q^13*(-1 + z)*z^2 + 
        q^15*z^3 + q^17*z^4 - q^18*z^4 + q^5*(1 + z) + q^2*z*(1 + z) - 
        q^7*z*(3 + z) - q^10*z*(1 + 2*z) - q^4*(1 + z^2))*
       R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}])/((-1 + q)*q^4*(-1 + q^5*z)) - 
     ((-z - q^6*z + q^8*z - q^9*(-3 + z)*z - q*(-1 + z)*z + q^3*(-1 + z)*z + 
        q^11*z^2 + 3*q^12*z^2 + q^14*(-2 + z)*z^2 + q^13*(-1 + z)*z^2 + 
        q^15*z^3 + q^17*z^4 - q^18*z^4 + q^5*(1 + z) + q^2*z*(1 + z) - 
        q^7*z*(3 + z) - q^10*z*(1 + 2*z) - q^4*(1 + z^2))*
       R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}])/((-1 + q)*q^3*(-1 + q^5*z)) - 
     ((-1 + 2*q^2 - 2*q^4 - q^6*(-1 + z) - q*z + 2*q^3*z - 2*q^5*z - 
        q^16*(-1 + z)^2*z - q^7*z^2 + 2*q^20*(1 - 4*z)*z^2 + q^24*z^3 + 
        4*q^25*z^4 + q^26*z^4 + q^8*(1 + z - z^2) - 
        q^22*z^2*(5 - 6*z + z^2) + q^11*(-1 - 5*z + z^2) + 
        q^17*z*(4 - 3*z + z^2) + q^21*z^2*(2 + z + z^2) + 
        q^9*(-3 + 4*z + z^2) - q^15*z*(1 - 5*z + 2*z^2) + 
        q^10*(-1 - z + 3*z^2) + q^19*z*(-1 + 4*z + 3*z^2) + 
        q^18*z*(-1 - 2*z + 5*z^2) - q^23*z^2*(1 - 2*z + 5*z^2) + 
        q^12*(1 - 3*z + z^3) + q^13*(2 - z - z^2 + z^3) - 
        q^14*(-1 + 2*z + 6*z^2 + z^3))*R2[{{2}, {{6, 0, 1}, {0, 0, 1}}}])/
      (q^11*(-1 + q^2)) + q^3*z*(1 + q + q*z)*(-1 + q^5*z)*
      R2[{{2}, {{6, 0, 2}, {0, 0, 1}}}] - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 + q^18*z^2 - 5*q^20*z^2 + 
        q^22*(4 - 5*z)*z^2 + q^17*z^3 - q^25*(-3 + z)*z^3 + 
        q^23*(-2 + z)*z^3 + q^26*z^5 - q^28*z^5 + q^31*z^5 + q*(1 + z) - 
        2*q^3*(1 + z) - q^8*z*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) - 
        q^19*z^2*(3 + z) + q^5*(1 + 2*z) + q^24*z^3*(3 + 2*z) + 
        q^27*z^3*(-4 + 3*z) - q^14*z*(-2 + z^2) - q^11*(1 + z^2) - 
        q^9*(1 + z + z^2) - q^10*(-2 + 2*z + z^2) - 
        q^21*z^2*(-2 + 2*z + z^2) + q^16*z*(-1 + 2*z + 2*z^2))*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}])/((-1 + q)*q^10*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - 5*q^2 + 6*q^4 + q^7*(3 - 4*z) + q*z - 
        5*q^3*z + q^22*(2 - 17*z)*z^2 - 3*q^26*z^3 + 2*q^28*z^4 + q^29*z^4 + 
        2*q^8*(1 + z) - 2*q^6*(2 + z) + q^10*(4 + z) - 3*q^13*(1 + 3*z) + 
        q^5*(-2 + 6*z) + q^27*z^3*(3 + 8*z) + q^24*z^2*(-11 + 10*z - 3*z^2) + 
        q^17*z*(-3 + 11*z - 2*z^2) + 2*q^19*z*(5 - 3*z + z^2) - 
        2*q^18*z*(-1 - 2*z + z^2) - q^9*(3 - 2*z + z^2) + 
        2*q^11*(-3 + 2*z + z^2) + q^23*z^2*(1 + z + 2*z^2) + 
        q^12*(-2 - 3*z + 3*z^2) + 2*q^20*z*(-3 - 2*z + 5*z^2) + 
        q^21*z*(-3 + 17*z + 7*z^2) + q^14*(1 - 3*z + z^3) + 
        q^15*(5 - 3*z - z^2 + z^3) - q^16*(-3 + 8*z + 10*z^2 + z^3) + 
        q^25*(z^2 + 3*z^3 - 10*z^4))*R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}])/
      ((-1 + q)*q^8*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q^2 + q*z - q^3*z + q^12*z - q^14*z - q^16*z^2 - q^17*z^2 + 
        q^19*z^2 + q^21*z^3)*R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}])/
      (q^4*(-1 + q^5*z)) - ((-1 + q)*(1 + q)*z*(1 + q*z)*
       R2[{{2}, {{6, 1, 0}, {1, 0, 1}}}])/q^3 - 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 + q^12 - q^8*(-5 + z) + q^9*(-4 + z) + 
        q^7*(-3 + z) - q*z + 2*q^3*z - 2*q^5*z + q^17*(4 - 3*z)*z + 
        2*q^20*(1 - 5*z)*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 + 
        q^15*z*(-1 + 4*z) - q^11*(1 + 4*z) + q^14*(1 - 3*z - 3*z^2) - 
        q^22*z^2*(5 - 6*z + z^2) + q^13*(2 - 3*z + z^2) - 
        q^16*z*(1 - z + z^2) + q^10*(-1 + z + z^2) + q^21*z^2*(2 + z + z^2) + 
        q^19*z*(-1 + 8*z + 3*z^2) + q^18*z*(-1 - 6*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2))*R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - 3*q^5 + q^7*(1 - 3*z) - q^2*(-2 + z) - 2*q^13*(-1 + z) + 
        3*q^4*z - q^26*(-1 + z)^2*z^2 - 3*q^23*z^3 + q^30*(3 - 2*z)*z^3 - 
        q^27*z^4 + q^31*z^5 - q*(1 + z) + q^24*z^2*(4 + z) + 
        q^28*z^3*(-1 + 2*z) - q^12*(1 + 2*z) - q^14*(1 + 2*z) + 
        q^3*(3 + 2*z) + q^25*z^2*(-4 + 3*z) + q^22*z^2*(-1 + 3*z) + 
        q^9*(1 + 3*z) - q^6*(2 + 3*z) + q^16*(z - 3*z^2) + q^15*(z - 2*z^2) + 
        q^8*(1 + z - z^2) + q^11*(1 + z^2) + 2*q^10*(-1 + z + z^2) - 
        q^29*z^3*(1 + z + z^2) - q^17*z*(-2 + 2*z + z^2) + 
        q^19*z*(-2 + 2*z + z^2) + q^21*z*(1 - 4*z + 2*z^2) - 
        q^18*z*(1 - 3*z + 2*z^2) + q^20*(z + 2*z^3))*
       R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + 
        q^13*(-1 + z)*z - 4*q^15*z^2 + 3*q^19*z^2 - q^17*z^3 + q^30*z^5 - 
        q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + q^8*z*(1 + z) - 
        3*q^24*z^3*(1 + z) - q^26*z^4*(1 + z) - q^6*z*(2 + z) + 
        q^4*(-1 + 2*z) - q^5*(1 + 2*z) + q^29*z^4*(1 + 3*z) - 
        q^25*z^3*(2 + 3*z) + q^20*z^2*(4 + 3*z) + q^16*z*(2 - 3*z - 2*z^2) + 
        q^27*z^3*(3 + 2*z - z^2) + q^22*z^2*(-3 + z^2) + q^14*z*(-2 + z^2) + 
        q^11*(1 + z^2) - q^18*z*(1 - 4*z + z^2) + q^23*z^2*(1 - 3*z + z^2) + 
        q^9*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) + 
        q^21*z^2*(-3 + 4*z + z^2))*R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - 
     ((1 - 2*q^2 - 2*q^4*(-1 + z) + q*z - 2*q^13*(-2 + z)^2*z + 
        q^33*(3 - 2*z)*z^4 + q^34*z^6 - 2*q^30*z^4*(1 + z) + 
        2*q^31*z^4*(1 + z) + q^6*(-1 + 2*z) - q^3*(1 + 2*z) - 
        2*q^18*z^2*(-7 + 5*z) + q^24*z^2*(7 - 4*z - 12*z^2) + 
        q^11*(3 + 2*z - 5*z^2) + q^17*z*(-9 + 3*z - 5*z^2) + 
        q^12*(-3 + 10*z - 2*z^2) + q^27*z^3*(-3 + 11*z - 2*z^2) + 
        q^5*(1 + 2*z - z^2) + 2*q^9*(4 + z^2) + q^10*(-4 - 4*z + z^2) + 
        q^29*z^3*(3 - 3*z + z^2) + q^7*(2 - 2*z + z^2) - 
        q^8*(6 - 2*z + z^2) - 2*q^26*z^3*(5 - z + z^2) - 
        q^32*z^4*(1 + z + z^2) + 2*q^28*z^3*(-4 + 4*z + z^2) + 
        q^23*z^2*(3 - 6*z + 2*z^2) + q^16*z*(7 + 6*z + 2*z^2) + 
        q^22*z^2*(16 - 17*z + 7*z^2) + q^19*z*(-4 - 7*z + 10*z^2) + 
        q^21*(z - 4*z^2 - 20*z^3) - q^20*z*(2 + 9*z - 4*z^2 + z^3) + 
        q^14*(-1 + 2*z + 6*z^2 + z^3) + q^25*z^2*(-3 + 14*z + 10*z^2 + z^3) + 
        q^15*(1 + 5*z - 12*z^2 + 4*z^3))*R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/
      ((-1 + q)*q^11*(1 + q)*(-1 + q^5*z)) - 
     ((-z + q^12*(7 - 2*z)*z - q*(-1 + z)*z - 2*q^5*(-1 + z)*z + q^6*z^2 - 
        q^28*(-3 + z)*z^4 + 2*q^26*z^5 + q^29*z^6 - 4*q^11*z*(1 + z) + 
        q^2*z*(2 + z) + q^8*z*(4 + z) + q^3*z*(-3 + 2*z) + 
        q^25*z^4*(1 + 2*z) - q^4*z*(2 + 3*z) + q^23*z^3*(-6 + 11*z - 4*z^2) + 
        q^13*z*(6 - 6*z + z^2) - q^17*z^2*(4 - 2*z + z^2) + 
        q^21*z^3*(6 - 2*z + z^2) - q^27*z^4*(1 - z + z^2) - 
        q^20*z^2*(-1 + z + z^2) + q^22*z^3*(-1 + 2*z + z^2) - 
        q^16*z^2*(2 + 2*z + z^2) + q^15*z*(-2 + 5*z + z^2) + 
        q^10*z*(-3 + 2*z^2) + q^18*z^2*(-5 - 6*z + 2*z^2) - 
        2*q^24*z^3*(2 + z + 2*z^2) - q^14*z*(1 - 2*z + 4*z^2) + 
        q^19*z^2*(7 + z + 8*z^2) - q^7*(1 + 3*z + z^3) + 
        q^9*(1 - 3*z + 2*z^2 + 2*z^3))*R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 + q*(-2 + z) - 2*q^3*(-2 + z) + 3*q^27*z^4 + q^29*(-3 + z)*z^4 - 
        2*q^30*(-1 + z)*z^4 - 2*q^31*z^5 + q^32*z^5 - 2*q^2*(1 + z) - 
        q^6*(1 + z) - q^8*(1 + z)^2 + q^17*z*(-2 + 3*z) + q^4*(1 + 3*z) - 
        q^13*z*(2 + 3*z) + q^26*z^3*(-5 + 9*z) + q^9*(3 + 4*z - 4*z^2) + 
        q^14*(1 - 2*z - 2*z^2) + q^23*z^2*(-11 + 8*z - 2*z^2) + 
        q^5*(-4 + z - z^2) + q^25*z^2*(1 - 4*z + z^2) + 
        q^18*z*(9 - 4*z + z^2) + q^22*z^2*(3 - 3*z + z^2) + 
        q^28*z^3*(2 - z + z^2) + 3*q^10*(-1 + 2*z + z^2) - 
        q^12*(1 + 7*z + z^2) - 2*q^24*z^2*(1 - 6*z + 3*z^2) + 
        q^7*(2 - 2*z + 3*z^2) + q^20*z*(-3 + 8*z + 4*z^2) + 
        q^19*z*(1 - 10*z + 5*z^2) + q^11*(-1 - 2*z + 6*z^2) - 
        q^21*z*(1 - 12*z + 10*z^2) - q^16*(-1 + 6*z - 5*z^2 + z^3) - 
        q^15*(-2 + 3*z + 4*z^2 + z^3))*R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^2 - q*z + q^3*z - q^6*z - 2*q^15*(-1 + z)^2*z - q^7*z^2 + 
        3*q^20*(1 - 3*z)*z^2 - q^16*z^3 - q^24*z^3 + q^8*(1 + 2*z) + 
        2*q^25*z^3*(1 + 2*z) + 2*q^18*z^2*(-1 + 3*z) - q^11*(1 + 4*z) - 
        q^22*z^2*(8 - 9*z + z^2) + q^17*z*(5 - 6*z + z^2) + 
        q^10*(-3 - 2*z + 2*z^2) + q^21*z^2*(1 + 2*z + 2*z^2) + 
        q^9*(-1 + 3*z + 2*z^2) + q^19*z*(-1 + 4*z + 5*z^2) - 
        q^23*z^2*(1 - 2*z + 6*z^2) + q^12*(1 - 3*z + z^3) + 
        q^13*(2 - 3*z - z^2 + z^3) - q^14*(-1 + 2*z + 6*z^2 + z^3))*
       R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((-1 - q^2*(-2 + z) - 4*q^8*z^2 + q^19*z^2 - 
        2*q^14*(-1 + z)*z^2 + 4*q^20*z^3 + 2*q^25*z^3 + q^23*(-1 + z)*z^3 + 
        q^28*z^5 - q^30*z^5 - q*(1 + z) + 2*q^3*(1 + z) + q^9*(1 + z) - 
        2*q^24*z^3*(1 + z) - 2*q^7*z*(2 + z) + q^6*z*(-3 + 2*z) + 
        q^15*z^2*(-1 + 2*z) + q^4*(-1 + 3*z) + q^12*z*(-1 + z^2) + 
        q^16*z*(2 + z^2) - q^21*z^2*(3 + z^2) + q^22*z^2*(3 - z + z^2) + 
        q^5*(-1 + z + z^2) - q^13*z*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) - 
        q^17*z*(1 - 2*z + 2*z^2) + q^11*(1 + z + 2*z^2) - 
        q^18*z*(1 - 4*z + 3*z^2))*R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - 5*q^5 + q^7*(2 - 4*z) - q^2*(-2 + z) + q^11*(-1 + z)^2 + 
        4*q^4*z - q^15*(-1 + z)*z + q^18*(3 - 2*z)*z^2 + q^21*(-2 + z)*z^2 + 
        q^22*(-1 + z)*z^2 + q^25*(-1 + z)*z^2 + q^30*(3 - 2*z)*z^3 - 
        q^27*z^4 + q^31*z^5 - q*(1 + z) + 2*q^20*z^2*(1 + z) - 
        q^23*z^2*(1 + z) + 2*q^3*(2 + z) + q^26*z^2*(-1 + 2*z) + 
        q^28*z^3*(-1 + 2*z) + q^9*(1 + 5*z) - q^6*(2 + 5*z) + 
        q^16*(z - 3*z^2) + q^8*(1 + 2*z - 2*z^2) + q^24*z^2*(3 + z - z^2) + 
        q^14*(-1 - z + z^2) - q^13*(-2 + z + z^2) - q^29*z^3*(1 + z + z^2) - 
        q^17*z*(-2 + 2*z + z^2) + q^19*z*(-1 + 3*z + z^2) + 
        2*q^10*(-1 + z + 2*z^2) - q^12*(1 + 3*z + 2*z^2))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/((-1 + q)*q^6*(1 + q)*
       (-1 + q^5*z)) - (z*(-1 - 3*q^5 - q^14 + q^7*(1 - 3*z) - q^2*(-2 + z) + 
        3*q^4*z - q^16*(-1 + z)*z + q^15*z^2 + 2*q^20*z^2 + 
        q^21*(-2 + z)*z^2 - q^18*(-1 + z)*z^2 + q^22*(-1 + z)*z^2 + 
        q^25*(-1 + z)*z^2 + q^30*(3 - 2*z)*z^3 - q^27*z^4 + q^31*z^5 - 
        q*(1 + z) - q^23*z^2*(1 + z) + q^26*z^2*(-1 + 2*z) + 
        q^28*z^3*(-1 + 2*z) + q^3*(3 + 2*z) - q^6*(2 + 3*z) + 
        q^9*(-1 + 4*z) + q^8*(2 + z - z^2) + q^24*z^2*(3 + z - z^2) - 
        2*q^13*(-1 + z^2) + q^11*(1 - 3*z + z^2) - q^17*z*(-2 + z + z^2) - 
        q^29*z^3*(1 + z + z^2) + q^19*z*(-1 + 4*z + z^2) - 
        q^12*(1 + 4*z + z^2) + q^10*(-1 + 2*z + 2*z^2))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q^4*z)*(-q^6 - z + q^2*z - q^7*z + q^11*z - 
        q*z^2 + q^3*z^2 - q^9*z^2 + q^12*z^2 + q^14*z^3 - q^8*z*(1 + z) + 
        q^13*z^2*(1 + z))*R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}])/
      (q^4*(-1 + q^5*z)) + q^8*z^2*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 2}, {0, 0, 1}}}] - q^9*z^2*(1 + q + q*z)*
      R2[{{2}, {{6, 1, 2}, {1, 0, 1}}}] + 
     (z*(-1 + 2*q^2 - q^4 - q*z + 2*q^3*z - q^5*z - q^11*z - q^12*z + 
        3*q^13*z - 2*q^14*z^2 - 3*q^18*z^2 + q^20*(2 - 5*z)*z^2 - q^19*z^3 + 
        3*q^24*z^4 + 2*q^25*z^4 + q^15*z*(-2 + 3*z) + 
        q^22*z^2*(-1 + z - 3*z^2) + q^21*z^2*(2 + z - z^2) + 
        q^16*z*(-2 + z^2) + q^17*(z + 3*z^3))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + (z*(-1 - q^5 - 2*q^7 - q^8*(-3 + z) - q^2*(-1 + z) + 
        2*q^4*z - q^6*z - 4*q^17*(-1 + z)*z + q^24*(-3 + z)*z^2 + 
        q^23*(5 - 4*z)*z^3 + 3*q^25*z^4 + q^26*z^4 + q^27*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^10*z*(2 + z) + 2*q^19*z^2*(2 + z) + 
        q^21*z^2*(2 + z)^2 + 3*q^15*z*(-1 + 2*z) + q^14*(1 - 2*z - 3*z^2) + 
        q^13*(2 - 5*z - 2*z^2) + q^9*(-3 + z - z^2) - 
        q^22*z^2*(6 - 4*z + z^2) + q^12*(2 - 3*z + z^2) - 
        q^16*z*(1 + z + z^2) + q^11*(-3 - 2*z + 3*z^2) + 
        q^18*z*(-2 - 5*z + 5*z^2) + q^20*(z + z^2 - 8*z^3))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}])/((-1 + q)*q^7*(1 + q)*
       (-1 + q^5*z)) + (z*(1 - q^2 + 4*q^9 - q^5*(-2 + z) + q^10*(-1 + z)^2 + 
        q*z + q^15*(3 - 5*z)*z - 2*q^27*z^3 - q^29*(-3 + z)*z^3 + q^30*z^5 - 
        q^3*(1 + z) - q^4*(1 + z) + 2*q^6*(1 + z) - q^28*z^4*(1 + z) + 
        q^7*(2 + z) + 5*q^20*z^2*(-1 + 2*z) - q^26*z^3*(3 + 2*z) + 
        q^17*z*(-9 + 7*z) + q^18*z*(-2 + 12*z - 5*z^2) + 
        q^12*(1 + 2*z - z^2) + q^11*(1 + 3*z - z^2) - q^8*(6 + z^2) + 
        q^22*z^2*(10 - 10*z + z^2) + q^16*z*(5 + z + z^2) - 
        q^21*z^2*(3 + 2*z + z^2) + q^13*(-4 + 3*z + z^2) + 
        q^24*z^2*(-3 + 3*z + z^2) + 3*q^23*z^2*(2 - 3*z + 2*z^2) + 
        q^14*(-1 + 3*z + 3*z^2) + q^19*(z - 10*z^2 - 4*z^3) + 
        q^25*(z^3 - 6*z^4))*R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - q*z + q^3*z + 2*q^5*z + q^8*(3 - 4*z)*z - q^13*z^2 + 
        6*q^20*z^2 + q^26*z^4 + q^28*(-3 + z)*z^4 - 2*q^29*(-1 + z)*z^4 - 
        2*q^30*z^5 + q^31*z^5 - 2*q^11*z*(1 + z) - 2*q^12*z*(1 + z) + 
        q^16*z*(1 + z)^2 - q^7*z*(4 + z) + 2*q^10*z*(-1 + 2*z) + 
        q^25*z^3*(-5 + 3*z) + q^6*z*(-1 + 3*z) - q^21*z^2*(1 + 3*z) + 
        q^9*z*(4 + 3*z) + q^23*z^2*(1 + 6*z) + q^19*z*(-1 + z^2) - 
        q^4*(1 + z^2) - q^22*z^2*(4 - 2*z + z^2) + q^27*z^3*(2 - z + z^2) + 
        q^17*z*(2 + z + z^2) - q^14*z*(-2 + 2*z + z^2) - 
        q^18*z*(1 + 3*z + z^2) + q^24*z^2*(1 - 4*z + 2*z^2) - q^15*(z + z^3))*
       R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + (q^2*z^2*(-2 - 2*q^7 + 3*q^8 + q^2*(3 - 2*z) + 
        q^9*(-3 + z) - q^12*(-2 + z) - 2*q^6*z + q^17*(3 - 2*z)*z + 
        5*q^25*z^4 + 2*q^26*z^4 - 2*q*(1 + z) - q^5*(2 + z) + 
        q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^3*(4 + 3*z) + q^4*(-1 + 4*z) + 
        q^15*z*(3 + 5*z) - q^20*z^2*(1 + 9*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 5*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 4*z + 6*z^2) + q^19*z*(-1 + 8*z + 6*z^2) + 
        q^18*z*(-1 - 2*z + 7*z^2) + q^24*(z^3 - 2*z^4))*
       R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*
       R2[{{2}, {{6, 2, 0}, {2, 0, 1}}}])/(-1 + q^5*z) + 
     (z*(-1 + q + 2*q^3*(-1 + z) - q^5*(-1 + z) - q*z + q^11*(-5 + z)*z + 
        q^20*(4 - 7*z)*z^2 - q^24*z^3 + 3*q^25*z^4 + q^26*z^4 - 
        2*q^4*(1 + z) + q^2*(2 + z) - q^7*z*(2 + z) + q^8*(1 + z - 3*z^2) + 
        q^15*z*(-3 + 5*z - 2*z^2) + 3*q^18*z*(-1 + z^2) + q^6*(1 + z^2) - 
        q^22*z^2*(8 - 9*z + z^2) + q^17*z*(7 - 8*z + z^2) - 
        q^16*z*(-3 + 4*z + z^2) + q^9*(-3 + 5*z + z^2) + 
        q^21*z^2*(-3 + 7*z + z^2) - 2*q^23*z^2*(-1 + z + 2*z^2) + 
        q^19*z*(-1 + 11*z + 2*z^2) + q^10*(-1 - z + 4*z^2) + 
        q^12*(1 - z + z^3) + q^13*(1 + z + z^3) - 
        q^14*(-1 + 7*z + 5*z^2 + z^3))*R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) - q^7*z + 2*q^12*z - q^8*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 - 2*q^18*z^2 + q^17*(-2 + z)*z^2 - 
        q^19*(-2 + z)*z^2 + 3*q^21*z^3 + q^27*(3 - 4*z)*z^3 + 
        2*q^26*(1 - 3*z)*z^3 + 3*q^24*(-1 + z)*z^3 - 2*q^29*z^5 + q^30*z^5 + 
        2*q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) + q^6*z*(1 + z) + 
        q^25*z^3*(-1 + 2*z) + q^5*(1 + 2*z) + q^22*z^2*(-3 + 4*z) - 
        q^20*z^2*(1 + 4*z) - q^14*z*(-2 + z^2) + q^9*(-1 - z + z^2) - 
        q^28*z^3*(1 - z + z^2) - q^10*(-2 + 3*z + z^2) - q^11*(1 + 2*z^2) + 
        q^16*z*(-1 + 2*z + 2*z^2) + q^23*(z^2 + z^4))*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}])/((-1 + q)*q^9*(1 + q)*
       (-1 + q^5*z)) + (z*(1 + q^4*(1 - 3*z) + q^2*(-2 + z) - 
        q^6*(-3 + z)*z - q^12*z^2 - 2*q^19*z^3 + q*(1 + z) - 2*q^3*(1 + z) + 
        2*q^7*z*(2 + z) + q^25*z^3*(-1 + 2*z) - q^13*z*(1 + 2*z) + 
        2*q^24*z^3*(1 + 2*z) - q^14*z*(1 + 3*z) + q^8*z*(1 + 4*z) + 
        q^21*z^2*(-2 + 5*z) + q^16*(z - 5*z^2) + 
        q^22*z^2*(-5 + 6*z - 4*z^2) - q^5*(-1 + z^2) + 
        q^20*z^2*(2 - 3*z + z^2) + q^9*(-1 - 2*z + z^2) - 
        2*q^10*(-1 + z + z^2) - q^11*(1 + z + z^2) - q^15*z*(3 + 2*z + z^2) + 
        q^17*z*(4 - 8*z + 5*z^2) + q^18*z*(1 - 2*z + 6*z^2) + 
        q^23*(z^3 - 2*z^4))*R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - 2*q^2 + q^8*(-6 + z) - q^4*(-2 + z) - q^7*(-2 + z) + 
        q^6*(-1 + z) + q*z + q^27*z^3 + q^26*(-3 + z)*z^3 - q^3*(1 + 2*z) + 
        q^5*(1 + 2*z) + q^15*(1 + 3*z - 9*z^2) + q^18*z*(6 + 7*z - 5*z^2) + 
        q^24*z^2*(4 + 3*z - 3*z^2) + q^25*z^2*(-3 + 2*z - 2*z^2) + 
        q^11*(3 + 6*z - 2*z^2) - q^17*z*(7 - 5*z + z^2) + 
        q^9*(8 - 3*z + z^2) + 2*q^22*z^2*(5 - z + z^2) + 
        q^16*z*(-2 + 6*z + z^2) + q^14*(1 + 2*z^2) + 
        q^19*z*(-3 - 13*z + 2*z^2) + q^12*(-4 + z + 2*z^2) - 
        q^10*(4 + z + 2*z^2) + q^13*(-1 + 3*z^2) + 
        q^23*z^2*(-5 - 3*z + 3*z^2) + q^20*z*(-1 + z + 9*z^2) + 
        q^21*(z - 12*z^3 - z^4))*R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}])/
      ((-1 + q)*q^6*(-1 + q^5*z)) - 
     (q^2*z*(-(q^7*(-1 + z)) - z + q^9*(-5 + z)*z - q^8*(-1 + z)*z + 
        q^17*(9 - 10*z)*z^2 + 11*q^18*z^4 + 5*q^25*z^5 + 2*q^26*z^5 - 
        3*q^13*z^2*(1 + z) - q^5*(1 + z)^2 - q*z*(2 + z) + q^3*z*(3 + z) + 
        q^12*z^2*(5 + z) - q^6*z*(1 + 2*z) + q^4*z*(-1 + 3*z) + 
        2*q^15*z^2*(-1 + 5*z) - q^20*z^3*(1 + 11*z) + 
        q^16*z^2*(-4 + 2*z - 3*z^2) + q^2*(z - 2*z^2) - 
        q^22*z^3*(8 - 6*z + z^2) + q^11*z*(3 - 4*z + z^2) + 
        q^10*z*(4 - z + z^2) + q^21*z^3*(1 + 2*z + 2*z^2) + 
        q^19*z^2*(-1 + 9*z + 6*z^2) - q^23*z^3*(1 - 4*z + 7*z^2) + 
        q^14*(z - 5*z^2 - 6*z^3) + q^24*(z^4 - 2*z^5))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q^2 + q^4 - q^6 - q*z + q^3*z + q^5*z - q^7*z + q^10*z - 
        q^12*z - 2*q^14*z - q^16*z + q^11*z^2 - q^13*z^2 - 
        q^31*(-1 + z)*z^4 + 4*q^32*z^5 + 2*q^33*z^5 + q^28*z^4*(1 + z) + 
        q^22*z^2*(-2 + 11*z) - 2*q^20*z*(-1 + z^2) - 
        q^29*z^3*(5 - 7*z + z^2) + q^17*z*(-1 - 5*z + z^2) + 
        q^18*z*(-1 - 5*z + z^2) - q^24*z^2*(-3 + 8*z + z^2) - 
        q^23*z^2*(-2 + z + 2*z^2) + q^19*z*(2 + 3*z + 3*z^2) + 
        q^26*z^2*(-1 + 11*z + 4*z^2) + q^25*z^2*(-1 - 2*z + 5*z^2) - 
        q^30*z^3*(1 - 2*z + 5*z^2) + q^21*z*(1 - 11*z - 3*z^2 + z^3) + 
        q^27*(z^3 - 10*z^4))*R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^11*z^2*(2 - 2*q + q^2*z)*(-1 + q^5*z + q^6*z)*
       R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}])/(-1 + q^2) + 
     (z*(-1 - q^2*(-2 + z) - q^6*z - q^7*z - q^8*(-1 + z)*z + 
        q^14*(-1 + z)*z + q^13*z^2 - q^15*z^2 - 2*q^21*z^2 + q^23*z^2 - 
        q^18*(-1 + z)*z^2 - q^17*z^3 + q^22*z^3 + q^30*(3 - 2*z)*z^3 - 
        2*q^27*z^4 + q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - 
        q^12*z*(1 + z) + q^19*z^2*(1 + z) + q^9*(1 + z)^2 + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^25*z^2*(-1 + 2*z) + 
        q^26*z^2*(-1 + 2*z) + q^28*z^3*(-1 + 2*z) + q^16*(z - 2*z^2) + 
        q^10*(-2 - z + 2*z^2) - q^11*(-1 + z + 2*z^2) + 
        q^24*(z^2 + z^3 - z^4) - q^29*(z^3 + z^5))*
       R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q)*q^5*(1 + q)*z^2*(1 + q*z)*
       R2[{{2}, {{6, 2, 1}, {3, 0, 1}}}])/(-1 + q^5*z) + 
     (q^6*z^2*(-1 - q^2*(-2 + z) - 2*q^6*(-1 + z) - q^8*(-2 + z)*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^12*z^2 - q^13*z^2 - 
        2*q^15*z^2 + q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + 
        q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - q^7*(1 + z) - q^5*(2 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^11*(1 - 3*z + z^2) + 2*q^10*(-1 + z + z^2))*
       R2[{{2}, {{6, 2, 1}, {3, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     q^9*z^2*(-1 + q^2 - q*z)*R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}] + 
     (q*z*(-q^6 - z + q^2*z - q^7*z + q^11*z - q*z^2 + q^3*z^2 - q^9*z^2 + 
        q^12*z^2 + q^14*z^3 - q^8*z*(1 + z) + q^13*z^2*(1 + z))*
       R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     q^14*z^3*R2[{{2}, {{6, 2, 2}, {1, 0, 1}}}] - q^15*z^3*(1 + q*z)*
      R2[{{2}, {{6, 2, 2}, {2, 0, 1}}}] - R3[{{0, 0, 0}, {0, 0, 0}}] + 
     R3[{{0, 0, 1}, {0, 0, 0}}] - R3[{{0, 0, 1}, {0, 1, 0}}]/(-1 + q) - 
     ((-1 + q + q^2)*R3[{{0, 1, 1}, {1, 1, 0}}])/(-1 + q) + 
     (q^2*R3[{{0, 2, 1}, {-1, 1, 0}}])/(-1 + q) - q*((1 - q)^(-1) + z)*
      R3[{{1, 0, 0}, {0, 1, 0}}] - R3[{{1, 0, 1}, {0, 1, 0}}] + 
     R3[{{1, 1, 0}, {-1, 0, 0}}] + R3[{{1, 1, 0}, {-1, 1, 0}}] - 
     R3[{{1, 1, 1}, {-1, 0, 0}}] - (q*(-2 - q*(-2 + z) - q^2*z + q^3*z)*
       R3[{{1, 1, 1}, {1, 1, 0}}])/(-1 + q) - 
     q^3*z*R3[{{1, 2, 0}, {-1, 0, 0}}] - q^3*z*R3[{{1, 2, 0}, {-1, 1, 0}}] + 
     q^3*z*R3[{{1, 2, 1}, {-1, 0, 0}}] + q*(1 + q^2*z)*
      R3[{{1, 2, 1}, {-1, 1, 0}}] - (1 - q*z)*R3[{{2, 0, 0}, {-1, 0, 0}}] - 
     R3[{{2, 0, 0}, {-1, 1, 0}}] + q*z*R3[{{2, 0, 0}, {0, 0, 0}}] - 
     (-1 + q^4*z^2)*R3[{{2, 0, 0}, {0, 1, 0}}] - 
     (-1 + q*z)*R3[{{2, 0, 1}, {-1, 0, 0}}] - 
     (-1 + q*z)*R3[{{2, 0, 1}, {-1, 1, 0}}] - 
     ((-1 + q + q^2)*R3[{{2, 0, 1}, {0, 0, 0}}])/(-1 + q) - 
     (q - q^4*z^2)*R3[{{2, 0, 1}, {0, 1, 0}}] + 
     q^2*(1 + q)*z*R3[{{2, 1, 0}, {-1, 0, 0}}] + 
     (q^4*z*R3[{{2, 1, 0}, {-1, 1, 0}}])/(-1 + q) - 
     q^2*(1 + q)*z*R3[{{2, 1, 1}, {-1, 0, 0}}] + 
     (q*(1 - q^4*z^2 + q^5*z^2 + q^6*z^2 + q*(2 + z) - q^2*(1 + z^2) - 
        q^3*(2 - 3*z + z^2))*R3[{{2, 1, 1}, {1, 1, 0}}])/(-1 + q^2) - 
     (q*(2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*R3[{{2, 2, 0}, {-1, 1, 0}}])/
      (-1 + q) - q^2*(-1 + q^3*z^2)*R3[{{2, 2, 1}, {-1, 1, 0}}] + 
     q^2*z*(-1 + q^2*z)*R3[{{3, 0, 0}, {-1, 0, 0}}] + 
     q^2*z*(-2 + q*z)*R3[{{3, 0, 0}, {-1, 1, 0}}] - 
     (-1 + 2*q*z)*R3[{{3, 0, 0}, {0, 0, 0}}] - 
     q*(-1 + z)*R3[{{3, 0, 0}, {0, 1, 0}}] - q^2*z*(-1 + q^2*z)*
      R3[{{3, 0, 1}, {-1, 0, 0}}] - q^2*z*(-2 + q*z + q^2*z)*
      R3[{{3, 0, 1}, {-1, 1, 0}}] - (q + q*(-1 + q + q^2)*z - q^4*z^2)*
      R3[{{3, 0, 1}, {0, 0, 0}}] + 
     (q*(-1 + q - z + q*z - q^2*z - q^3*z^2 + q^5*z^2)*
       R3[{{3, 0, 1}, {0, 1, 0}}])/(-1 + q) - 
     (q^2*(-1 + q + q^2)*z*R3[{{3, 1, 1}, {-1, 0, 0}}])/(-1 + q) + 
     (q^5*z^2*R3[{{3, 1, 1}, {-1, 1, 0}}])/(-1 + q) - 
     (q^2*(1 - q^2*z^2 + q^4*z^2 - 2*q^5*z^2 - q^6*z^3 + q^7*z^3 - 
        q*(1 + z) + q^3*z*(1 + z))*R3[{{3, 1, 1}, {1, 1, 0}}])/(-1 + q) - 
     (q*(1 + q^2*(-1 + z) + 2*q^5*z^2 + 2*q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + 2*z) - q^3*(1 - 3*z + z^2))*R3[{{3, 2, 0}, {-1, 1, 0}}])/
      (-1 + q^2) + q^3*z*(-1 + q*z)*R3[{{3, 2, 1}, {-1, 0, 0}}] - 
     (q^2*(-1 + q*z + 2*q^5*z + q^3*(-1 + z)*z - q^4*z*(2 + z) + 
        q^2*(1 + z^2))*R3[{{3, 2, 1}, {-1, 1, 0}}])/(-1 + q^2) - 
     (q - q^3*z^2 - q^4*z^2 + q^5*z^2 - q^7*z^3)*
      R3[{{4, 0, 0}, {-1, 1, 0}}] - 
     (q*(-1 + q - q^2*z - 2*q^3*z^2 + 2*q^4*z^2 - q^6*z^3 + q^7*z^3)*
       R3[{{4, 0, 0}, {0, 0, 0}}])/(-1 + q) - 
     q*(1 - q*z + q^3*z^2 + q^4*z^2 + q^7*z^3)*R3[{{4, 0, 0}, {0, 1, 0}}] - 
     q^2*z*(-1 + q*z - q^3*z + q^5*z^2)*R3[{{4, 0, 1}, {-1, 1, 0}}] + 
     (q^2*(1 + z + q^2*z^2 - q^3*z^2 - q^5*z^3 + q^6*z^3 - q*(1 + z + z^2))*
       R3[{{4, 0, 1}, {0, 0, 0}}])/(-1 + q) + 
     (q*(-1 + q*(-1 + z) + 2*q^4*z^2 - 3*q^5*z^2 - q^7*z^3 + q^8*z^3 + 
        q^9*z^3 + q^2*(1 + z) - q^6*z^2*(2 + z) + q^3*(1 - 4*z + 2*z^2))*
       R3[{{4, 0, 1}, {0, 1, 0}}])/(-1 + q^2) - (-1 + q)*q^5*z^2*
      R3[{{4, 1, 0}, {-1, 1, 0}}] - 
     ((1 + q^2*(-2 + z) - q^5*(-1 + z) + q^4*(-1 + z)^2 + q^7*z + q^10*z + 
        q^13*(-3 + z)*z + q^8*(-1 + z)*z - q^9*z^2 + q^11*z^2 - 4*q^15*z^2 - 
        4*q^16*z^2 + 5*q^24*(1 - 2*z)*z^3 - q^27*(1 - 2*z)^2*z^3 + 
        4*q^29*z^5 + q^30*z^5 + q*(1 + z) - q^28*z^4*(1 + z) - q^3*(2 + z) + 
        q^26*z^3*(-5 + 7*z) + q^19*z^2*(-3 + 7*z) + q^6*(z - 2*z^2) + 
        q^17*z*(3 + 2*z - z^2) + q^14*z*(-2 - z + z^2) + 
        2*q^25*z^3*(1 + z + z^2) - q^21*z^2*(-5 + 3*z + z^2) + 
        q^22*z^2*(-2 - 6*z + 5*z^2) - q^23*z^2*(2 - 8*z - 3*z^2 + z^3) + 
        q^18*z*(2 - 4*z - 2*z^2 + z^3) - 2*q^20*(z^2 + z^4))*
       R3[{{4, 1, 0}, {1, 1, 0}}])/((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     q^3*z*(-1 + q + q*z + q^2*z + q^3*z)*R3[{{4, 1, 1}, {-1, 0, 0}}] + 
     (q^4*z^2*(-1 - q^4*z + q^5*z)*R3[{{4, 1, 1}, {-1, 1, 0}}])/(-1 + q) - 
     (z*(-1 + 2*q^2 - 2*q^4 + q^12*(1 - 2*z) - q^6*(-3 + z) + q^7*(-1 + z) - 
        q*z + 2*q^3*z + q^17*(4 - 3*z)*z + q^20*(2 - 9*z)*z^2 - q^24*z^3 + 
        5*q^25*z^4 + q^26*z^4 + q^9*(-3 + 2*z) - q^5*(1 + 2*z) + 
        q^8*(1 + 2*z) + q^15*z*(-1 + 5*z) + q^14*(1 - 2*z - 4*z^2) + 
        q^10*(-1 + z^2) + q^11*(-1 - 6*z + z^2) - q^22*z^2*(5 - 6*z + z^2) - 
        q^16*z*(1 - z + z^2) + q^21*z^2*(2 + z + z^2) - 
        q^13*(-2 + z + 2*z^2) + q^19*z*(-1 + 6*z + 3*z^2) + 
        q^18*z*(-1 - 4*z + 5*z^2) - q^23*z^2*(1 - 4*z + 5*z^2))*
       R3[{{4, 1, 1}, {3, 1, 0}}])/((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R3[{{4, 1, 1}, {4, 0, 0}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(2 - 2*q + q^2*z - q^3*z^2 + q^4*z^2)*
       R3[{{4, 2, 0}, {-1, 0, 0}}])/(-1 + q) + 
     (q^4*z*(2 - 2*q + 2*q^2*z + q^4*z^2 - q^3*z*(1 + z))*
       R3[{{4, 2, 0}, {-1, 1, 0}}])/(-1 + q) - 
     q^7*z^3*R3[{{4, 2, 1}, {-1, 0, 0}}] - 
     (q^2*(-1 - q + q^3*(-1 + z)^2 + 2*q^9*(1 - 2*z)*z^2 - 2*q^10*z^3 + 
        q^8*z^2*(1 + z) + 2*q^4*z*(-1 + 2*z) + q^2*(1 + 2*z) + 
        q^6*(z - 3*z^2) - q^5*z*(2 + z + z^2) + q^7*z*(1 - 5*z + 3*z^2))*
       R3[{{4, 2, 1}, {-1, 1, 0}}])/(-1 + q^2) + q^4*z^2*(-1 + q^4*z)*
      R3[{{5, 0, 0}, {-1, 0, 0}}] + q^2*z*(-1 - q - q^2*(-1 + z) + q^4*z)*
      R3[{{5, 0, 0}, {-1, 1, 0}}] - 
     (q*(-1 - q + q^2 + q^4*z^2 - 3*q^5*z^2 - q^6*z^2 + 
        q^3*(1 - 4*z + 2*z^2))*R3[{{5, 0, 0}, {0, 0, 0}}])/(-1 + q^2) - 
     (q*(-1 - q + q^2 - 2*q^7*z^3 + q^8*z^3 + q^9*z^3 - q^6*z^2*(2 + z) + 
        q^4*z*(1 + 2*z) + q^5*z*(1 - 3*z + z^2) + q^3*(1 - 4*z + 2*z^2))*
       R3[{{5, 0, 0}, {0, 1, 0}}])/(-1 + q^2) - 
     ((-1 + q)^2*(1 + q)*z*(1 + q*z)*R3[{{5, 0, 0}, {2, 0, 0}}])/
      (q^5*(-1 + q^5*z)) - q^4*z^2*(-1 + q^4*z)*R3[{{5, 0, 1}, {-1, 0, 0}}] - 
     q^4*z^2*(-1 + q^4*z)*R3[{{5, 0, 1}, {-1, 1, 0}}] - 
     ((q^2 - q^3*z + q^5*z - 2*q^7*z + 2*q^6*z*(1 + z) - q^4*(1 + z^2))*
       R3[{{5, 0, 1}, {0, 0, 0}}])/(-1 + q^2) + 
     q^5*z^2*(2 - q*z + q^2*z + q^3*z)*R3[{{5, 0, 1}, {0, 1, 0}}] + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R3[{{5, 0, 1}, {4, 0, 0}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(-2 + 2*q + q^2*(-1 + z)*z - 2*q^3*z^2 + q^5*z^2)*
       R3[{{5, 1, 0}, {-1, 0, 0}}])/(-1 + q) - 
     (q^4*z*(1 - q - 2*q^3 + q^2*z + q^6*(-1 + z)*z + q^10*z^3 - 
        q^8*z^2*(1 + z) - q^7*z^2*(2 + z) + q^4*(1 + 2*z) + 
        q^5*(1 - 3*z + z^2 + z^3))*R3[{{5, 1, 0}, {-1, 1, 0}}])/(-1 + q^2) + 
     ((1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^5*z + q^14*z + 2*q^16*(-1 + z)*z + 
        q^29*z^5 + q^20*z^2*(1 + z) - q^25*z^3*(1 + z) - q^27*z^4*(1 + z) + 
        q^17*z*(3 + z) - q^26*z^4*(3 + z) + q^22*z^2*(-3 + z^2) + 
        q^21*z^2*(2 + z + z^2) - q^18*z*(1 + 4*z + 2*z^2) + 
        q^23*z^2*(1 + 4*z + 2*z^2) + q^24*z^2*(1 - 3*z + z^2 + z^3) - 
        q^19*z*(1 - 2*z + 2*z^2 + z^3))*R3[{{5, 1, 0}, {0, 0, 0}}])/
      ((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) + 
     q^4*z*(-1 - 2*q*z - 2*q^2*z - q^3*z + q^4*z + q^6*z^2)*
      R3[{{5, 1, 0}, {0, 1, 0}}] - 
     (z*(-1 + 2*q^2 + q^7 + q^11*(1 - 3*z) - q^12*(-2 + z) - q^5*(-1 + z) - 
        q*z + q^6*z + q^16*(4 - 3*z)*z + q^19*(2 - 9*z)*z^2 - q^23*z^3 + 
        5*q^24*z^4 + q^25*z^4 - q^4*(1 + z) + q^8*(-3 + 2*z) + 
        q^3*(-1 + 2*z) - q^10*(1 + 4*z) + q^14*z*(-1 + 5*z) + 
        q^13*(1 - 2*z - 4*z^2) - q^21*z^2*(5 - 6*z + z^2) + 
        q^9*(-1 - z + z^2) - q^15*z*(1 - z + z^2) + q^20*z^2*(2 + z + z^2) + 
        q^18*z*(-1 + 6*z + 3*z^2) + q^17*z*(-1 - 4*z + 5*z^2) - 
        q^22*z^2*(1 - 4*z + 5*z^2))*R3[{{5, 1, 0}, {2, 0, 0}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(1 - q - 2*q^3*z^2 + q^4*z^2)*R3[{{5, 1, 1}, {-1, 0, 0}}])/
      (-1 + q) - (q^6*z^2*(-1 + 2*q - q^2 + q^3*z)*
       R3[{{5, 1, 1}, {-1, 1, 0}}])/(-1 + q) - 
     ((-1 + 2*q^2 - q^4 - q*z + 2*q^3*z - q^5*z + q^7*z - 2*q^14*z - q^15*z + 
        q^9*(-1 + z)*z - 2*q^16*(-1 + z)*z - q^11*z^2 - 4*q^21*z^2 - 
        q^19*(-3 + z)*z^2 + q^18*(-2 + z)*z^2 + 2*q^22*z^3 + 
        q^25*(-2 + z)*z^3 + 2*q^26*z^4 + q^8*z*(1 + z) - q^10*z*(1 + z) - 
        q^24*z^3*(1 + z) + q^23*z^3*(2 + z) + q^17*(z - 4*z^2) + 
        q^20*z^2*(3 - 2*z + z^2))*R3[{{5, 1, 1}, {0, 1, 0}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(1 + q^2*(-1 + z) + 3*q^5*z^2 + 2*q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + 2*z) + q^3*(-1 + 3*z - 2*z^2))*
       R3[{{5, 2, 0}, {-1, 0, 0}}])/(-1 + q^2) - 
     (q^7*z^2*(-2 + 2*q - q^2*z - q^4*z^2 + q^5*z^2)*
       R3[{{5, 2, 0}, {-1, 1, 0}}])/(-1 + q) - q^8*z^3*(-1 + q^4*z)*
      R3[{{5, 2, 0}, {0, 0, 0}}] - 
     (z*(-1 + 2*q^2 - q^4 - q*z + 2*q^3*z - q^5*z - 2*q^12*z + 2*q^13*z - 
        2*q^14*z^2 + q^15*z^2 + 2*q^17*z^2 + q^18*(-2 + z)*z^2 + q^19*z^3 - 
        q^20*z^3 - q^23*z^4 + q^24*z^4)*R3[{{5, 2, 0}, {0, 1, 0}}])/
      ((-1 + q)*q^4*(-1 + q^5*z)) - (q^9*z^2*(2*q + q^2*(-2 + z) - z + q^3*z)*
       R3[{{5, 2, 1}, {-1, 0, 0}}])/(-1 + q^2) - (q^8*z^2 - q^11*z^4)*
      R3[{{5, 2, 1}, {-1, 1, 0}}] + 
     (q^6*z*(-2 + q + z - q*z + q^3*z^2 - 2*q^4*z^2 - q^5*z^2 - q^6*z^3 + 
        q^7*z^3 + q^2*(1 - 4*z + z^2))*R3[{{5, 2, 1}, {0, 0, 0}}])/(-1 + q) - 
     (q^6*z*(1 + 2*q + 2*q^10*z^3 - q^2*(1 + z) + q^5*z*(1 + z) - 
        q^8*z^2*(1 + z) + q^6*z*(-1 + 2*z) + 2*q^9*z^2*(-1 + 2*z) + 
        q^4*(z - 3*z^2) - q^3*(2 - 3*z + z^2) - q^7*z*(1 - 5*z + 2*z^2))*
       R3[{{5, 2, 1}, {0, 1, 0}}])/(-1 + q^2) - 
     ((-1 - q^2*(-2 + z) - q^10*z - q^8*(-2 + z)*z - q^13*(-1 + z)*z + 
        2*q^9*z^2 - q^11*z^2 + 2*q^19*(1 - 3*z)*z^2 + 4*q^21*(-1 + z)*z^2 + 
        q^28*z^4 - 5*q^29*z^5 - q^30*z^5 - q*(1 + z) + q^3*(2 + z) + 
        q^6*z*(-3 + 2*z) + q^16*z*(-1 + 2*z) - q^7*z*(1 + 2*z) + 
        q^15*z*(1 + 2*z) + 2*q^24*z^3*(-2 + 5*z) + q^25*z^3*(-2 + z - z^2) + 
        q^14*z*(2 + z - z^2) + q^17*z*(-2 + z^2) + q^26*z^3*(5 - 6*z + z^2) - 
        q^4*(1 - 3*z + z^2) + q^20*z^2*(1 - z + z^2) + q^5*(-1 + z + z^2) + 
        q^18*z*(-1 + 3*z + 4*z^2) + q^27*z^3*(1 - 4*z + 5*z^2) + 
        q^22*(z^2 + 4*z^3 - 6*z^4) + q^23*(z^2 - 5*z^3 - 4*z^4))*
       R3[{{6, 0, 0}, {-1, 1, 0}}])/((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^2*(-1 + z) + q^11*z + q^7*(5 - 2*z)*z + q^9*(-3 + z)*z + 
        q^14*(-1 + z)*z - 3*q^10*z^2 + q^12*z^2 - 4*q^22*(-1 + z)*z^2 + 
        2*q^25*(2 - 5*z)*z^3 - q^29*z^4 + 5*q^30*z^5 + q^31*z^5 + q*(1 + z) - 
        q^4*(1 + z) - q^3*(2 + z) - q^16*z*(1 + 2*z) + 
        2*q^20*z^2*(-1 + 3*z) + q^8*z*(1 + 4*z) + q^17*(z - 2*z^2) - 
        q^18*z*(-2 + z^2) - q^27*z^3*(5 - 6*z + z^2) + q^5*(1 - 3*z + z^2) + 
        q^15*z*(-2 - z + z^2) - q^21*z^2*(1 - z + z^2) + 
        q^26*z^3*(2 - z + z^2) - q^6*(-1 + z + 2*z^2) + 
        q^24*z^2*(-1 + 5*z + 4*z^2) - q^28*z^3*(1 - 4*z + 5*z^2) + 
        q^23*z^2*(-1 - 4*z + 6*z^2) + q^19*(z - 3*z^2 - 4*z^3))*
       R3[{{6, 0, 0}, {0, 0, 0}}])/((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 + q^8 + q^12*(1 - 3*z) - q^13*(-2 + z) - 
        q*z + 2*q^3*z - 2*q^5*z + q^7*z + q^17*(4 - 3*z)*z + 
        q^20*(2 - 9*z)*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 + 
        q^9*(-3 + 2*z) - q^11*(1 + 4*z) + q^15*z*(-1 + 5*z) + 
        q^14*(1 - 2*z - 4*z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^10*(-1 - z + z^2) - q^16*z*(1 - z + z^2) + q^21*z^2*(2 + z + z^2) + 
        q^19*z*(-1 + 6*z + 3*z^2) + q^18*z*(-1 - 4*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2))*R3[{{6, 0, 0}, {1, 1, 0}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 + q^8 + q^12*(1 - 3*z) - q^13*(-2 + z) - 
        q*z + 2*q^3*z - 2*q^5*z + q^7*z + q^17*(4 - 3*z)*z + 
        q^20*(2 - 9*z)*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 + 
        q^9*(-3 + 2*z) - q^11*(1 + 4*z) + q^15*z*(-1 + 5*z) + 
        q^14*(1 - 2*z - 4*z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^10*(-1 - z + z^2) - q^16*z*(1 - z + z^2) + q^21*z^2*(2 + z + z^2) + 
        q^19*z*(-1 + 6*z + 3*z^2) + q^18*z*(-1 - 4*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2))*R3[{{6, 0, 0}, {2, 0, 0}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R3[{{6, 0, 0}, {2, 1, 0}}])/q^3 + 
     (q^2*(-1 - q + q^6*(-1 + z)^2*z + q^9*(4 - 9*z)*z^2 + 2*q^15*z^4 - 
        q^5*z*(1 + z) + q^10*z^2*(1 + z) + 2*q^14*z^3*(-1 + 2*z) + 
        q^2*(1 + 2*z) - q^13*z^3*(1 + 2*z) + q^7*z^2*(-8 + 3*z) + 
        q^4*z*(-1 + 4*z) + q^11*z^2*(-1 + 4*z + z^2) - 
        q^12*z^2*(1 - 5*z + 2*z^2) - q^8*z*(1 - 3*z + 2*z^2) + 
        q^3*(1 - 2*z + 2*z^2))*R3[{{6, 0, 1}, {-1, 1, 0}}])/(-1 + q^2) + 
     (q^5*z*(-1 + q^2*(1 - 2*z) - 2*q^3*z^2 + q^5*z^2 + q^4*z*(1 + z))*
       R3[{{6, 0, 1}, {0, 0, 0}}])/(-1 + q) - 
     ((1 - 2*q^2 + q^4 + q*z - 2*q^3*z + q^7*z - q^8*z + q^15*z - 
        q^16*(-1 + z)^2*z - q^17*(-1 + z)^2*z - q^6*z^2 - q^12*z^2 + 
        2*q^21*z^2 - q^13*(-1 + z)*z^2 + 2*q^24*(1 - 3*z)*z^3 - 
        q^20*(-2 + z)*z^3 + 4*q^26*(-1 + z)*z^3 + q^32*(1 - 2*z)^2*z^4 + 
        q^33*z^5 - 4*q^34*z^6 - q^35*z^6 - q^9*z^2*(1 + z) + 
        q^10*z*(1 + 2*z) + q^11*z^2*(1 + 2*z) + q^29*z^4*(-4 + 9*z) + 
        2*q^22*z^2*(-1 + z^2) - q^30*z^4*(2 + z^2) + 
        q^31*z^4*(5 - 6*z + z^2) + q^23*z^2*(-1 + 3*z + 3*z^2) + 
        q^18*(z^2 - 3*z^3) + q^14*(z + z^3) + q^19*(z^2 + 3*z^3 - z^4) + 
        q^27*(z^3 + 4*z^4 - 5*z^5) + q^28*(z^3 - 5*z^4 - 3*z^5) + 
        q^25*(z^3 + z^5))*R3[{{6, 0, 1}, {0, 1, 0}}])/
      ((-1 + q)*q^9*(1 + q)*(-1 + q^5*z)) - 
     (z^2*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 4*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^18*(z - 2*z^2) + 
        q^22*z^2*(2 + z^2) - q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R3[{{6, 0, 1}, {1, 0, 0}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 2*q^2 + 2*q^4 - 2*q^12 + q^15*(1 - 4*z) + q*z - 2*q^3*z + 
        q^5*z - q^7*(-1 + z)*z + 2*q^9*(-1 + z)*z + 2*q^18*z^2 + 
        4*q^21*(1 - 2*z)*z^2 + q^25*z^3 + 2*q^27*z^4 - q^29*z^5 + q^31*z^5 + 
        2*q^8*z*(1 + z) + q^22*z^2*(1 + z) + 2*q^26*z^3*(-1 + 2*z) + 
        q^20*z*(-1 + 4*z) + q^16*z*(1 + 5*z) + q^13*(2 - 6*z + z^2) - 
        q^23*z^2*(2 - 4*z + z^2) + q^17*z*(1 - 3*z + z^2) - 
        q^6*(1 + z + z^2) - q^11*(3 + z + z^2) + q^19*z*(-2 - 3*z + 2*z^2) + 
        q^14*(3 - z + 2*z^2) - q^10*(1 + z + 2*z^2) - 
        q^24*z^2*(1 - 4*z + 3*z^2))*R3[{{6, 0, 1}, {1, 1, 0}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 2*q^2 - 2*q^4 + q^12*(1 - 2*z) - q^6*(-3 + z) + q^7*(-1 + z) - 
        q*z + 2*q^3*z + q^17*(4 - 3*z)*z + q^20*(2 - 9*z)*z^2 - q^24*z^3 + 
        5*q^25*z^4 + q^26*z^4 + q^9*(-3 + 2*z) - q^5*(1 + 2*z) + 
        q^8*(1 + 2*z) + q^15*z*(-1 + 5*z) + q^14*(1 - 2*z - 4*z^2) + 
        q^10*(-1 + z^2) + q^11*(-1 - 6*z + z^2) - q^22*z^2*(5 - 6*z + z^2) - 
        q^16*z*(1 - z + z^2) + q^21*z^2*(2 + z + z^2) - 
        q^13*(-2 + z + 2*z^2) + q^19*z*(-1 + 6*z + 3*z^2) + 
        q^18*z*(-1 - 4*z + 5*z^2) - q^23*z^2*(1 - 4*z + 5*z^2))*
       R3[{{6, 0, 1}, {2, 0, 0}}])/((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (-1 + q)*q^2*(1 + q)*z^2*(1 + q*z)*R3[{{6, 0, 1}, {2, 1, 0}}] + 
     (q^6*z*(1 + q^2*(-1 + z) - q^3*(-1 + z)^2 + q^6*z^2 + q^7*z^2 + 
        q*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z))*
       R3[{{6, 1, 0}, {-1, 0, 0}}])/(-1 + q^2) - 
     (z*(-1 + q^2 + q^4 + q^10*(1 - 12*z) + q^5*(-3 + z) + q^8*(-1 + z)^2 - 
        q*z + q^3*z + q^13*(6 - 5*z)*z + 3*q^14*z^3 + 2*q^18*z^3 - 
        q^6*(1 + z) + q^17*z^2*(-2 + 3*z) - q^7*(1 + 3*z) - 
        q^16*z^2*(1 + 5*z) + q^12*(z - 10*z^2) - q^15*z*(1 - 6*z + z^2) + 
        q^9*(3 + z + z^2) + q^11*(-1 + z + 3*z^2))*
       R3[{{6, 1, 0}, {-1, 1, 0}}])/(q*(-1 + q^2)) - 
     (z*(1 - 2*q^2 + q^6 + q^8 + q^12*(1 - 2*z) + q*z - 2*q^3*z + q^7*z - 
        4*q^11*z - 4*q^17*(-1 + z)*z + q^20*(3 - 7*z)*z^2 - 
        q^23*(1 - 2*z)^2*z^2 - q^24*z^3 + 4*q^25*z^4 + q^26*z^4 + 
        q^9*(-3 + 2*z) + 2*q^15*z*(-1 + 2*z) + q^18*z^2*(-5 + 3*z) + 
        q^14*(1 - 3*z - 3*z^2) + q^13*(1 + z^2) - q^16*z*(2 + z^2) - 
        q^22*z^2*(5 - 6*z + z^2) + q^10*(-1 - z + z^2) + 
        q^21*z^2*(2 + 2*z + z^2) + q^19*z*(-1 + 7*z + 2*z^2))*
       R3[{{6, 1, 0}, {0, 0, 0}}])/((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^2*(-2 + z) - 3*q^6*z + 2*q^8*z - q^10*z + 
        2*q^17*(1 - 2*z)*z + q^18*(3 - 2*z)*z + q^14*(-1 + z)*z - 2*q^7*z^2 + 
        2*q^9*z^2 - q^11*z^2 + q^25*(4 - 9*z)*z^3 - q^28*(1 - 2*z)^2*z^3 - 
        q^29*z^4 + 4*q^30*z^5 + q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^4*(-1 + 3*z) - q^16*z*(2 + 3*z) + q^20*z^2*(-1 + 4*z) + 
        q^26*z^3*(2 + z^2) - q^27*z^3*(5 - 6*z + z^2) + 
        q^15*z*(-3 - z + z^2) + q^5*(-1 - z + z^2) - 
        q^19*z*(-1 + 3*z + z^2) + q^24*z^2*(-1 + 5*z + 3*z^2) + 
        q^23*z^2*(-1 - 4*z + 4*z^2) + q^22*(z^2 - 2*z^3))*
       R3[{{6, 1, 0}, {1, 0, 0}}])/((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (z^2*(-1 + 3*q^7 - q^2*(-2 + z) + q^10*(-2 + z) + 2*q^4*(-1 + z) + 
        q^8*(-1 + z) - 2*q^6*z + q^18*(3 - 2*z)*z - 3*q^15*z^2 + q^16*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^19*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - 2*q^5*(1 + z) + q^11*(2 + z) + 
        q^9*(1 + 2*z) + q^13*(-1 + 3*z) + q^14*(-1 + z - 2*z^2) + 
        q^12*(1 - 3*z + z^2) - q^17*z*(1 - z + z^2))*
       R3[{{6, 1, 0}, {1, 1, 0}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*(-1 + q^8*(1 - 3*z) + q^5*(-3 + z) - q^9*(-2 + z) - 2*q*z + 
        3*q^3*z + q^13*(4 - 3*z)*z + q^16*(2 - 9*z)*z^2 - q^20*z^3 + 
        5*q^21*z^4 + q^22*z^4 - q^6*(1 + z) - q^7*(1 + 4*z) + 
        q^11*z*(-1 + 5*z) + q^10*(1 - 2*z - 4*z^2) - q^2*(-1 + z^2) - 
        q^18*z^2*(5 - 6*z + z^2) - q^12*z*(1 - z + z^2) + 
        q^17*z^2*(2 + z + z^2) + q^4*(1 + 2*z^2) + 
        q^15*z*(-1 + 6*z + 3*z^2) + q^14*z*(-1 - 4*z + 5*z^2) - 
        q^19*z^2*(1 - 4*z + 5*z^2))*R3[{{6, 1, 0}, {2, 1, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - ((-1 + q)*q^5*(1 + q)*z^2*(1 + q*z)*
       R3[{{6, 1, 0}, {3, 1, 0}}])/(-1 + q^5*z) - 
     (q^7*z*(1 - q^2 - q*z + q^3*z - 2*q^5*z - q^6*z^3 + q^8*z^3 + 
        q^4*z*(2 + z))*R3[{{6, 1, 1}, {-1, 0, 0}}])/(-1 + q^2) + 
     (z*(-1 + 3*q^7 - q^2*(-2 + z) + q^10*(-2 + z) + 2*q^4*(-1 + z) + 
        q^8*(-1 + z) - 2*q^6*z - 3*q^15*z^2 + 2*q^19*z^3 - 2*q^24*z^4 - 
        q^25*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - 2*q^5*(1 + z) + 
        q^22*z^3*(1 + z) + q^11*(2 + z) + q^18*z*(2 + z) + q^20*z^2*(2 + z) - 
        q^21*z^2*(3 + z) + q^9*(1 + 2*z) + q^16*z*(1 + 2*z) + 
        q^13*(-1 + 3*z) + q^14*(-1 + z - 2*z^2) + q^17*z*(-1 + z - 2*z^2) + 
        q^12*(1 - 3*z + z^2) + q^23*(z^2 - 3*z^3))*
       R3[{{6, 1, 1}, {-1, 1, 0}}])/((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 3*q^7 - q^2*(-2 + z) + q^10*(-2 + z) + 2*q^4*(-1 + z) + 
        q^8*(-1 + z) - 2*q^6*z + q^18*(3 - 2*z)*z - 4*q^15*z^2 + 3*q^16*z^2 - 
        q^24*z^4 + q^26*z^4 - q*(1 + z) + 2*q^3*(1 + z) - 2*q^5*(1 + z) - 
        2*q^21*z^2*(1 + z) + q^11*(2 + z) + q^20*z^2*(2 + z) + 
        q^9*(1 + 2*z) + q^13*(-1 + 3*z) + q^14*(-2 + 6*z - 3*z^2) + 
        q^12*(2 - 4*z + z^2) - q^17*z*(2 - 3*z + z^2) + 
        q^19*z*(1 - 5*z + 2*z^2))*R3[{{6, 1, 1}, {0, 0, 0}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (q*z*(q^7*(-1 + z) + z - 2*q^2*z + q^4*z + 2*q^12*(1 - 2*z)*z + 
        3*q^10*(-1 + z)*z + q*z^2 - 2*q^3*z^2 + q^5*z^2 + 
        q^15*(5 - 7*z)*z^2 + 2*q^21*z^4 - q^19*z^3*(1 + z) + 
        q^16*z^2*(2 + z) + q^8*z*(3 + z) + 2*q^20*z^3*(-1 + 2*z) + 
        q^17*z^2*(-1 + 3*z) - q^11*z*(2 + 3*z) + q^13*z*(1 - 8*z + z^2) - 
        q^18*z^2*(1 - 5*z + 2*z^2) - q^14*z*(1 - 4*z + 2*z^2) + 
        q^9*(1 - 3*z + 3*z^2))*R3[{{6, 1, 1}, {0, 1, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + ((-1 + q)*q*(1 + q)*z^2*(1 + q*z)*
       R3[{{6, 1, 1}, {1, 0, 0}}])/(-1 + q^5*z) + 
     (z*(-1 + 2*q^2 + q^4*(-1 + z) - q*z + 2*q^3*z - 2*q^6*z + 
        q^14*(-2 + z)*z + q^5*(-1 + z)*z - 2*q^11*z^2 + q^25*(4 - 9*z)*z^3 - 
        q^28*(1 - 2*z)^2*z^3 - q^29*z^4 + 4*q^30*z^5 + q^31*z^5 - 
        q^10*z*(2 + z) + q^8*z*(3 + z) + q^20*z^3*(4 + z) + 
        q^21*z^2*(-3 + 2*z) + q^9*z*(-1 + 3*z) - q^16*z*(1 + 5*z) + 
        q^7*(z - 2*z^2) + q^26*z^3*(2 + z^2) + q^17*z*(3 - 6*z + z^2) - 
        q^27*z^3*(5 - 6*z + z^2) + q^15*z*(-4 - 2*z + z^2) - 
        q^22*z^2*(-1 + 2*z + z^2) + q^18*z*(3 - 2*z + 2*z^2) + 
        q^24*z^2*(-1 + 5*z + 3*z^2) + q^23*z^2*(-1 - 4*z + 4*z^2) + 
        q^19*(z - 2*z^2 - 3*z^3))*R3[{{6, 1, 1}, {1, 1, 0}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 5*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z - q^18*(-1 + z)*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^22*z^2*(2 + z^2) - 
        q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 2*z + z^2) + q^20*z*(-1 + 4*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R3[{{6, 1, 1}, {2, 1, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R3[{{6, 1, 1}, {3, 0, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + ((-1 + q)*q^10*(1 + q)*z^3*(1 + q*z)*
       R3[{{6, 1, 1}, {3, 1, 0}}])/(-1 + q^5*z) + 
     (z*(-1 + q + q^3*(-1 + z) - q*z - q^4*z + 2*q^13*z - 2*q^14*z + 
        2*q^15*z^2 - q^16*z^2 - 2*q^18*z^2 - q^19*(-2 + z)*z^2 + q^17*z^3 - 
        2*q^20*z^3 + q^21*z^3 - q^22*z^4 + q^24*z^4 + q^2*(1 + z))*
       R3[{{6, 2, 0}, {-1, 0, 0}}])/((-1 + q)*q^4*(-1 + q^5*z)) + 
     (q^9*z^2*(1 + q^2*(-1 + z) + 2*q^5*z^2 + 2*q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + 2*z) - q^3*(1 - 3*z + z^2))*R3[{{6, 2, 0}, {-1, 1, 0}}])/
      (-1 + q^2) + ((-1 + q)*(1 + q)*z*(1 + q*z)*R3[{{6, 2, 0}, {1, 0, 0}}])/
      (q^5*(-1 + q^5*z)) + (q^2*z^2*(1 + q^2*(-1 + z) - q^4*z - q^18*z^3 + 
        q^23*z^4 + q*(1 + z) - q^3*(1 + z))*R3[{{6, 2, 0}, {1, 1, 0}}])/
      (-1 + q^5*z) - ((-1 + q)*q^4*(1 + q)*z^2*(1 + q*z)*
       R3[{{6, 2, 0}, {2, 0, 0}}])/(-1 + q^5*z) - 
     (q^8*z*(1 + q - 3*q^4*(-1 + z)*z - q^5*(-5 + z)*z^2 + 
        3*q^8*(-1 + z)*z^2 + 2*q^10*z^3 - q^2*(1 + 2*z) + 
        2*q^9*z^2*(-1 + 3*z) + q^3*(-1 + 4*z - 3*z^2) + 
        q^6*z*(-2 + 9*z - 2*z^2) - q^7*z*(1 - 4*z + 2*z^2))*
       R3[{{6, 2, 1}, {-1, 0, 0}}])/(-1 + q^2) - 
     (q*z^2*(1 - 2*q^2 + 2*q^4 - q^6 - q^9 + q*z - 2*q^3*z + 2*q^5*z - 
        q^7*z + q^17*z^2 + q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - 
        q^25*z^3 + 4*q^26*z^4 + q^27*z^4 + q^14*(3 + z) + q^10*(-1 + 2*z) + 
        2*q^16*z*(-1 + 2*z) - 2*q^12*(1 + 2*z) + q^15*(1 - 3*z - 2*z^2) + 
        q^22*z^2*(2 + z^2) - q^23*z^2*(5 - 6*z + z^2) + q^11*(-2 - z + z^2) - 
        q^13*(-2 + 6*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 6*z + 4*z^2) + q^18*(z + z^3))*
       R3[{{6, 2, 1}, {-1, 1, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 + q^4*(-1 + z) - q*z + 2*q^3*z - 2*q^6*z + q^13*z + 
        q^14*(-2 + z)*z + q^5*(-1 + z)*z - 2*q^11*z^2 + q^21*(-1 + z)*z^2 + 
        q^25*(4 - 9*z)*z^3 - q^28*(1 - 2*z)^2*z^3 - q^29*z^4 + 4*q^30*z^5 + 
        q^31*z^5 - q^10*z*(2 + z) + q^8*z*(3 + z) + q^9*z*(-1 + 3*z) - 
        q^16*z*(3 + 4*z) + q^7*(z - 2*z^2) + q^26*z^3*(2 + z^2) - 
        q^27*z^3*(5 - 6*z + z^2) + q^15*z*(-3 - 2*z + z^2) + 
        q^20*z^2*(-1 + 4*z + z^2) + q^17*z*(3 - 4*z + 2*z^2) + 
        q^18*z*(3 - 3*z + 2*z^2) + q^23*z^2*(-1 - 4*z + 4*z^2) + 
        q^24*z^2*(-1 + 5*z + 4*z^2) + q^19*(z - 2*z^2 - 4*z^3) + 
        q^22*(z^2 - 4*z^3 - 2*z^4))*R3[{{6, 2, 1}, {0, 0, 0}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (z^2*(-1 + 3*q^7 - q^2*(-2 + z) + q^10*(-2 + z) + 2*q^4*(-1 + z) + 
        q^8*(-1 + z) - 2*q^6*z + q^18*(3 - 2*z)*z - 3*q^15*z^2 + q^16*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^19*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - 2*q^5*(1 + z) + q^11*(2 + z) + 
        q^9*(1 + 2*z) + q^13*(-1 + 3*z) + q^14*(-1 + z - 2*z^2) + 
        q^12*(1 - 3*z + z^2) - q^17*z*(1 - z + z^2))*
       R3[{{6, 2, 1}, {1, 0, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     q^13*z^2*(1 + q*z + q^3*z^2 + q^2*z*(1 + z))*
      R3[{{6, 2, 1}, {1, 1, 0}}] + ((-1 + q)*q^8*(1 + q)*z^3*(1 + q*z)*
       R3[{{6, 2, 1}, {2, 0, 0}}])/(-1 + q^5*z) + 
     (q^8*z^3*(1 - 2*q^2 + 2*q^4 - q^6 + q^13*(2 - 4*z) + q^14*(3 - 2*z) + 
        q^10*(-1 + z) + q*z - 2*q^3*z + 2*q^5*z - q^7*z + 
        q^21*(4 - 9*z)*z^2 - q^24*(1 - 2*z)^2*z^2 - q^25*z^3 + 4*q^26*z^4 + 
        q^27*z^4 - q^12*(2 + 3*z) + q^16*z*(-1 + 4*z) + q^18*(z - 2*z^2) + 
        q^22*z^2*(2 + z^2) - q^23*z^2*(5 - 6*z + z^2) + q^11*(-3 - z + z^2) - 
        q^15*(-1 + 3*z + z^2) + q^20*z*(-1 + 5*z + 3*z^2) + 
        q^19*z*(-1 - 4*z + 4*z^2))*R3[{{6, 2, 1}, {2, 1, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - q^3*(-1 + q*z)*
      R4[{{-1, 0, 0}, {3, 2, 0}}] - q^3*(-1 + q*z)*
      R4[{{-1, 1, 0}, {3, 2, 0}}] + R4[{{0, 0, 0}, {0, 0, 0}}] - 
     (q - q^2*z)*R4[{{0, 0, 0}, {1, 2, 0}}] - 
     (q - q^2*z)*R4[{{0, 1, 0}, {1, 2, 0}}] - 
     (1 - q*z)*R4[{{1, 0, 0}, {1, 0, 0}}] - R4[{{1, 1, 0}, {-1, 0, 0}}] + 
     R4[{{1, 1, 0}, {-1, 1, 1}}] - (1 - q*z)*R4[{{1, 1, 0}, {1, 0, 0}}] + 
     q^3*z*R4[{{1, 2, 0}, {-1, 0, 0}}] - q^3*z*R4[{{1, 2, 0}, {-1, 1, 1}}] + 
     q^3*z*R4[{{1, 2, 0}, {0, 0, 1}}] + 
     (q^7*z*(2 - 2*q + q^2*z)*R4[{{1, 2, 0}, {3, 0, 0}}])/(-1 + q^2) - 
     (-1 + q*z)*R4[{{2, 0, 0}, {-1, 0, 0}}] - R4[{{2, 0, 0}, {-1, 1, 1}}] + 
     q^4*z^2*R4[{{2, 0, 0}, {0, 1, 0}}] - q^2*(1 + q)*z*
      R4[{{2, 1, 0}, {-1, 0, 0}}] + q*(1 + q^2*z)*
      R4[{{2, 1, 0}, {-1, 1, 1}}] - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 - q^17*(-1 + z)*z^2 - q^27*(-5 + z)*z^3 - 
        q^23*(-2 + z)*z^3 + q^21*z^4 + q^28*(-1 + z)*z^4 - q^31*z^5 - 
        q*(1 + z) + 2*q^3*(1 + z) + q^8*z*(1 + z) + q^29*z^4*(1 + z) - 
        q^6*z*(2 + z) + 2*q^20*z^2*(3 + z) - q^25*z^3*(4 + z) + 
        q^22*z^2*(-5 + 2*z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) + 
        q^19*z^2*(1 + 2*z) - q^24*z^3*(1 + 3*z) + q^14*z*(-2 + z^2) + 
        q^11*(1 + z^2) - q^26*z^3*(2 - 2*z + z^2) + q^9*(1 + z + z^2) + 
        q^10*(-2 + 2*z + z^2) + q^16*(z - 2*z^2 - 2*z^3))*
       R4[{{2, 1, 0}, {2, 2, 1}}])/((-1 + q)*q^13*(1 + q)*z*(-1 + q^5*z)) - 
     (q^7*z*(2 - 2*q + q^2*z)*R4[{{2, 1, 0}, {3, 0, 0}}])/(-1 + q^2) - 
     q^5*z^2*R4[{{2, 2, 0}, {-1, 1, 0}}] - 
     (q*(2 - 2*q + q^2*z + q^4*z^2 - q^5*z^2)*R4[{{2, 2, 0}, {-1, 1, 1}}])/
      (-1 + q) - q^4*z^2*R4[{{2, 2, 0}, {0, 0, 0}}] + 
     q^3*z*R4[{{2, 2, 0}, {0, 0, 1}}] - q^2*z*(-1 + q^2*z)*
      R4[{{3, 0, 0}, {-1, 0, 0}}] - q^2*z*(-1 + q*z)*
      R4[{{3, 0, 0}, {-1, 1, 0}}] - q*R4[{{3, 0, 0}, {-1, 1, 1}}] - 
     (1 - 2*q*z - q^4*z^2)*R4[{{3, 0, 0}, {0, 0, 0}}] - 
     q^3*z*R4[{{3, 0, 0}, {0, 0, 1}}] - q*(1 + q)*z*
      R4[{{3, 0, 0}, {0, 1, 1}}] + 
     (z*(1 - q^2 + q*z - q^3*z - q^13*z^2 + q^23*z^4)*
       R4[{{3, 0, 0}, {4, 2, 0}}])/(-1 + q^5*z) - 
     q*(1 - q*z + q^2*z^2 + q^3*z^2 + q^4*z^2)*R4[{{3, 1, 0}, {-1, 1, 1}}] + 
     (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - q*z + 2*q^3*z - 
        q^5*z - 2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + 
        q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4)*
       R4[{{3, 1, 0}, {4, 2, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*(1 - q^2 + q*z - q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2)*
       R4[{{3, 2, 0}, {-1, 1, 1}}])/(-1 + q) + 
     q^5*z*R4[{{3, 2, 0}, {0, 0, 1}}] + 
     (q^5*z*(1 + q^2*(-1 + z) + 3*q^5*z^2 + q^6*z^2 + q*(1 + z) - 
        q^4*z*(1 + z) + q^3*(-1 + 3*z - 2*z^2))*R4[{{3, 2, 0}, {1, 0, 0}}])/
      (-1 + q^2) - q^2*z*(-1 + q*z - q^3*z + q^5*z^2)*
      R4[{{4, 0, 0}, {-1, 1, 0}}] + (q*(1 + q*(-1 + z) - q^2*z^2 + q^4*z^2)*
       R4[{{4, 0, 0}, {-1, 1, 1}}])/(-1 + q) + q^2*z*(-1 + 2*q^2*z + q^5*z^2)*
      R4[{{4, 0, 0}, {0, 0, 0}}] - q^3*z*R4[{{4, 0, 0}, {0, 0, 1}}] + 
     q^4*z^2*(-1 + q^4*z)*R4[{{4, 0, 0}, {0, 1, 0}}] - 
     q^3*(1 + q)*z*(1 - q*z + q^2*z)*R4[{{4, 0, 0}, {0, 1, 1}}] - 
     (q^2*z*(2 - 2*q + q^2*z)*R4[{{4, 0, 0}, {2, 1, 1}}])/(-1 + q) - 
     (z*(1 - q^2 + q*z - q^3*z - q^13*z^2 + q^23*z^4)*
       R4[{{4, 0, 0}, {2, 2, 0}}])/(q^3*(-1 + q^5*z)) - 
     q^2*z*(2 - 2*q + q^2*z)*R4[{{4, 0, 0}, {3, 0, 1}}] - 
     (q*(-1 + q^2 + q^3*(-3 + z)*z - 4*q^5*z^2 + q^6*z^2 + 2*q^4*z*(1 + z))*
       R4[{{4, 1, 0}, {-1, 1, 1}}])/(-1 + q) + 
     (z*(-1 - q^5 - q^7 - q^2*(-2 + z) - 5*q^12*(-1 + z) + 3*q^4*z - q^6*z - 
        3*q^22*(-1 + z)*z^2 + q^23*z^4 - q*(1 + z) - q^8*(1 + z) - 
        q^9*(1 + z) + 2*q^20*z^2*(1 + 2*z) + q^3*(3 + 2*z) - q^10*(3 + 2*z) + 
        q^16*z^2*(9 + 2*z) + q^13*z*(-1 + 4*z) + q^14*(-2 + 9*z) + 
        q^15*(z - 5*z^2) - q^17*z*(10 - 9*z + z^2) - q^11*(-1 + 5*z + z^2) - 
        q^21*z^2*(1 + 6*z + z^2) + q^19*z*(2 - 8*z + 3*z^2) + 
        q^18*(z - 4*z^3))*R4[{{4, 1, 0}, {1, 0, 0}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     ((1 - q^11 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z - q^18*(-1 + z)^2*z - 6*q^20*z^2 + 
        q^22*(5 - 6*z)*z^2 - q^25*(-3 + z)*z^3 + q^26*(-3 + z)*z^4 - 
        q^28*z^5 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - q^8*z*(1 + z) - 
        q^29*z^4*(1 + z) - q^9*(1 + z)^2 + q^6*z*(2 + z) + q^16*z^2*(3 + z) + 
        q^5*(1 + 2*z) + 2*q^24*z^3*(1 + 2*z) + q^27*z^3*(-4 + 3*z) - 
        q^19*z^2*(2 + 3*z) + q^14*z*(2 + z - z^2) + q^17*z*(-1 + z + z^2) + 
        q^15*z*(1 + 3*z + z^2) + q^23*z^2*(1 - 3*z + 2*z^2) - 
        q^10*(-2 + z + 2*z^2) + q^21*(z^2 - z^4))*R4[{{4, 1, 0}, {1, 2, 1}}])/
      ((-1 + q)*q^10*(-1 + q^5*z)) - (q^2*z*(2 - 2*q + q^2*z)*(1 + q^7*z)*
       R4[{{4, 1, 0}, {2, 0, 0}}])/(-1 + q^2) + 
     (z*(1 - 2*q^2 + q^4 - q^8 + q^10*(-3 + z) - q^9*(-1 + z) + q*z - 
        2*q^3*z + q^5*z + q^11*z - q^23*z^3 + 3*q^24*z^4 + q^20*z^2*(2 + z) + 
        q^21*z^2*(-1 + 3*z) - 2*q^19*z^2*(1 + 4*z) + q^14*z*(1 + 6*z) + 
        q^16*(z - 4*z^2) + q^15*(z - 2*z^2) - q^13*(-1 + 2*z + z^2) + 
        q^18*z*(-1 + 4*z + z^2) - q^22*z^2*(1 - 3*z + 2*z^2) - 
        q^12*(-2 + z + 2*z^2) + q^17*z*(-1 - 2*z + 4*z^2))*
       R4[{{4, 1, 0}, {2, 2, 0}}])/((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R4[{{4, 1, 0}, {4, 0, 0}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - q*z + 2*q^3*z - 
        q^5*z - 2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + 
        q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4)*
       R4[{{4, 1, 0}, {4, 2, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - 2*q^6 - 6*q^8 + q^3*(1 - 3*z) + q^9*(8 - 3*z) + q*(-1 + z) - 
        2*q^7*(-1 + z) + 4*q^5*z + 2*q^13*z^2 + 2*q^26*z^4 + q^27*z^4 + 
        q^28*z^4 - q^2*(3 + z) + q^4*(4 + z) + q^11*(1 + 7*z) + 
        q^15*(1 - 2*z - 9*z^2) + q^18*z*(6 + 3*z - 5*z^2) + 
        q^25*z^2*(-3 + z - 4*z^2) + q^24*z^2*(3 + 4*z - 4*z^2) + 
        q^10*(-3 + z - 2*z^2) + 2*q^12*(-2 + z^2) + 3*q^23*z^2*(-2 + z^2) + 
        2*q^22*z^2*(4 + z^2) - q^17*z*(4 - 2*z + z^2) + 
        q^16*z*(-2 + 4*z + z^2) + q^19*z*(-2 - 13*z + 2*z^2) + 
        q^14*(1 - z + 3*z^2) + q^20*z*(-1 + 6*z + 11*z^2) - 
        q^21*z*(-1 + z + 12*z^2 + z^3))*R4[{{4, 1, 0}, {4, 2, 1}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(-1 - q + 4*q^2 - q^3*(-1 + z) - q^6*z + q^7*z^2 + 
        q^4*(-2 + 4*z) - q^5*(3 - 3*z + z^2))*R4[{{4, 2, 0}, {-1, 1, 1}}])/
      (-1 + q^2) - (q^6*z*(1 + q*(-1 + z) - q^2*z^2 + q^4*z^2)*
       R4[{{4, 2, 0}, {0, 0, 1}}])/(-1 + q) + 
     (q^5*z*(1 - q^3*(-1 + z)^2 + q^7*(3 - 2*z)*z - 2*q^4*z^2 + q^8*z^3 + 
        q*(1 + z) + q^2*(-1 + 2*z) + q^5*z*(-1 + 2*z) - q^6*(z + z^3))*
       R4[{{4, 2, 0}, {1, 0, 1}}])/(-1 + q^2) - 
     (q^7*z^2*(-2 + 2*q - q^2*z - q^4*z^2 + q^5*z^2)*
       R4[{{4, 2, 0}, {1, 1, 1}}])/(-1 + q) - 
     (z*(1 - 2*q^2 + q^4 + q^5*(-1 + z) - q^7*(-1 + z) + q*z - 2*q^3*z + 
        q^9*z + q^10*z - q^14*(-4 + z)*z + q^12*(-2 + z)*z - 
        q^15*(-1 + z)*z + 3*q^17*(-1 + z)*z - q^20*z^2 + 
        3*q^21*(1 - 2*z)*z^2 + q^22*(3 - 2*z)*z^2 + 2*q^19*(-2 + z)*z^2 - 
        q^23*(-1 + z)^2*z^2 - 2*q^24*z^4 + q^25*z^4 + 2*q^26*z^4 - 
        q^6*(1 + z) + q^8*(1 + z) + q^11*z*(1 + z) - q^13*z*(2 + z) + 
        q^16*z*(-3 + 4*z) + q^18*z*(1 - z + z^2))*R4[{{4, 2, 0}, {2, 1, 1}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - q^4*z^2*(-1 + q^4*z)*
      R4[{{5, 0, 0}, {-1, 0, 0}}] + 
     (q^2*z*(1 + 2*q^3 + q^2*(-2 + z) - 2*q^4*z + q^5*z)*
       R4[{{5, 0, 0}, {-1, 1, 1}}])/(-1 + q) - q^4*z*(1 + q^2*z - q^4*z^2)*
      R4[{{5, 0, 0}, {0, 0, 0}}] - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 + q^22*(4 - 3*z)*z^2 + 
        q^17*(-1 + z)*z^2 + 3*q^25*z^3 + q^23*(-2 + z)*z^3 + 
        2*q^27*(-2 + z)*z^3 - q^21*z^4 - q^28*(-1 + z)*z^4 + q^31*z^5 + 
        q*(1 + z) - 2*q^3*(1 + z) - q^8*z*(1 + z) - q^29*z^4*(1 + z) + 
        q^6*z*(2 + z) - q^20*z^2*(5 + z) + q^5*(1 + 2*z) - 
        q^19*z^2*(1 + 2*z) + q^24*z^3*(1 + 3*z) - q^14*z*(-2 + z^2) - 
        q^11*(1 + z^2) + q^26*z^3*(2 - 2*z + z^2) - q^9*(1 + z + z^2) - 
        q^10*(-2 + 2*z + z^2) + q^16*z*(-1 + 2*z + 2*z^2))*
       R4[{{5, 0, 0}, {0, 0, 1}}])/((-1 + q)*q^15*(1 + q)*z*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 - q^17*(-1 + z)*z^2 + q^23*(2 - 3*z)*z^3 + 
        q^25*(-4 + z)*z^3 + 2*q^21*z^4 + q^29*z^4 - q^30*z^5 - q^31*z^5 - 
        q*(1 + z) + 2*q^3*(1 + z) + q^8*z*(1 + z) - q^6*z*(2 + z) + 
        q^20*z^2*(6 + z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) + 
        q^19*z^2*(1 + 2*z) - q^24*z^3*(1 + 2*z) + q^28*z^4*(-1 + 3*z) + 
        q^14*z*(-2 + z^2) + q^11*(1 + z^2) - q^22*z^2*(5 - 3*z + z^2) + 
        q^27*z^3*(5 - 2*z + z^2) - 2*q^26*z^3*(1 - z + z^2) + 
        q^9*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) + q^16*(z - 2*z^2 - 2*z^3))*
       R4[{{5, 0, 0}, {0, 1, 0}}])/((-1 + q)*q^15*(1 + q)*z*(-1 + q^5*z)) - 
     ((z - 2*q^2*z + q^5*(-1 + z)*z + q*z^2 - 2*q^3*z^2 + q^12*(-5 + z)*z^2 - 
        q^11*(-2 + z)*z^2 - 4*q^14*(-1 + z)*z^2 - q^18*(-1 + z)*z^3 + 
        q^19*z^4 + q^4*(1 + z) + q^7*z*(4 + z) - q^13*z^2*(6 + z) + 
        q^6*(-1 + 2*z) + q^8*z*(5 + 2*z) + q^9*z*(-5 + 3*z) - 
        q^10*z*(5 - 8*z + z^2) + q^15*z^2*(5 - 7*z + z^2) + 
        q^16*z^2*(1 - 4*z + z^2) + q^17*(z^3 - 2*z^4))*
       R4[{{5, 0, 0}, {0, 1, 1}}])/((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     q^9*z^3*R4[{{5, 0, 0}, {0, 2, 1}}] - 
     (z*(-1 - q^5 - q^7 + q^12*(4 - 6*z) - q^2*(-2 + z) + 3*q^4*z - q^6*z + 
        2*q^15*(1 - 2*z)*z + q^22*(3 - 2*z)*z^2 + q^23*z^4 - q*(1 + z) - 
        q^8*(1 + z) - q^9*(1 + z) - q^11*z*(5 + z) + q^3*(3 + 2*z) - 
        q^10*(3 + 2*z) + q^20*z^2*(1 + 3*z) - q^17*z*(9 - 9*z + z^2) + 
        q^19*z*(1 - 5*z + z^2) - q^21*z^2*(1 + 3*z + z^2) + 
        q^14*(-1 + 6*z + 2*z^2) + q^16*z*(1 + 6*z + 2*z^2) + 
        q^13*(1 - 2*z + 4*z^2) + q^18*(z^2 - 4*z^3))*
       R4[{{5, 0, 0}, {1, 0, 0}}])/((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q^2 + q*z - q^3*z - q^12*z^2 + q^22*z^4)*
       R4[{{5, 0, 0}, {2, 0, 0}}])/(q^4*(-1 + q^5*z)) - 
     ((-1 + q)^2*(1 + q)*z*(1 + q*z)*R4[{{5, 0, 0}, {2, 0, 1}}])/
      (q^5*(-1 + q^5*z)) + ((-1 + q)*(1 + q)*z*(1 + q*z)*
       R4[{{5, 0, 0}, {3, 0, 1}}])/q + 
     (z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R4[{{5, 0, 0}, {4, 0, 0}}])/
      ((-1 + q)*q*(1 + q)*(-1 + q^5*z)) + q^7*(-1 + 2*q + q^2)*z^3*
      R4[{{5, 1, 0}, {-1, 0, 0}}] - 
     ((1 + q^3*(2 - 3*z) + q*(-1 + z) - q^7*z - q^8*z + q^14*(6 - 5*z)*z + 
        q^15*(4 - 3*z)*z + q^12*(-8 + z)*z - q^10*(-3 + z)*z + 2*q^13*z^2 + 
        2*q^17*(3 - 2*z)*z^2 + q^20*(-2 + z)*z^2 + 2*q^18*z^3 - 2*q^23*z^4 - 
        2*q^24*z^4 - q^6*(1 + z) - q^9*z*(1 + z) + 2*q^22*z^3*(1 + z) - 
        q^2*(3 + z) + q^11*z*(3 + z) + q^4*(3 + 2*z) + q^5*(-1 + 3*z) + 
        q^16*z*(-2 + z - 3*z^2) - q^19*z^2*(6 - 8*z + z^2) + 
        q^21*z^2*(1 - z + 3*z^2))*R4[{{5, 1, 0}, {-1, 1, 1}}])/
      ((-1 + q)*q^8*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q*(-1 + z) - q^3*(-1 + z) + q^4*z + 2*q^14*z - q^15*z - q^18*z^2 + 
        q^20*z^2 + q^19*(-2 + z)*z^2 - q^17*z^3 + q^23*z^3 + q^22*z^4 - 
        q^24*z^4 - q^2*(1 + z) + q^16*z*(-1 + 3*z) + q^21*(z^2 - 3*z^3))*
       R4[{{5, 1, 0}, {0, 0, 0}}])/((-1 + q)*q^10*(-1 + q^5*z)) - 
     ((-1 + q^2 + q^7*(1 - 3*z) + 2*q^5*(-1 + z) - q*z + q^9*z + q^10*z - 
        q^14*(-4 + z)*z + q^16*(-3 + z)*z + q^12*(-2 + z)*z + 
        q^17*(-1 + z)*z + 3*q^19*(-1 + z)*z^2 - q^20*z^3 + q^25*z^3 + 
        q^26*z^4 + q^27*z^4 + q^3*(1 + z) + q^8*(1 + z) + q^11*z*(1 + z) - 
        q^15*z*(1 + z) - q^22*z^2*(1 + z) - 2*q^23*z^3*(1 + z) - 
        q^24*z^3*(1 + z) + q^4*(2 + z) - q^13*z*(2 + z) - q^6*(3 + 2*z) + 
        q^21*z^2*(3 - 3*z + z^2) + q^18*z*(1 + z + 2*z^2))*
       R4[{{5, 1, 0}, {0, 0, 1}}])/((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(1 - q*(-2 + z) + q^2*z - 5*q^5*z^2 + 2*q^6*z^2 + 3*q^10*z^3 + 
        q^11*z^3 - q^9*z^2*(1 + z) + q^4*(-1 + 3*z) + q^7*z*(-1 + 4*z) - 
        q^8*z*(1 - 3*z + 2*z^2) + q^3*(-2 + z + 2*z^2))*
       R4[{{5, 1, 0}, {0, 2, 0}}])/(-1 + q^2) + 
     (q^6*z*(1 + q^2*z - q^4*z + q^5*(-2 + z)*z + q^6*z^2 - q*(1 + z) + 
        q^3*z*(3 + z))*R4[{{5, 1, 0}, {0, 2, 1}}])/(-1 + q) + 
     (z*(1 - 2*q^2 + q^6 + q*z - 2*q^3*z + q^7*z - q^8*z + q^10*z - q^14*z + 
        2*q^16*z - q^9*z^2 + q^11*z^2 + q^22*(3 - 4*z)*z^2 + 
        q^23*(-1 + z)*z^3 + q^17*z*(-1 + 4*z) + q^20*z^2*(-1 + 4*z) + 
        q^15*(z - 2*z^2) + q^21*z^2*(-2 + z - z^2) - q^18*z*(1 - 3*z + z^2) + 
        q^19*(z^2 - 2*z^3))*R4[{{5, 1, 0}, {1, 2, 1}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(1 + q^6*(4 - 5*z)*z - q^9*(1 - 2*z)^2*z - q^10*z^2 + 
        4*q^11*z^3 + q^12*z^3 + q^2*(1 + z) + q*(2 + z) + q^4*(-2 + z^2) - 
        q^8*z*(5 - 6*z + z^2) - q^3*(1 - 3*z + z^2) + q^7*z*(2 + z + z^2) + 
        q^5*(-1 + 3*z + 3*z^2))*R4[{{5, 1, 0}, {2, 0, 0}}])/(-1 + q^2) - 
     (z*(-1 + 2*q^2 - q^4 + q^8 + q^10 + q^9*(-2 + z) - q*z + 2*q^3*z - 
        q^5*z - 2*q^11*z + q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + 
        q^16*z^2 + 2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4)*
       R4[{{5, 1, 0}, {2, 2, 0}}])/((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 2*q^2 + q^8*(-6 + z) - q^4*(-2 + z) - q^7*(-2 + z) + 
        q^6*(-1 + z) + q*z - q^17*(-2 + z)^2*z + q^27*z^3 + 
        q^26*(-3 + z)*z^3 - q^3*(1 + 2*z) + q^5*(1 + 2*z) + 
        q^13*z*(1 + 3*z) + q^15*(1 - 10*z^2) + q^24*z^2*(4 + 3*z - 3*z^2) + 
        q^25*z^2*(-3 + 2*z - 2*z^2) + q^11*(3 + 6*z - 2*z^2) + 
        5*q^18*z*(1 + z - z^2) + q^9*(8 - 3*z + z^2) + 
        q^16*z*(-1 + 6*z + z^2) + q^19*z*(-3 - 12*z + 2*z^2) + 
        q^14*(1 - z + 2*z^2) + q^22*z^2*(8 - z + 2*z^2) + 
        q^12*(-5 + z + 2*z^2) - q^10*(4 + z + 2*z^2) + 
        q^23*z^2*(-5 - 2*z + 3*z^2) + q^20*z*(-1 + 4*z + 10*z^2) - 
        q^21*z*(-1 + z + 12*z^2 + z^3))*R4[{{5, 1, 0}, {2, 2, 1}}])/
      ((-1 + q)*q^5*(-1 + q^5*z)) + ((-1 + q)*(1 + q)*z*(1 + q*z)*
       R4[{{5, 1, 0}, {3, 0, 0}}])/q^3 - 
     (q^14*z^2*(1 + q^2*z - q^4*z + q^5*(-2 + z)*z + q^6*z^2 - q*(1 + z) + 
        q^3*z*(3 + z))*R4[{{5, 1, 0}, {3, 2, 1}}])/(-1 + q) - 
     (q^6*z^2*(1 - 2*q^2 + q^6 + q*z - 2*q^3*z + q^7*z - q^8*z + q^10*z + 
        q^15*z - q^18*(-1 + z)^2*z - q^9*z^2 + q^11*z^2 + 
        q^22*(3 - 2*z)*z^2 - 2*q^19*z^3 + q^23*z^4 + q^16*z*(1 + z) + 
        q^17*z*(-1 + 2*z) + q^20*z^2*(-1 + 2*z) - q^21*(z^2 + z^4))*
       R4[{{5, 1, 0}, {4, 2, 1}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     q^9*z^3*R4[{{5, 2, 0}, {-1, 0, 0}}] - 
     (q^5*z*(-1 - q^2*(-1 + z) + q^5*z + q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        q^10*z^3 - q*(1 + z) + q^4*z*(-1 + 2*z) - q^8*z^2*(1 + 2*z) - 
        q^7*z*(1 - 3*z + z^2) + q^3*(1 - z + z^2))*
       R4[{{5, 2, 0}, {0, 0, 0}}])/(-1 + q^2) + 
     (z*(-1 - q^2*(-2 + z) - q^6*z - 2*q^11*z - 2*q^12*z + q^14*(2 - 3*z)*z - 
        q^13*(-2 + z)*z - q^16*(-3 + z)*z^2 + q^21*(-1 + z)*z^3 - 
        2*q^23*(-1 + z)*z^3 + q^20*z^4 - q^24*z^4 + q^25*z^4 - q*(1 + z) + 
        2*q^3*(1 + z) - q^5*(1 + z) - q^15*z^2*(1 + z) - q^22*z^3*(2 + z) + 
        q^17*z^2*(4 + z) + q^4*(-1 + 2*z) + 2*q^19*z^2*(-1 + 2*z) + 
        q^18*z^2*(-4 + 3*z))*R4[{{5, 2, 0}, {0, 0, 1}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 + q*(-1 + z) - q^3*(-1 + z) + q^4*z - q^9*z - q^10*z + 4*q^11*z - 
        q^12*(-1 + z)*z + 4*q^14*(-1 + z)*z - q^15*(-1 + z)*z + 
        q^18*(2 - 5*z)*z^2 + q^19*(4 - 3*z)*z^2 + q^16*(-4 + z)*z^2 + 
        q^17*(-1 + z)*z^2 - q^21*z^4 + q^23*z^4 - q^2*(1 + z) + 
        2*q^13*z*(-1 + 2*z) + q^20*z^2*(-1 + 2*z))*
       R4[{{5, 2, 0}, {0, 1, 1}}])/((-1 + q)*q^3*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) - 2*q^12*z - q^7*(-1 + z)*z + q^13*(-1 + z)*z - 
        4*q^15*z^2 + q^22*(-4 + z)*z^2 - q^17*(-1 + z)*z^2 + 4*q^27*z^3 - 
        q^23*(-1 + z)*z^3 + q^28*z^5 - q^31*z^5 - q*(1 + z) + 2*q^3*(1 + z) + 
        q^8*z*(1 + z) + 2*q^19*z^2*(1 + z) + q^29*z^4*(1 + z) - 
        q^6*z*(2 + z) + q^4*(-1 + 2*z) - q^5*(1 + 2*z) - q^25*z^3*(3 + 2*z) - 
        q^24*z^3*(2 + 3*z) + q^20*z^2*(5 + 3*z) + q^14*z*(-2 + z^2) + 
        q^11*(1 + z^2) - q^26*z^3*(1 - z + z^2) + q^21*z^2*(-1 + z + z^2) + 
        q^9*(1 + z + z^2) + q^10*(-2 + 2*z + z^2) + q^16*(z - 2*z^2 - 2*z^3))*
       R4[{{5, 2, 0}, {1, 1, 1}}])/((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*R4[{{5, 2, 0}, {3, 0, 0}}])/
      (-1 + q^5*z) + (q^4*z^2*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - 
        q^12*(-2 + z) - q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R4[{{5, 2, 0}, {3, 0, 1}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-z - q^6*z + q^8*z - q^9*(-3 + z)*z - q*(-1 + z)*z + q^3*(-1 + z)*z + 
        q^11*z^2 + 3*q^12*z^2 + q^14*(-2 + z)*z^2 + q^13*(-1 + z)*z^2 + 
        q^15*z^3 + q^17*z^4 - q^18*z^4 + q^5*(1 + z) + q^2*z*(1 + z) - 
        q^7*z*(3 + z) - q^10*z*(1 + 2*z) - q^4*(1 + z^2))*
       R4[{{6, 0, 0}, {-1, 0, 1}}])/((-1 + q)*q^4*(-1 + q^5*z)) - 
     ((-1 + q + q^5*(1 - 5*z) - q*z + 2*q^7*z - q^15*z - q^12*(-4 + z)*z + 
        q^14*(-4 + z)*z + q^10*(-2 + z)*z + q^20*(-1 + z)*z^2 + q^23*z^4 + 
        3*q^24*z^4 + q^8*z*(1 + z) + q^9*z*(1 + z) - q^13*z*(1 + z) - 
        q^11*z*(2 + z) + q^2*(3 + z) - q^22*z^3*(1 + 3*z) + q^3*(-2 + 4*z) + 
        q^17*z^2*(-3 + 5*z) + q^6*(1 + z - 2*z^2) + 
        q^19*z^2*(4 - 5*z + z^2) + q^4*(-3 - 2*z + z^2) + 
        q^16*z*(2 - z + 2*z^2) + q^18*(z^2 - 2*z^3) - q^21*(z^2 + 2*z^4))*
       R4[{{6, 0, 0}, {-1, 1, 1}}])/((-1 + q)*q^8*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q + q^3*(-1 + z) - q*z - q^4*z + q^5*z - 2*q^7*z + q^9*z + 
        q^12*z - q^14*z + q^15*(-3 + z)*z + q^6*z^2 - 2*q^8*z^2 - q^17*z^2 - 
        3*q^18*z^2 - q^20*(-2 + z)*z^2 - q^19*(-1 + z)*z^2 - q^21*z^3 - 
        q^23*z^4 + q^24*z^4 + q^2*(1 + z) - q^11*(1 + z) + q^13*z*(3 + z) + 
        q^16*z*(1 + 2*z) + q^10*(1 + z^2))*R4[{{6, 0, 0}, {0, 0, 0}}])/
      ((-1 + q)*q^10*(-1 + q^5*z)) - 
     ((1 - q^2 + q^5*(2 - 4*z) + q*z - 3*q^9*z + q^17*z + q^14*(-4 + z)*z - 
        q^16*(-4 + z)*z - q^12*(-2 + z)*z + q^19*(3 - 5*z)*z^2 - 
        q^22*(-1 + z)*z^2 - q^25*z^4 - 3*q^26*z^4 - q^3*(1 + z) - 
        q^11*z*(1 + z) + q^15*z*(1 + z) - q^4*(2 + z) + q^13*z*(2 + z) + 
        q^20*z^2*(-1 + 2*z) - q^10*z*(1 + 2*z) + q^24*z^3*(1 + 3*z) + 
        q^7*(-1 + 7*z) + q^18*z*(-2 + z - 2*z^2) + q^6*(3 + 2*z - 2*z^2) - 
        q^21*z^2*(4 - 5*z + z^2) + q^8*(-1 - z + 4*z^2) + q^23*(z^2 + 2*z^4))*
       R4[{{6, 0, 0}, {0, 0, 1}}])/((-1 + q)*q^10*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(z + q^6*z - q^8*z + q^9*(-3 + z)*z + q*(-1 + z)*z - 
        q^3*(-1 + z)*z - q^11*z^2 - 3*q^12*z^2 - q^14*(-2 + z)*z^2 - 
        q^13*(-1 + z)*z^2 - q^15*z^3 - q^17*z^4 + q^18*z^4 - q^5*(1 + z) - 
        q^2*z*(1 + z) + q^7*z*(3 + z) + q^10*z*(1 + 2*z) + q^4*(1 + z^2))*
       R4[{{6, 0, 0}, {0, 2, 1}}])/((-1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q^7 - q^2*(-1 + z) - q^10*(-1 + z)^2 + q^4*z + 
        q^14*(3 - 2*z)*z - 2*q^11*z^2 + q^15*z^3 - q*(1 + z) + q^3*(1 + z) + 
        q^8*(1 + z) + q^9*(-1 + 2*z) + q^12*z*(-1 + 2*z) - q^13*(z + z^3))*
       R4[{{6, 0, 0}, {1, 0, 1}}])/(q^2*(-1 + q^2)) + 
     (z*(-1 + 2*q^2 - 2*q^10 + q^4*(-1 + z) - q^8*(-1 + z) - q*z - q^6*z + 
        q^17*z^2 - q^23*(1 - 2*z)^2*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 - 
        q^5*(1 + z) + q^21*z^2*(1 + z) + q^3*(1 + 2*z) + q^16*z*(1 + 2*z) + 
        q^15*z*(1 + 3*z) + q^14*(1 - 2*z - 2*z^2) + q^9*(-3 + z - z^2) + 
        q^12*(2 - 5*z + z^2) + q^11*(-2 - 4*z + z^2) - 
        q^22*z^2*(2 - 4*z + z^2) + q^13*(3 - 3*z + z^2) + 
        q^19*z*(-1 + 6*z + z^2) + q^18*z*(-2 - 2*z + 3*z^2) + 
        q^20*(z^2 - 7*z^3))*R4[{{6, 0, 0}, {1, 1, 0}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q^9*(-6 + z) + q^8*(-5 + z) - q^7*(-3 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) + 2*q^5*(-1 + z) + 2*q^19*(-6 + z)*z^2 + 4*q^26*z^4 + 
        q^27*z^4 + 2*q^4*(1 + z) - q^2*(2 + z) + q^11*z*(3 + z) + 
        q^16*z^2*(5 + z) - q^21*z^3*(11 + z) + q^13*(-1 + 2*z) - 
        q^6*(1 + 2*z) - q^12*(2 + 3*z) - q^25*z^3*(1 + 5*z) + 
        q^15*(1 - 3*z - 8*z^2) + q^18*z*(5 + z - 5*z^2) - 
        q^17*z*(5 - 4*z + z^2) - q^10*(2 - 2*z + z^2) + 
        q^22*z^2*(7 - 5*z + 2*z^2) + 2*q^23*z^2*(-2 + z + 2*z^2) + 
        q^14*(1 + z + 3*z^2) - q^24*z^2*(1 - 5*z + 5*z^2) + 
        q^20*z*(-1 + 6*z + 12*z^2))*R4[{{6, 0, 0}, {1, 1, 1}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 + q^8 + q^12*(1 - 3*z) - q^13*(-2 + z) - 
        q*z + 2*q^3*z - 2*q^5*z + q^7*z + q^17*(4 - 3*z)*z + 
        q^20*(2 - 9*z)*z^2 - q^24*z^3 + 5*q^25*z^4 + q^26*z^4 + 
        q^9*(-3 + 2*z) - q^11*(1 + 4*z) + q^15*z*(-1 + 5*z) + 
        q^14*(1 - 2*z - 4*z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^10*(-1 - z + z^2) - q^16*z*(1 - z + z^2) + q^21*z^2*(2 + z + z^2) + 
        q^19*z*(-1 + 6*z + 3*z^2) + q^18*z*(-1 - 4*z + 5*z^2) - 
        q^23*z^2*(1 - 4*z + 5*z^2))*R4[{{6, 0, 0}, {2, 0, 0}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - q^9*(-6 + z) + q^8*(-5 + z) - q^7*(-3 + z) + q*(-1 + z) - 
        2*q^3*(-1 + z) + 2*q^5*(-1 + z) + 2*q^19*(-6 + z)*z^2 + 4*q^26*z^4 + 
        q^27*z^4 + 2*q^4*(1 + z) - q^2*(2 + z) + q^11*z*(3 + z) + 
        q^16*z^2*(5 + z) - q^21*z^3*(11 + z) + q^13*(-1 + 2*z) - 
        q^6*(1 + 2*z) - q^12*(2 + 3*z) - q^25*z^3*(1 + 5*z) + 
        q^15*(1 - 3*z - 8*z^2) + q^18*z*(5 + z - 5*z^2) - 
        q^17*z*(5 - 4*z + z^2) - q^10*(2 - 2*z + z^2) + 
        q^22*z^2*(7 - 5*z + 2*z^2) + 2*q^23*z^2*(-2 + z + 2*z^2) + 
        q^14*(1 + z + 3*z^2) - q^24*z^2*(1 - 5*z + 5*z^2) + 
        q^20*z*(-1 + 6*z + 12*z^2))*R4[{{6, 0, 0}, {2, 0, 1}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R4[{{6, 0, 0}, {3, 0, 0}}])/q^3 + 
     ((-1 + q)*(1 + q)*z*(1 + q*z)*R4[{{6, 0, 0}, {3, 0, 1}}])/q^3 - 
     (z*(1 + 3*q^5 + q^14 + q^2*(-2 + z) - 3*q^4*z - 2*q^15*z - 2*q^17*z + 
        q^21*z + q^16*(-1 + z)*z - q^22*(-1 + z)*z - 3*q^18*z^2 - 
        q^26*(-2 + z)^2*z^2 + q^31*(3 - 2*z)*z^3 + q^24*(-2 + z)*z^3 - 
        2*q^28*z^4 + q^32*z^5 + q*(1 + z) - q^19*z^2*(1 + z) - 
        q^20*z*(1 + 2*z) - q^3*(3 + 2*z) + q^7*(-1 + 3*z) + 
        q^29*z^3*(-1 + 3*z) - q^9*(1 + 3*z) + q^6*(2 + 3*z) + 
        q^23*z^2*(2 + 3*z) + q^11*(-1 + z - z^2) + q^8*(-1 - z + z^2) - 
        2*q^10*(-1 + z + z^2) + 2*q^13*(-1 + z + z^2) + 
        q^25*z^2*(2 + 2*z + z^2) + q^12*(1 + 4*z + z^2) - 
        q^27*z^2*(1 - 2*z + 3*z^2) - q^30*(z^3 + z^5))*
       R4[{{6, 0, 0}, {3, 1, 1}}])/((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) + 
     ((1 + q + q^2)*z*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R4[{{6, 0, 0}, {4, 0, 1}}])/
      (q^6*(1 + q)*(-1 + q^5*z)) - q^9*z^2*(1 + (-1 + q^2)*z)*
      R4[{{6, 1, 0}, {-1, 0, 0}}] + 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 + 3*q^8 + q^13*(1 - 3*z) + q^12*(1 - 2*z) + 
        q^9*(-3 + z) + q^7*(-2 + z) - q*z + 2*q^3*z - 2*q^5*z - 4*q^11*z - 
        q^17*(-2 + z)*z - q^24*z^3 + 4*q^25*z^4 + q^26*z^4 - 
        2*q^16*z*(1 + z) + 2*q^21*z^2*(1 + 2*z) + q^18*z^2*(-2 + 3*z) - 
        2*q^20*z^2*(1 + 4*z) + q^15*z*(3 + 5*z) + q^14*(1 - 3*z - 2*z^2) - 
        q^22*z^2*(3 - 5*z + z^2) + q^10*(-1 - z + z^2) + 
        q^19*z*(-1 + 7*z + 2*z^2) - q^23*z^2*(1 - 2*z + 3*z^2))*
       R4[{{6, 1, 0}, {-1, 1, 1}}])/((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     q^10*z^2*(1 + 2*q*z + q^2*z)*R4[{{6, 1, 0}, {-1, 2, 1}}] - 
     (z^2*(-1 - q^5 - q^7 - q^2*(-2 + z) + 3*q^4*z - q^6*z - q^8*z - q^9*z - 
        4*q^15*(-1 + z)*z + q^22*(3 - 2*z)*z^2 + q^23*z^4 - q*(1 + z) + 
        2*q^16*z^2*(3 + z) - q^10*(5 + z) + q^20*z^2*(1 + 2*z) + 
        q^3*(3 + 2*z) + q^13*z*(-4 + 3*z) + q^14*(-1 + 6*z) + 
        q^17*z*(-11 + 11*z - 2*z^2) + q^12*(6 - 8*z + z^2) - 
        q^11*(-1 + 4*z + z^2) - q^21*z^2*(1 + 4*z + z^2) + 
        q^19*z*(1 - 6*z + 3*z^2) + q^18*(z + 2*z^2 - 3*z^3))*
       R4[{{6, 1, 0}, {0, 0, 0}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q^7*(-2 + z) - q^2*(-1 + z) - 3*q^13*(-1 + z) + q^4*z - q^9*z + 
        4*q^18*(-1 + z)*z^2 + 4*q^22*z^3 + 5*q^26*z^4 + 2*q^27*z^4 - 
        q*(1 + z) + q^3*(1 + z) + q^25*z^3*(2 + 3*z) + 
        q^23*z^2*(-3 + 6*z - 5*z^2) + q^14*(2 - 5*z - 3*z^2) + 
        q^8*(1 + z^2) - q^10*(4 + z^2) + q^21*z^2*(1 - 9*z + z^2) + 
        q^12*(1 - 5*z + z^2) + q^11*(-2 - 4*z + z^2) + q^15*(1 - z + 4*z^2) - 
        q^20*z*(1 - 3*z + 6*z^2) + q^19*z*(-1 + 5*z + 8*z^2) + 
        q^16*(z + 8*z^2 - z^3) - q^17*(z + z^3) - q^24*(z^2 + 5*z^4))*
       R4[{{6, 1, 0}, {0, 0, 1}}])/((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 + q^9*(-8 + z) - q^10*(-4 + z) + q^4*(-2 + z) - 
        q^6*(-1 + z) + 2*q^7*(-1 + z) - q*z - q^26*(-3 + z)*z^3 - 
        q^27*(-3 + z)*z^3 + q^28*z^5 - q^30*z^5 + q^33*z^5 - 
        q^31*z^4*(1 + z) + q^3*(1 + 2*z) - q^5*(1 + 2*z) + 
        q^29*z^3*(-4 + 3*z) - q^13*z*(2 + 3*z) - q^11*(3 + 5*z) + 
        q^14*(-1 + 2*z - 3*z^2) + q^22*z^2*(-13 + z - 2*z^2) + 
        q^19*z*(2 + 13*z - 2*z^2) + q^8*(6 + z^2) + q^17*z*(5 - 2*z + z^2) - 
        q^12*(-5 + z + z^2) - q^16*z*(-2 + 5*z + z^2) + 
        2*q^18*z*(-3 - z + 3*z^2) + q^24*z^2*(1 - 8*z + 4*z^2) + 
        q^25*z^2*(3 - 3*z + 4*z^2) - q^23*z^2*(-6 + z + 4*z^2) + 
        q^15*(-1 + z + 11*z^2) + q^20*(z - 4*z^2 - 12*z^3) + 
        q^21*z*(-1 + z + 12*z^2 + z^3))*R4[{{6, 1, 0}, {0, 2, 1}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q + q^13*(2 - 3*z) + q^5*(1 - 2*z) + 2*q^3*(-1 + z) + 
        2*q^7*(-1 + z) - q*z + q^17*(4 - 3*z)*z - 9*q^20*z^3 - 3*q^24*z^3 - 
        2*q^4*(1 + z) + q^6*(1 + z) + q^2*(2 + z) - q^9*(3 + z) - 
        q^11*(1 + 3*z) + q^15*z*(-1 + 5*z) + q^25*z^3*(2 + 5*z) + 
        q^14*(1 - 2*z - 3*z^2) + q^8*(3 + z^2) - q^22*z^2*(5 - 6*z + z^2) + 
        q^12*(1 - z + z^2) - q^16*z*(1 - z + z^2) - q^10*(1 + z + z^2) + 
        q^21*z^2*(2 + 2*z + z^2) + q^19*z*(-1 + 8*z + 3*z^2) + 
        q^18*z*(-1 - 4*z + 5*z^2) - q^23*z^2*(1 - 4*z + 5*z^2))*
       R4[{{6, 1, 0}, {1, 0, 0}}])/((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q^5 + q^7*(1 - 2*z) + q^2*(-1 + z) - q^4*z - q^14*(-4 + z)*z - 
        q^9*(-2 + z)*z + q^12*(-2 + z)*z - q^15*(-1 + z)*z + 
        3*q^17*(-1 + z)*z - q^20*z^2 + 3*q^21*(1 - 2*z)*z^2 + 
        q^22*(3 - 2*z)*z^2 + 2*q^19*(-2 + z)*z^2 - q^23*(-1 + z)^2*z^2 - 
        2*q^24*z^4 + q^25*z^4 + 2*q^26*z^4 + q*(1 + z) - q^3*(1 + z) - 
        q^6*(1 + z) + q^10*z*(2 + z) - q^13*z*(2 + z) + q^11*z*(1 + 2*z) + 
        q^16*z*(-3 + 4*z) - q^8*(-1 + z^2) + q^18*z*(1 - z + z^2))*
       R4[{{6, 1, 0}, {1, 0, 1}}])/((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - 2*q^4 + q^6 - q^8*(-1 + z) - q*z + 2*q^3*z - 2*q^5*z + 
        q^7*z + q^11*(-2 + z)*z - q^15*(-2 + z)*z + q^13*(-1 + z)*z - 
        q^18*(-1 + z)^2*z - q^14*z^2 + q^22*(3 - 2*z)*z^2 - 
        2*q^19*(-1 + z)*z^2 + q^25*z^4 + q^10*(1 + z) + q^20*z^2*(-3 + 2*z) + 
        q^17*z*(-1 + 2*z) + q^16*z*(1 + 2*z) + q^9*(-2 + z - z^2) - 
        q^21*z^2*(1 - z + z^2))*R4[{{6, 1, 0}, {1, 1, 0}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q^2 - 2*q^9 - q*z + q^3*z + q^7*z - 2*q^11*z + 
        q^13*(-1 + z)*z - q^15*(-1 + z)*z - q^14*z^2 + q^16*z^2 + 
        2*q^19*z^2 - 2*q^20*z^2 + q^21*z^3 - q^23*z^4 + q^25*z^4 - 
        q^10*(-1 + z^2) + q^8*(1 + z^2))*R4[{{6, 1, 0}, {2, 0, 0}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     (z*(-2 - 2*q^5 + q^12*(2 - 3*z) - q^2*(-3 + z) + 3*q^4*z + 
        q^17*(7 - 6*z)*z - 2*q^19*(-7 + z)*z^2 + q^30*(3 - 2*z)*z^3 - 
        q^27*z^4 + q^31*z^5 + 3*q^3*(1 + z) - 2*q^6*(1 + z) + 
        q^21*z^3*(15 + z) + q^28*z^3*(-1 + 2*z) - q*(1 + 2*z) - 
        q^7*(2 + 3*z) + q^20*z*(2 - 5*z - 11*z^2) + q^13*(3 - 4*z - 4*z^2) + 
        q^23*z^2*(4 - 2*z - 3*z^2) + q^22*z^2*(-9 + 4*z - 2*z^2) - 
        q^9*(7 - 5*z + z^2) - q^8*(-7 + z + z^2) - q^29*z^3*(1 + z + z^2) - 
        q^16*z*(-1 + 8*z + z^2) + q^11*(-1 - 4*z + 3*z^2) - 
        q^14*(2 + z + 3*z^2) + q^25*z^2*(-1 + 2*z + 3*z^2) + 
        q^10*(2 + 3*z + 3*z^2) + q^24*z^2*(1 - 2*z + 4*z^2) - 
        q^26*z^2*(1 - 2*z + 4*z^2) + q^18*z*(-6 - z + 4*z^2) + 
        q^15*(-1 + z + 10*z^2))*R4[{{6, 1, 0}, {2, 0, 1}}])/
      ((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 + q^5 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^7*z + 2*q^12*z + 
        q^15*(-2 + z)*z - q^6*(-1 + z)*z - q^13*(-1 + z)*z + q^26*z^3 - 
        q^28*(1 - 2*z)^2*z^3 - q^29*z^4 + 5*q^30*z^5 + q^31*z^5 + q*(1 + z) - 
        2*q^3*(1 + z) + q^8*z*(1 + 2*z) + q^21*z^2*(3 + 2*z) + 
        q^20*z^2*(-1 + 3*z) - q^11*(1 + z^2) - q^14*z*(2 + z^2) + 
        q^17*z*(2 - 6*z + z^2) - q^27*z^3*(2 - 4*z + z^2) + 
        q^16*z*(-3 - 3*z + z^2) + q^18*z*(3 - 3*z + z^2) + 
        q^9*(-1 - z + z^2) - q^10*(-2 + 2*z + z^2) + 
        q^24*z^2*(-1 + 6*z + 2*z^2) + q^23*z^2*(-2 - 2*z + 3*z^2) + 
        q^19*(z - 2*z^2 - 2*z^3) + q^25*(z^3 - 7*z^4))*
       R4[{{6, 1, 0}, {2, 1, 0}}])/((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^11*(1 - 2*z) - q^2*(-2 + z) - q^6*z - q^7*z - 
        q^17*(-1 + z)*z - q^8*z^2 - 2*q^22*z^2 - 2*q^25*z^3 + q^29*z^3 - 
        2*q^31*z^3 - q^28*z^4 + q^32*z^4 - q^34*z^5 + q^36*z^5 - q*(1 + z) + 
        2*q^3*(1 + z) - q^5*(1 + z) - 2*q^15*z*(1 + z) + q^13*z*(2 + z) + 
        q^30*z^3*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) - 
        q^12*z*(1 + 2*z) + q^14*z*(-2 + 3*z) + q^19*z*(1 + 3*z) + 
        q^16*(z - 3*z^2) + q^24*z^2*(-2 + z - z^2) + q^21*z*(1 - 3*z + z^2) + 
        q^26*z^2*(1 - z + z^2) + q^10*(-2 + z + 2*z^2) + 
        q^20*z*(-2 + 4*z + 3*z^2) + q^18*(z^2 - 2*z^3))*
       R4[{{6, 1, 0}, {3, 0, 0}}])/((-1 + q)*q^6*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(-1 - q^5 - 2*q^7 + 3*q^8 + q^9*(-3 + z) - q^12*(-2 + z) - 
        q^2*(-1 + z) + 2*q^4*z - q^6*z + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        q^3*(2 + z) + q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^15*z*(3 + 5*z) - 
        q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R4[{{6, 1, 0}, {3, 0, 1}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + ((-1 + q)*q^10*(1 + q)*z^3*(1 + q*z)*
       R4[{{6, 1, 0}, {3, 1, 0}}])/(-1 + q^5*z) - 
     (q^3*z^2*(1 - q^2 - q^4 + q^6 + q*z - q^3*z - q^5*z + q^7*z - q^8*z + 
        q^15*z - q^10*(-1 + z)*z - q^18*(-1 + z)^2*z + q^12*z^2 + 
        q^22*(3 - 2*z)*z^2 - 2*q^19*z^3 + q^23*z^4 - q^9*z*(1 + z) + 
        q^11*z*(1 + z) + q^16*z*(1 + z) + q^17*z*(-1 + 2*z) + 
        q^20*z^2*(-1 + 2*z) - q^21*(z^2 + z^4))*R4[{{6, 1, 0}, {3, 1, 1}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q + q^3*(-1 + z) - q*z - q^4*z + 2*q^13*z - 2*q^14*z + 
        2*q^15*z^2 - q^16*z^2 - 2*q^18*z^2 - q^19*(-2 + z)*z^2 + q^17*z^3 - 
        2*q^20*z^3 + q^21*z^3 - q^22*z^4 + q^24*z^4 + q^2*(1 + z))*
       R4[{{6, 2, 0}, {-1, 0, 0}}])/((-1 + q)*q^4*(-1 + q^5*z)) - 
     ((1 + q^4*(1 - 2*z) + q^2*(-2 + z) + 2*q^12*z + q^7*(-1 + z)*z - 
        q^13*(-1 + z)*z + 4*q^15*z^2 + q^18*(-1 + z)*z^2 + 2*q^17*z^3 - 
        q^26*(-1 + z)*z^3 - q^28*z^5 + q^31*z^5 + q*(1 + z) - 2*q^3*(1 + z) - 
        q^8*z*(1 + z) - q^29*z^4*(1 + z) + q^6*z*(2 + z) + q^5*(1 + 2*z) - 
        q^14*z*(-2 + z^2) - q^11*(1 + z^2) - 2*q^27*z^3*(2 + z^2) + 
        q^22*z^2*(4 - 2*z + z^2) - q^9*(1 + z + z^2) - 
        q^19*z^2*(3 + z + z^2) - q^10*(-2 + 2*z + z^2) + 
        q^24*z^3*(3 + 2*z + z^2) + q^25*z^3*(3 + z + 2*z^2) - 
        q^20*z^2*(5 + 2*z + 2*z^2) + q^16*z*(-1 + 3*z + 2*z^2) + 
        q^21*(z^2 - 2*z^3))*R4[{{6, 2, 0}, {-1, 1, 1}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + 2*q^2 - q^4 - q*z + 2*q^3*z - q^5*z - q^11*z - q^12*z + 
        4*q^13*z - q^14*(-1 + z)*z + 3*q^16*(-1 + z)*z - q^19*z^2 + 
        3*q^20*(1 - 2*z)*z^2 + q^21*(3 - 2*z)*z^2 + 2*q^18*(-2 + z)*z^2 - 
        q^22*(-1 + z)^2*z^2 - 2*q^23*z^4 + q^24*z^4 + 2*q^25*z^4 + 
        q^15*z*(-3 + 4*z) + q^17*z*(1 - z + z^2))*R4[{{6, 2, 0}, {0, 0, 0}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - q^2*(-2 + z) + 2*q^10*(-1 + z) + q^6*z^2 + q^7*z^2 - q^17*z^2 + 
        3*q^19*z^2 - 2*q^18*z^3 - 7*q^24*z^3 - q^27*(-4 + z)*z^3 + 
        4*q^29*z^4 - q^31*z^5 + q^30*z^6 - q*(1 + z) + q^9*(1 + z) - 
        q^28*z^5*(1 + z) + q^3*(2 + z) - q^15*z^2*(5 + z) + 
        q^12*z*(-1 + 2*z) + q^20*z^2*(5 + 2*z) + q^21*z^2*(-1 + 3*z) + 
        q^4*(-1 + z - z^2) - q^5*(1 + z^2) - q^25*z^3*(3 + z^2) - 
        q^22*z^2*(4 - 3*z + z^2) + q^14*z*(-1 - z + z^2) - 
        q^26*z^3*(1 + z + z^2) - q^16*z*(-1 + 2*z + z^2) + 
        q^23*z^3*(3 + 2*z + z^2) + q^13*z*(-3 + 2*z + 2*z^2) + 
        q^11*(1 + z^2 - z^3))*R4[{{6, 2, 0}, {0, 0, 1}}])/
      ((-1 + q)*q^7*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^9 + q^11 - q^2*(-2 + z) + q^10*(-2 + z) - q^6*z - 2*q^12*z + 
        q^14*(-1 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + q^17*z^2 - 
        2*q^21*z^2 - q^22*(-1 + z)*z^3 - q^24*z^4 + q^26*z^4 - q^25*z^5 + 
        q^27*z^5 - q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z) + 
        q^20*z^2*(2 + z^2))*R4[{{6, 2, 0}, {0, 1, 0}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(1 + q*z)*(1 - q^2 - q^5 + q^10*z)*R4[{{6, 2, 0}, {1, 0, 0}}])/
      (-1 + q^5*z) - (q^2*z^2*(-2 - 2*q^7 + 3*q^8 + q^2*(3 - 2*z) + 
        q^9*(-3 + z) - q^12*(-2 + z) - 2*q^6*z + q^17*(3 - 2*z)*z + 
        5*q^25*z^4 + 2*q^26*z^4 - 2*q*(1 + z) - q^5*(2 + z) + 
        q^21*z^3*(2 + z) - q^11*(1 + 3*z) + q^3*(4 + 3*z) + q^4*(-1 + 4*z) + 
        q^15*z*(3 + 5*z) - q^20*z^2*(1 + 9*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 5*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 4*z + 6*z^2) + q^19*z*(-1 + 8*z + 6*z^2) + 
        q^18*z*(-1 - 2*z + 7*z^2) + q^24*(z^3 - 2*z^4))*
       R4[{{6, 2, 0}, {1, 0, 1}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(-1 + 2*q^2 - q^4 - q^5*(-1 + z) - q*z + 2*q^3*z + q^7*z - 
        q^10*z - q^12*z^2 - q^19*z^3 + q^24*z^4 + q^6*(1 + z) - 
        q^11*z*(1 + z))*R4[{{6, 2, 0}, {1, 1, 1}}])/(-1 + q^5*z) + 
     (q^2*z^2*(-1 + 3*q^8 + q^9*(-3 + z) - q^2*(-2 + z) + q^7*(-2 + z) - 
        q^12*(-2 + z) + 2*q^4*(-1 + z) - q^6*(-1 + z) + q^17*(3 - 4*z)*z - 
        q^24*(-1 + z)*z^3 + 4*q^25*z^4 + 2*q^26*z^4 - q*(1 + z) + 
        2*q^3*(1 + z) + q^21*z^3*(2 + z) - q^5*(1 + 2*z) - q^11*(1 + 3*z) + 
        q^15*z*(3 + 5*z) - q^20*z^2*(1 + 8*z) + q^14*(1 - 6*z - 4*z^2) - 
        q^22*z^2*(5 - 7*z + z^2) + q^10*(-2 - z + z^2) - 
        q^16*z*(-1 + 2*z + z^2) - q^13*(-2 + 5*z + z^2) - 
        q^23*z^2*(1 - 2*z + 5*z^2) + q^19*z*(-1 + 8*z + 5*z^2) + 
        q^18*z*(-1 + 6*z^2))*R4[{{6, 2, 0}, {2, 0, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - ((-1 + q)*q^4*(1 + q)*z^2*(1 + q*z)*
       R4[{{6, 2, 0}, {2, 0, 1}}])/(-1 + q^5*z) + 
     (q^5*z^2*(-1 - q^2*(-2 + z) - q^11*(-1 + z) - q^6*z - q^7*z + 
        q^14*(-2 + z)*z - q^16*(-1 + z)*z - q^8*z^2 + q^13*z^2 - 2*q^15*z^2 + 
        q^19*z^2 - 2*q^21*z^2 - q^18*z^3 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) - q^12*z*(1 + z) + 
        q^20*z^2*(2 + z) + q^4*(-1 + 2*z) + q^9*(1 + 2*z) + 
        q^10*(-2 + z + 2*z^2))*R4[{{6, 2, 0}, {3, 0, 1}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z^2*(-1 + q^9 + q^11 - q^2*(-2 + z) + q^10*(-2 + z) - q^6*z - 
        2*q^12*z + q^14*(-1 + z)*z - q^16*(-1 + z)*z - q^15*z^2 + q^17*z^2 + 
        2*q^20*z^2 - 2*q^21*z^2 + q^22*z^3 - q^24*z^4 + q^26*z^4 - 
        q*(1 + z) + 2*q^3*(1 + z) - q^5*(1 + z) + q^4*(-1 + 2*z))*
       R4[{{6, 2, 0}, {3, 1, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z))


==> anc/M11RecH413_Explicit.txt <==
+ q^4*z*R1[{{1}, {{0, 0, 0}, {3, 2, 1}}}] + 
     R1[{{1}, {{0, 1, 1}, {0, 0, 0}}}] - R1[{{1}, {{0, 1, 1}, {0, 2, 2}}}]/
      q + R1[{{1}, {{0, 2, 0}, {0, 2, 2}}}]/q + q^6*z*(1 + q^3*z + q^4*z)*
      R1[{{1}, {{1, 0, 1}, {4, 2, 2}}}] - 
     (1 - q*z)*R1[{{1}, {{1, 1, 1}, {0, 0, 1}}}] - 
     q*z*R1[{{1}, {{1, 1, 1}, {0, 1, 0}}}] + 
     (q^2*z*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(1 + q) + 
     (-1 + q)*q^2*z*R1[{{1}, {{1, 1, 1}, {1, 2, 1}}}] - 
     z*R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}] + 
     (q*z*R1[{{1}, {{1, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     q^2*z*R1[{{1}, {{1, 1, 2}, {1, 1, 1}}}] + 
     q^2*z*R1[{{1}, {{1, 1, 2}, {1, 2, 1}}}] - 
     q*z*R1[{{1}, {{1, 2, 0}, {0, 0, 1}}}] + 
     q*z*R1[{{1}, {{1, 2, 0}, {0, 1, 0}}}] - 
     (q^2*z*R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(1 + q) + 
     q^2*z*R1[{{1}, {{1, 2, 0}, {1, 1, 2}}}] + 
     z*R1[{{1}, {{1, 2, 0}, {1, 2, 2}}}] - 
     (q*z*R1[{{1}, {{1, 2, 0}, {2, 0, 0}}}])/(1 + q) + 
     (q^7*z^2*R1[{{1}, {{1, 2, 0}, {3, 0, 0}}}])/(1 + q) + 
     q*(1 + 2*q)*z*R1[{{1}, {{1, 2, 1}, {1, 1, 1}}}] - 
     q^2*z*R1[{{1}, {{1, 2, 1}, {1, 2, 1}}}] - 
     (q^7*z^2*R1[{{1}, {{1, 2, 1}, {3, 0, 0}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R1[{{1}, {{1, 2, 1}, {4, 2, 0}}}])/(1 + q) - 
     q^3*z*R1[{{1}, {{1, 2, 2}, {1, 2, 1}}}] - 
     q^7*z^2*R1[{{1}, {{2, 0, 0}, {3, 2, 1}}}] - q^5*z*(1 + q^3*z + q^4*z)*
      R1[{{1}, {{2, 0, 0}, {4, 2, 2}}}] + 
     (q*z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - q*z*R1[{{1}, {{2, 1, 0}, {0, 0, 1}}}] + 
     q*z*R1[{{1}, {{2, 1, 0}, {0, 1, 0}}}] - 
     q*z*R1[{{1}, {{2, 1, 0}, {0, 1, 1}}}] + 
     q*z*R1[{{1}, {{2, 1, 1}, {0, 1, 0}}}] + 
     (q^4*z^2*R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/(1 + q) - 
     z*R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}] + 
     q^2*z*R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}] + 
     ((2 + 3*q + 2*q^2)*z*R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}])/(1 + q) - 
     (q^3*z*(1 + q + q^4*z)*R1[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(1 + q) - 
     q^4*z*R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}] - 
     (q^9*z^2*(1 + q^5*z)*R1[{{1}, {{2, 1, 1}, {4, 2, 0}}}])/(1 + q) - 
     q^2*z*R1[{{1}, {{2, 1, 2}, {0, 0, 1}}}] + 
     q^2*z*R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}] - 
     (q^5*z^2*R1[{{1}, {{2, 1, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^4*(-1 + q*(-1 + z))*z*R1[{{1}, {{2, 1, 2}, {1, 2, 1}}}])/(1 + q) - 
     q*z*R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}] + 
     q*z*R1[{{1}, {{2, 2, 0}, {0, 0, 1}}}] + 
     q^2*z*R1[{{1}, {{2, 2, 0}, {0, 0, 2}}}] - 
     q*z*R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}] - 
     (q^2*z*(1 + q + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/(1 + q) + 
     z*R1[{{1}, {{2, 2, 0}, {0, 1, 2}}}] - 
     ((2 + 3*q + 2*q^2)*z*R1[{{1}, {{2, 2, 0}, {0, 2, 2}}}])/(1 + q) + 
     q*(1 + 3*q)*z*R1[{{1}, {{2, 2, 1}, {0, 0, 1}}}] - 
     q^2*z*R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}] - 
     q^2*z*R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}] - 
     (q^2*z*(1 + 2*q + q^2 + 2*q^4*z)*R1[{{1}, {{2, 2, 1}, {1, 1, 1}}}])/
      (1 + q) - (q^5*z^2*R1[{{1}, {{2, 2, 1}, {1, 2, 1}}}])/(1 + q) + 
     (q^6*z^2*R1[{{1}, {{2, 2, 1}, {2, 0, 0}}}])/(1 + q) + 
     q^3*z*R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 2}, {1, 1, 0}}}] + 
     (q^3*z*(1 + q + q^4*z)*R1[{{1}, {{2, 2, 2}, {1, 2, 1}}}])/(1 + q) - 
     (q^5*(1 + q + q^2 + q^3 + q^4)*z^2*R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}])/
      (1 + q) + q^8*z^2*R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}] - 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - q*z*R1[{{1}, {{3, 1, 0}, {0, 0, 0}}}] + 
     q*z*(1 + q^2*z)*R1[{{1}, {{3, 1, 0}, {0, 0, 1}}}] - 
     q*z*(1 + q^2*z)*R1[{{1}, {{3, 1, 0}, {0, 1, 0}}}] + 
     q*z*R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}] + q*z*(1 + q^3*z + q^4*z)*
      R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}] - 
     (q^5*(1 + q + q^2)*z^2*R1[{{1}, {{3, 1, 0}, {1, 2, 1}}}])/(1 + q) + 
     q^6*z^2*R1[{{1}, {{3, 1, 0}, {1, 2, 2}}}] - 
     q^2*z*(1 + q*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}] + 
     2*q^2*z*R1[{{1}, {{3, 1, 1}, {0, 0, 1}}}] + q*z*(1 + q^3*z + q^4*z)*
      R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}] + 
     (q^4*z^2*R1[{{1}, {{3, 1, 1}, {0, 1, 0}}}])/(1 + q) - 
     q*z*(1 + q^3*z)*R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}] - 
     (q^5*(1 + 2*q)*z^2*R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(1 + q) + 
     q^2*z*(-1 - q^2*z + q^3*z)*R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}] - 
     q^2*z^2*R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}] + 
     (q^3*z^2*R1[{{1}, {{3, 1, 1}, {1, 0, 0}}}])/(1 + q) - 
     (q^2*z^2*(-1 - q + q^3 + q^4 + q^6*z)*R1[{{1}, {{3, 1, 1}, {1, 1, 2}}}])/
      (1 + q) - (q^5*z^2*(-3 - 3*q - q^2 + q^5*z)*
       R1[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/(1 + q) + 
     q^3*z*(1 + q^3*z + q^4*z)*R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}] + 
     (q^4*z^2*R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R1[{{1}, {{3, 1, 1}, {4, 2, 0}}}])/(1 + q) - 
     (q^3*z*(-1 - q + q^2*z)*R1[{{1}, {{3, 1, 2}, {0, 0, 1}}}])/(1 + q) + 
     (q^5*z^2*R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}])/(1 + q) - 
     q^3*z*(1 + q*z)*R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}] + 
     q^4*z^2*R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}] - 
     (q^7*z^2*R1[{{1}, {{3, 1, 2}, {1, 1, 1}}}])/(1 + q) - 
     (q^4*z^2*R1[{{1}, {{3, 2, 0}, {0, 0, 0}}}])/(1 + q) - 
     ((1 + q^5*z - q^9*z^2 - 2*q^10*z^2 - 3*q^11*z^2)*
       R1[{{1}, {{3, 2, 0}, {0, 0, 1}}}])/(q^5 + q^6) - 
     (1 + 2*q)*z*(1 + q^3*z + q^4*z)*R1[{{1}, {{3, 2, 0}, {0, 0, 2}}}] - 
     ((-1 - q^5*z + q^9*z^2 + 3*q^10*z^2 + 4*q^11*z^2)*
       R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}])/(q^5*(1 + q)) + 
     (1 + 2*q)*z*(1 + q^3*z + q^4*z)*R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}] + 
     (q^4*(1 + 2*q + 2*q^2)*z^2*R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/(1 + q) + 
     (q^3*z^2*(-1 + q^5*z)*R1[{{1}, {{3, 2, 0}, {1, 0, 0}}}])/(1 + q) + 
     (q^8*z^3*R1[{{1}, {{3, 2, 0}, {1, 1, 2}}}])/(1 + q) + 
     (q^9*z^3*R1[{{1}, {{3, 2, 0}, {2, 0, 0}}}])/(1 + q) + 
     q^2*z*R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}] + 
     q^3*z*R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}] + 
     (q^6*z^2*R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}])/(1 + q) - 
     ((-1 - q^5*z + q^7*z + 2*q^8*z + q^9*z + 4*q^11*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 0, 1}}}])/(q^5*(1 + q)) + 
     ((1 + q^6*z^2 - 2*q^10*z^2 - 3*q^11*z^2 + q^5*z*(1 + z))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}])/(q^4*(1 + q)) - 
     ((1 + q^5*z - 2*q^10*z^2 - 4*q^11*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}])/(q^5 + q^6) - 
     ((1 + q^6*z^2 - q^7*z^2 - 3*q^8*z^2 - 2*q^10*z^2 - 4*q^11*z^2 + 
        q^5*z*(1 + z))*R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}])/(q^4*(1 + q)) + 
     (q^5*z^2*(1 + q^5*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/(1 + q) - 
     q^4*z^2*R1[{{1}, {{3, 2, 1}, {0, 2, 1}}}] - 
     ((1 + q^5*z - 3*q^10*z^2 - 4*q^11*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/(q^3 + q^4) - 
     (q^8*z^3*R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}])/(1 + q) - 
     (q^2*z*(-1 - q + q^2*z + 2*q^3*z - q^4*z - 2*q^5*z + 2*q^7*z^2 + 
        q^8*z^2)*R1[{{1}, {{3, 2, 1}, {1, 1, 1}}}])/(1 + q) + 
     q^5*z^2*R1[{{1}, {{3, 2, 1}, {1, 2, 1}}}] - 
     (q^4*z*(-1 - q^5*z + q^8*z^2 + q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2)*
       R1[{{1}, {{3, 2, 1}, {3, 2, 2}}}])/(1 + q) - 
     (q^14*z^3*R1[{{1}, {{3, 2, 1}, {4, 2, 0}}}])/(1 + q) + 
     q^3*z*R1[{{1}, {{3, 2, 2}, {-1, 0, 1}}}] - 
     (q^3*z*(1 + q + q^4*z)*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     q^3*z*R1[{{1}, {{3, 2, 2}, {0, 0, 0}}}] + 
     (q^3*z*(1 + q + q^2*z + q^3*z + q^4*z)*
       R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}])/(1 + q) - 
     q^5*z^2*R1[{{1}, {{3, 2, 2}, {0, 2, 1}}}] - 
     (q^6*z^2*R1[{{1}, {{3, 2, 2}, {1, 1, 0}}}])/(1 + q) + 
     (q^5*z^2*(-1 - q - q^2 + 2*q^5*z + q^6*z)*
       R1[{{1}, {{3, 2, 2}, {1, 2, 1}}}])/(1 + q) + 
     q*z*(1 + q^3*z + q^4*z)*R1[{{1}, {{4, 0, 0}, {1, 2, 1}}}] - 
     (q^13*(1 + 2*q)*z^3*R1[{{1}, {{4, 0, 0}, {3, 2, 1}}}])/(1 + q) - 
     q*z*(1 + q^3*z + q^4*z)*R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}] - 
     q^2*z*(1 + q^3*z + q^4*z)*R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}] - 
     (z*(-1 + q^5*z)*(1 + q + 2*q^2 + q^3 - 2*q^4*z + 2*q^6*z + 3*q^7*z)*
       R1[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/(1 + q) - 
     (q^4*z^2*R1[{{1}, {{4, 1, 0}, {0, 0, 0}}}])/(1 + q) - 
     ((1 + q^5*z - q^9*z^2 - 2*q^10*z^2 - 3*q^11*z^2)*
       R1[{{1}, {{4, 1, 0}, {0, 0, 1}}}])/(q^5 + q^6) - 
     ((-1 - q^5*z + q^9*z^2 + 3*q^10*z^2 + 4*q^11*z^2)*
       R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/(q^5*(1 + q)) - 
     (z*(1 + q + q^3*z + 2*q^4*z + q^5*z - q^6*z)*
       R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/(1 + q) - 
     q^5*z^2*R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}] + 
     q^5*z^2*R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}] + 
     (q*z*(-1 + q*(-1 + z) - q^3*z - 3*q^4*z - 2*q^5*z + q^8*z^2 + q^9*z^2 + 
        q^10*z^2 + 2*q^11*z^2)*R1[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/(1 + q) - 
     (q^7*(1 + 2*q)*z^3*(-1 - 2*q^2 + q^5*z + q^7*z)*
       R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (z*(-1 - q + q^2*z - q^4*z + q^5*z + 3*q^6*z + q^7*z - 2*q^8*z^2 - 
        q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/(1 + q) + 
     (q^4*z^2*(2 + q - q^2 - q^3 + 2*q^4*z - q^5*z - 2*q^6*z + q^8*z - 
        3*q^9*z^2 - q^10*z^2 + 2*q^11*z^2 + 3*q^12*z^2 + q^14*z^3)*
       R1[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q + q^2 + q^3 + 2*q^4 + q^6*(1 - 3*z) - q^5*(-2 + z) - q^7*z + 
        2*q^8*z + 4*q^9*z - 4*q^13*z^2 - 7*q^14*z^2 - 4*q^15*z^2 + q^18*z^3 + 
        q^19*z^3 + q^20*z^3 + 2*q^21*z^3 - q^16*z^2*(4 + z) + 
        q^11*z*(-1 + 5*z))*R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*z + 2*q^6*z + q^7*z - q^8*z - 
        q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 2*q^14*z^2 - 3*q^15*z^2 + 
        q^16*(-1 + z)*z^2 + q^19*z^3 + 3*q^20*z^3 + 3*q^21*z^3)*
       R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(1 + q) - 
     (q^4*z^2*(-1 - q - q^2 - 3*q^3 - 2*q^4 + 2*q^5*z - 4*q^7*z - 4*q^8*z + 
        q^11*z^2)*R1[{{1}, {{4, 1, 0}, {2, 2, 1}}}])/(1 + q) - 
     (q^3*z^2*R1[{{1}, {{4, 1, 0}, {3, 0, 2}}}])/(1 + q) + 
     (q^4*z^2*(-1 + q^5*z + q^15*z^2 + 2*q^16*z^2)*
       R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(1 + q^5*z)*R1[{{1}, {{4, 1, 0}, {4, 0, 0}}}])/(1 + q) - 
     (q^4*z^2*R1[{{1}, {{4, 1, 0}, {4, 1, 2}}}])/(1 + q) + 
     (q^2*z*(1 + q + q^2*z + q^3*z + q^4*z)*
       R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}])/(1 + q) - 
     ((-1 - q^5*z + q^7*z + q^8*z + 2*q^9*z^2 + 3*q^10*z^2 + 4*q^11*z^2 - 
        q^12*z^3)*R1[{{1}, {{4, 1, 1}, {0, 0, 1}}}])/(q^5*(1 + q)) - 
     ((q + z - q*z + 2*q^2*z + 2*q^4*z - q^5*z^2 - 2*q^6*z^2 + q^7*z^2 + 
        3*q^8*z^2 + 3*q^9*z^2 - 2*q^10*z^2 + 4*q^11*(-1 + z)*z^2 - 
        4*q^13*z^3 - 6*q^14*z^3 - q^16*z^4 + q^18*z^4 + q^19*z^4 + q^20*z^4 + 
        2*q^21*z^4 + q^17*z^3*(5 + z) - q^12*z^2*(3 + 4*z))*
       R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^5*z - 3*q^10*z^2 - 4*q^11*z^2)*
       R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/(q^5 + q^6) + 
     ((q + z - q*z + 2*q^2*z + 2*q^4*z - q^5*z^2 - 2*q^6*z^2 + q^7*z^2 + 
        3*q^8*z^2 + 2*q^9*z^2 - 2*q^10*z^2 + 4*q^11*(-1 + z)*z^2 - 
        4*q^13*z^3 - 6*q^14*z^3 - q^16*z^4 + q^18*z^4 + 2*q^19*z^4 + 
        q^20*z^4 + 2*q^21*z^4 - 4*q^12*z^2*(1 + z) + q^17*z^3*(6 + z))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     q^4*(1 + q)*z^2*R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}] + 
     (q^5*z^2*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}])/(1 + q) - 
     (q^5*z^2*(1 + q + q^2 + q^5*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}])/
      (1 + q) - q^6*z^2*R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}] + 
     (q^7*(1 + 2*q)*z^3*(-1 - 2*q^2 + q^5*z + q^7*z)*
       R1[{{1}, {{4, 1, 1}, {1, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(-1 - q - q^2*z - q^3*z - 3*q^4*z - q^5*z + q^6*z - q^7*z^2 - 
        q^8*z^2 + q^9*z^2 + q^10*z^2 + q^12*z^3)*
       R1[{{1}, {{4, 1, 1}, {1, 0, 2}}}])/(1 + q) + 
     (q^2*z^2*(-1 - q + 2*q^5*z - 2*q^7*z - 2*q^8*z - 4*q^9*z - q^10*z^2 + 
        q^11*z^2 + 2*q^12*z^2 + q^13*z^2 + 2*q^14*z^2)*
       R1[{{1}, {{4, 1, 1}, {1, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z*(1 + q + q^2*z - 2*q^3*z - 4*q^5*z - 5*q^6*z - q^7*z + 6*q^8*z^2 - 
        q^9*z^2 - 2*q^10*z^2 + q^11*z^2 - 5*q^13*z^3 + 3*q^15*z^3 + 
        3*q^16*z^3 + q^17*z^4 + q^18*z^4 + q^12*(z^2 - 2*z^3))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (z*(1 - 2*q^5*z - 3*q^6*z - 2*q^7*z + q^10*z^2 + 2*q^11*z^2)*
       R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q - 2*q^6*z - 3*q^7*z - q^8*z + 3*q^9*z^2 + q^10*z^2 + 
        3*q^11*z^2 + q^12*z^2 + q^13*z^2 - 4*q^14*z^3 - 2*q^15*z^3 - 
        q^16*z^3 + q^19*z^4)*R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (z*(-1 + q - 2*q^2 - 2*q^4 + 2*q^6*z - q^7*z - 
        3*q^8*z - 2*q^9*z + 2*q^10*z - 4*q^11*z^2 + 4*q^12*z^2 + 3*q^13*z^2 + 
        3*q^14*z^2 - 5*q^15*z^2 + q^16*(-2 + z)*z^2 + q^19*z^3 + 3*q^20*z^3 + 
        3*q^21*z^3 + q^5*(1 + z) - q^17*z^2*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/(q^3*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     (z*(1 + 2*q + q^2 - q^3*z + 2*q^5*z + q^6*z - 2*q^7*z + q^8*(-2 + z)*z - 
        q^10*z^2 - q^11*z^2 + 2*q^12*z^2 + q^13*z^2 - 3*q^15*z^3 - q^16*z^3 + 
        2*q^17*z^3 + 3*q^18*z^3 + q^20*z^4 - q^9*z*(1 + z) + 
        q^14*z^2*(1 + z))*R1[{{1}, {{4, 1, 1}, {2, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^6*z^2*(1 + q^5*z)*
       R1[{{1}, {{4, 1, 1}, {2, 2, 0}}}])/(1 + q) + 
     (q^3*z*(1 + q + q*z + q^2*z + 2*q^3*z + 5*q^4*z + 3*q^5*z - q^6*z^2 - 
        2*q^7*z^2 + q^8*z^2 - 3*q^9*z^2 - 2*q^10*z^2 + 3*q^11*z^2 - 
        3*q^13*z^3 - 2*q^14*z^3 - q^15*z^3 - 2*q^16*z^3 + q^17*z^4)*
       R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^5*z^2*(1 + q^2 + q^3 + 3*q^4 + 2*q^5 - 3*q^6*z + q^7*z + 4*q^8*z + 
        4*q^9*z + q^11*z^2)*R1[{{1}, {{4, 1, 1}, {3, 1, 2}}}])/(1 + q) + 
     (q^8*z^2*(-1 - 2*q - q^2 + 2*q^3*z - q^4*z - 2*q^5*z - q^6*z + q^7*z - 
        3*q^8*z^2 + q^9*z^2 + 4*q^10*z^2 + 5*q^11*z^2 + q^13*z^3)*
       R1[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     q^9*z^2*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {4, 0, 1}}}] + 
     (q^4*z*(1 + 2*q^11*z^2)*R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^8*z^2*(-1 + q^4 + q^9*z)*
       R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}])/(1 + q) - 
     (q*z*(1 + q + q^2 + q^3 + q^6*z)*R1[{{1}, {{4, 1, 2}, {0, 0, 1}}}])/
      (1 + q) + q*z*R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}] - 
     (q^3*z*(-1 - q - q^2*z - q^3*z - q^4*z + q^5*z^2)*
       R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^5*(-1 - q - q^2 + q^3*(-1 + z))*z^2*
       R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}])/(1 + q) - 
     (q^5*z^2*(-1 - q - 2*q^2 - q^3 + 2*q^5*z + q^6*z)*
       R1[{{1}, {{4, 1, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^3*z*(-1 - q - q^2*z - q^3*z - q^4*z + 2*q^7*z^2 + q^8*z^2)*
       R1[{{1}, {{4, 1, 2}, {1, 2, 1}}}])/(1 + q) + 
     (q*z*(1 + q + 2*q^2 + q^3 - 3*q^5*z - 2*q^6*z - 2*q^7*z - q^8*z + 
        2*q^10*z^2 + 2*q^11*z^2 + 2*q^12*z^2)*
       R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*(1 + 2*q)*z^3*R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^8*z^2*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + 
        q^6*z + q^7*z - 3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + 
        q^13*z^3)*R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(1 + q^5*z)*R1[{{1}, {{4, 1, 2}, {4, 0, 1}}}])/(1 + q) - 
     (q^4*z*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^7*z - 3*q^8*z^2 - q^9*z^2 + 
        2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3 + q^16*z^3)*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(-1 - 2*q - 2*q^2 + q^3*z)*R1[{{1}, {{4, 2, 0}, {0, 0, 1}}}])/
      (1 + q) - (z*(-1 - q^2 - q^3 - 3*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 3*q^11*z^2 + 2*q^13*z^2 + 4*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R1[{{1}, {{4, 2, 0}, {0, 0, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^2 - q^3 - 3*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - q^8*z - 
        q^9*z + q^10*z - 3*q^11*z^2 + 2*q^13*z^2 + 4*q^14*z^2 + q^15*z^2 + 
        q^16*z^2*(2 + z))*R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - q + q^2 + q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 3*z) + q^7*z + 
        4*q^8*z + 7*q^9*z + 3*q^10*z + q^11*z*(1 + z))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}])/(q^5*(1 + q)) + 
     (q^2*z^2*(-1 - q - q^3 + q^5 - q^6*z - q^7*z + q^8*z + q^9*z + q^11*z^2)*
       R1[{{1}, {{4, 2, 0}, {1, 0, 2}}}])/(1 + q) - 
     (z*(1 - q + q^2 + q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 3*z) + q^7*z + 
        4*q^8*z + 7*q^9*z + 3*q^10*z - q^12*z^2 + q^14*z^2 + 2*q^15*z^2 + 
        2*q^16*z^2 + q^11*z*(1 + z))*R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}])/
      (q^5*(1 + q)) - (q^2*z^2*(-1 - q - q^3 + q^5 - q^6*z - q^7*z + q^8*z + 
        q^9*z + q^11*z^2)*R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}])/(1 + q) + 
     (z*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {1, 1, 2}}}])/(1 + q) - 
     (z*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {1, 2, 1}}}])/(1 + q) - 
     (q^14*z^4*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(1 + q) - 
     (q^10*z^2*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 0, 1}}}])/(1 + q) + 
     (q^10*z^2*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 1, 0}}}])/(1 + q) - 
     q^2*z*(1 + q^3*z + q^4*z)*R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}] - 
     ((-1 - q^5*z + q^8*z^2 + 2*q^9*z^2 + 4*q^10*z^2 + 3*q^11*z^2)*
       R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/(q^3*(1 + q)) + 
     (q^5*z^2*(1 + 2*q^4*z + q^5*z)*R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/
      (1 + q) - (q*z*(-1 - 2*q - q^2 + q^3*z + 2*q^4*z - q^6*z + 2*q^8*z^2 + 
        q^9*z^2)*R1[{{1}, {{4, 2, 1}, {0, 0, 1}}}])/(1 + q) - 
     (q^(-4) + q*z - q^5*z^2 - 2*q^6*z^2 - 3*q^7*z^2)*
      R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}] - 
     q*z*R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}] - 
     ((-1 - q^5*z + q^9*z^2 + 4*q^10*z^2 + 4*q^11*z^2 - q^12*z^3 + 
        2*q^13*z^3)*R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/(q^4*(1 + q)) - 
     q^4*z^2*R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}] - 
     (q^8*z^3*R1[{{1}, {{4, 2, 1}, {0, 2, 1}}}])/(1 + q) + 
     (q^9*z^3*R1[{{1}, {{4, 2, 1}, {1, 0, 0}}}])/(1 + q) + 
     (q^5*z^2*(1 + q - q^5*z + q^6*z + q^10*z^2)*
       R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q - 2*q^2 - 2*q^4 + q^5*z - 4*q^8*z - 4*q^9*z - 2*q^10*z + 
        4*q^12*z^2 + 6*q^13*z^2 + 5*q^14*z^2 + q^15*z^2 - 2*q^18*z^3 + 
        q^19*z^3 + 2*q^20*z^3 + q^21*z^3 + 2*q^22*z^3 - q^7*(1 + z) + 
        q^16*z^2*(2 + z) - q^17*z^2*(5 + z) + q^6*(-1 + 2*z) - 
        2*q^11*z*(1 + 2*z))*R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(1 - q - q^4 + 3*q^6*z + q^7*z - q^8*z + q^9*z - 2*q^10*z^2 - 
        q^11*z^2 + q^12*z^2 + q^13*z^2 + q^15*z^3)*
       R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (-1 + q)*q^7*z^2*(1 + q^3*z + q^4*z)*R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}] + 
     (q^2*z*(1 + q^2*z + 2*q^3*z + 4*q^4*z + q^5*z - 3*q^7*z^2 - 3*q^9*z^2 + 
        4*q^11*z^2 + q^12*z^3 - 3*q^13*z^3 - q^14*z^3 - q^15*z^3 - 
        2*q^16*z^3 + q^17*z^4 + q^18*z^4 + q*(1 + z) - q^6*z*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {2, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     q^7*z^2*(-1 - q^3*z - q^4*z + q^5*z)*R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}] + 
     (q^11*z^3*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(1 + q) + 
     q^8*z^2*(1 + q^3*z + q^4*z)*R1[{{1}, {{4, 2, 1}, {2, 2, 2}}}] + 
     (q^3*z*(1 + 2*q^11*z^2)*R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^3*z*(1 - q^4*z - q^5*z - 2*q^6*z - q^7*z + 
        2*q^8*z^2 + q^9*z^2 - q^10*z^2 + q^11*z^2 + q^12*z^2 - 3*q^13*z^3 + 
        2*q^15*z^3 + 2*q^16*z^3 - 2*q^17*z^3 + q^18*z^4)*
       R1[{{1}, {{4, 2, 1}, {3, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^19*(1 + 2*q)*z^4*R1[{{1}, {{4, 2, 1}, {3, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^2*(1 - q^6*z - q^7*z - 4*q^8*z + 
        q^9*(-2 + z)*z + 2*q^11*z^2 + q^12*z^2 + 4*q^13*z^2 + 4*q^14*z^2 - 
        q^15*z^2 - q^16*z^3 + q^18*z^3 + q^19*z^3 + 2*q^20*z^3 - 
        q^4*(1 + z) - q^5*(1 + z))*R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^6*z^2*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}])/
      (1 + q) - (q^5*z^2*(-1 - q - 2*q^2 - q^3 + 2*q^5*z + q^6*z)*
       R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^6*z^2*R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}])/(1 + q) - 
     q^7*z^2*R1[{{1}, {{4, 2, 2}, {0, 0, 1}}}] - 
     q^6*z^2*R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}] + 
     (q^5*z^2*(-1 - q - q^2 + q^5*z + q^6*z)*
       R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^6*z^2*(1 + q + q^4*z)*R1[{{1}, {{4, 2, 2}, {0, 2, 1}}}])/(1 + q) - 
     q^2*z*R1[{{1}, {{4, 2, 2}, {1, 1, 0}}}] + 
     (q^8*z^2*R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}])/(1 + q) - 
     q^9*z^2*R1[{{1}, {{4, 2, 2}, {2, 2, 1}}}] - 
     (q^15*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R1[{{1}, {{4, 2, 2}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(-1 + 2*q^5*z + q^6*z)*R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}])/
      (1 + q) - (z*(1 + q + 2*q^2 + q^3 - 2*q^4*z + q^6*z + 3*q^7*z + 
        2*q^11*z^2 + q^12*z^2)*R1[{{1}, {{5, 1, 1}, {0, 0, 1}}}])/
      (q^2*(1 + q)) + (z*(-1 + q^5*z + q^6*z - q^8*z - 2*q^9*z - q^10*z + 
        q^11*z^2 + q^12*z^2 + q^14*z^2 + q^15*z^2 - 3*q^16*z^3 - q^17*z^3 + 
        2*q^18*z^3 + 3*q^19*z^3 + q^21*z^4)*
       R1[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/(q^2*(1 + q)*(-1 + q^5*z)) - 
     (q*z*(-1 + q*(-1 + z) - q^3*z - 3*q^4*z - 2*q^5*z + q^8*z^2 + q^9*z^2 + 
        q^10*z^2 + 2*q^11*z^2)*R1[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(1 + q) - 
     (z*(1 + 2*q + q^2 - 2*q^3*z + 2*q^5*z + q^6*z - 2*q^7*z - q^9*z + 
        2*q^8*(-1 + z)*z - q^10*z^2 - q^11*z^2 + 2*q^12*z^2 + q^13*z^2 + 
        q^14*z^2 - 3*q^15*z^3 - q^16*z^3 + 2*q^17*z^3 + 3*q^18*z^3 + 
        q^20*z^4)*R1[{{1}, {{5, 1, 1}, {1, 0, 0}}}])/
      (q*(1 + q)*(-1 + q^5*z)) + (q*z*(1 + q - q*z + q^3*z + 3*q^4*z + 
        q^5*z + q^6*(-1 + z)*z - 2*q^8*z^2 - 4*q^9*z^2 - 4*q^10*z^2 - 
        4*q^11*z^2 + q^13*z^3 + q^14*z^3 + q^15*z^3 + 2*q^16*z^3)*
       R1[{{1}, {{5, 1, 1}, {1, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z^2*(1 - q^3 - q^5*z - q^9*z - 3*q^10*z - 2*q^11*z + q^13*z^2)*
       R1[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(-1 + q^3 + q^8*z)*R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     (q^5*z^2*(1 + q + 2*q^2 + q^3 - q^4*z + 2*q^6*z + 3*q^7*z)*
       R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/(1 + q) + 
     (q^9*z^3*R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}])/(1 + q) - 
     (q^18*(1 + 2*q)*z^4*R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^8*z^2*(-1 + q^10*z^2 + q^11*z^2 + 
        2*q^12*z^2)*R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^8*z^2*(1 + q^5*z)*
       R1[{{1}, {{5, 1, 1}, {4, 0, 2}}}])/(1 + q) - 
     (q^5*z^2*(-1 + 2*q^5*z + q^6*z)*R1[{{1}, {{5, 1, 2}, {0, 0, 1}}}])/
      (1 + q) + (z*(1 + q + 2*q^2 + q^3 - 3*q^5*z - q^6*z + 2*q^10*z^2 + 
        q^11*z^2)*R1[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/(1 + q) + 
     (z*(1 + q + 2*q^2 + q^3 - 3*q^5*z - 2*q^6*z - 2*q^7*z - q^8*z + 
        2*q^10*z^2 + 2*q^11*z^2 + 2*q^12*z^2)*
       R1[{{1}, {{5, 1, 2}, {1, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(1 + 2*q + q^2 - 2*q^3*z - q^4*z + 2*q^5*z + 3*q^6*z + q^8*z^2)*
       R1[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(1 + q) - 
     (q^2*z^2*(-1 + q^3 + q^4 + 2*q^5 + q^6 - 2*q^7*z + 2*q^9*z + 3*q^10*z + 
        q^12*z^2)*R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}])/(1 + q) + 
     (q*z*(1 + q^2 - q*(-2 + z) - 2*q^3*z + q^5*z + q^6*z + q^8*z^2 + 
        q^9*z^2)*R1[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/(1 + q) - 
     (q*z*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 3*q^8*z^2 - 
        q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R1[{{1}, {{5, 1, 2}, {3, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^5*z^2*(-1 - q + q^3*z)*R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(1 + q) + 
     (z*(1 - q + 2*q^2 + 2*q^4 - q^5*z - 2*q^6*z + q^7*z + 3*q^8*z + 
        3*q^9*z - q^10*z + 4*q^11*z^2 - 4*q^12*z^2 - 4*q^13*z^2 - 
        6*q^14*z^2 - q^15*z^2 + q^18*z^3 + q^19*z^3 + q^20*z^3 + 2*q^21*z^3 + 
        q^17*z^2*(2 + z) - q^16*z^2*(3 + z))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(-1 - q - q^2*z - 2*q^3*z - 4*q^4*z - 2*q^5*z + q^7*z^2 + 
        q^8*z^2 + 3*q^9*z^2 + q^10*z^2 - 3*q^11*z^2 + q^13*z^3 + q^14*z^3 + 
        q^15*z^3 + 2*q^16*z^3)*R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^5*z^2*(1 + 3*q + 3*q^2 + 2*q^3 + q^4 + 
        q^5*z + 3*q^6*z + 3*q^7*z + q^8*z + q^10*z^2)*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/(1 + q) + 
     (z*(-1 + q - 2*q^2 - 2*q^4 + q^5*(-1 + z) + 2*q^6*(-1 + z) - 6*q^8*z - 
        8*q^9*z - 4*q^10*z + 5*q^12*z^2 + 6*q^13*z^2 + 9*q^14*z^2 + 
        4*q^15*z^2 + q^19*z^3 + q^20*z^3 + q^21*z^3 + 2*q^22*z^3 + 
        q^16*z^2*(1 + z) - q^17*z^2*(5 + z) - q^7*(1 + 2*z) - 
        2*q^11*z*(1 + 2*z))*R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) + q^5*z^2*(1 + q + 2*q^2 + q^3 - q^4*z + 
       q^5*z + 3*q^6*z + q^7*z + q^9*z^2)*R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - 
     (q^6*z^2*(1 + 2*q + q^2 - q^3*z + q^8*z^2)*
       R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(1 + q) + 
     (q^7*z^2*(1 + q + q^4*z)*R1[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(1 + q) + 
     (q*z*(1 + q + q^2*z + 2*q^3*z + 4*q^4*z + q^5*z - q^6*z - 2*q^7*z^2 - 
        3*q^9*z^2 + 4*q^11*z^2 + q^12*z^3 - 3*q^13*z^3 - q^14*z^3 - 
        q^15*z^3 - 2*q^16*z^3 + q^18*z^4)*R1[{{1}, {{5, 2, 1}, {1, 0, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^5*z^2*(1 + q + q^2 + q^3*(1 - 2*z) - 
        q^4*z + 2*q^5*z + 5*q^6*z + q^7*z + q^9*z^2)*
       R1[{{1}, {{5, 2, 1}, {1, 0, 1}}}])/(1 + q) - 
     (q*z*(1 + q^5*z - q^10*z^2 - 2*q^11*z^2 - 2*q^12*z^2 + 
        q^13*(-1 + z)*z^2 + 2*q^14*z^3 + q^15*z^3 - 2*q^16*z^3 - 3*q^17*z^3 - 
        q^19*z^4)*R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*z^2*(1 - q + q^2 + 2*q^4 + 2*q^7*z + 2*q^8*z - 2*q^10*z - 
        4*q^12*z^2 - 2*q^13*z^2 - 2*q^14*z^2 + 2*q^15*z^2 + q^17*z^3 - 
        q^5*(1 + z) - q^6*(1 + z) - q^16*z^2*(2 + z) + q^11*z*(1 + 3*z))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/(1 + q) + 
     (q^11*z^3*(-1 - q^2 + q^4 - q^5*z - q^6*z + q^7*z + q^8*z + q^10*z^2)*
       R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}])/(1 + q) + 
     (q^7*z^2*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 0, 0}}}])/(1 + q) + 
     (q^4*z^2*(1 - q^6*z - q^7*z - 4*q^8*z + q^9*(-2 + z)*z + 2*q^11*z^2 + 
        q^12*z^2 + 4*q^13*z^2 + 4*q^14*z^2 - q^15*z^2 - q^16*z^3 + q^18*z^3 + 
        q^19*z^3 + 2*q^20*z^3 - q^4*(1 + z) - q^5*(1 + z))*
       R1[{{1}, {{5, 2, 1}, {3, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^11*z^3*R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}])/(1 + q) - 
     (q^12*z^3*(-1 + q^5*z + q^6*z)*R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}])/
      (1 + q) + q^8*z^2*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}] - 
     (q^8*z^2*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}])/(1 + q) - 
     (q^13*z^3*(-1 + q^4 + q^9*z)*R1[{{1}, {{5, 2, 1}, {4, 1, 2}}}])/
      (1 + q) + q^2*z*R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}] + 
     (q^8*z^2*(-1 + q^3*z)*R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     q^2*z*R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}] - 
     (q^6*z^2*(1 + q - q^2 - q^3*z + q^5*z)*
       R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}])/(1 + q) - 
     (q^6*(-1 - q - q^2 + q^3*(-1 + z))*z^2*
       R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^6*z^2*(-1 - q - 2*q^2 - q^3 + 3*q^5*z + 2*q^6*z + q^7*z - q^8*z - 
        q^9*z + q^13*z^2 + q^14*z^2 - 3*q^15*z^3 - q^16*z^3 + 2*q^17*z^3 + 
        3*q^18*z^3 + q^20*z^4)*R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^9*z^2*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + 
        q^6*z + q^7*z - 3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + 
        q^13*z^3)*R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^10*z^3*(-1 + 2*q^5*z + q^6*z)*R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/
      (1 + q) + (q^4*z^2*(1 + q + 2*q^2 + q^3 - 2*q^4*z + q^6*z + 3*q^7*z + 
        2*q^11*z^2 + q^12*z^2)*R1[{{1}, {{6, 2, 1}, {-1, 0, 1}}}])/(1 + q) - 
     (q^4*z^2*(-1 + q^5*z + q^6*z - q^8*z - 2*q^9*z - q^10*z + q^11*z^2 + 
        q^12*z^2 + q^14*z^2 + q^15*z^2 - 3*q^16*z^3 - q^17*z^3 + 2*q^18*z^3 + 
        3*q^19*z^3 + q^21*z^4)*R1[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^2*(-1 + q*(-1 + z) - q^3*z - 3*q^4*z - 
        2*q^5*z + q^8*z^2 + q^9*z^2 + q^10*z^2 + 2*q^11*z^2)*
       R1[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/(1 + q) + 
     (q^5*z^2*(1 + 2*q + q^2 - 2*q^3*z + 2*q^5*z + q^6*z - 2*q^7*z - q^9*z + 
        2*q^8*(-1 + z)*z - q^10*z^2 - q^11*z^2 + 2*q^12*z^2 + q^13*z^2 + 
        q^14*z^2 - 3*q^15*z^3 - q^16*z^3 + 2*q^17*z^3 + 3*q^18*z^3 + 
        q^20*z^4)*R1[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(1 + q - q*z + q^3*z + 3*q^4*z + q^5*z + q^6*(-1 + z)*z - 
        2*q^8*z^2 - 4*q^9*z^2 - 4*q^10*z^2 - 4*q^11*z^2 + q^13*z^3 + 
        q^14*z^3 + q^15*z^3 + 2*q^16*z^3)*R1[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^3*(1 - q^3 - q^5*z - q^9*z - 3*q^10*z - 
        2*q^11*z + q^13*z^2)*R1[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^7*z^3*(-1 + q^3 + q^8*z)*
       R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}])/(1 + q) + 
     (q^11*z^3*(1 + q + 2*q^2 + q^3 - q^4*z + 2*q^6*z + 3*q^7*z)*
       R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q^15*z^4*R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}])/(1 + q) + 
     (q^24*(1 + 2*q)*z^5*R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^14*z^3*(-1 + q^10*z^2 + q^11*z^2 + 
        2*q^12*z^2)*R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^14*z^3*(1 + q^5*z)*
       R1[{{1}, {{6, 2, 1}, {3, 0, 2}}}])/(1 + q) + 
     (q^11*z^3*(-1 + 2*q^5*z + q^6*z)*R1[{{1}, {{6, 2, 2}, {-1, 0, 1}}}])/
      (1 + q) - (q^6*z^2*(1 + q + 2*q^2 + q^3 - 3*q^5*z - q^6*z + 
        2*q^10*z^2 + q^11*z^2)*R1[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^6*z^2*(1 + q + 2*q^2 + q^3 - 3*q^5*z - 2*q^6*z - 2*q^7*z - q^8*z + 
        2*q^10*z^2 + 2*q^11*z^2 + 2*q^12*z^2)*
       R1[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^3*(1 + 2*q + q^2 - 2*q^3*z - q^4*z + 2*q^5*z + 3*q^6*z + 
        q^8*z^2)*R1[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^8*z^3*(-1 + q^3 + q^4 + 2*q^5 + q^6 - 2*q^7*z + 2*q^9*z + 3*q^10*z + 
        q^12*z^2)*R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}])/(1 + q) - 
     (q^7*z^2*(1 + q^2 - q*(-2 + z) - 2*q^3*z + q^5*z + q^6*z + q^8*z^2 + 
        q^9*z^2)*R1[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^7*z^2*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 3*q^8*z^2 - 
        q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R1[{{1}, {{6, 2, 2}, {2, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^6*z*R1[{{2}, {{-1, 1, 1}, {4, 1, 1}}}])/(1 + q) - 
     q^3*z*R1[{{2}, {{0, 0, 1}, {2, 2, 1}}}] + 
     R1[{{2}, {{0, 1, 1}, {0, 2, 2}}}]/q - R1[{{2}, {{1, 0, 1}, {0, 2, 2}}}]/
      q - q^2*z*R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}] + 
     q^3*z*R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}] + 
     q^4*z*R1[{{2}, {{1, 0, 1}, {2, 2, 2}}}] - 
     (q*z*R1[{{2}, {{1, 0, 1}, {3, 0, 1}}}])/(1 + q) + 
     q^2*z*R1[{{2}, {{1, 0, 2}, {1, 2, 1}}}] + 
     q^4*z*R1[{{2}, {{1, 0, 2}, {2, 2, 1}}}] + 
     q^2*z*R1[{{2}, {{1, 1, 1}, {1, 1, 2}}}] - 
     (q^5*z^2*R1[{{2}, {{1, 1, 1}, {2, 1, 1}}}])/(1 + q) + 
     ((1 + q^2)*z*R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}])/(1 + q) - 
     ((1 + q + q^2)*z*R1[{{2}, {{2, 0, 1}, {1, 0, 1}}}])/(1 + q) + 
     (q^4*z^2*R1[{{2}, {{2, 0, 1}, {1, 2, 1}}}])/(1 + q) - 
     z*R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}] + 
     (q*z*R1[{{2}, {{2, 0, 1}, {2, 0, 0}}}])/(1 + q) + 
     (q^6*z^2*R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}])/(1 + q) - 
     2*q^3*z*(1 + q^3*z + q^4*z)*R1[{{2}, {{2, 0, 1}, {2, 2, 2}}}] - 
     q^2*z*R1[{{2}, {{2, 0, 2}, {-1, 2, 1}}}] + 
     q^2*z*R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}] - 
     (q^6*z^2*R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}])/(1 + q) + 
     (q^7*z^2*R1[{{2}, {{2, 0, 2}, {2, 2, 1}}}])/(1 + q) - 
     ((2 + 3*q + 2*q^2)*z*R1[{{2}, {{2, 1, 1}, {0, 2, 2}}}])/(1 + q) + 
     (q^6*(1 + 2*q)*z^2*R1[{{2}, {{2, 1, 1}, {2, 1, 2}}}])/(1 + q) - 
     q^3*z^2*R1[{{2}, {{2, 1, 1}, {2, 2, 2}}}] - 
     (q^6*(2 + 3*q + 2*q^2)*z^2*R1[{{2}, {{2, 1, 1}, {3, 2, 2}}}])/(1 + q) - 
     q*z*R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}] - 
     q^2*z*R1[{{2}, {{3, 0, 1}, {-1, 1, 2}}}] + 
     (q*z*(1 + 2*q + q^2 + 2*q^3*z)*R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}])/
      (1 + q) - z*R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}] + 
     ((2 + 3*q + 2*q^2)*z*R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}])/(1 + q) - 
     (q^4*z^2*R1[{{2}, {{3, 0, 1}, {1, 0, 1}}}])/(1 + q) - 
     (q^5*(1 + q + q^2)*z^2*R1[{{2}, {{3, 0, 1}, {1, 2, 1}}}])/(1 + q) - 
     ((-1 - q^5*z + q^8*z^2 + 2*q^9*z^2 + 3*q^10*z^2 + q^11*z^2)*
       R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}])/(q^4*(1 + q)) + 
     (-1 + q)*q*z*(1 + q^3*z + q^4*z)*R1[{{2}, {{3, 0, 1}, {2, 0, 2}}}] + 
     (-1 + q)*q^4*z^2*R1[{{2}, {{3, 0, 1}, {3, 0, 1}}}] - 
     (q^9*z^2*(1 + q^5*z)*R1[{{2}, {{3, 0, 1}, {4, 2, 0}}}])/(1 + q) - 
     q^2*z*R1[{{2}, {{3, 0, 2}, {-1, 1, 1}}}] + 
     (q^2*z*(1 + q + q^4*z)*R1[{{2}, {{3, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     q^2*z*R1[{{2}, {{3, 0, 2}, {0, 1, 0}}}] - 
     (q^6*z^2*R1[{{2}, {{3, 0, 2}, {0, 1, 1}}}])/(1 + q) - 
     q^2*z*R1[{{2}, {{3, 0, 2}, {0, 2, 1}}}] - 
     (q^4*z^2*(-1 - 2*q - q^2 + 2*q^5*z + q^6*z)*
       R1[{{2}, {{3, 0, 2}, {1, 2, 1}}}])/(1 + q) + 
     q^3*z*R1[{{2}, {{3, 0, 2}, {2, 2, 1}}}] + 
     q^11*z^2*R1[{{2}, {{3, 0, 2}, {4, 2, 1}}}] + 
     (q^4*z^2*(-1 - q + q^3*z)*R1[{{2}, {{3, 1, 1}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*z^2*(-1 - 2*q - q^2 + q^6*z)*R1[{{2}, {{3, 1, 1}, {1, 1, 2}}}])/
      (1 + q) + q^3*(2 + 3*q + 2*q^2)*z^2*R1[{{2}, {{3, 1, 1}, {1, 2, 2}}}] - 
     ((-1 - q^5*z + q^9*z^2 + 3*q^10*z^2 + 3*q^11*z^2)*
       R1[{{2}, {{3, 1, 1}, {2, 2, 2}}}])/(q^2*(1 + q)) - 
     (q^6*z^2*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R1[{{2}, {{3, 1, 1}, {4, 1, 2}}}])/(1 + q) + 
     q*z*(1 + q^3*z + q^4*z)*R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}] - 
     ((1 + q^5*z - q^8*z^2 - 2*q^9*z^2 - 4*q^10*z^2 - 3*q^11*z^2)*
       R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}])/(q^4 + q^5) - 
     (q*z*(2 + 2*q + 2*q^3*z + 4*q^4*z + q^5*z)*
       R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}])/(1 + q) - 
     ((-1 - q^5*z + 2*q^8*z^2 + 6*q^9*z^2 + 9*q^10*z^2 + 3*q^11*z^2)*
       R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}])/(q^4*(1 + q)) + 
     q^5*z^2*R1[{{2}, {{4, 0, 1}, {0, 2, 1}}}] + 
     (z*(1 + q^2 + q^3 + 3*q^4 + q^6*(1 - 3*z) - q^5*(-2 + z) - q^7*z + 
        3*q^8*z + 5*q^9*z - 5*q^13*z^2 - 9*q^14*z^2 - 4*q^15*z^2 + q^18*z^3 + 
        q^19*z^3 + q^20*z^3 + 2*q^21*z^3 - q^16*z^2*(4 + z) + 
        q^11*z*(-1 + 4*z))*R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*R1[{{2}, {{4, 0, 1}, {1, 0, 0}}}])/(1 + q) + 
     q*z*(1 - q^2*z + q^3*z + q^4*z)*R1[{{2}, {{4, 0, 1}, {1, 0, 1}}}] + 
     (q^5*(1 + 2*q)*z^2*R1[{{2}, {{4, 0, 1}, {1, 0, 2}}}])/(1 + q) - 
     (q^4*z^2*(-2 - 3*q - q^2 + q^3*z)*R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}])/
      (1 + q) - (z*(-1 + 3*q - 3*q^2 + 2*q^3 + 3*q^6 + q^7*(1 - 6*z) - 
        5*q^8*z + q^9*z + 7*q^10*z + 3*q^13*z^2 - q^14*z^2 - 11*q^15*z^2 + 
        q^16*(-2 + z)*z^2 - q^21*z^3 + 2*q^22*z^3 + q^5*(5 + z) - 
        q^17*z^2*(8 + 3*z) - q^11*z*(1 + 4*z) + q^12*z*(-1 + 12*z))*
       R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}])/(1 + q) + 
     ((-1 + q)*z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + 
        q^7*z - q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 
        3*q^14*z^2 + q^15*z^2 + q^16*z^2*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/
      (q^3*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 + q + 3*q^2 + 3*q^3 + q^4 + q^6*z + 2*q^7*z + q^8*z)*
       R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}])/(1 + q) - 
     (q^7*z^2*(2 + q - q^2*z - q^4*z + q^7*z^2)*
       R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}])/(1 + q) + 
     (q^4*z^2*(1 + q + q^2 + 3*q^3 + 2*q^4 - 2*q^5*z - q^6*z + 3*q^7*z + 
        4*q^8*z)*R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}])/(1 + q) - 
     (q*z*(-1 - q^5*z + q^9*z^2 + 3*q^10*z^2 + 3*q^11*z^2)*
       R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}])/(1 + q) + 
     (-1 + q)*q^3*z^2*R1[{{2}, {{4, 0, 1}, {3, 0, 2}}}] - 
     (q^6*z^2*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}])/(1 + q) - 
     (q^4*z^2*(1 + q^7*z)*R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}])/(1 + q) - 
     (q^5*z^2*(-1 + q^5*z + q^6*z - q^8*z - 2*q^9*z - q^10*z + q^11*z^2 + 
        q^12*z^2 + q^14*z^2 + q^15*z^2 - 3*q^16*z^3 - q^17*z^3 + 2*q^18*z^3 + 
        3*q^19*z^3 + q^21*z^4)*R1[{{2}, {{4, 0, 1}, {3, 2, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^13*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + 
        q^6*z + q^7*z - 3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + 
        q^13*z^3)*R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(-1 + q^3 + q^4 + q^5*z + q^6*z + 2*q^7*z - q^9*z - q^11*z^2 - 
        2*q^12*z^2 - q^13*z^2 + q^15*z^2 + 2*q^16*z^2)*
       R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(2 + 2*q + 3*q^2 + q^3 - 2*q^4*z + 2*q^5*z + 3*q^6*z + 3*q^7*z)*
       R1[{{2}, {{4, 0, 1}, {4, 1, 2}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}])/(1 + q) - 
     (q^10*z^2*(-1 - q - z - q^2*z - q^3*z - 4*q^4*z + q^5*(-2 + z)*z + 
        2*q^7*z^2 + q^8*z^2 + 4*q^9*z^2 + 4*q^10*z^2 - q^11*z^2 - q^12*z^3 + 
        q^14*z^3 + q^15*z^3 + 2*q^16*z^3)*R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^5*z^2*R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}])/
      (1 + q) + (q^4*z^2*(-1 - q - 2*q^2 - q^3 + 2*q^5*z + q^6*z)*
       R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^5*z^2*R1[{{2}, {{4, 0, 2}, {0, 1, 0}}}])/(1 + q) - 
     (q^5*z^2*(-1 - 2*q - q^2 + 2*q^4*z + q^5*z)*
       R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^4*z^2*R1[{{2}, {{4, 0, 2}, {0, 2, 1}}}])/(1 + q) - 
     (q*z*(-1 - q + q^6*z)*R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}])/(1 + q) + 
     q^8*z^2*R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}] + 
     (q^14*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     q^3*z^2*R1[{{2}, {{4, 1, 1}, {0, 1, 1}}}] - 
     ((1 + q^5*z - q^9*z^2 - 3*q^10*z^2 - 3*q^11*z^2)*
       R1[{{2}, {{4, 1, 1}, {0, 2, 2}}}])/(q^3 + q^4) + 
     (q^3*(2 + 3*q + 2*q^2)*z^2*R1[{{2}, {{4, 1, 1}, {1, 1, 1}}}])/(1 + q) - 
     ((-1 - q^3*z - q^5*z - q^8*z^2 + q^9*z^2 + 3*q^10*z^2 + 2*q^12*z^3 + 
        2*q^13*z^3 + q^11*z^2*(3 + z))*R1[{{2}, {{4, 1, 1}, {1, 1, 2}}}])/
      (q^3*(1 + q)) - (z*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {1, 2, 1}}}])/
      (1 + q) - (q^3*z^2*(-1 - q^2 - 2*q^3 - 3*q^4 - q^5 + 2*q^6*z - 
        2*q^7*z - 3*q^8*z - 3*q^9*z + q^10*z^2)*
       R1[{{2}, {{4, 1, 1}, {2, 1, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R1[{{2}, {{4, 1, 1}, {3, 1, 1}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 1, 2}}}])/(1 + q) + 
     (q^9*z^2*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 2, 1}}}])/(1 + q) + 
     (q^4*z^2*(-1 - q + q^3*z)*R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}])/(1 + q) - 
     (z*(1 - q + 2*q^2 + 2*q^4 - q^5*z - 2*q^6*z + q^7*z + 3*q^8*z + 
        3*q^9*z - q^10*z + 4*q^11*z^2 - 4*q^12*z^2 - 4*q^13*z^2 - 
        6*q^14*z^2 - q^15*z^2 + q^18*z^3 + q^19*z^3 + q^20*z^3 + 2*q^21*z^3 + 
        q^17*z^2*(2 + z) - q^16*z^2*(3 + z))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 - q - q^2*z - 2*q^3*z - 4*q^4*z - 2*q^5*z + q^7*z^2 + q^8*z^2 + 
        3*q^9*z^2 + q^10*z^2 - 3*q^11*z^2 + q^13*z^3 + q^14*z^3 + q^15*z^3 + 
        2*q^16*z^3)*R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z^2*(1 + 3*q + 3*q^2 + 2*q^3 + q^4 + 
        q^5*z + 3*q^6*z + 3*q^7*z + q^8*z + q^10*z^2)*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (z*(-1 + q - 2*q^2 - 2*q^4 + q^5*(-1 + z) + 2*q^6*(-1 + z) - 6*q^8*z - 
        8*q^9*z - 4*q^10*z + 5*q^12*z^2 + 6*q^13*z^2 + 9*q^14*z^2 + 
        4*q^15*z^2 + q^19*z^3 + q^20*z^3 + q^21*z^3 + 2*q^22*z^3 + 
        q^16*z^2*(1 + z) - q^17*z^2*(5 + z) - q^7*(1 + 2*z) - 
        2*q^11*z*(1 + 2*z))*R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) - q^4*z^2*(1 + q + 2*q^2 + q^3 - q^4*z + 
       q^5*z + 3*q^6*z + q^7*z + q^9*z^2)*R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}] + 
     (q^5*z^2*(1 + 2*q + q^2 - q^3*z + q^8*z^2)*
       R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}])/(1 + q) - 
     (q^6*z^2*(1 + q + q^4*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 1}}}])/(1 + q) - 
     (z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}])/(1 + q) - 
     (z*(1 + q + q^2*z + 2*q^3*z + 4*q^4*z + q^5*z - q^6*z - 2*q^7*z^2 - 
        3*q^9*z^2 + 4*q^11*z^2 + q^12*z^3 - 3*q^13*z^3 - q^14*z^3 - 
        q^15*z^3 - 2*q^16*z^3 + q^18*z^4)*R1[{{2}, {{5, 0, 1}, {1, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z^2*(1 + q + q^2 + q^3*(1 - 2*z) - 
        q^4*z + 2*q^5*z + 5*q^6*z + q^7*z + q^9*z^2)*
       R1[{{2}, {{5, 0, 1}, {1, 1, 1}}}])/(1 + q) - 
     (z*(-1 - q^5*z + q^10*z^2 + 2*q^11*z^2 + 2*q^12*z^2 - 
        q^13*(-1 + z)*z^2 - 2*q^14*z^3 - q^15*z^3 + 2*q^16*z^3 + 3*q^17*z^3 + 
        q^19*z^4)*R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}])/(1 + q) - 
     (q*z^2*(1 - q + q^2 + 2*q^4 + 2*q^7*z + 2*q^8*z - 2*q^10*z - 
        4*q^12*z^2 - 2*q^13*z^2 - 2*q^14*z^2 + 2*q^15*z^2 + q^17*z^3 - 
        q^5*(1 + z) - q^6*(1 + z) - q^16*z^2*(2 + z) + q^11*z*(1 + 3*z))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}])/(1 + q) - 
     (q^10*z^3*(-1 - q^2 + q^4 - q^5*z - q^6*z + q^7*z + q^8*z + q^10*z^2)*
       R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}])/(1 + q) - 
     (q^6*z^2*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 1, 0}}}])/(1 + q) - 
     (q^3*z^2*(1 - q^6*z - q^7*z - 4*q^8*z + q^9*(-2 + z)*z + 2*q^11*z^2 + 
        q^12*z^2 + 4*q^13*z^2 + 4*q^14*z^2 - q^15*z^2 - q^16*z^3 + q^18*z^3 + 
        q^19*z^3 + 2*q^20*z^3 - q^4*(1 + z) - q^5*(1 + z))*
       R1[{{2}, {{5, 0, 1}, {3, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^10*z^3*R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}])/(1 + q) + 
     (q^11*z^3*(-1 + q^5*z + q^6*z)*R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}])/
      (1 + q) - q^7*z^2*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}] + 
     (q^7*z^2*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}])/(1 + q) + 
     (q^12*z^3*(-1 + q^4 + q^9*z)*R1[{{2}, {{5, 0, 1}, {4, 2, 2}}}])/
      (1 + q) - q*z*R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}] - 
     (q^7*z^2*(-1 + q^3*z)*R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     q*z*R1[{{2}, {{5, 0, 2}, {0, 1, 0}}}] + 
     (q^5*z^2*(1 + q - q^2 - q^3*z + q^5*z)*
       R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^5*(-1 - q - q^2 + q^3*(-1 + z))*z^2*
       R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}])/(1 + q) - 
     (q^5*z^2*(-1 - q - 2*q^2 - q^3 + 3*q^5*z + 2*q^6*z + q^7*z - q^8*z - 
        q^9*z + q^13*z^2 + q^14*z^2 - 3*q^15*z^3 - q^16*z^3 + 2*q^17*z^3 + 
        3*q^18*z^3 + q^20*z^4)*R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^8*z^2*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + 
        q^6*z + q^7*z - 3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + 
        q^13*z^3)*R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^9*z^3*(-1 + 2*q^5*z + q^6*z)*R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}])/
      (1 + q) - (q^3*z^2*(1 + q + 2*q^2 + q^3 - 2*q^4*z + q^6*z + 3*q^7*z + 
        2*q^11*z^2 + q^12*z^2)*R1[{{2}, {{6, 0, 1}, {-1, 1, 1}}}])/(1 + q) + 
     (q^3*z^2*(-1 + q^5*z + q^6*z - q^8*z - 2*q^9*z - q^10*z + q^11*z^2 + 
        q^12*z^2 + q^14*z^2 + q^15*z^2 - 3*q^16*z^3 - q^17*z^3 + 2*q^18*z^3 + 
        3*q^19*z^3 + q^21*z^4)*R1[{{2}, {{6, 0, 1}, {-1, 2, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z^2*(-1 + q*(-1 + z) - q^3*z - 3*q^4*z - 
        2*q^5*z + q^8*z^2 + q^9*z^2 + q^10*z^2 + 2*q^11*z^2)*
       R1[{{2}, {{6, 0, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (q^4*z^2*(1 + 2*q + q^2 - 2*q^3*z + 2*q^5*z + q^6*z - 2*q^7*z - q^9*z + 
        2*q^8*(-1 + z)*z - q^10*z^2 - q^11*z^2 + 2*q^12*z^2 + q^13*z^2 + 
        q^14*z^2 - 3*q^15*z^3 - q^16*z^3 + 2*q^17*z^3 + 3*q^18*z^3 + 
        q^20*z^4)*R1[{{2}, {{6, 0, 1}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(1 + q - q*z + q^3*z + 3*q^4*z + q^5*z + q^6*(-1 + z)*z - 
        2*q^8*z^2 - 4*q^9*z^2 - 4*q^10*z^2 - 4*q^11*z^2 + q^13*z^3 + 
        q^14*z^3 + q^15*z^3 + 2*q^16*z^3)*R1[{{2}, {{6, 0, 1}, {0, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z^3*(1 - q^3 - q^5*z - q^9*z - 3*q^10*z - 
        2*q^11*z + q^13*z^2)*R1[{{2}, {{6, 0, 1}, {0, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^6*z^3*(-1 + q^3 + q^8*z)*
       R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^10*z^3*(1 + q + 2*q^2 + q^3 - q^4*z + 2*q^6*z + 3*q^7*z)*
       R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}])/(1 + q) + 
     (q^14*z^4*R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}])/(1 + q) - 
     (q^23*(1 + 2*q)*z^5*R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^13*z^3*(-1 + q^10*z^2 + q^11*z^2 + 
        2*q^12*z^2)*R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^13*z^3*(1 + q^5*z)*
       R1[{{2}, {{6, 0, 1}, {3, 1, 2}}}])/(1 + q) - 
     (q^10*z^3*(-1 + 2*q^5*z + q^6*z)*R1[{{2}, {{6, 0, 2}, {-1, 1, 1}}}])/
      (1 + q) + (q^5*z^2*(1 + q + 2*q^2 + q^3 - 3*q^5*z - q^6*z + 
        2*q^10*z^2 + q^11*z^2)*R1[{{2}, {{6, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^5*z^2*(1 + q + 2*q^2 + q^3 - 3*q^5*z - 2*q^6*z - 2*q^7*z - q^8*z + 
        2*q^10*z^2 + 2*q^11*z^2 + 2*q^12*z^2)*
       R1[{{2}, {{6, 0, 2}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^11*z^3*(1 + 2*q + q^2 - 2*q^3*z - q^4*z + 2*q^5*z + 3*q^6*z + 
        q^8*z^2)*R1[{{2}, {{6, 0, 2}, {0, 2, 1}}}])/(1 + q) - 
     (q^7*z^3*(-1 + q^3 + q^4 + 2*q^5 + q^6 - 2*q^7*z + 2*q^9*z + 3*q^10*z + 
        q^12*z^2)*R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^6*z^2*(1 + q^2 - q*(-2 + z) - 2*q^3*z + q^5*z + q^6*z + q^8*z^2 + 
        q^9*z^2)*R1[{{2}, {{6, 0, 2}, {1, 2, 1}}}])/(1 + q) - 
     (q^6*z^2*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 3*q^8*z^2 - 
        q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R1[{{2}, {{6, 0, 2}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z*R2[{{1}, {{0, 0, 1}, {3, 2, 1}}}])/(1 + q) - 
     (q^4*z*R2[{{1}, {{0, 1, 0}, {3, 2, 1}}}])/(1 + q) - 
     (q^3*z*R2[{{1}, {{0, 1, 1}, {2, 1, 1}}}])/(1 + q) + 
     (q^3*z*R2[{{1}, {{0, 2, 0}, {2, 1, 1}}}])/(1 + q) + 
     q^2*z*R2[{{1}, {{1, 0, 0}, {1, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{1, 0, 1}, {1, 2, 1}}}] - 
     (q*z*R2[{{1}, {{1, 0, 1}, {2, 1, 1}}}])/(1 + q) - 
     q^2*z*R2[{{1}, {{1, 1, 0}, {1, 2, 1}}}] + 
     (q*z*R2[{{1}, {{1, 1, 0}, {2, 1, 1}}}])/(1 + q) - 
     (q^2*z*R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q*z*R2[{{1}, {{1, 1, 1}, {1, 1, 0}}}])/(1 + q) + 
     (q^9*z^2*R2[{{1}, {{1, 1, 1}, {3, 2, 1}}}])/(1 + q) + 
     (q^2*z*R2[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(1 + q) - 
     (q*z*R2[{{1}, {{1, 2, 0}, {1, 1, 0}}}])/(1 + q) - 
     q*z*R2[{{1}, {{2, 0, 0}, {0, 1, 1}}}] - 
     ((1 + q + q^2)*z*R2[{{1}, {{2, 0, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q^5*z^2*R2[{{1}, {{2, 0, 1}, {1, 2, 1}}}])/(1 + q) + 
     q^3*z*(1 + q^3*z + q^4*z)*R2[{{1}, {{2, 0, 1}, {2, 2, 2}}}] - 
     (-1 + q)*q^7*z^2*R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{2, 0, 2}, {-1, 2, 1}}}] + 
     ((1 + q + q^2)*z*R2[{{1}, {{2, 1, 0}, {0, 1, 1}}}])/(1 + q) - 
     (q^5*z^2*R2[{{1}, {{2, 1, 0}, {1, 2, 1}}}])/(1 + q) + 
     q*z*R2[{{1}, {{2, 1, 1}, {-1, 1, 1}}}] + 
     q^2*z*R2[{{1}, {{2, 1, 1}, {-1, 1, 2}}}] - 
     2*q^2*z*R2[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] - 
     z*R2[{{1}, {{2, 1, 1}, {-1, 2, 2}}}] - 
     (q^4*z^2*R2[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q^7*z^2*R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(1 + q) - 
     (q^6*z^2*R2[{{1}, {{2, 1, 1}, {2, 1, 1}}}])/(1 + q) + 
     (-1 + q)*q^7*z^2*R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] - 
     q*z*R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}] + 
     z*R2[{{1}, {{2, 2, 0}, {-1, 2, 2}}}] + 
     (q^4*z^2*R2[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/(1 + q) + 
     q*(1 + 2*q)*z*R2[{{1}, {{2, 2, 1}, {-1, 1, 1}}}] - 
     q^2*z*R2[{{1}, {{2, 2, 1}, {-1, 2, 1}}}] + 
     (q^6*z^2*R2[{{1}, {{2, 2, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^6*z^2*(1 + q^5*z)*R2[{{1}, {{2, 2, 1}, {2, 2, 0}}}])/(1 + q) - 
     q^3*z*R2[{{1}, {{2, 2, 2}, {-1, 2, 1}}}] + 
     q*z*R2[{{1}, {{3, 0, 0}, {-1, 1, 0}}}] - 
     q^5*z^2*R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] - q^3*z*(1 + q^3*z + q^4*z)*
      R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}] - (-1 + q)*q^5*z^2*
      R2[{{1}, {{3, 0, 0}, {3, 2, 1}}}] - 
     q^2*z*R2[{{1}, {{3, 0, 1}, {-1, 1, 1}}}] + 
     q^2*z*R2[{{1}, {{3, 0, 1}, {-1, 2, 1}}}] - 
     (q^4*z^2*R2[{{1}, {{3, 0, 1}, {0, 1, 1}}}])/(1 + q) - 
     q*z*(1 + q^3*z + q^4*z)*R2[{{1}, {{3, 0, 1}, {1, 1, 2}}}] + 
     q^5*z^2*R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}] - 
     (q^6*(1 + 2*q)*z^2*R2[{{1}, {{3, 0, 1}, {1, 2, 2}}}])/(1 + q) + 
     (-1 + q)*q^4*z^2*R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] + 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R2[{{1}, {{3, 0, 1}, {2, 2, 2}}}])/
      (q^2*(1 + q)*(-1 + q^5*z)) + (-1 + q)*q^5*z^2*
      R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{3, 0, 2}, {-1, 1, 1}}}] - 
     (q^2*z*(1 + q + q^4*z)*R2[{{1}, {{3, 0, 2}, {-1, 2, 1}}}])/(1 + q) - 
     q^2*z*R2[{{1}, {{3, 1, 0}, {-1, 1, 2}}}] + 
     (q^4*z^2*R2[{{1}, {{3, 1, 0}, {0, 1, 1}}}])/(1 + q) - 
     q*z*(1 + q^3*z + q^4*z)*R2[{{1}, {{3, 1, 0}, {0, 2, 2}}}] + 
     (q^6*(1 + 2*q)*z^2*R2[{{1}, {{3, 1, 0}, {1, 2, 2}}}])/(1 + q) - 
     q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] + 
     (q*z*(-1 - 2*q - q^2 + q^3*z)*R2[{{1}, {{3, 1, 1}, {-1, 1, 1}}}])/
      (1 + q) + (q^2*z*(1 + q + q^4*z)*R2[{{1}, {{3, 1, 1}, {-1, 2, 1}}}])/
      (1 + q) - q^5*z^2*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}] + 
     (q^5*(1 + 2*q)*z^2*R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(1 + q) - 
     (-1 + q)*q^4*z^2*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}] + 
     (q^5*z^2*(-1 - q + q^5*z)*R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/(1 + q) - 
     (q^4*(2 + 3*q + 2*q^2)*z^2*R2[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/(1 + q) - 
     (-1 + q)*q^4*z^2*R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] + 
     q^3*z*R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}] - 
     (q^4*z^2*R2[{{1}, {{3, 2, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^5*(1 + 2*q)*z^2*R2[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/(1 + q) + 
     q^2*z^2*R2[{{1}, {{3, 2, 0}, {0, 2, 2}}}] + 
     (q^4*(2 + 3*q + 2*q^2)*z^2*R2[{{1}, {{3, 2, 0}, {1, 2, 2}}}])/(1 + q) + 
     (q^6*z^2*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + q^2 - q^3*z + q^4*z)*
       R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}])/(1 + q) - 
     (q^5*z^2*R2[{{1}, {{3, 2, 1}, {-1, 2, 1}}}])/(1 + q) - 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/(1 + q) - 
     ((-1 - q^5*z + 3*q^10*z^2 + 4*q^11*z^2)*
       R2[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/(q^3*(1 + q)) + 
     (q^4*z^2*R2[{{1}, {{3, 2, 1}, {1, 0, 1}}}])/(1 + q) + 
     (q^6*z^2*(1 + q^3*z)*R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}])/(1 + q) - 
     q^3*z*R2[{{1}, {{3, 2, 2}, {-1, 1, 0}}}] + 
     (q^3*z*(1 + q + q^4*z)*R2[{{1}, {{3, 2, 2}, {-1, 2, 1}}}])/(1 + q) + 
     q^4*z^2*R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] + q*z*(1 + q^3*z + q^4*z)*
      R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}] + q*z*(1 + q^3*z + q^4*z)*
      R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}] - 
     (q*z*(1 + q + q^3*z + 3*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/(1 + q) + 
     q^6*z^2*R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}] + (-1 + q)*q^2*z^2*
      R2[{{1}, {{4, 0, 0}, {2, 1, 1}}}] - 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/
      (q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*R2[{{1}, {{4, 0, 0}, {3, 2, 2}}}])/(1 + q) - 
     q*z*(1 + q^3*z + q^4*z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 2}}}] - 
     ((-1 - q^5*z + q^8*z^2 + 2*q^9*z^2 + 4*q^10*z^2 + 3*q^11*z^2)*
       R2[{{1}, {{4, 0, 1}, {-1, 2, 2}}}])/(q^4*(1 + q)) + 
     q*z*(1 - q^2*z + q^3*z + q^4*z)*R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}] + 
     (q^5*(1 + 2*q)*z^2*R2[{{1}, {{4, 0, 1}, {0, 1, 2}}}])/(1 + q) - 
     (z*(1 + q^2 + q^3 + 3*q^4 + q^6*(1 - 4*z) - q^5*(-2 + z) - 2*q^7*z + 
        3*q^8*z + 5*q^9*z + q^12*z^2 - 5*q^13*z^2 - 9*q^14*z^2 - 4*q^15*z^2 + 
        q^18*z^3 + q^19*z^3 + q^20*z^3 + 2*q^21*z^3 - q^16*z^2*(4 + z) + 
        q^11*z*(-1 + 5*z))*R2[{{1}, {{4, 0, 1}, {0, 2, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R2[{{1}, {{4, 0, 1}, {1, 1, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 - q + q^5*z - 2*q^7*z - 2*q^8*z - 4*q^9*z + q^11*z^2 + 
        2*q^12*z^2 + q^13*z^2 + 2*q^14*z^2)*
       R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(-1 - q + q^2*z + 2*q^3*z + q^6*z + q^8*z^2 + 2*q^9*z^2 + 
        q^10*z^2 + q^12*z^3)*R2[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/(1 + q) - 
     (-1 + q)*q^2*z^2*R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - 
     (q^4*z^2*(1 + q^7*z)*R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/(1 + q) + 
     (q^6*z^2*(2 + 2*q + 3*q^2 + q^3 - 2*q^4*z + 2*q^5*z + 3*q^6*z + 3*q^7*z)*
       R2[{{1}, {{4, 0, 1}, {3, 2, 2}}}])/(1 + q) + 
     (q^5*z^2*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^4*z^2*(-1 - q - 2*q^2 - q^3 + 2*q^5*z + q^6*z)*
       R2[{{1}, {{4, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     q^8*z^2*R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}] + q*z*(1 + q^3*z + q^4*z)*
      R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}] - 
     ((1 + q^5*z - q^8*z^2 - 2*q^9*z^2 - 4*q^10*z^2 - 3*q^11*z^2)*
       R2[{{1}, {{4, 1, 0}, {-1, 2, 2}}}])/(q^4 + q^5) - 
     (-1 + q)*z*(1 + q^3*z + q^4*z)*R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}] - 
     (q^5*(1 + 2*q)*z^2*R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}])/(1 + q) - 
     (z*(-1 - q^2 - q^3 - 3*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 2*q^8*z - 
        2*q^9*z + q^10*z - 3*q^11*z^2 + 3*q^13*z^2 + 5*q^14*z^2 + q^15*z^2 + 
        q^16*z^2*(2 + z))*R2[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) - (-1 + q)*q^2*z^2*
      R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}] + 
     (z*(1 - q + q^2 + q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 3*z) + q^7*z + 
        4*q^8*z + 7*q^9*z + 3*q^10*z + q^15*z^2 + 2*q^16*z^2 + 
        q^11*z*(1 + z))*R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/(q^4*(1 + q)) + 
     (q^3*z^2*(-1 + q + 3*q^2 + q^3 + q^5 - q^6*z - q^7*z + q^8*z + q^9*z + 
        q^11*z^2)*R2[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(1 + q) - 
     (q^4*z^2*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/(1 + q) - 
     (q^11*z^2*(1 + q^5*z)*R2[{{1}, {{4, 1, 0}, {4, 2, 1}}}])/(1 + q) + 
     q^2*z*(1 + q^2*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}] + 
     (q^3*z*(1 + q - q*z - 2*q^2*z + q^4*z^2)*
       R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}])/(1 + q) - 
     q^3*(1 + q^2)*z^2*R2[{{1}, {{4, 1, 1}, {-1, 1, 2}}}] + 
     (q^4*z^2*(-1 - q^2 - q^3 + 2*q^5*z + q^6*z)*
       R2[{{1}, {{4, 1, 1}, {-1, 2, 1}}}])/(1 + q) + 
     (q^3*(2 + 3*q + 2*q^2)*z^2*R2[{{1}, {{4, 1, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (q^3*z^2*(-1 - q + q^6*z)*R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q^3*(2 + 3*q + 2*q^2)*z^2*R2[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/(1 + q) + 
     (-1 + q)*q^2*z^2*R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] + 
     (q^9*(1 + 2*q)*z^3*(-1 - q^2 + q^5*z)*R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^12*(1 + 2*q)*z^3*
       R2[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}])/(1 + q) + 
     q^4*z^2*(1 - q + q^2 - q^4 + q^7*z)*R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}] + 
     (-1 + q)*q^12*z^3*R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}] + 
     (q^4*z*(1 + 2*q^11*z^2)*R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^11*z^2*(1 + q^5*z)*
       R2[{{1}, {{4, 1, 1}, {4, 2, 1}}}])/(1 + q) + 
     q^3*z*R2[{{1}, {{4, 1, 2}, {-1, 1, 0}}}] - 
     (q^3*z*(1 + q + q^4*z)*R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^4*z^2*(-1 - 2*q - 2*q^2 + q^3*z)*R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}])/
      (1 + q) + q^3*z^2*R2[{{1}, {{4, 2, 0}, {-1, 1, 2}}}] - 
     (q^3*(2 + 3*q + 2*q^2)*z^2*R2[{{1}, {{4, 2, 0}, {-1, 2, 2}}}])/(1 + q) - 
     (q^3*(2 + 3*q + 2*q^2)*z^2*R2[{{1}, {{4, 2, 0}, {0, 1, 2}}}])/(1 + q) - 
     ((1 + q^5*z - q^9*z^2 - 3*q^10*z^2 - 3*q^11*z^2)*
       R2[{{1}, {{4, 2, 0}, {0, 2, 2}}}])/(q^3 + q^4) + 
     (q^3*z^2*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{1}, {{4, 2, 0}, {2, 1, 2}}}])/(1 + q) + 
     (q^4*(1 + q + q^2)*z^2*R2[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/(1 + q) + 
     (q^9*(2 + q)*z^3*R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(1 + q) - 
     (q^2*z*(-1 - q + q^2*z + 2*q^3*z - q^5*z + 2*q^7*z^2 + q^8*z^2)*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/(1 + q) - 
     ((1 + q^5*z - 2*q^10*z^2 - 3*q^11*z^2)*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/(q^3 + q^4) + 
     q^5*z^2*R2[{{1}, {{4, 2, 1}, {-1, 2, 1}}}] - 
     (q^5*z^2*R2[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(1 + q) + 
     (q^9*z^3*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/(1 + q) - 
     (q^2*z*(-1 - q^5*z + q^8*z^2 + q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2)*
       R2[{{1}, {{4, 2, 1}, {1, 2, 2}}}])/(1 + q) - 
     (q^11*z^3*R2[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(1 + q) - 
     (q^7*z^2*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {2, 2, 1}}}])/(1 + q) - 
     (q^6*z^2*R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/(1 + q) - 
     q^7*z^2*R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}] + 
     (q^5*z^2*(-1 - q - q^2 + 2*q^5*z + q^6*z)*
       R2[{{1}, {{4, 2, 2}, {-1, 2, 1}}}])/(1 + q) - 
     q^4*z^2*R2[{{1}, {{5, 0, 0}, {-1, 1, 0}}}] + 
     (q^2*(1 + q + q^2 + q^3 + q^4)*z^2*R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}])/
      (1 + q) - q^5*z^2*R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}] + 
     q^5*z^2*R2[{{1}, {{5, 0, 0}, {0, 2, 1}}}] + 
     (q*z*(-1 + q*(-1 + z) - q^3*z - 3*q^4*z - 2*q^5*z + q^8*z^2 + q^9*z^2 + 
        q^10*z^2 + 2*q^11*z^2)*R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}])/(1 + q) + 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}])/(1 + q) + 
     (q^3*z^2*R2[{{1}, {{5, 0, 0}, {2, 1, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 - q + q^2 + q^3 + 2*q^4 + q^5 - 2*q^6*z + q^7*z + 2*q^8*z + 
        3*q^9*z + q^11*z^2)*R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}])/(1 + q) + 
     (q^4*z^2*R2[{{1}, {{5, 0, 0}, {3, 2, 2}}}])/(1 + q) + 
     ((-1 + q)*q^8*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{5, 0, 0}, {4, 2, 1}}}])/(1 + q) - 
     (q^4*z^2*(-2 - 3*q - q^2 + q^3*z)*R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}])/
      (1 + q) + (z*(1 - q + 2*q^2 + 2*q^4 - q^5*z - 2*q^6*z + q^7*z + 
        3*q^8*z + 3*q^9*z - 2*q^10*z - 4*q^12*z^2 - 4*q^13*z^2 - 6*q^14*z^2 + 
        q^18*z^3 + q^19*z^3 + q^20*z^3 + 2*q^21*z^3 - q^16*z^2*(2 + z) + 
        q^17*z^2*(2 + z) + q^11*z*(-1 + 4*z))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     (q*z*(-1 - q - q^2*z - 2*q^3*z - 5*q^4*z - 3*q^5*z + q^7*z^2 + q^8*z^2 + 
        4*q^9*z^2 + 2*q^10*z^2 - 3*q^11*z^2 + q^13*z^3 + q^14*z^3 + 
        q^15*z^3 + 2*q^16*z^3)*R2[{{1}, {{5, 0, 1}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^4*z^2*(1 + 3*q + 3*q^2 + 2*q^3 + q^4 + 
        q^5*z + 3*q^6*z + 3*q^7*z + q^8*z + q^10*z^2)*
       R2[{{1}, {{5, 0, 1}, {-1, 2, 2}}}])/(1 + q) + 
     (q^8*(1 + 2*q)*z^3*(-1 - 2*q^2 + q^5*z + q^7*z)*
       R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 - q - q^2*z - q^3*z - 3*q^4*z - q^5*z + q^6*z - q^7*z^2 - 
        q^8*z^2 + q^9*z^2 + q^10*z^2 + q^12*z^3)*
       R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}])/(1 + q) - 
     (q^6*z^2*(2 + q - q^2*z - q^4*z + q^7*z^2)*
       R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}])/(1 + q) - 
     (z*(-1 - q^5*z + q^6*z + q^7*z)*R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/
      (1 + q) - (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}])/
      (1 + q) - (q^3*z^2*(-1 + q^5*z + q^6*z - q^8*z - 2*q^9*z - q^10*z + 
        q^11*z^2 + q^12*z^2 + q^14*z^2 + q^15*z^2 - 3*q^16*z^3 - q^17*z^3 + 
        2*q^18*z^3 + 3*q^19*z^3 + q^21*z^4)*
       R2[{{1}, {{5, 0, 1}, {1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^13*z^3*(-1 + 2*q*z + q^2*z - q^3*z - q^4*z + q^5*z - 3*q^6*z^2 - 
        q^7*z^2 + 2*q^8*z^2 + 3*q^9*z^2 + q^11*z^3)*
       R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(1 + q - q*z + q^3*z + 3*q^4*z + q^5*z + q^6*(-1 + z)*z - 
        2*q^8*z^2 - 4*q^9*z^2 - 3*q^10*z^2 - 2*q^11*z^2 + q^13*z^3 + 
        q^14*z^3)*R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(1 - q + q^2 + q^3 - q^4*(-1 + z) - q^5*z - 2*q^6*z - q^7*z - 
        3*q^8*z - q^10*z + q^9*(-1 + z)*z + 5*q^11*z^2 + 2*q^13*z^2 + 
        q^14*z^2 - q^15*z^2 - 2*q^16*z^3 + q^18*z^3 + q^19*z^3 + 2*q^20*z^3)*
       R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(1 + q^2 + q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 3*z) + 3*q^8*z + 
        5*q^9*z + q^10*z + q^11*z^2)*R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}])/
      (1 + q) + (q^12*z^3*R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}])/(1 + q) - 
     (q^4*z*(1 + q^3*z + 2*q^11*z^2 - q^13*z^3)*
       R2[{{1}, {{5, 0, 1}, {3, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*q^8*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{5, 0, 1}, {4, 2, 1}}}])/(1 + q) + 
     (q^9*z^2*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {4, 2, 2}}}])/(1 + q) + 
     q*z*R2[{{1}, {{5, 0, 2}, {-1, 1, 1}}}] + 
     (q^7*z^2*(-1 + q^3*z)*R2[{{1}, {{5, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^12*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*(1 + q^2*z)*R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}])/(1 + q) + 
     (q^4*z^2*(5 + 6*q + 2*q^2 - q^3*z - q^4*z - 5*q^5*z - 5*q^6*z + 
        q^8*z^2 + q^9*z^2)*R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (z*(1 - q + 2*q^2 + 2*q^4 - q^5*z - 2*q^6*z + 
        q^7*z + 3*q^8*z + 3*q^9*z - q^10*z + 4*q^11*z^2 - 4*q^12*z^2 - 
        4*q^13*z^2 - 6*q^14*z^2 - q^15*z^2 + q^18*z^3 + q^19*z^3 + q^20*z^3 + 
        2*q^21*z^3 + q^17*z^2*(2 + z) - q^16*z^2*(3 + z))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 - q - q^2*z - 2*q^3*z - 4*q^4*z - 2*q^5*z + q^7*z^2 + q^8*z^2 + 
        3*q^9*z^2 + q^10*z^2 - 3*q^11*z^2 + q^13*z^3 + q^14*z^3 + q^15*z^3 + 
        2*q^16*z^3)*R2[{{1}, {{5, 1, 0}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z^2*(1 + 4*q + 4*q^2 + 2*q^3 + 3*q^5*z + 
        4*q^6*z + 3*q^7*z + q^8*z + q^10*z^2 + q^4*(1 + z))*
       R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}])/(1 + q) - 
     (z*(-1 - q - q^2*z - 2*q^3*z - 4*q^4*z - 2*q^5*z + q^7*z^2 + 2*q^8*z^2 + 
        4*q^9*z^2 + q^10*z^2 - 3*q^11*z^2 + q^15*z^3 + 2*q^16*z^3)*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^5*z^2*(-2 - q + q^2 - 2*q^3*z - 3*q^4*z + q^6*z + q^8*z^2)*
       R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}])/(1 + q) - 
     ((z + q^5*z^2 - q^10*(1 + q)*z^3)*R2[{{1}, {{5, 1, 0}, {0, 2, 2}}}])/
      (1 + q) + (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {1, 1, 0}}}])/
      (1 + q) + (q^2*z^2*(1 - q + q^7*z)*R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}])/
      (1 + q) + (q^3*z^2*(-1 + q^5*z + q^6*z - q^8*z - 2*q^9*z - q^10*z + 
        q^11*z^2 + q^12*z^2 + q^14*z^2 + q^15*z^2 - 3*q^16*z^3 - q^17*z^3 + 
        2*q^18*z^3 + 3*q^19*z^3 + q^21*z^4)*
       R2[{{1}, {{5, 1, 0}, {1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^10*z^3*(2 + 2*q - q^3 + 2*q^4*z - q^5*z - 3*q^6*z - q^7*z + q^8*z - 
        3*q^9*z^2 - q^10*z^2 + 2*q^11*z^2 + 3*q^12*z^2 + q^14*z^3)*
       R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(1 + q^2 + q^3 + 2*q^4 + q^5 - 3*q^6*z + 2*q^8*z + 3*q^9*z + 
        q^11*z^2)*R2[{{1}, {{5, 1, 0}, {1, 2, 2}}}])/(1 + q) - 
     (q^3*z^2*R2[{{1}, {{5, 1, 0}, {2, 1, 2}}}])/(1 + q) + 
     (q^3*z^2*(1 - q + 2*q^2 - q^4*z - 2*q^8*z - 2*q^10*z + q^9*(-2 + z)*z - 
        3*q^12*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + q^15*z^2 + q^18*z^3 + 
        q^19*z^3 + 2*q^20*z^3 - q^5*(2 + z) + q^17*z^2*(2 + z) - 
        q^16*z^2*(1 + 2*z) - q^6*(1 + 3*z) + q^11*z*(1 + 6*z))*
       R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^7*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 1, 1}}}])/(1 + q) - 
     (q^12*z^3*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{1}, {{5, 1, 0}, {3, 2, 1}}}])/(1 + q) - 
     (q^7*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}])/(1 + q) - 
     (q^7*z^3*R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(1 + q) + 
     (q*z*(1 + 2*q + q^2 - 4*q^3*z - 4*q^4*z - 2*q^5*z - 2*q^6*z - q^7*z + 
        2*q^8*z^2 + 2*q^9*z^2 - q^10*z^2 + 2*q^13*z^3 + q^14*z^3)*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((1 + 2*q^8*z^2 + 2*q^9*z^2 - 2*q^10*z^2 - 2*q^12*z^3 - 4*q^13*z^3 - 
        q^14*z^3 + 3*q^15*z^3 + 2*q^17*z^4 + 2*q^18*z^4 - q^11*z^2*(3 + z) + 
        q^16*z^3*(3 + z))*R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/
      (q^3*(1 + q)*(-1 + q^5*z)) - 
     q^6*z^3*R2[{{1}, {{5, 1, 1}, {-1, 2, 2}}}] - 
     (z*(1 + 2*q + q^2 - 2*q^3*z + 2*q^5*z + q^6*z - 2*q^7*z + 
        2*q^8*(-1 + z)*z - 2*q^10*z^2 - q^11*z^2 + 2*q^12*z^2 + q^13*z^2 - 
        2*q^15*z^3 - q^16*z^3 + 2*q^17*z^3 + 3*q^18*z^3 + q^20*z^4 - 
        q^9*z*(1 + z) + q^14*z^2*(1 + z))*R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/
      (q*(1 + q)*(-1 + q^5*z)) - (q^8*(1 + 2*q)*z^3*(-1 - q^2 + q^5*z)*
       R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(-1 - q - q^9*z + q^10*(-2 + z)*z)*
       R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(1 + q) + 
     (q^5*z^2*(1 + 2*q + q^2 - q^3*z + q^8*z^2)*
       R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}])/(1 + q) + 
     (q*z^2*(-1 + q^3 + q^4 + 2*q^5 + q^6 - 2*q^7*z + 2*q^9*z + 3*q^10*z + 
        q^12*z^2)*R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^2*z^2*(1 - q + q^2 + 2*q^3 + 2*q^4 + q^5 - 2*q^6*z + q^7*z + 
        3*q^8*z + 3*q^9*z + q^11*z^2)*R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/
      (1 + q) - (q^3*z^2*(1 + q^2 + q^3 + 3*q^4 + 2*q^5 - 3*q^6*z + q^7*z + 
        4*q^8*z + 4*q^9*z + q^11*z^2)*R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}])/
      (1 + q) + (q^10*z^3*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {1, 2, 0}}}])/
      (1 + q) - (q^10*z^3*(-2 - 4*q - 3*q^2 - q^3 + q^4*(-1 + z) + 3*q^5*z + 
        4*q^6*z - q^9*(-1 + z)*z - 2*q^10*z^2 - q^11*z^2 + 2*q^12*z^2 + 
        3*q^13*z^2 + q^15*z^3)*R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^2*z*(-1 - 2*q^9*z^2 - 2*q^10*z^2 - 
        2*q^11*z^2 + 2*q^14*z^3 + 2*q^15*z^3)*
       R2[{{1}, {{5, 1, 1}, {1, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (-1 + q)*q^9*z^3*R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}] - 
     (q^6*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(1 + q) + 
     (q^6*z^2*(1 + 2*q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 2, 0}}}])/(1 + q) - 
     (q^3*z^2*(1 - q + 2*q^2 + q^3 + 2*q^4 + q^7*z + 2*q^8*z - 2*q^10*z - 
        4*q^12*z^2 - 3*q^13*z^2 - 2*q^14*z^2 + 3*q^15*z^2 - 
        q^16*(-1 + z)*z^2 - q^5*(1 + z) + q^17*z^2*(2 + z) - q^6*(1 + 2*z) + 
        q^11*z*(1 + 4*z))*R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^7*z^2*(1 + q^5*z)*
       R2[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/(1 + q) + 
     (q^12*z^3*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}])/(1 + q) + 
     (q^13*z^3*(1 + q + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 
        3*q^8*z + 3*q^9*z)*R2[{{1}, {{5, 1, 1}, {3, 2, 2}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}])/(1 + q) + 
     (q^6*z^2*R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/(1 + q) - 
     (q^5*z^2*(-1 - q - 2*q^2 - q^3 + 2*q^5*z + q^6*z)*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/(1 + q) + 
     (z*(1 + q + 2*q^2 + q^3 - 3*q^5*z - 2*q^6*z - 2*q^7*z - q^8*z + 
        2*q^10*z^2 + 2*q^11*z^2 + 2*q^12*z^2)*
       R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^3*(2 + q^4*z)*R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^2*z^2*(-1 + q^3 + q^4 + 2*q^5 + q^6 - 
        2*q^7*z + 2*q^9*z + 3*q^10*z + q^12*z^2)*
       R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*z^2*(1 - q^3 - q^5*z - q^9*z - 2*q^10*z + q^13*z^2)*
       R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 3*q^8*z^2 - 
        q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*(-1 + q^2 + q^3)*z^3*R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}])/(1 + q) - 
     q^7*z^3*R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}] + 
     (q^8*(1 + 2*q + 2*q^2)*z^3*R2[{{1}, {{5, 2, 0}, {-1, 1, 2}}}])/(1 + q) - 
     (q^13*z^4*R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}])/(1 + q) - 
     (q^9*(2 + 3*q + 2*q^2)*z^3*R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}])/(1 + q) + 
     (q^12*z^4*R2[{{1}, {{5, 2, 0}, {0, 1, 2}}}])/(1 + q) + 
     (q^6*z^2*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 1, 2}}}])/(1 + q) - 
     (q^6*z^2*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 2, 1}}}])/(1 + q) + 
     (q^9*z^3*R2[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(1 + q) + 
     q^5*z^2*(-1 + q^3*z + q^4*z)*R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}] + 
     (z*(-1 + q - 2*q^2 - 2*q^4 + q^5*z - 4*q^8*z - 4*q^9*z - 2*q^10*z + 
        3*q^12*z^2 + 6*q^13*z^2 + 6*q^14*z^2 + 2*q^15*z^2 - 5*q^17*z^2 - 
        2*q^18*z^3 + q^20*z^3 - q^21*z^3 + 2*q^22*z^3 - q^7*(1 + z) + 
        2*q^16*z^2*(2 + z) + q^6*(-1 + 2*z) - q^11*z*(2 + 5*z))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(1 - q - 2*q^2 - 2*q^5*z - q^6*z + q^7*z + 3*q^11*z^2 + 
        3*q^12*z^2 + q^13*z^2 + q^15*z^3 - q^4*(1 + z) + q^8*z*(1 + z) + 
        q^9*z*(1 + z) - q^3*(2 + z))*R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^9*z^3*(1 + q^5*z)*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}])/(1 + q) - 
     (q*z*(1 + q^5*z - 3*q^10*z^2 - 4*q^11*z^2)*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (-1 + q)*q^6*z^2*(1 + q^3*z + q^4*z)*R2[{{1}, {{5, 2, 1}, {0, 0, 2}}}] + 
     (q*z*(1 + q + q^2*z + 2*q^3*z + 4*q^4*z + q^5*z - q^6*z - 2*q^7*z^2 - 
        q^8*z^2 - 3*q^9*z^2 + 4*q^11*z^2 + q^12*z^3 - 2*q^13*z^3 - q^14*z^3 - 
        q^15*z^3 - 2*q^16*z^3 + q^18*z^4)*R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z^2*(-1 - q - 3*q^3*z - 5*q^4*z - 
        2*q^5*z + q^6*z)*R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q*z*(-1 - q^5*z + q^8*z^2 + 3*q^9*z^2 + 5*q^10*z^2 + 5*q^11*z^2)*
       R2[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(1 + q) - 
     (q^6*z^2*(1 + 2*q + q^2 - q^3*z + q^8*z^2)*
       R2[{{1}, {{5, 2, 1}, {0, 2, 1}}}])/(1 + q) + 
     q^7*z^2*(1 + q^3*z + q^4*z)*R2[{{1}, {{5, 2, 1}, {0, 2, 2}}}] - 
     (-1 + q)*q^9*z^3*R2[{{1}, {{5, 2, 1}, {1, 0, 1}}}] + 
     (q^11*z^3*R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^6*z^2*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z - q^5*z - q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 2*q^11*z^2 - 2*q^12*z^2 + 
        q^13*z^3)*R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^17*(1 + 2*q)*z^4*R2[{{1}, {{5, 2, 1}, {1, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^2*(1 + q^5*z)*
       R2[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/(1 + q) + 
     (q^4*z^2*(1 - q^6*z - q^7*z - 4*q^8*z + q^9*(-2 + z)*z + 2*q^11*z^2 + 
        q^12*z^2 + 4*q^13*z^2 + 4*q^14*z^2 - q^15*z^2 - q^16*z^3 + q^18*z^3 + 
        q^19*z^3 + 2*q^20*z^3 - q^4*(1 + z) - q^5*(1 + z))*
       R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 2, 1}}}])/(1 + q) + 
     (q^4*z^2*(1 - q + 2*q^2 + q^4 + q^7*z + 2*q^8*z - 2*q^10*z - 
        4*q^12*z^2 - 2*q^13*z^2 - q^14*z^2 + 3*q^15*z^2 - q^16*z^2*(1 + z) - 
        q^5*(2 + z) + q^17*z^2*(2 + z) - q^6*(1 + 2*z) + q^11*z*(1 + 4*z))*
       R2[{{1}, {{5, 2, 1}, {2, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     q^2*z*R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}] - 
     (q^8*z^2*(-1 + q^3*z)*R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     q^8*z^2*R2[{{1}, {{5, 2, 2}, {0, 2, 1}}}] - 
     (q^13*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R2[{{1}, {{5, 2, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q - q^3*z - 2*q^4*z + 2*q^6*z + q^7*z - 2*q^8*z^2 - q^9*z^2 + 
        2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R2[{{1}, {{6, 0, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^4*z^2*(2 + q - q^2 - q^3 + 2*q^4*z - q^5*z - 2*q^6*z + q^8*z - 
        3*q^9*z^2 - q^10*z^2 + 2*q^11*z^2 + 3*q^12*z^2 + q^14*z^3)*
       R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(1 - q + q^2 + q^3 + 2*q^4 + q^5 - 2*q^6*z + q^7*z + 2*q^8*z + 
        3*q^9*z + q^11*z^2)*R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}])/(1 + q) - 
     (q^18*(1 + 2*q)*z^4*R2[{{1}, {{6, 0, 0}, {2, 2, 1}}}])/(1 + q) - 
     ((-1 + q)*q^4*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{6, 0, 0}, {3, 1, 1}}}])/(1 + q) - 
     (z*(-1 - q - q^3*z - 3*q^4*z - 2*q^5*z - 2*q^6*z - q^7*z + 2*q^9*z^2 + 
        q^10*z^2)*R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}])/(1 + q) - 
     (q*z*(1 + q + q^2*z - q^3*z + q^4*z - 3*q^5*z + 7*q^8*z^2 + 3*q^9*z^2 - 
        2*q^10*z^2 + q^12*z^2 + 2*q^11*z^3 - 7*q^13*z^3 - 5*q^14*z^3 + 
        2*q^15*z^3 + 3*q^16*z^3 + q^18*z^4 - q^7*z*(1 + z) - 2*q^6*z*(2 + z))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(2 + 2*q + q^2 - 2*q^5*z - q^6*z + q^7*z)*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 + q^5*z + q^6*z - q^8*z - 2*q^9*z - q^10*z + q^11*z^2 + 
        q^12*z^2 + q^14*z^2 + q^15*z^2 - 3*q^16*z^3 - q^17*z^3 + 2*q^18*z^3 + 
        3*q^19*z^3 + q^21*z^4)*R2[{{1}, {{6, 0, 1}, {-1, 2, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^6*z^2*(1 + 2*q + q^2 - 2*q^3*z - q^4*z + 
        2*q^5*z + 3*q^6*z + q^8*z^2)*R2[{{1}, {{6, 0, 1}, {-1, 2, 1}}}])/
      (1 + q) + (q^6*z^2*(-1 + q*(-1 + z) - q^3*z - 3*q^4*z - 2*q^5*z + 
        q^8*z^2 + q^9*z^2 + q^10*z^2 + 2*q^11*z^2)*
       R2[{{1}, {{6, 0, 1}, {-1, 2, 2}}}])/(1 + q) + 
     (z*(1 + 2*q + q^2 - 2*q^3*z + 2*q^5*z + q^6*z - 2*q^7*z - q^9*z + 
        2*q^8*(-1 + z)*z - q^10*z^2 - 2*q^11*z^2 - 2*q^15*z^3 - q^16*z^3 + 
        3*q^17*z^3 + 4*q^18*z^3 - 3*q^19*z^4 + 2*q^21*z^4 + 3*q^22*z^4 + 
        q^24*z^5 + q^14*z^2*(1 + 2*z))*R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/
      (q*(1 + q)*(-1 + q^5*z)) - (q^12*z^3*(-1 + 2*q*z + q^2*z - q^3*z - 
        q^4*z + q^5*z - 3*q^6*z^2 - q^7*z^2 + 2*q^8*z^2 + 3*q^9*z^2 + 
        q^11*z^3)*R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(1 + q - q*z + q^3*z + 3*q^4*z + q^5*z + q^6*(-1 + z)*z - 
        2*q^8*z^2 - 4*q^9*z^2 - 3*q^10*z^2 - 2*q^11*z^2 + q^13*z^3 + 
        q^14*z^3)*R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^3*(1 - q^3 - q^5*z - q^9*z - 3*q^10*z - 2*q^11*z + q^13*z^2)*
       R2[{{1}, {{6, 0, 1}, {0, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^2*z^2*(-1 + q + q^2 + 2*q^3 + q^4 - 2*q^5*z + q^6*z + 2*q^7*z + 
        3*q^8*z + q^10*z^2)*R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*z^2*(-1 + q - q^2 - q^4 + q^5 - 3*q^7*z - 2*q^8*z - q^9*z + 
        3*q^10*z - q^11*z^2 + q^12*z^2 + q^6*(1 + 2*z))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}])/(1 + q) - 
     (q^9*z^3*R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}])/(1 + q) + 
     (q^23*(1 + 2*q)*z^5*R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^13*z^3*(-1 + q^10*z^2 + q^11*z^2 + 
        2*q^12*z^2)*R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + ((-1 + q)*q^4*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{6, 0, 1}, {3, 1, 1}}}])/(1 + q) - 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {3, 1, 2}}}])/(1 + q) + 
     (q^5*z^2*(-1 - q - 2*q^2 - q^3 + 2*q^5*z + q^6*z)*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (z*(1 + q + 2*q^2 + q^3 - 3*q^5*z - 2*q^6*z - 2*q^7*z - q^8*z + 
        2*q^10*z^2 + q^11*z^2 - q^13*z^2 + 2*q^14*z^3 + q^15*z^3 + q^17*z^3 + 
        q^18*z^3 - 3*q^19*z^4 - q^20*z^4 + 2*q^21*z^4 + 3*q^22*z^4 + 
        q^24*z^5)*R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^11*(1 + 2*q)*z^3*R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + 
        q^6*z + q^7*z - 3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + 
        q^13*z^3)*R2[{{1}, {{6, 0, 2}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(1 + q + q^2 - 2*q^4*z + q^5*z + 2*q^6*z + 2*q^7*z + q^9*z^2)*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^2*z^2*(-1 + q + q^2 + 3*q^3 + 2*q^4 - 2*q^5*z + q^6*z + 4*q^7*z + 
        5*q^8*z)*R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}])/(1 + q) - 
     q^10*z^3*R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}] + 
     (q^3*z^2*(-1 + q^5*z + q^6*z - q^8*z - 2*q^9*z - q^10*z + q^11*z^2 + 
        q^12*z^2 + q^14*z^2 + q^15*z^2 - 3*q^16*z^3 - q^17*z^3 + 2*q^18*z^3 + 
        3*q^19*z^3 + q^21*z^4)*R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q*z^2*(-1 - q^2 - q^3 - 2*q^4 + 
        q^5*(-1 + z) + 2*q^6*z + q^7*z - q^8*z - 2*q^9*z - q^10*z + 
        3*q^12*z^2 + 3*q^13*z^2 + 3*q^14*z^2 + q^15*z^2 - 4*q^17*z^3 - 
        q^18*z^3 + 2*q^19*z^3 + 3*q^20*z^3 + q^22*z^4 + q^16*z^2*(1 + z) - 
        q^11*z*(1 + 3*z))*R2[{{1}, {{6, 1, 0}, {0, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^9*z^3*(2 + 2*q - q^3 + 2*q^4*z - q^5*z - 
        3*q^6*z - q^7*z + q^8*z - 3*q^9*z^2 - q^10*z^2 + 2*q^11*z^2 + 
        3*q^12*z^2 + q^14*z^3)*R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z^2*(1 - q + q^2 + q^3 + 2*q^4 + q^5 - 
        3*q^6*z + 2*q^8*z + 3*q^9*z + q^11*z^2)*
       R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 - q - q^4 + q^3*(-2 + z) + 2*q^5*z - q^7*z + q^9*z - 
        4*q^10*z^2 - q^14*z^2 + q^16*z^3 - q^8*z*(1 + z) + q^15*z^2*(2 + z))*
       R2[{{1}, {{6, 1, 0}, {0, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^3*R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}])/(1 + q) + 
     (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {1, 1, 0}}}])/(1 + q) - 
     (q*z^2*(1 - q + 2*q^2 + 2*q^4 + q^7*z + 2*q^8*z - 2*q^10*z - 
        4*q^12*z^2 - 2*q^13*z^2 - 2*q^14*z^2 + 2*q^15*z^2 - q^5*(1 + z) - 
        q^16*z^2*(1 + z) + q^17*z^2*(2 + z) - q^6*(1 + 2*z) + 
        q^11*z*(1 + 4*z))*R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^8*z^3*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}])/
      (1 + q) - (q^9*z^3*(-1 - q^3 - q^4 + q^5*z - 2*q^7*z - q^8*z + 
        q^11*z^2)*R2[{{1}, {{6, 1, 0}, {1, 2, 1}}}])/(1 + q) - 
     (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {2, 1, 0}}}])/(1 + q) + 
     (q^9*z^3*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}])/(1 + q) - 
     (q^23*(1 + 2*q)*z^5*R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^9*z^3*(-1 + q^4 + q^9*z)*
       R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}])/(1 + q) + 
     (q*z^2*(1 - q^3 - q^4 + q^7*z + q^8*z - 2*q^10*z - q^12*z^2 + q^15*z^2 - 
        q^5*(1 + z))*R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) - (z*(-1 + q - 2*q^2 - 2*q^4 + q^6*(-2 + z) - 
        7*q^8*z - 9*q^9*z + 6*q^12*z^2 + 8*q^13*z^2 + 7*q^14*z^2 - q^18*z^3 + 
        3*q^19*z^3 + 5*q^20*z^3 - q^21*(-1 + z)*z^3 - q^7*(1 + z) + 
        q^22*z^3*(2 + z) - q^10*z*(5 + z) + q^5*(-1 + 2*z) + 
        q^16*z^2*(3 + 2*z) - q^11*z*(2 + 3*z) - q^17*z^2*(5 + 4*z))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 - 2*q^3 - 3*q^4 + q^5*(-2 + z) + q^10*z - q^12*z^2 + 
        3*q^13*z^2 + 5*q^14*z^2 + q^15*z^2 + q^16*z^3 + q^17*z^3 + 
        q^6*(-1 + 3*z) + q^11*(z - 4*z^2))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^3*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}])/(1 + q) - 
     (q^5*z^2*(-2 - 2*q - 3*q^2 - q^3 + 2*q^4*z + q^5*z - q^6*z - 2*q^7*z - 
        q^9*z^2 + q^10*z^2)*R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}])/(1 + q) - 
     (q*z*(1 + q + z + 2*q^2*z + 3*q^3*z + 6*q^4*z - q^5*(-2 + z)*z - 
        3*q^7*z^2 - 2*q^9*z^2 - q^10*z^2 - 5*q^13*z^3 - 4*q^14*z^3 - 
        q^15*z^3 + q^17*z^4 + 2*q^18*z^4 - q^16*z^3*(2 + z) - 
        q^6*z*(1 + 2*z) + q^11*z^2*(4 + 3*z))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^2*z^2*(-1 - q^2 - q^3 - q^4 + q^5*(-1 + z) - 3*q^8*z - 7*q^9*z - 
        2*q^10*z - 4*q^11*z^2 + 2*q^12*z^2 + 4*q^13*z^2 + 5*q^14*z^2 + 
        2*q^15*z^2 - 2*q^17*z^3 - q^18*z^3 + 2*q^19*z^3 + 3*q^20*z^3 + 
        q^22*z^4 + q^16*z^2*(1 + z) + q^6*(-1 + 3*z))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 + q^4*z - 2*q^9*z^2 - 2*q^10*z^2 - 2*q^11*z^2 + q^14*z^3 + 
        2*q^15*z^3)*R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z^2*(1 - q + 2*q^2 + q^4 + q^7*z + 
        2*q^8*z - q^10*z - 4*q^12*z^2 - 3*q^13*z^2 - q^14*z^2 + 2*q^15*z^2 - 
        q^16*z^3 + q^18*z^3 - q^5*(1 + z) + q^17*z^2*(2 + z) - 
        q^6*(1 + 2*z) + 2*q^11*z*(1 + 2*z))*
       R2[{{1}, {{6, 1, 1}, {0, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}])/(1 + q) + 
     (q*z^2*(1 - q + 2*q^2 + 2*q^4 + q^7*(-1 + z) + 4*q^8*z + q^9*z - 
        3*q^10*z + 4*q^11*z^2 - 5*q^13*z^2 - 3*q^14*z^2 + 4*q^15*z^2 - 
        q^16*(-1 + z)*z^2 + q^17*z^3 + q^18*z^3 - q^5*(2 + z) - 
        q^6*(3 + 2*z) + q^12*(z - 4*z^2))*R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z^2*(-1 + q^10*z^2 + q^11*z^2 + 
        2*q^12*z^2)*R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^11*z^3*(1 + q^5*z)*
       R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}])/(1 + q) + 
     (q^6*z^2*(-1 - 2*q + 2*q^4*z + 2*q^5*z + 6*q^6*z + 4*q^7*z - 4*q^8*z^2 - 
        3*q^9*z^2 + 3*q^10*z^2 - 2*q^12*z^2 - 3*q^15*z^3 - 2*q^16*z^3 - 
        q^17*z^3 - 2*q^18*z^3 + q^19*z^4 + q^13*z^2*(3 + z) + q^3*(1 + 3*z))*
       R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*q^4*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{6, 1, 1}, {2, 1, 0}}}])/(1 + q) - 
     (q^4*z^2*(1 + q - q^6*z - 2*q^7*z - 6*q^8*z + q^9*(-5 + z)*z + 
        q^10*(-1 + z)*z + 3*q^11*z^2 + 3*q^13*z^2 + 4*q^14*z^2 - 3*q^16*z^3 + 
        2*q^17*z^3 + 4*q^18*z^3 + 4*q^19*z^3 + 2*q^20*z^3 - q^4*(1 + z) - 
        q^5*(1 + 2*z))*R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^10*z^3*(1 + q + q^2 + 2*q^3 + 3*q^4 + q^5 - 
        2*q^6*z + 2*q^7*z + 3*q^8*z + 3*q^9*z)*
       R2[{{1}, {{6, 1, 1}, {2, 1, 2}}}])/(1 + q) + 
     (q^12*z^3*(1 - 2*q^5*z - q^6*z + q^10*z^2 + 2*q^11*z^2 + 2*q^12*z^2)*
       R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}])/(1 + q) + 
     (q^13*z^3*(-1 + q^4 + q^9*z)*R2[{{1}, {{6, 1, 1}, {3, 2, 2}}}])/
      (1 + q) + q^2*z*R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}] + 
     (q^2*z^2*(-1 + q^3 + q^6 + q^5*z + 2*q^10*z - q^11*z - q^13*z^2 + 
        q^14*z^2)*R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^2*z^2*(-1 + q^3 + q^5*z + q^9*z + q^10*z - 
        q^11*z - q^13*z^2 + q^15*z^2 + q^16*z^2)*
       R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^13*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^9*(2 + 3*q + 2*q^2)*z^3*R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^3*z*(-1 - q^5*z + 3*q^10*z^2 + 3*q^11*z^2 + q^9*z^2*(1 + z))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}])/(1 + q) + 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}])/(1 + q) - 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{6, 2, 0}, {0, 2, 1}}}])/(1 + q) - 
     (q^9*z^3*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}])/(1 + q) - 
     (q^9*z^3*R2[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/(1 + q) - 
     q^7*z^2*(1 - q^2*z + q^3*z + q^4*z)*R2[{{1}, {{6, 2, 1}, {-1, 0, 1}}}] - 
     (q^11*(1 + 2*q)*z^3*R2[{{1}, {{6, 2, 1}, {-1, 0, 2}}}])/(1 + q) - 
     (q^5*z^2*(1 + 2*q + q^2 - 2*q^3*z + 2*q^4*z + 7*q^5*z + 5*q^6*z - 
        q^7*z + q^9*z^2)*R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/(1 + q) + 
     (q^3*z*(1 + 2*q^7*z^2 + 5*q^8*z^2 + 3*q^9*z^2 - 6*q^10*z^2 + 
        q^11*(-4 + z)*z^2 - 4*q^13*z^3 - 4*q^14*z^3 + 4*q^15*z^3 - 
        q^16*(-4 + z)*z^3 - 3*q^17*z^4 - q^18*z^4 + 2*q^19*z^4 + 3*q^20*z^4 + 
        q^22*z^5)*R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^2*z*(z - q*z + 2*q^4*z - q^5*z^2 - 
        q^6*z^2 + 2*q^7*z^2 + 3*q^8*z^2 + 2*q^9*z^2 - 2*q^10*z^2 - 
        4*q^14*z^3 + q^15*z^3 + 3*q^18*z^3 + q^2*(1 + z) - 
        4*q^12*z^2*(1 + z) - 3*q^13*z^2*(1 + z) - q^16*z^3*(1 + z) + 
        q^17*z^3*(3 + z) + q^11*z^2*(-1 + 3*z))*
       R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     q^11*z^3*R2[{{1}, {{6, 2, 1}, {-1, 2, 2}}}] - 
     (q^10*z^3*R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/(1 + q) - 
     ((-1 + q)*q^2*z^2*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + 
        q^7*z - q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 
        3*q^14*z^2 + q^15*z^2 + q^16*z^2*(2 + z))*
       R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^16*(1 + 2*q)*z^4*R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^2*z^2*(1 - q + 2*q^2 + q^4 + q^8*z - 
        4*q^9*z + q^10*(-4 + z)*z - 2*q^12*z^2 - q^13*z^2 + 3*q^14*z^2 + 
        6*q^15*z^2 + 2*q^17*z^2 + q^19*z^3 + q^20*z^3 + 2*q^21*z^3 - 
        2*q^5*(1 + z) - 2*q^6*(1 + z) - q^16*z^2*(2 + z) + q^11*z*(1 + 4*z))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^3*(1 + q^2 - q^4 + 2*q^6*z - q^8*z + q^9*z - 2*q^10*z^2 - 
        q^11*z^2 + q^12*z^2 + q^13*z^2 + q^15*z^3)*
       R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^2*z^2*(-1 + q - 2*q^2 - 2*q^4 - q^7*z - 2*q^8*z + 2*q^10*z + 
        4*q^12*z^2 + 2*q^13*z^2 + q^14*z^2 - 6*q^15*z^2 + q^16*(-2 + z)*z^2 + 
        q^19*z^3 + 3*q^20*z^3 + 3*q^21*z^3 + q^5*(2 + z) - q^17*z^2*(2 + z) + 
        q^6*(1 + 2*z) - q^11*z*(1 + 4*z))*R2[{{1}, {{6, 2, 1}, {0, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (-1 + q)*q^9*z^3*
      R2[{{1}, {{6, 2, 1}, {1, 0, 2}}}] + 
     (q^9*z^3*(1 + q^2 + 3*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 4*q^8*z + 
        3*q^9*z)*R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/(1 + q) + 
     (q^5*z^2*(1 + 3*q^5*z + q^6*z + q^7*z + 2*q^8*z + 3*q^9*z - 
        q^10*(-1 + z)*z - 3*q^11*z^2 + 2*q^12*z^2 + 3*q^13*z^2 + 3*q^14*z^2)*
       R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q^2*z^2*(1 - q + 2*q^2 + 2*q^4 + q^7*z + 2*q^8*z - 2*q^10*z - 
        4*q^12*z^2 - 2*q^13*z^2 - 2*q^14*z^2 + 2*q^15*z^2 - q^5*(1 + z) - 
        q^16*z^2*(1 + z) + q^17*z^2*(2 + z) - q^6*(1 + 2*z) + 
        q^11*z*(1 + 4*z))*R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^16*z^4*R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}])/
      (1 + q) + q^13*z^3*(1 + q^3*z + q^4*z)*
      R2[{{1}, {{6, 2, 1}, {1, 2, 2}}}] - 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/(1 + q) - 
     (q^10*z^3*(-1 + q^4 + q^9*z)*R2[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/
      (1 + q) - (q^24*(1 + 2*q)*z^5*R2[{{1}, {{6, 2, 1}, {2, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^6*z^2*(-1 - q - 2*q^2 - q^3 + 3*q^5*z + 
        2*q^6*z + q^7*z - q^8*z - q^9*z + q^13*z^2 + q^14*z^2 - 3*q^15*z^3 - 
        q^16*z^3 + 2*q^17*z^3 + 3*q^18*z^3 + q^20*z^4)*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^13*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R2[{{1}, {{6, 2, 2}, {-1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^12*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^7*z^2*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + 2*q^7*z - q^9*z^2 + 
        2*q^10*z^2 + 3*q^11*z^2 - q^12*z^2 + q^13*(-1 + z)*z^2 + 
        q^8*(z - 3*z^2))*R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^3*z*R2[{{2}, {{0, 1, 1}, {3, 0, 1}}}])/
      (1 + q) + (q^3*z*R2[{{2}, {{0, 2, 0}, {3, 0, 1}}}])/(1 + q) - 
     q*z*R2[{{2}, {{1, 1, 1}, {0, 0, 1}}}] - 
     (q^2*z*R2[{{2}, {{1, 1, 1}, {1, 0, 1}}}])/(1 + q) + 
     q*z*R2[{{2}, {{1, 2, 0}, {0, 0, 1}}}] + 
     (q^2*z*R2[{{2}, {{1, 2, 0}, {1, 0, 1}}}])/(1 + q) - 
     (q^8*z^2*R2[{{2}, {{1, 2, 1}, {3, 0, 1}}}])/(1 + q) - 
     q*z*R2[{{2}, {{2, 0, 0}, {1, 0, 1}}}] + 
     q*z*R2[{{2}, {{2, 1, 0}, {-1, 0, 1}}}] + 
     q*z*R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}] + 
     q^2*z*R2[{{2}, {{2, 1, 1}, {0, 0, 2}}}] - 
     (q^4*z^2*R2[{{2}, {{2, 1, 1}, {1, 0, 1}}}])/(1 + q) + 
     (-1 + q)*q^6*z^2*R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] + 
     q^2*z*R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}] - 
     q*z*R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{2, 2, 0}, {0, 0, 2}}}] + 
     (q^4*z^2*R2[{{2}, {{2, 2, 0}, {1, 0, 1}}}])/(1 + q) + 
     q^2*z*R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{2, 2, 1}, {0, 0, 1}}}] - (-1 + q)*q^6*z^2*
      R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] - q^2*z*(1 + q^3*z + q^4*z)*
      R2[{{2}, {{3, 0, 1}, {2, 0, 2}}}] - 
     q^3*z^2*R2[{{2}, {{3, 1, 0}, {0, 0, 1}}}] + 
     (-1 + q)*q*z*(1 + q^3*z + q^4*z)*R2[{{2}, {{3, 1, 0}, {2, 0, 2}}}] + 
     (-1 + q)*q^4*z^2*R2[{{2}, {{3, 1, 0}, {3, 0, 1}}}] + 
     q^2*z*(-1 + q*z)*R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}] + 
     (q^4*z^2*R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}])/(1 + q) - 
     q*z*(1 + q^3*z + q^4*z)*R2[{{2}, {{3, 1, 1}, {0, 0, 2}}}] - 
     q^5*z^2*R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}] + 
     (q^5*(1 + 2*q)*z^2*R2[{{2}, {{3, 1, 1}, {1, 0, 2}}}])/(1 + q) - 
     (-1 + q)*q^4*z^2*R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] + 
     (q^5*z^2*R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}])/(1 + q) - 
     q^3*z^2*R2[{{2}, {{3, 2, 0}, {-1, 0, 1}}}] - 
     ((-1 - q^5*z + q^9*z^2 + 3*q^10*z^2 + 4*q^11*z^2)*
       R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}])/(q^5*(1 + q)) + 
     (1 + 2*q)*z*(1 + q^3*z + q^4*z)*R2[{{2}, {{3, 2, 0}, {0, 0, 2}}}] - 
     (q^5*(1 + 2*q)*z^2*R2[{{2}, {{3, 2, 0}, {1, 0, 2}}}])/(1 + q) - 
     q^2*z*R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}] - 
     q^3*z*R2[{{2}, {{3, 2, 1}, {-1, 0, 2}}}] - 
     ((1 + q^5*z - 2*q^10*z^2 - 4*q^11*z^2)*
       R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}])/(q^5 + q^6) - 
     ((1 + q^6*z^2 - 3*q^10*z^2 - 4*q^11*z^2 + q^5*z*(1 + z))*
       R2[{{2}, {{3, 2, 1}, {0, 0, 2}}}])/(q^4*(1 + q)) - 
     (q^5*z^2*(-1 - q + q^4*z)*R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}])/(1 + q) - 
     q^3*z*R2[{{2}, {{3, 2, 2}, {-1, 0, 1}}}] + 
     q^4*z^2*R2[{{2}, {{4, 0, 0}, {1, 0, 1}}}] + q*z*(1 + q^3*z + q^4*z)*
      R2[{{2}, {{4, 0, 0}, {2, 0, 2}}}] - 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/
      (q^3*(1 + q)*(-1 + q^5*z)) - 
     q^4*z^2*R2[{{2}, {{4, 1, 0}, {-1, 0, 1}}}] - 
     (1 + q)*z*(1 + q^3*z + q^4*z)*R2[{{2}, {{4, 1, 0}, {0, 0, 2}}}] + 
     z*(1 + q^4*z)*R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}] + 
     ((-1 + q)*z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + 
        q^7*z - q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 
        3*q^14*z^2 + q^15*z^2 + q^16*z^2*(2 + z))*
       R2[{{2}, {{4, 1, 0}, {2, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*R2[{{2}, {{4, 1, 0}, {3, 0, 2}}}])/(1 + q) + 
     q^2*z*R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{4, 1, 1}, {-1, 0, 2}}}] + 
     (z*(1 - q + 2*q^2 + 2*q^4 - q^5*z - 3*q^6*z + 4*q^8*z + 4*q^9*z - 
        q^10*z + 5*q^11*z^2 - 3*q^12*z^2 - 5*q^13*z^2 - 7*q^14*z^2 - 
        q^15*z^2 + q^18*z^3 + q^19*z^3 + q^20*z^3 + 2*q^21*z^3 + 
        q^17*z^2*(2 + z) - q^16*z^2*(3 + z))*
       R2[{{2}, {{4, 1, 1}, {0, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(-1 - q - q^6*z - 2*q^7*z - 4*q^8*z + q^10*z^2 + 2*q^11*z^2 + 
        q^12*z^2 + 2*q^13*z^2)*R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z*(-1 - q + q^2*z + 2*q^3*z - q^4*z - 
        q^5*z + q^6*z - q^7*z^2 - q^8*z^2 + q^9*z^2 + q^10*z^2 + q^12*z^3)*
       R2[{{2}, {{4, 1, 1}, {1, 0, 2}}}])/(1 + q) + 
     (q^3*z^2*(1 + q^7*z)*R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}])/(1 + q) - 
     (q^5*z^2*(2 + 2*q + 3*q^2 + q^3 - 2*q^4*z + 2*q^5*z + 3*q^6*z + 3*q^7*z)*
       R2[{{2}, {{4, 1, 1}, {3, 0, 2}}}])/(1 + q) - 
     q^3*z*(-1 + q^2*z)*R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}] + 
     q*z*R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}] + 
     q^5*z^2*R2[{{2}, {{4, 2, 0}, {-1, 0, 2}}}] + 
     (z*(-1 - q^2 - q^3 - 3*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 2*q^8*z - 
        2*q^9*z + q^10*z - 3*q^11*z^2 + 3*q^13*z^2 + 5*q^14*z^2 + q^15*z^2 + 
        q^16*z^2*(2 + z))*R2[{{2}, {{4, 2, 0}, {0, 0, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q + q^2 + q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 3*z) + q^7*z + 
        4*q^8*z + 7*q^9*z + 3*q^10*z + q^15*z^2 + 2*q^16*z^2 + 
        q^11*z*(1 + z))*R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}])/(q^5*(1 + q)) - 
     (q^2*z^2*(-1 + q + 3*q^2 + q^3 + q^5 - q^6*z - q^7*z + q^8*z + q^9*z + 
        q^11*z^2)*R2[{{2}, {{4, 2, 0}, {1, 0, 2}}}])/(1 + q) + 
     (q^3*z^2*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{2}, {{4, 2, 0}, {3, 0, 2}}}])/(1 + q) + 
     (q^10*z^2*(1 + q^5*z)*R2[{{2}, {{4, 2, 0}, {4, 0, 1}}}])/(1 + q) + 
     (q^4*(1 + 2*q + 2*q^2)*z^2*R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}])/(1 + q) + 
     q^2*z*(1 + q^3*z + q^4*z)*R2[{{2}, {{4, 2, 1}, {-1, 0, 2}}}] - 
     q*z*R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}] - 
     ((-1 - q^5*z + q^9*z^2 + 3*q^10*z^2 + 3*q^11*z^2)*
       R2[{{2}, {{4, 2, 1}, {0, 0, 2}}}])/(q^4*(1 + q)) - 
     (q^8*(1 + 2*q)*z^3*(-1 - q^2 + q^5*z)*R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^11*(1 + 2*q)*z^3*
       R2[{{2}, {{4, 2, 1}, {1, 0, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 + q^7*z)*R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}])/(1 + q) - 
     (-1 + q)*q^11*z^3*R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}] - 
     (q^3*z*(1 + 2*q^11*z^2)*R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^10*z^2*(1 + q^5*z)*
       R2[{{2}, {{4, 2, 1}, {4, 0, 1}}}])/(1 + q) - 
     (q^6*z^2*R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}])/(1 + q) + 
     (q^2*(1 + q + q^2 + q^3 + q^4)*z^2*R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}])/
      (1 + q) - q^5*z^2*R2[{{2}, {{5, 0, 0}, {1, 0, 2}}}] + 
     (z*(-1 + q - q^2 - q^3 - 2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - 
        q^8*z - q^9*z + q^10*z - 4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + 
        q^15*z^2 + q^16*z^2*(2 + z))*R2[{{2}, {{5, 0, 0}, {2, 0, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) + q^4*z^2*(-1 + q^4*z)*
      R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}] - 
     (z*(-1 + q - q^2 - q^3 - q^4 + 2*q^6*z + 2*q^7*z + 2*q^8*z + q^10*z^2 - 
        4*q^11*z^2 - 2*q^12*z^2 - 2*q^13*z^2 - q^15*z^2 + q^17*z^3 + 
        q^18*z^3 + q^19*z^3 + 2*q^20*z^3 + q^16*z^2*(2 + z))*
       R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q + q^2 + q^3 + 2*q^4 - q^5*(-1 + z) - 2*q^6*z - q^7*z + q^8*z + 
        q^9*z - q^10*z + 4*q^11*z^2 - 2*q^13*z^2 - 3*q^14*z^2 - 2*q^15*z^2 + 
        q^20*z^3 + 2*q^21*z^3 - q^16*z^2*(4 + z))*
       R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     q^2*z^2*(-1 + q^3 + q^6*z + q^7*z)*R2[{{2}, {{5, 1, 0}, {1, 0, 2}}}] + 
     (q^2*z^2*(1 - q + q^2 + q^3 + 2*q^4 + q^5 - 2*q^6*z + q^7*z + 2*q^8*z + 
        3*q^9*z + q^11*z^2)*R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}])/(1 + q) - 
     (q^3*z^2*R2[{{2}, {{5, 1, 0}, {3, 0, 2}}}])/(1 + q) - 
     ((-1 + q)*q^7*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{2}, {{5, 1, 0}, {4, 0, 1}}}])/(1 + q) + 
     q^2*z*(-1 + q^3*z)*(1 + q^3*z + q^4*z)*
      R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}] + 
     (z*(1 + q + 2*q^2 + q^3 - 2*q^4*z + 2*q^6*z + 4*q^7*z + q^8*z - 
        q^10*z^2 + q^12*z^2)*R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/
      (q^2*(1 + q)) - (q^5*z^2*(-1 - q + q^3*z + 3*q^4*z + 3*q^5*z)*
       R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}])/(1 + q) + 
     (q^10*(1 + 2*q)*z^3*R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}])/(1 + q) - 
     (q*z*(1 + q + q^2*z + q^3*z + 3*q^4*z + q^5*z - q^6*z - q^7*z^2 - 
        2*q^8*z^2 - 4*q^9*z^2 - 3*q^10*z^2 + q^13*z^3 + q^14*z^3 + q^16*z^4 - 
        q^11*z^2*(2 + z))*R2[{{2}, {{5, 1, 1}, {1, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^2*z^2*(1 - q + q^2 + q^3 + 2*q^4 + q^5 - 
        2*q^6*z + q^7*z + 2*q^8*z + 3*q^9*z + q^11*z^2)*
       R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}])/(1 + q) - 
     (q^3*z^2*(1 + q^2 + q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 3*z) + 3*q^8*z + 
        5*q^9*z + q^10*z + q^11*z^2)*R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}])/
      (1 + q) - (q^11*z^3*R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}])/(1 + q) - 
     (q^3*z*(-1 - q^3*z - 2*q^11*z^2 + q^13*z^3)*
       R2[{{2}, {{5, 1, 1}, {3, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*q^7*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{2}, {{5, 1, 1}, {4, 0, 1}}}])/(1 + q) - 
     (q^8*z^2*(1 + q^5*z)*R2[{{2}, {{5, 1, 1}, {4, 0, 2}}}])/(1 + q) - 
     (q^6*z^2*(-1 + q^3*z)*R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}])/(1 + q) + 
     q^6*z^2*R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}] - 
     ((z + q^5*z^2 - q^10*(2 + 3*q)*z^3)*R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}])/
      (q*(1 + q)) - q^4*(1 + 2*q)*z^2*(1 + q^3*z + q^4*z)*
      R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}] - 
     (q^8*z^3*(-1 - q + q^5*z)*R2[{{2}, {{5, 2, 0}, {0, 0, 1}}}])/(1 + q) + 
     (q^8*(1 + 2*q + 2*q^2)*z^3*R2[{{2}, {{5, 2, 0}, {0, 0, 2}}}])/(1 + q) - 
     (q^9*(2 + 3*q + 2*q^2)*z^3*R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}])/(1 + q) + 
     (q^12*z^4*R2[{{2}, {{5, 2, 0}, {1, 0, 2}}}])/(1 + q) + 
     (q^11*z^3*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{2}, {{5, 2, 0}, {3, 0, 1}}}])/(1 + q) + 
     (q^6*z^2*(1 + q^5*z)*R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}])/(1 + q) - 
     (z*(-1 - q^5*z + q^6*z + q^7*z + q^10*z^2 + 3*q^11*z^2)*
       R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}])/(q*(1 + q)) - 
     (z*(1 - q + 2*q^2 + 3*q^4 - q^5*z - 2*q^6*z + q^7*z + 3*q^8*z + 
        q^10*(-2 + z)*z + 4*q^11*z^2 - 4*q^12*z^2 - 4*q^13*z^2 + q^18*z^3 + 
        3*q^19*z^3 + 4*q^20*z^3 + 2*q^21*z^3 + q^9*z*(2 + z) + 
        q^17*z^2*(2 + z) - q^15*z^2*(3 + z) - q^16*z^2*(3 + z) - 
        q^14*z^2*(8 + z))*R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(1 + q + q^2*z + 2*q^3*z + 4*q^4*z + 2*q^5*z - q^7*z^2 - 
        2*q^9*z^2 - q^10*z^2 + 3*q^11*z^2 - 2*q^12*z^3 - 2*q^13*z^3 - 
        2*q^14*z^3 - q^15*z^3 - 2*q^16*z^3 + 2*q^17*z^4)*
       R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(1 + 2*q + q^2 - 2*q^3*z + 2*q^4*z + 7*q^5*z + 6*q^6*z - 
        q^7*z + q^9*z^2)*R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}])/(1 + q) + 
     (q*z*(-1 - q^5*z + q^8*z^2 + 3*q^9*z^2 + 4*q^10*z^2 + 3*q^11*z^2)*
       R2[{{2}, {{5, 2, 1}, {1, 0, 2}}}])/(1 + q) + 
     (q^17*(1 + 2*q)*z^4*R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - ((-1 + q)*q^3*z^2*(-1 + q - q^2 - q^3 - 
        2*q^4 + q^5*(-1 + z) + 2*q^6*z + q^7*z - q^8*z - q^9*z + q^10*z - 
        4*q^11*z^2 + 2*q^13*z^2 + 3*q^14*z^2 + q^15*z^2 + q^16*z^2*(2 + z))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^11*z^3*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}])/(1 + q) - 
     (q^12*z^3*(1 + q + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 
        3*q^8*z + 3*q^9*z)*R2[{{2}, {{5, 2, 1}, {3, 0, 2}}}])/(1 + q) + 
     (q^8*z^2*(1 + q^5*z)*R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}])/(1 + q) - 
     q^2*z*R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}] + 
     (q^10*z^3*R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}])/(1 + q) - 
     z*(1 + q^3*z + q^4*z)*R2[{{2}, {{6, 0, 0}, {-1, 0, 1}}}] + 
     (q^10*(1 + 2*q)*z^3*R2[{{2}, {{6, 0, 0}, {1, 0, 1}}}])/(1 + q) + 
     z*(1 + q^3*z + q^4*z)*R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}] + 
     q*z*(1 + q^3*z + q^4*z)*R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}] + 
     (z*(-1 + q^5*z)*(1 + q + 2*q^2 + q^3 - 2*q^4*z + 2*q^6*z + 3*q^7*z)*
       R2[{{2}, {{6, 0, 1}, {0, 0, 1}}}])/(q^2*(1 + q)) - 
     ((z + q^5*z^2 - q^9*(1 + 3*q + 3*q^2)*z^3)*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}])/(1 + q) + 
     (q*z^2*(-1 - 2*q^2 - 2*q^3 - 5*q^4 - 3*q^5 + 5*q^6*z - 5*q^8*z - 
        6*q^9*z + q^10*z - q^11*z^2 + q^12*z^2)*
       R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}])/(1 + q) - 
     q^10*z^3*R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}] + 
     (q*z^2*(1 - q + q^2 + q^3 + 2*q^4 + q^5 - 3*q^6*z + 2*q^8*z + 3*q^9*z + 
        q^11*z^2)*R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}])/(1 + q) + 
     (q^4*z^2*(-1 + q^3 - q^5*z + q^8*z + q^13*z^2 + 2*q^14*z^2)*
       R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}])/(1 + q) + 
     (z*(1 + 2*q^5*z + q^6*z - q^8*z^2 - 2*q^9*z^2 - 4*q^10*z^2 - 
        3*q^11*z^2 + q^12*z^3)*R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}])/(1 + q) - 
     (z*(-1 + q - 2*q^2 + q^4*(-2 + z) - q^7*z - 2*q^8*z + 7*q^12*z^2 + 
        8*q^13*z^2 + 6*q^14*z^2 - 3*q^16*z^3 - 7*q^18*z^3 - q^19*z^3 + 
        q^22*z^4 + q^23*z^4 + q^24*z^4 + 2*q^25*z^4 - q^20*z^3*(1 + z) + 
        q^21*z^3*(3 + z) - q^9*z*(5 + z) + 2*q^15*z^2*(-1 + 2*z) + 
        q^6*(-1 + 4*z) - q^17*z^2*(2 + 5*z) + q^11*(z - 3*z^2) + 
        q^10*(z - 2*z^2))*R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) - 
     (q*z*(1 + q + z + 2*q^2*z + 3*q^3*z + 6*q^4*z - q^5*(-3 + z)*z - 
        3*q^6*z^2 - 4*q^7*z^2 - 2*q^8*z^2 - 4*q^9*z^2 - 3*q^10*z^2 - 
        2*q^13*z^3 - 4*q^14*z^3 - 4*q^15*z^3 + 2*q^17*z^4 + q^18*z^4 + 
        q^19*z^4 + 2*q^20*z^4 - 2*q^16*z^3*(1 + z) + q^11*z^2*(3 + 5*z))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(-1 - q^2 - q^3 - 2*q^4 - 2*q^5 - 4*q^8*z - 5*q^9*z - 
        2*q^11*z^2 - q^12*z^2 + q^13*z^2 + q^14*z^2 + q^16*z^3 + 
        q^6*(-1 + 2*z))*R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}])/(1 + q) + 
     (q^5*z^2*(1 + 2*q + q^2 - q^3*z + 2*q^5*z + q^6*z - q^7*z + q^8*z^2 - 
        q^9*z^2 - 4*q^10*z^2 - 5*q^11*z^2 + q^14*z^3)*
       R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(1 - q^4*z + 2*q^11*z^2 + q^14*z^3)*
       R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 - q^3 - q^10*z^2 + q^13*z^2 + q^18*z^3 + 2*q^19*z^3)*
       R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 + q - q^5*z + q^9*z^2 - q^11*z^2 + q^14*z^2 + q^19*z^3 + 
        2*q^20*z^3 - q^4*(1 + z))*R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - q^2*z*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}] - 
     (q^9*z^3*(-2 - 3*q - 2*q^2 + q^3*z)*R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}])/
      (1 + q) - (z^2*(-1 - q^2 - q^3 - 3*q^4 + q^5*(-1 + z) + 2*q^6*z + 
        q^7*z - q^8*z - q^9*z + q^10*z - 3*q^11*z^2 + 2*q^13*z^2 + 
        4*q^14*z^2 + q^15*z^2 + q^16*z^2*(2 + z))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (z^2*(1 - q + q^2 + q^3 + 2*q^4 + 2*q^5 - 3*q^6*z + q^7*z + 4*q^8*z + 
        7*q^9*z + 3*q^10*z + q^11*z^2 - q^12*z^2 + q^14*z^2 + 2*q^15*z^2 + 
        2*q^16*z^2)*R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/(1 + q) + 
     (q^7*z^3*(-1 - q - q^3 + q^5 - q^6*z - q^7*z + q^8*z + q^9*z + q^11*z^2)*
       R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}])/(1 + q) + 
     (q^9*z^3*(-1 - q^2 - 2*q^3 - 3*q^4 - q^5 + 2*q^6*z - 2*q^7*z - 3*q^8*z - 
        3*q^9*z + q^10*z^2)*R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}])/(1 + q) + 
     (q^5*z^2*(1 + q^5*z)*R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}])/(1 + q) + 
     (q^4*z^2*(-1 - q - q^2 + 2*q^4*z - 2*q^5*z - 5*q^6*z - 4*q^7*z + q^8*z)*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}])/(1 + q) - 
     (q*z*(1 + q^5*z + q^9*z^2 + 2*q^10*z^2 + 2*q^11*z^2)*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}])/(1 + q) - 
     (q^6*z^2*(1 + q^4*z + q^5*z - q^9*z^2 + q^10*z^2 + 2*q^11*z^2 + 
        q^14*z^3)*R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z^2*(-1 + q - 2*q^2 - 2*q^4 - q^7*z - 3*q^8*z - q^9*z + 3*q^10*z + 
        4*q^12*z^2 + 4*q^13*z^2 + 2*q^14*z^2 - 3*q^15*z^2 - q^18*z^3 + 
        q^19*z^3 + q^5*(1 + z) + q^16*z^2*(1 + z) - q^17*z^2*(2 + z) + 
        q^6*(1 + 2*z) - q^11*z*(1 + 4*z))*R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}])/
      (-1 + q^5*z) - (q^7*z^2*(1 + 2*q^2*z + 2*q^3*z + 5*q^4*z + 4*q^5*z - 
        q^6*(-3 + z)*z - 3*q^8*z^2 - 2*q^9*z^2 + 3*q^11*z^2 + 
        q^12*(-1 + z)*z^2 + q^13*z^3 - 3*q^14*z^3 - 4*q^15*z^3 - 5*q^16*z^3 + 
        q^17*z^4 + q*(1 + z) + q^7*(z - 4*z^2))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^3*(-1 - q - q^3 - 3*q^4 + 6*q^6*z + q^7*z - 2*q^8*z - 
        q^10*(-1 + z)*z - 4*q^11*z^2 + q^12*z^2 + 3*q^13*z^2 + 3*q^14*z^2 + 
        q^5*(-1 + 2*z))*R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^11*z^3*(-1 + q^5*z + q^6*z)*
       R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}])/(1 + q) + 
     (q^5*z^2*(1 - q^10*z^2 + q^18*z^3 + 2*q^19*z^3)*
       R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^3*(-1 + q^4 + q^9*z)*R2[{{2}, {{6, 2, 1}, {3, 0, 2}}}])/
      (1 + q) + q^11*z^3*R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}] + 
     q^7*z^2*R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}] + R3[{{1, 0, 0}, {0, 0, 0}}] - 
     q*z*R3[{{1, 1, 1}, {1, 1, 0}}] - q*z*R3[{{2, 0, 1}, {0, 1, 0}}] + 
     q*z*R3[{{2, 1, 0}, {-1, 0, 0}}] + q*z*R3[{{2, 1, 0}, {-1, 1, 0}}] - 
     (q^2*z*(1 + q + q^2*z)*R3[{{2, 1, 1}, {1, 1, 0}}])/(1 + q) + 
     q*z*R3[{{2, 2, 0}, {-1, 1, 0}}] + q^2*z*R3[{{2, 2, 1}, {-1, 1, 0}}] - 
     q*z*R3[{{3, 0, 0}, {-1, 1, 0}}] + q*z*R3[{{3, 0, 0}, {0, 0, 0}}] + 
     q*z*R3[{{3, 0, 0}, {0, 1, 0}}] + q*z*R3[{{3, 0, 1}, {0, 1, 0}}] + 
     q^2*z*R3[{{3, 1, 1}, {1, 1, 0}}] + (q^4*z^2*R3[{{3, 2, 0}, {-1, 1, 0}}])/
      (1 + q) - (q^2*z*(1 + q + q^4*z)*R3[{{3, 2, 1}, {-1, 1, 0}}])/(1 + q) - 
     q*z*(1 + q^2*z)*R3[{{4, 0, 0}, {0, 0, 0}}] - 
     q*z*(1 + q^2*z)*R3[{{4, 0, 0}, {0, 1, 0}}] - 
     q^2*z*R3[{{4, 0, 1}, {0, 0, 0}}] + (q^4*z^2*R3[{{4, 0, 1}, {0, 1, 0}}])/
      (1 + q) + (q^4*z^2*(1 + 2*q + 2*q^2 + q^3 - 3*q^4*z - q^5*z + 2*q^6*z + 
        3*q^7*z + q^9*z^2)*R3[{{4, 1, 0}, {1, 1, 0}}])/(1 + q) + 
     (q^3*z^2*(-1 + q^3 + q^4 + 2*q^5 + q^6 - 2*q^7*z + 2*q^9*z + 3*q^10*z + 
        q^12*z^2)*R3[{{4, 1, 1}, {3, 1, 0}}])/(1 + q) + 
     (q^9*z^2*(1 + q^5*z)*R3[{{4, 1, 1}, {4, 0, 0}}])/(1 + q) - 
     q^4*z^2*R3[{{4, 2, 0}, {-1, 0, 0}}] - 
     q^4*z^2*R3[{{4, 2, 0}, {-1, 1, 0}}] - 
     (q^4*z^2*(-1 - q - q^2 + 2*q^5*z + q^6*z)*R3[{{4, 2, 1}, {-1, 1, 0}}])/
      (1 + q) + q^4*z^2*R3[{{5, 0, 0}, {-1, 1, 0}}] - 
     (q^4*z^2*R3[{{5, 0, 0}, {0, 0, 0}}])/(1 + q) - 
     (q^4*z^2*R3[{{5, 0, 0}, {0, 1, 0}}])/(1 + q) + 
     (q^2*z*(1 + q + q^4*z)*R3[{{5, 0, 1}, {0, 0, 0}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R3[{{5, 0, 1}, {4, 0, 0}}])/(1 + q) - 
     q^5*z^2*(1 + q^2*z)*R3[{{5, 1, 0}, {-1, 0, 0}}] - 
     (q^5*z^2*(1 + q^2*z)*R3[{{5, 1, 0}, {-1, 1, 0}}])/(1 + q) - 
     (q^4*z^2*(-1 - q + q^2 + q^4*z)*R3[{{5, 1, 0}, {0, 0, 0}}])/(1 + q) + 
     q^4*z^2*(-1 + q^4*z)*R3[{{5, 1, 0}, {0, 1, 0}}] + 
     (q^4*z^2*(1 + q + 2*q^2 + q^3 - 2*q^4*z + 2*q^6*z + 3*q^7*z + q^9*z^2)*
       R3[{{5, 1, 0}, {2, 0, 0}}])/(1 + q) - 
     q^6*z^2*R3[{{5, 1, 1}, {-1, 0, 0}}] + 
     q^7*z^3*R3[{{5, 1, 1}, {-1, 1, 0}}] + 
     (q^5*z^2*(-1 - q - q^4*z + q^5*z + 3*q^6*z + q^9*z^2 + q^10*z^2)*
       R3[{{5, 1, 1}, {0, 1, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^8*z^3*R3[{{5, 2, 0}, {-1, 0, 0}}])/(1 + q) - 
     q^7*z^3*R3[{{5, 2, 0}, {-1, 1, 0}}] + 
     q^8*z^3*R3[{{5, 2, 0}, {0, 1, 0}}] + 
     (q^10*z^3*R3[{{5, 2, 1}, {-1, 0, 0}}])/(1 + q) - 
     q^8*z^3*R3[{{5, 2, 1}, {-1, 1, 0}}] + q^5*z^2*(-1 + q^3*z)*
      R3[{{5, 2, 1}, {0, 0, 0}}] + 
     (q^7*z^2*(1 + q - q*z - q^2*z - q^3*z + 2*q^6*z^2 + q^7*z^2)*
       R3[{{5, 2, 1}, {0, 1, 0}}])/(1 + q) - 
     (q^5*z^2*(1 + 2*q + q^2 - 2*q^3*z - q^4*z + 2*q^5*z + 3*q^6*z + q^8*z^2)*
       R3[{{6, 0, 0}, {-1, 1, 0}}])/(1 + q) + 
     (q^5*z^2*(1 + 2*q + q^2 - 2*q^3*z - q^4*z + 2*q^5*z + 3*q^6*z + q^8*z^2)*
       R3[{{6, 0, 0}, {0, 0, 0}}])/(1 + q) + 
     (q^4*z^2*(1 + q + 2*q^2 + q^3 - 2*q^4*z + 2*q^6*z + 3*q^7*z + q^9*z^2)*
       R3[{{6, 0, 0}, {1, 1, 0}}])/(1 + q) - 
     (q^4*z^2*(1 + q + 2*q^2 + q^3 - 2*q^4*z + 2*q^6*z + 3*q^7*z + q^9*z^2)*
       R3[{{6, 0, 0}, {2, 0, 0}}])/(1 + q) - 
     (q^4*z^2*(1 + q + 2*q^2 + q^3 - 3*q^5*z - q^6*z + 2*q^10*z^2 + q^11*z^2)*
       R3[{{6, 0, 1}, {-1, 1, 0}}])/(1 + q) + q^5*(1 + q)*z^2*
      R3[{{6, 0, 1}, {0, 0, 0}}] - 
     (q^12*z^3*(-1 + 2*q*z + q^2*z - q^3*z - q^4*z + q^5*z - 3*q^6*z^2 - 
        q^7*z^2 + 2*q^8*z^2 + 3*q^9*z^2 + q^11*z^3)*
       R3[{{6, 0, 1}, {0, 1, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R3[{{6, 0, 1}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^5*z^2*(1 + q^2 - q*(-2 + z) - 2*q^3*z + q^5*z + q^6*z + q^8*z^2 + 
        q^9*z^2)*R3[{{6, 0, 1}, {1, 1, 0}}])/(1 + q) + 
     (q*z^2*(-1 + q^3 + q^4 + 2*q^5 + q^6 - 2*q^7*z + 2*q^9*z + 3*q^10*z + 
        q^12*z^2)*R3[{{6, 0, 1}, {2, 0, 0}}])/(1 + q) + 
     (q^10*z^3*R3[{{6, 1, 0}, {-1, 0, 0}}])/(1 + q) + 
     (q^4*z^2*(-1 - q - q^2 + 2*q^4*z - 2*q^5*z - 2*q^6*z - 3*q^7*z - 
        q^9*z^2 + 2*q^10*z^2 + q^11*z^2)*R3[{{6, 1, 0}, {-1, 1, 0}}])/
      (1 + q) + (q^4*z^2*(1 + q + q^2 - 2*q^4*z + 2*q^6*z + 3*q^7*z + 
        q^9*z^2)*R3[{{6, 1, 0}, {0, 0, 0}}])/(1 + q) - 
     (q^10*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R3[{{6, 1, 0}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^3*(1 - q^3 - q^5*z - q^9*z - 2*q^10*z + q^13*z^2)*
       R3[{{6, 1, 0}, {1, 1, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^11*z^3*(1 + q + 2*q^2 + q^3 - 2*q^4*z + 2*q^6*z + 3*q^7*z + q^9*z^2)*
       R3[{{6, 1, 0}, {2, 1, 0}}])/(1 + q) + 
     (q^7*z^2*(1 + q + q^4*z)*R3[{{6, 1, 1}, {-1, 0, 0}}])/(1 + q) + 
     (q*z^2*(-1 + q^3 + q^5*z + q^8*z + 2*q^9*z + 2*q^10*z - q^11*z^2 - 
        2*q^13*z^2 - q^14*z^2 + q^16*z^3)*R3[{{6, 1, 1}, {-1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z^2*(1 - q^3 - q^4 + q^7*z - q^10*z - 
        q^12*z^2 + q^13*z^2 - q^5*(1 + z))*R3[{{6, 1, 1}, {0, 0, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^2*(-1 - q - q^2*z - q^3*z - q^4*z + 
        2*q^7*z^2 + q^8*z^2)*R3[{{6, 1, 1}, {0, 1, 0}}])/(1 + q) - 
     (q^12*z^3*(-1 - 2*q - q^2 + 2*q^3*z + 2*q^4*z + 2*q^5*z + q^6*z + 
        q^7*z - 3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R3[{{6, 1, 1}, {1, 1, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^3*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R3[{{6, 1, 1}, {2, 1, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^14*z^3*(1 + q^5*z)*R3[{{6, 1, 1}, {3, 0, 0}}])/(1 + q) + 
     q^9*z^3*R3[{{6, 2, 0}, {-1, 0, 0}}] - 
     (q^12*z^4*R3[{{6, 2, 0}, {-1, 1, 0}}])/(1 + q) + 
     (q^10*z^3*(-1 + 2*q^4*z + 3*q^5*z + q^6*z)*R3[{{6, 2, 1}, {-1, 0, 0}}])/
      (1 + q) + (q^10*z^3*(-1 - q - q^2 - 2*q^3 + 3*q^5*z + 2*q^6*z + q^8*z - 
        3*q^10*z^2 - q^11*z^2 + 2*q^12*z^2 + 3*q^13*z^2 + q^15*z^3 - 
        q^4*(1 + z) + q^9*z*(1 + z))*R3[{{6, 2, 1}, {-1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^13*z^3*(-2 - q + 2*q^2*z + 2*q^3*z + 
        q^4*z + q^5*z + q^6*z - 3*q^7*z^2 - q^8*z^2 + 2*q^9*z^2 + 
        3*q^10*z^2 + q^12*z^3)*R3[{{6, 2, 1}, {0, 0, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^3*(1 - q^3 - q^5*z - q^9*z - 2*q^10*z + 
        q^13*z^2)*R3[{{6, 2, 1}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     q^13*z^3*R3[{{6, 2, 1}, {1, 1, 0}}] - 
     (q^19*z^4*(-1 - 2*q - q^2 + 2*q^3*z + q^4*z + q^6*z + q^7*z - 
        3*q^8*z^2 - q^9*z^2 + 2*q^10*z^2 + 3*q^11*z^2 + q^13*z^3)*
       R3[{{6, 2, 1}, {2, 1, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     R4[{{1, 0, 0}, {0, 0, 0}}] - (q^7*z^2*R4[{{1, 2, 0}, {3, 0, 0}}])/
      (1 + q) - q*z*R4[{{2, 1, 0}, {-1, 0, 0}}] + 
     q*z*R4[{{2, 1, 0}, {-1, 1, 1}}] - 
     ((-1 - q^5*z + 3*q^10*z^2 + 4*q^11*z^2)*R4[{{2, 1, 0}, {2, 2, 1}}])/
      (q^3*(1 + q)) + (q^7*z^2*R4[{{2, 1, 0}, {3, 0, 0}}])/(1 + q) + 
     q*z*R4[{{2, 2, 0}, {-1, 1, 1}}] - q*z*R4[{{3, 0, 0}, {-1, 1, 1}}] - 
     q*z*R4[{{3, 1, 0}, {-1, 1, 1}}] - 
     (q^9*z^2*(1 + q^5*z)*R4[{{3, 1, 0}, {4, 2, 0}}])/(1 + q) + 
     q^5*z^2*R4[{{3, 2, 0}, {0, 0, 1}}] - 
     (q^8*z^3*R4[{{3, 2, 0}, {1, 0, 0}}])/(1 + q) + 
     q^3*z^2*R4[{{4, 0, 0}, {0, 0, 0}}] - q^3*(1 + q)*z^2*
      R4[{{4, 0, 0}, {0, 1, 1}}] + q^2*z^2*R4[{{4, 0, 0}, {2, 1, 1}}] + 
     (-1 + q)*q^2*z^2*R4[{{4, 0, 0}, {3, 0, 1}}] - 
     q^4*z^2*R4[{{4, 1, 0}, {-1, 1, 1}}] + 
     (q^7*z^3*(-1 - 3*q - 2*q^2 - 4*q^3 + q^5*z + 3*q^6*z + q^7*z + 2*q^8*z)*
       R4[{{4, 1, 0}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (z + q^5*z^2 - q^9*(1 + 3*q + 3*q^2)*z^3)*R4[{{4, 1, 0}, {1, 2, 1}}] + 
     (q^2*z^2*(1 + q^7*z)*R4[{{4, 1, 0}, {2, 0, 0}}])/(1 + q) - 
     (q^7*z^2*(2 + q - q^2*z - q^4*z + q^7*z^2)*R4[{{4, 1, 0}, {2, 2, 0}}])/
      (1 + q) + (q^9*z^2*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 0, 0}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 2, 0}}])/(1 + q) + 
     (q^6*z^2*(1 - q + 2*q^2 + q^4 + q^7*z + 2*q^8*z - 2*q^10*z - 
        4*q^12*z^2 - 2*q^13*z^2 - q^14*z^2 + 3*q^15*z^2 - q^16*z^2*(1 + z) - 
        q^5*(2 + z) + q^17*z^2*(2 + z) - q^6*(1 + 2*z) + q^11*z*(1 + 4*z))*
       R4[{{4, 1, 0}, {4, 2, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*(2 + 3*q + 2*q^2)*z^2*R4[{{4, 2, 0}, {-1, 1, 1}}])/(1 + q) + 
     (q^10*(1 + 2*q)*z^3*R4[{{4, 2, 0}, {1, 0, 1}}])/(1 + q) - 
     q^7*z^3*R4[{{4, 2, 0}, {1, 1, 1}}] - 
     (q^10*(2 + 3*q + 2*q^2)*z^3*R4[{{4, 2, 0}, {2, 1, 1}}])/(1 + q) + 
     q^4*z^2*R4[{{5, 0, 0}, {-1, 1, 1}}] - 
     q^4*z^2*R4[{{5, 0, 0}, {0, 0, 0}}] - 
     ((1 + q^5*z - 2*q^10*z^2 - 3*q^11*z^2)*R4[{{5, 0, 0}, {0, 0, 1}}])/
      (q^5 + q^6) - ((-1 - q^5*z + 3*q^10*z^2 + 4*q^11*z^2)*
       R4[{{5, 0, 0}, {0, 1, 0}}])/(q^5*(1 + q)) - 
     (z*(1 + q + q^2*z + 2*q^3*z + 4*q^4*z + 2*q^5*z)*
       R4[{{5, 0, 0}, {0, 1, 1}}])/(1 + q) - 
     (q^7*(1 + 2*q)*z^3*(-1 - 2*q^2 + q^5*z + q^7*z)*
       R4[{{5, 0, 0}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(1 + q^5*z)*R4[{{5, 0, 0}, {4, 0, 0}}])/(1 + q) + 
     q^7*z^3*R4[{{5, 1, 0}, {-1, 0, 0}}] - 
     (q^4*z^2*(4 + 5*q + 3*q^2 - q^3*z - q^4*z - 4*q^5*z - 4*q^6*z - q^7*z + 
        q^8*z^2 + q^9*z^2)*R4[{{5, 1, 0}, {-1, 1, 1}}])/
      ((1 + q)*(-1 + q^5*z)) - q^4*z^2*R4[{{5, 1, 0}, {0, 0, 0}}] - 
     (q^4*z^2*(-2 - 2*q - q^2 - q^4*z + q^5*z + q^6*z - q^7*z + q^9*z^2 + 
        q^10*z^2)*R4[{{5, 1, 0}, {0, 0, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(1 + 2*q + q^2 - q^3*z + q^8*z^2)*R4[{{5, 1, 0}, {0, 2, 0}}])/
      (1 + q) - q^6*z^2*(1 + q^3*z + q^4*z)*R4[{{5, 1, 0}, {0, 2, 1}}] + 
     (q^10*z^3*(1 + q - q^5*z + 2*q^7*z)*R4[{{5, 1, 0}, {1, 2, 1}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^5*z^2*(1 + 2*q + q^2 - 2*q^3*z - q^4*z + 
        2*q^5*z + 3*q^6*z + q^8*z^2)*R4[{{5, 1, 0}, {2, 0, 0}}])/(1 + q) + 
     (q^6*z^2*(1 + q^5*z)*R4[{{5, 1, 0}, {2, 2, 0}}])/(1 + q) + 
     (q^2*z^2*(-1 + q - 2*q^2 - 2*q^4 - q^7*z - 2*q^8*z + 2*q^10*z + 
        4*q^12*z^2 + 3*q^13*z^2 + q^14*z^2 - 3*q^15*z^2 - q^18*z^3 + 
        q^19*z^3 + q^16*z^2*(1 + z) + q^5*(2 + z) - q^17*z^2*(2 + z) + 
        q^6*(1 + 2*z) - q^11*z*(1 + 4*z))*R4[{{5, 1, 0}, {2, 2, 1}}])/
      (-1 + q^5*z) + q^14*z^3*(1 + q^3*z + q^4*z)*
      R4[{{5, 1, 0}, {3, 2, 1}}] - (q^26*(1 + 2*q)*z^5*
       R4[{{5, 1, 0}, {4, 2, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^9*z^3*(-1 - q + q^3*z)*R4[{{5, 2, 0}, {0, 0, 0}}])/(1 + q) + 
     (q^7*z^3*(-1 - 2*q - q^2 + q^6*z)*R4[{{5, 2, 0}, {0, 0, 1}}])/(1 + q) + 
     q^8*(2 + 3*q + 2*q^2)*z^3*R4[{{5, 2, 0}, {0, 1, 1}}] - 
     (q^3*z*(-1 - q^5*z + q^9*z^2 + 3*q^10*z^2 + 3*q^11*z^2)*
       R4[{{5, 2, 0}, {1, 1, 1}}])/(1 + q) - 
     (q^11*z^3*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R4[{{5, 2, 0}, {3, 0, 1}}])/(1 + q) + 
     z*(1 + q^3*z + q^4*z)*R4[{{6, 0, 0}, {-1, 0, 1}}] + 
     (q^4*z^2*(2 + 2*q + q^2 - 2*q^5*z - q^6*z + q^7*z)*
       R4[{{6, 0, 0}, {-1, 1, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     z*(1 + q^3*z + q^4*z)*R4[{{6, 0, 0}, {0, 0, 0}}] - 
     (q^4*z^2*(2 + 2*q + q^2 - 2*q^5*z - q^6*z + q^7*z)*
       R4[{{6, 0, 0}, {0, 0, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     q^6*z^2*(1 + q^3*z + q^4*z)*R4[{{6, 0, 0}, {0, 2, 1}}] - 
     (q^10*(1 + 2*q)*z^3*R4[{{6, 0, 0}, {1, 0, 1}}])/(1 + q) - 
     (q^4*z^2*(1 + q + 2*q^2 + q^3 - 2*q^4*z + q^6*z + q^7*z + q^9*z^2)*
       R4[{{6, 0, 0}, {1, 1, 0}}])/(1 + q) + 
     (q*z^2*(-1 + q - q^2 - q^4 + q^5 - 3*q^7*z - 2*q^8*z - q^9*z + 
        3*q^10*z - q^11*z^2 + q^12*z^2 + q^6*(1 + 2*z))*
       R4[{{6, 0, 0}, {1, 1, 1}}])/(1 + q) + 
     (q^4*z^2*(1 + q + 2*q^2 + q^3 - 2*q^4*z + 2*q^6*z + 3*q^7*z + q^9*z^2)*
       R4[{{6, 0, 0}, {2, 0, 0}}])/(1 + q) - 
     (q*z^2*(-1 + q - q^2 - q^4 + q^5 - 3*q^7*z - 2*q^8*z - q^9*z + 
        3*q^10*z - q^11*z^2 + q^12*z^2 + q^6*(1 + 2*z))*
       R4[{{6, 0, 0}, {2, 0, 1}}])/(1 + q) - 
     (q^4*z^2*(1 - q^3 + q^5*z - q^8*z + q^14*z^2 + 2*q^15*z^2)*
       R4[{{6, 0, 0}, {3, 1, 1}}])/(1 + q) - 
     ((-1 + q)*q^4*(1 + q + q^2)*z^2*(1 + q^5*z)*R4[{{6, 0, 0}, {4, 0, 1}}])/
      (1 + q) - q^9*z^3*R4[{{6, 1, 0}, {-1, 0, 0}}] - 
     (q^2*z^2*(1 + q^2 + q^3 + q^4 - 2*q^6*z + q^7*z + q^8*z + 2*q^9*z + 
        q^11*z^2)*R4[{{6, 1, 0}, {-1, 1, 1}}])/(1 + q) + 
     q^10*z^3*R4[{{6, 1, 0}, {-1, 2, 1}}] - 
     (q^9*z^3*(1 - q^2 - q^3*z - 2*q^4*z - 3*q^5*z - 4*q^6*z + q^7*z + 
        q^8*z^2 + 2*q^9*z^2 + q^10*z^2 + 2*q^11*z^2)*
       R4[{{6, 1, 0}, {0, 0, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(1 + q + q^2 + 2*q^3 + 3*q^4 + 2*q^5 - 3*q^6*z - 3*q^7*z + 
        q^8*z + 3*q^9*z + 2*q^10*z + q^11*z^2)*R4[{{6, 1, 0}, {0, 0, 1}}])/
      (1 + q) - (q*z^2*(-1 + q - 2*q^2 - 2*q^4 - q^7*z - 2*q^8*z + 2*q^10*z + 
        4*q^12*z^2 + 2*q^13*z^2 + q^14*z^2 - 6*q^15*z^2 + q^16*(-2 + z)*z^2 + 
        q^19*z^3 + 3*q^20*z^3 + 3*q^21*z^3 + q^5*(2 + z) - q^17*z^2*(2 + z) + 
        q^6*(1 + 2*z) - q^11*z*(1 + 4*z))*R4[{{6, 1, 0}, {0, 2, 1}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z^2*(-1 - q^2 - q^3 - 2*q^4 - q^5 + 
        2*q^6*z - 2*q^8*z - 3*q^9*z - q^11*z^2 + q^12*z^2)*
       R4[{{6, 1, 0}, {1, 0, 0}}])/(1 + q) - 
     (q^9*(2 + 3*q + 2*q^2)*z^3*R4[{{6, 1, 0}, {1, 0, 1}}])/(1 + q) + 
     (q^4*z^2*(1 - q^10*z^2 + q^11*z^2 + 2*q^12*z^2)*
       R4[{{6, 1, 0}, {1, 1, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(1 + q^5*z)*R4[{{6, 1, 0}, {2, 0, 0}}])/(1 + q) - 
     (q*z^2*(1 - q + 2*q^2 + q^3 + 2*q^4 + q^7*z + 2*q^8*z - 2*q^10*z - 
        4*q^12*z^2 - 3*q^13*z^2 - 2*q^14*z^2 + 2*q^15*z^2 + q^17*z^3 + 
        q^21*z^3 + 2*q^22*z^3 - q^5*(1 + z) - 2*q^6*(1 + z) - 
        q^16*z^2*(1 + z) + q^11*z*(1 + 4*z))*R4[{{6, 1, 0}, {2, 0, 1}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^7*z^2*(-1 + q^4*z + 2*q^6*z + q^7*z - 
        2*q^8*z^2 + q^10*z^2 + q^11*z^2 + q^13*z^3)*
       R4[{{6, 1, 0}, {2, 1, 0}}])/(1 + q) - 
     (q^4*z^2*(1 + q^5*z)*(1 + q^10*z)*R4[{{6, 1, 0}, {3, 0, 0}}])/(1 + q) + 
     (q^9*z^3*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R4[{{6, 1, 0}, {3, 0, 1}}])/(1 + q) - 
     (q^23*(1 + 2*q)*z^5*R4[{{6, 1, 0}, {3, 1, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     q^9*z^3*R4[{{6, 2, 0}, {-1, 0, 0}}] + 
     (q^3*z*(-1 - q^5*z + q^9*z^2 + 3*q^10*z^2 + 3*q^11*z^2)*
       R4[{{6, 2, 0}, {-1, 1, 1}}])/(1 + q) + 
     (q^9*(2 + 3*q + 2*q^2)*z^3*R4[{{6, 2, 0}, {0, 0, 0}}])/(1 + q) - 
     (q^3*z*(-1 - q^3*z - q^5*z - q^8*z^2 + q^9*z^2 + 3*q^10*z^2 + 
        2*q^12*z^3 + 2*q^13*z^3 + q^11*z^2*(3 + z))*
       R4[{{6, 2, 0}, {0, 0, 1}}])/(1 + q) - 
     (q^6*z^2*(1 + q^5*z)*R4[{{6, 2, 0}, {0, 1, 0}}])/(1 + q) - 
     (q^9*z^3*(-1 - q^2 - 2*q^3 - 3*q^4 - q^5 + 2*q^6*z - 2*q^7*z - 3*q^8*z - 
        3*q^9*z + q^10*z^2)*R4[{{6, 2, 0}, {1, 0, 1}}])/(1 + q) - 
     (q^9*z^3*(1 + q^2 + 2*q^3 + 3*q^4 + q^5 - 2*q^6*z + 2*q^7*z + 3*q^8*z + 
        3*q^9*z)*R4[{{6, 2, 0}, {2, 0, 0}}])/(1 + q) - 
     (q^15*z^3*(1 + q^5*z)*R4[{{6, 2, 0}, {3, 0, 1}}])/(1 + q) + 
     (q^15*z^3*(1 + q^5*z)*R4[{{6, 2, 0}, {3, 1, 0}}])/(1 + q)


==> anc/M11RecH422_Explicit.txt <==
- R1[{{1}, {{-1, 1, 1}, {0, 0, 1}}}]/(1 - q) - 
     R1[{{1}, {{-1, 1, 1}, {0, 1, 0}}}]/(-1 + q) + 
     (q^3*R1[{{1}, {{-1, 1, 1}, {1, 2, 1}}}])/(-1 + q) - 
     R1[{{1}, {{-1, 2, 0}, {0, 0, 1}}}]/(-1 + q) - 
     R1[{{1}, {{-1, 2, 0}, {0, 1, 0}}}]/(1 - q) + 
     (q^2*R1[{{1}, {{-1, 2, 1}, {1, 1, 1}}}])/(-1 + q) - 
     (q^3*R1[{{1}, {{-1, 2, 2}, {1, 2, 1}}}])/(-1 + q) + 
     q^4*z*R1[{{1}, {{0, 0, 0}, {3, 2, 1}}}] + 
     R1[{{1}, {{0, 1, 0}, {0, 0, 1}}}] - R1[{{1}, {{0, 1, 0}, {0, 1, 0}}}]/
      (1 - q) - R1[{{1}, {{0, 1, 0}, {0, 1, 1}}}]/(-1 + q) - 
     (q^2*R1[{{1}, {{0, 1, 1}, {0, 1, 1}}}])/(-1 + q) + 
     (q*R1[{{1}, {{0, 1, 1}, {0, 2, 1}}}])/(-1 + q) - 
     ((1 - q + z)*R1[{{1}, {{0, 1, 1}, {0, 2, 2}}}])/(q*z - q^2*z) - 
     ((1 - q + z)*R1[{{1}, {{0, 2, 0}, {0, 2, 2}}}])/((-1 + q)*q*z) - 
     (q^2*R1[{{1}, {{0, 2, 1}, {-1, 0, 1}}}])/(-1 + q) + 
     (q^2*R1[{{1}, {{0, 2, 1}, {0, 0, 1}}}])/(-1 + q) - 
     (q^2*z*R1[{{1}, {{0, 2, 1}, {1, 1, 1}}}])/(-1 + q) + 
     (q^3*R1[{{1}, {{0, 2, 2}, {-1, 1, 1}}}])/(-1 + q) - 
     (q^3*R1[{{1}, {{0, 2, 2}, {0, 1, 1}}}])/(-1 + q) + 
     (q^6*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R1[{{1}, {{1, 0, 1}, {4, 2, 2}}}])/(-1 + q) - 
     R1[{{1}, {{1, 1, 0}, {0, 1, 1}}}] - 
     ((-1 + q + q^2)*R1[{{1}, {{1, 1, 1}, {0, 0, 0}}}])/(-1 + q) + 
     (q*(q - z + q*z)*R1[{{1}, {{1, 1, 1}, {0, 0, 1}}}])/(-1 + q) - 
     q*z*R1[{{1}, {{1, 1, 1}, {0, 1, 0}}}] + 
     (q^2*(-1 + q - z)*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q^3*z*R1[{{1}, {{1, 1, 1}, {0, 2, 1}}}])/(-1 + q) - 
     R1[{{1}, {{1, 1, 1}, {0, 2, 2}}}]/(1 - q) + 
     (-1 + q)*q^2*z*R1[{{1}, {{1, 1, 1}, {1, 2, 1}}}] - 
     ((-1 + q - z)*R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}])/(-1 + q) - 
     (q*(1 - q + z)*R1[{{1}, {{1, 1, 1}, {2, 0, 0}}}])/(-1 + q^2) + 
     (q^2*(q - z + q*z)*R1[{{1}, {{1, 1, 2}, {0, 0, 1}}}])/(-1 + q) - 
     q^2*z*R1[{{1}, {{1, 1, 2}, {0, 1, 0}}}] - 
     (q^3*R1[{{1}, {{1, 1, 2}, {0, 1, 1}}}])/(-1 + q) - 
     (q^2*(-1 + q - z)*R1[{{1}, {{1, 1, 2}, {1, 1, 1}}}])/(-1 + q) + 
     (q^2*(-1 + q - z - q^2*z + q^3*z)*R1[{{1}, {{1, 1, 2}, {1, 2, 1}}}])/
      (-1 + q) - q*z*R1[{{1}, {{1, 2, 0}, {0, 0, 1}}}] + 
     q*z*R1[{{1}, {{1, 2, 0}, {0, 1, 0}}}] - 
     (q^2*(-1 + q - z)*R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(-1 + q^2) - 
     R1[{{1}, {{1, 2, 0}, {0, 2, 2}}}]/(-1 + q) + 
     q^2*z*R1[{{1}, {{1, 2, 0}, {1, 1, 2}}}] - 
     ((1 - q + z)*R1[{{1}, {{1, 2, 0}, {1, 2, 2}}}])/(-1 + q) - 
     (q*(-1 + q - z)*R1[{{1}, {{1, 2, 0}, {2, 0, 0}}}])/(-1 + q^2) + 
     (q^7*(-1 + q - z)*z*R1[{{1}, {{1, 2, 0}, {3, 0, 0}}}])/(-1 + q^2) - 
     (q^3*z*R1[{{1}, {{1, 2, 1}, {0, 0, 1}}}])/(-1 + q) + 
     q^2*z*R1[{{1}, {{1, 2, 1}, {0, 1, 0}}}] + 
     (q^2*z*R1[{{1}, {{1, 2, 1}, {0, 1, 1}}}])/(-1 + q) - 
     (q*(1 + z + 2*q*z - q^2*(1 + z))*R1[{{1}, {{1, 2, 1}, {1, 1, 1}}}])/
      (-1 + q) - (q^2*(-1 + q - z)*R1[{{1}, {{1, 2, 1}, {1, 2, 1}}}])/
      (-1 + q) - (q^7*(-1 + q - z)*z*R1[{{1}, {{1, 2, 1}, {3, 0, 0}}}])/
      (-1 + q^2) - (q^9*(-1 + q - z)*z*(1 + q^5*z)*
       R1[{{1}, {{1, 2, 1}, {4, 2, 0}}}])/(-1 + q^2) + 
     (q^3*z*R1[{{1}, {{1, 2, 2}, {0, 1, 1}}}])/(-1 + q) - 
     (q^3*z*R1[{{1}, {{1, 2, 2}, {0, 2, 1}}}])/(-1 + q) + 
     q^3*z*R1[{{1}, {{1, 2, 2}, {1, 1, 0}}}] - 
     q^3*z*R1[{{1}, {{1, 2, 2}, {1, 2, 1}}}] - 
     q^7*z^2*R1[{{1}, {{2, 0, 0}, {3, 2, 1}}}] - 
     (q^5*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R1[{{1}, {{2, 0, 0}, {4, 2, 2}}}])/(-1 + q) + 
     (q*(1 + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - q^15*(-1 + z)*z^2 - 
        q*(2 + z) + q^2*(2 + z) - q^16*z^3*(3 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + q^17*z^2*(1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^4*(1 + 3*z) - q^12*z^2*(5 + 3*z) + 
        q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 3*z + 3*z^2))*
       R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     q*z*R1[{{1}, {{2, 1, 0}, {0, 0, 1}}}] + 
     q*z*R1[{{1}, {{2, 1, 0}, {0, 1, 0}}}] - 
     q*z*R1[{{1}, {{2, 1, 0}, {0, 1, 1}}}] + 
     (q^3*z*R1[{{1}, {{2, 1, 0}, {0, 2, 1}}}])/(-1 + q) - 
     (-1 + q + q*z + q^2*z - q^3*z^2)*R1[{{1}, {{2, 1, 1}, {0, 0, 1}}}] - 
     (q*(1 + q*(-1 + z) + z + q^3*z^2 - q^2*z*(1 + z))*
       R1[{{1}, {{2, 1, 1}, {0, 1, 0}}}])/(-1 + q) + 
     (q^2*z*(1 + q^3 - q^2*(2 + z))*R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/
      (-1 + q^2) - ((-1 + q - z)*R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}])/
      (-1 + q) + q^2*z*R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}] - 
     ((2 - q^2 + 3*z + 3*q*z - q^3*(1 + z))*
       R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}])/(-1 + q^2) - 
     (q^3*(-1 - z - q*z + q^3*z + q^5*z + q^2*(1 + z) - q^4*z*(1 + z))*
       R1[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     (q^2*(-1 - q^2 + q^3)*z*R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}])/(-1 + q) - 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{2, 1, 1}, {4, 2, 0}}}])/
      (-1 + q^2) - (q^2*(-1 + q - z)*R1[{{1}, {{2, 1, 2}, {0, 0, 1}}}])/
      (-1 + q) + (q^2*(-1 + q - z)*R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}])/
      (-1 + q) + (q^3*z*R1[{{1}, {{2, 1, 2}, {0, 1, 1}}}])/(-1 + q) - 
     (q^3*z*R1[{{1}, {{2, 1, 2}, {0, 2, 1}}}])/(-1 + q) - 
     (q^4*z*(-1 + q^2 - q*(2 + z))*R1[{{1}, {{2, 1, 2}, {1, 1, 1}}}])/
      (-1 + q^2) - (q^4*(-1 - q^2*(-1 + z) + q*z*(1 + z))*
       R1[{{1}, {{2, 1, 2}, {1, 2, 1}}}])/(-1 + q^2) - 
     (q*(-1 + q - z)*R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}])/(-1 + q) - 
     (q*(1 + q*(-1 + z) + z + q^3*z^2 - q^2*z*(1 + z))*
       R1[{{1}, {{2, 2, 0}, {0, 0, 1}}}])/(-1 + q) + 
     q^2*z*R1[{{1}, {{2, 2, 0}, {0, 0, 2}}}] + 
     (q*(1 + q*(-1 + z) + z + q^3*z^2 - q^2*z*(1 + z))*
       R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}])/(-1 + q) - 
     (q^2*z*(-1 - q + q^3 - q^2*(1 + z))*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/
      (-1 + q^2) - ((1 - q + z)*R1[{{1}, {{2, 2, 0}, {0, 1, 2}}}])/(-1 + q) - 
     ((-2 + q^2 - 3*z - 3*q*z + q^3*(1 + z))*
       R1[{{1}, {{2, 2, 0}, {0, 2, 2}}}])/(-1 + q^2) - 
     (q^4*z*R1[{{1}, {{2, 2, 0}, {1, 1, 2}}}])/(-1 + q) - 
     (q^2*z*R1[{{1}, {{2, 2, 0}, {1, 2, 2}}}])/(-1 + q) - 
     (q^2*(1 + q*(-1 + z))*R1[{{1}, {{2, 2, 1}, {-1, 1, 2}}}])/(-1 + q) - 
     (q*(1 + q + z + 3*q*z - q^2*(2 + z))*R1[{{1}, {{2, 2, 1}, {0, 0, 1}}}])/
      (-1 + q) - (q^2*(-1 + q - z)*R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}])/
      (-1 + q) - (q^2*(-1 + q - z)*R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}])/
      (-1 + q) - (q^2*(-1 - z - q*z + 4*q^3*z + q^5*z*(1 + z) - 
        q^4*z*(2 + z) + q^2*(1 + 3*z))*R1[{{1}, {{2, 2, 1}, {1, 1, 1}}}])/
      (-1 + q^2) - (q^4*z*(-1 + q^2 - q*(2 + z))*
       R1[{{1}, {{2, 2, 1}, {1, 2, 1}}}])/(-1 + q^2) + 
     (q^6*(-1 + q - z)*z*R1[{{1}, {{2, 2, 1}, {2, 0, 0}}}])/(-1 + q^2) + 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 0, 0}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}] - 
     (q^3*(-1 + q - z)*R1[{{1}, {{2, 2, 2}, {1, 1, 0}}}])/(-1 + q) + 
     (q^3*(-1 - z - q*z + q^3*z + q^5*z + q^2*(1 + z) - q^4*z*(1 + z))*
       R1[{{1}, {{2, 2, 2}, {1, 2, 1}}}])/(-1 + q^2) + 
     (q^5*z*(1 + q^4*(-1 + z) + q^5*(-1 + z) + z + q*z + 3*q^2*z + q^6*z + 
        q^3*(-1 + 3*z))*R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}])/(-1 + q^2) + 
     q^8*z^2*R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((1 + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - q^15*(-1 + z)*z^2 - 
        q*(2 + z) + q^2*(2 + z) - q^16*z^3*(3 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + q^17*z^2*(1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^4*(1 + 3*z) - q^12*z^2*(5 + 3*z) + 
        q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 3*z + 3*z^2))*
       R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*(-1 + q - z)*R1[{{1}, {{3, 1, 0}, {0, 0, 0}}}])/(-1 + q) + 
     q*(1 + z + q*z)*R1[{{1}, {{3, 1, 0}, {0, 0, 1}}}] - 
     q*(1 + z + q*z)*R1[{{1}, {{3, 1, 0}, {0, 1, 0}}}] - 
     q*(-1 - (1 + q)*z + q^2*z^2)*R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}] + 
     (q*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}])/(-1 + q) - 
     (q^5*(2 + 2*q + q^2)*(-1 + q - z)*z*R1[{{1}, {{3, 1, 0}, {1, 2, 1}}}])/
      (-1 + q^2) + q^6*z^2*R1[{{1}, {{3, 1, 0}, {1, 2, 2}}}] - 
     q^2*z*R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}] + 
     (q^2*(-1 + q - 2*z + q*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 1}}}])/(-1 + q) + 
     (q*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}])/(-1 + q) + 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R1[{{1}, {{3, 1, 1}, {0, 1, 0}}}])/
      (-1 + q^2) - (q*(-1 + q - q*z + q^4*z - q^3*z*(1 + 2*z))*
       R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(-1 + q) - 
     (q^4*z*(-1 - z - 2*q*z - q^2*z + q^3*(1 + z))*
       R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(-1 + q^2) - 
     q^2*(1 + z + q*z - q^3*z^2)*R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}] - 
     (q^2*(-1 + q - z)*z*R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}])/(-1 + q) + 
     (q^3*(-1 + q - z)*z*R1[{{1}, {{3, 1, 1}, {1, 0, 0}}}])/(-1 + q^2) - 
     (q^2*z*(1 - q^2 + z + q*z - q^3*z + q^5*z + q^7*z - q^6*z*(1 + z))*
       R1[{{1}, {{3, 1, 1}, {1, 1, 2}}}])/(-1 + q^2) - 
     (q^5*z*(1 - q^2 - q^3 + 3*z - q^4*z + q^6*z - q^5*z*(2 + z) + 
        q*(-1 + 2*z))*R1[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/(-1 + q^2) + 
     (q^3*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 2*q^3*z*(1 + z))*
       R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/(-1 + q) + 
     (q^4*(-1 + q - z)*z*R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}])/(-1 + q^2) - 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{3, 1, 1}, {4, 2, 0}}}])/
      (-1 + q^2) - (q^3*z*(1 - q + q^3 - q^2*(3 + z))*
       R1[{{1}, {{3, 1, 2}, {0, 0, 1}}}])/(-1 + q^2) + 
     (q^4*z*(-1 + q^2 - q*(2 + z))*R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}])/
      (-1 + q^2) - (q^3*z*(-1 + q^2 - q*z)*R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}])/
      (-1 + q) + (q^4*z*(-1 + q - z - q^2*z + q^3*z)*
       R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}])/(-1 + q) - 
     (q^5*z*(-1 - z - 2*q*z - q^2*z + q^3*(1 + z))*
       R1[{{1}, {{3, 1, 2}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^5*(-1 + 2*q - z)*z*R1[{{1}, {{3, 1, 2}, {1, 2, 1}}}])/(-1 + q) - 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R1[{{1}, {{3, 2, 0}, {0, 0, 0}}}])/
      (-1 + q^2) - ((-1 + q - z + q^6*z + q^8*z^2 + q^11*z^3 - 
        q^5*z*(1 + z) - q^12*z^2*(1 + 2*z) + q^9*z^2*(3 + 2*z) + 
        q^10*z^2*(-1 + 3*z))*R1[{{1}, {{3, 2, 0}, {0, 0, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*z) + ((1 + q^2*(-2 + z) - q^5*z - 2*q^6*z + 
        2*q^3*z^2 + q*(1 + z) + q^4*z*(3 + 4*z))*
       R1[{{1}, {{3, 2, 0}, {0, 0, 2}}}])/(-1 + q) - 
     ((1 - q + z - q^6*z - q^8*z^2 - q^11*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(3 + 2*z) + q^12*z^2*(1 + 3*z) + q^10*(z^2 - 4*z^3))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}])/((-1 + q)*q^5*(1 + q)*z) - 
     ((1 + q^2*(-2 + z) - q^5*z - 2*q^6*z + 2*q^3*z^2 + q*(1 + z) + 
        q^4*z*(3 + 4*z))*R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}])/(-1 + q) + 
     (q^4*z*(-1 - 2*z - 2*q*z + q^3*(1 + z))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/(-1 + q^2) + 
     (q^3*z*(1 - q + z - q^4*z + q^6*z - q^5*z*(2 + z))*
       R1[{{1}, {{3, 2, 0}, {1, 0, 0}}}])/(-1 + q^2) + 
     (q^8*(-1 + q - z)*z^2*R1[{{1}, {{3, 2, 0}, {1, 1, 2}}}])/(-1 + q^2) + 
     (q^9*(-1 + q - z)*z^2*R1[{{1}, {{3, 2, 0}, {2, 0, 0}}}])/(-1 + q^2) + 
     q^2*(1 + z)*R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}] + 
     q^3*z*R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}] + 
     (q^6*(-1 + q - z)*z*R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}])/(-1 + q^2) + 
     ((-1 + q - z + q^6*z + q^8*z^2 + q^10*(-6 + z)*z^2 - q^5*z*(1 + z) + 
        q^7*z*(1 + z) - 2*q^12*z^2*(1 + z) + q^11*z^2*(3 + 2*z) + 
        q^9*z*(-1 - 3*z + z^2))*R1[{{1}, {{3, 2, 1}, {0, 0, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*z) - ((1 - q + z - q^7*z^2 - 3*q^10*z^3 - 
        q^11*z^3 - q^9*z^2*(1 + z) + q^5*z*(1 + z)^2 + q^12*z^2*(1 + 2*z) + 
        q^6*z*(-1 + z^2))*R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*z) - ((-1 + q - z + q^6*z + q^9*z^3 - 
        q^5*z*(1 + z) + q^11*z^2*(1 + z) + q^10*z^2*(-2 + 3*z) - 
        q^12*z^2*(1 + 3*z))*R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}])/
      ((-1 + q)*q^5*(1 + q)*z) - ((-1 + q - z - 3*q^9*z^2 + 3*q^8*z^3 + 
        2*q^10*z^3 + q^11*z^2*(1 + z) - q^5*z*(1 + z)^2 + q^7*z^2*(2 + z) - 
        q^12*z^2*(1 + 3*z) + q^6*(z - z^3))*
       R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}])/((-1 + q)*q^4*(1 + q)*z) - 
     (q^4*(1 + q*(-1 + z))*z*R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}])/(-1 + q) + 
     (q^5*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/
      (-1 + q^2) - (q^4*(-1 + q - z)*z*R1[{{1}, {{3, 2, 1}, {0, 2, 1}}}])/
      (-1 + q) - ((-1 + q - z + q^6*z + 4*q^10*z^3 + q^11*z^3 - 
        q^5*z*(1 + z) + q^9*z^2*(1 + z) - q^12*z^2*(1 + 3*z))*
       R1[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/((-1 + q)*q^3*(1 + q)*z) - 
     (q^7*z^2*(-1 + q^2 - q*(2 + z))*R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}])/
      (-1 + q^2) - (q^2*(1 + q*z + q^8*z^2 + q^9*z^2 - q^3*z*(1 + z) - 
        2*q^7*z^2*(2 + z) + q^5*z*(-1 + 3*z) + q^4*z*(3 + 4*z) - 
        q^6*z*(2 + 2*z + z^2) - q^2*(1 + 2*z + 2*z^2))*
       R1[{{1}, {{3, 2, 1}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^5*(-1 + q - z)*z*R1[{{1}, {{3, 2, 1}, {1, 2, 1}}}])/(-1 + q) - 
     (q^4*(1 - q + z + q^6*(-1 + z)*z + 2*q^7*z^2 - q^8*(-1 + z)*z^2 - 
        2*q^10*z^3 - q^11*z^3 + q^5*z*(1 + z) - q^9*z^2*(1 + z) + 
        q^12*z^2*(1 + 2*z))*R1[{{1}, {{3, 2, 1}, {3, 2, 2}}}])/(-1 + q^2) - 
     (q^14*(-1 + q - z)*z^2*R1[{{1}, {{3, 2, 1}, {4, 2, 0}}}])/(-1 + q^2) + 
     (q^3*(-1 + q - z)*R1[{{1}, {{3, 2, 2}, {-1, 0, 1}}}])/(-1 + q) - 
     (q^3*(-1 - z - q*z - q^3*(-1 + z)*z + q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z))*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^3*(-1 + q - z)*R1[{{1}, {{3, 2, 2}, {0, 0, 0}}}])/(-1 + q) + 
     q^6*z^2*R1[{{1}, {{3, 2, 2}, {0, 0, 1}}}] + 
     q^5*z^2*R1[{{1}, {{3, 2, 2}, {0, 1, 0}}}] + 
     (q^3*(-1 - z - q*z + q^3*z + q^5*z + q^2*(1 + z) - q^4*z*(1 + z))*
       R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}])/(-1 + q^2) - 
     q^5*z^2*R1[{{1}, {{3, 2, 2}, {0, 2, 1}}}] - 
     (q^5*z*(-1 + q^2 - q*(2 + z))*R1[{{1}, {{3, 2, 2}, {1, 1, 0}}}])/
      (-1 + q^2) + (q^5*z*(-q^3 + q*(-1 + z) + z + q^2*z - q^4*z + q^7*z - 
        q^6*(-1 + z)*z - q^5*z*(3 + 2*z))*R1[{{1}, {{3, 2, 2}, {1, 2, 1}}}])/
      (-1 + q^2) + (q*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 
        2*q^3*z*(1 + z))*R1[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/(-1 + q) - 
     (q^10*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R1[{{1}, {{4, 0, 0}, {3, 2, 1}}}])/(-1 + q^2) - 
     (q*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 2*q^3*z*(1 + z))*
       R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/(-1 + q) - 
     (q^2*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 2*q^3*z*(1 + z))*
       R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/(-1 + q) + 
     ((-1 + q^5*z)*(1 + z + q^7*z^2 + q^9*z^2 - q^8*z*(1 + z) + 
        q^3*(-1 + 2*z) + 2*q^6*z*(-1 + 2*z) + q^2*(1 + 3*z) + 
        q^5*z*(4 + 3*z) - q^4*(1 + z^2))*R1[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/
      (-1 + q^2) - (q^3*z*(-1 + q^2 - q*(2 + z))*
       R1[{{1}, {{4, 1, 0}, {0, 0, 0}}}])/(-1 + q^2) - 
     ((-1 + q - z + q^6*z + q^8*z^2 + q^11*z^3 - q^5*z*(1 + z) - 
        q^12*z^2*(1 + 2*z) + q^9*z^2*(3 + 2*z) + q^10*z^2*(-1 + 3*z))*
       R1[{{1}, {{4, 1, 0}, {0, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*z) - 
     ((1 - q + z - q^6*z - q^8*z^2 - q^11*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(3 + 2*z) + q^12*z^2*(1 + 3*z) + q^10*(z^2 - 4*z^3))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/((-1 + q)*q^5*(1 + q)*z) - 
     ((-1 + q^2 - q*z + q^6*z - 2*q^3*z^2 - q^4*z^2 + q^5*z*(1 + z) - 
        q^7*z*(1 + z))*R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/(-1 + q^2) - 
     q^5*z^2*R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}] + 
     q^5*z^2*R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}] + 
     (q*(1 + q^2*(-1 + z) + q^6*(-2 + z)*z + 2*q^5*(-1 + z)*z - q*z^2 + 
        3*q^7*z^2 - q^8*(-2 + z)*z^2 - q^10*z^3 - q^11*z^3 - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + z) + q^3*z*(1 + 2*z) + 
        2*q^4*z*(1 + 2*z))*R1[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/(-1 + q^2) - 
     (q^5*z^2*(-1 - 3*q - 2*q^6 + q^2*(-1 + z) + 3*q^5*z - q^9*(-1 + z)*z - 
        q^7*z^2 - q^10*z^2 + q^11*z*(1 + z) - q^8*z*(3 + 2*z) + 
        q^4*(-1 + 3*z) + q^3*(4 + 3*z))*R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q*z + q^4*z + q^7*(2 - 3*z)*z - q^11*z^3 + q^14*z^3 + 
        q^3*z*(1 + z) - 2*q^5*z*(1 + z) + q^12*z^2*(1 + z) - 
        q^13*z^3*(2 + z) - q^9*z^2*(3 + 2*z) - q^6*z*(1 + 4*z) + 
        q^8*z*(1 - z + z^2) - q^2*(1 + z + z^2) + q^10*(z^2 - 4*z^3))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/(-1 + q^2) + 
     (q^4*z*(-2 + q - q^4*(-1 + z)^2 - 3*z - 2*q*z + 3*q^3*z - 2*q^8*z^2 - 
        q^12*z^3 + q^15*z^3 + q^13*z^2*(1 + z) - q^14*z^3*(2 + z) + 
        2*q^6*z*(-1 + 2*z) - q^10*z^2*(5 + 2*z) + q^2*(2 + 3*z) - 
        q^7*z*(2 + 3*z) + q^5*z*(5 + 4*z) + q^9*z*(1 + z + 2*z^2) + 
        q^11*(z^2 - 4*z^3))*R1[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - z + q^5*(-1 + z)*z - 2*q^17*z^2 - q^18*(-2 + z)*z^3 - q^20*z^4 - 
        q^21*z^4 - q^19*z^3*(1 + z) + q^22*z^3*(1 + z) + q*(2 + z) - 
        q^2*(2 + z) + q^10*z*(3 + z) - q^9*z*(1 + 2*z) - q^4*(1 + 3*z) + 
        q^15*z^2*(-3 + 4*z) + q^13*z^2*(-4 + 7*z) + q^14*z^2*(4 + 7*z) + 
        q^8*(z - 6*z^2) + q^7*(1 - 4*z - 2*z^2) + q^16*z^2*(-2 + 5*z + z^2) + 
        q^6*(1 - z + 2*z^2) + q^12*z*(-1 + 3*z + 3*z^2) + 
        q^11*(z - 4*z^2 - 4*z^3))*R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     ((1 + z - q^6*(-1 + z)*z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - 
        3*q^20*z^4 - q*(2 + z) + q^2*(2 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) - q^19*z^3*(1 + 2*z) + q^22*z^3*(1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^4*(1 + 3*z) + q^15*z^2*(2 + 3*z) - 
        q^12*z^2*(5 + 3*z) - q^5*(2 + z^2) - q^16*z^2*(1 + 3*z + z^2) + 
        q^11*z*(1 + 3*z + 3*z^2))*R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*(-1 + q - z)*z*R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(-1 + q^2) - 
     (q^4*z*(1 + z + q*z + 2*q^8*(-1 + z)*z + 7*q^7*z^2 + q^10*z^2 + 
        q^12*z^2 + 4*q^6*z*(1 + z) - q^11*z^2*(1 + z) - q^9*z*(2 + z) + 
        q^4*(-1 + 3*z) + q^3*(2 + 3*z) - q^5*(2 + z^2))*
       R1[{{1}, {{4, 1, 0}, {2, 2, 1}}}])/(-1 + q^2) - 
     (q^3*(-1 + q - z)*z*R1[{{1}, {{4, 1, 0}, {3, 0, 2}}}])/(-1 + q^2) + 
     (q^4*z*(1 - q + z + q^6*z + q^12*z^2 + q^13*z^2 - 2*q^15*z^3 - 
        q^16*z^3 - q^5*z*(1 + z) - q^14*z^2*(1 + z) + q^17*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 0}, {4, 0, 0}}}])/
      (-1 + q^2) - (q^4*(-1 + q - z)*z*R1[{{1}, {{4, 1, 0}, {4, 1, 2}}}])/
      (-1 + q^2) + (q^2*(-1 - z - q*z + q^3*z + q^5*z + q^2*(1 + z) - 
        q^4*z*(1 + z))*R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}])/(-1 + q^2) - 
     ((1 - q + z - q^6*z - q^8*z^2 - 2*q^11*z^2 + q^10*(3 - 2*z)*z^2 - 
        q^13*z^3 + q^5*z*(1 + z) - q^7*z*(1 + z) + q^12*z^2*(2 + 4*z + z^2) + 
        q^9*(z + z^2 - 2*z^3))*R1[{{1}, {{4, 1, 1}, {0, 0, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*z) - ((-4*q^8*(-1 + z)*z^2 + q^6*z^3 - 
        6*q^15*z^3 - q^20*z^5 - q^21*z^5 - z*(1 + z) - 3*q^7*z^2*(1 + z) - 
        q^19*z^4*(1 + z) + q^22*z^4*(1 + z) + q^3*z*(2 + z) + 
        4*q^14*z^3*(2 + z) + q^10*z^2*(3 + z) + q^9*z^2*(-3 + 2*z) - 
        2*q^4*z*(1 + 2*z) + q^11*z^2*(2 - 2*z - 3*z^2) + 
        q^2*(1 - 3*z - 2*z^2) + q^18*z^3*(2 + 6*z - z^2) + q*(-1 + z + z^2) + 
        q^16*z^3*(-1 + z + z^2) + q^5*z*(2 + 2*z + z^2) - 
        q^17*z^3*(2 + 3*z + z^2) + q^13*z^2*(-1 - 11*z + 4*z^2) + 
        q^12*z^2*(-1 + 5*z + 6*z^2))*R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*z*(-1 + q^5*z)) - 
     ((-1 + q - z + q^6*z + 4*q^10*z^3 + q^11*z^3 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + z) - q^12*z^2*(1 + 3*z))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/((-1 + q)*q^5*(1 + q)*z) - 
     ((-2*q^10*z^2 + 4*q^8*(-1 + z)*z^2 - 3*q^9*(-1 + z)*z^2 - q^6*z^3 - 
        q^15*(-6 + z)*z^3 + q^20*(-1 + z)*z^4 + q^21*z^5 + z*(1 + z) + 
        3*q^7*z^2*(1 + z) - q^22*z^4*(1 + z) - q^3*z*(2 + z) + 
        2*q^4*z*(1 + 2*z) + q^19*z^4*(3 + 2*z) - 2*q^14*z^3*(5 + 2*z) - 
        q^12*z^3*(5 + 6*z) + q^18*z^3*(-2 - 6*z + z^2) - q*(-1 + z + z^2) - 
        q^16*z^3*(-1 + 2*z + z^2) - q^5*z*(2 + 2*z + z^2) + 
        q^17*z^3*(3 + 3*z + z^2) + q^2*(-1 + 3*z + 2*z^2) + 
        q^11*z^2*(-2 + 3*z + 3*z^2) + q^13*(z^2 + 11*z^3 - 4*z^4))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/((-1 + q)*q^5*(1 + q)*z*
       (-1 + q^5*z)) - (q^4*z*(1 + q*(-1 + z) + z - q^2*z + q^3*z)*
       R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/(-1 + q) + 
     (q^5*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}])/
      (-1 + q^2) - (q^4*z*(-1 + q^4 - q^3*z + q^5*z + q^7*z - q^6*z*(1 + z) - 
        q*(2 + z))*R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}])/(-1 + q^2) - 
     q^6*z^2*R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}] + 
     (q^5*z^2*(-1 - 3*q - 2*q^6 + q^2*(-1 + z) + 3*q^5*z - q^9*(-1 + z)*z - 
        q^7*z^2 - q^10*z^2 + q^11*z*(1 + z) - q^8*z*(3 + 2*z) + 
        q^4*(-1 + 3*z) + q^3*(4 + 3*z))*R1[{{1}, {{4, 1, 1}, {1, 0, 0}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*(1 + q*z - 3*q^6*z + 3*q^5*(-1 + z)*z + 2*q^3*z^2 + q^11*z^2 + 
        q^13*z^3 + 3*q^4*z*(1 + z) + q^8*z^2*(1 + z) - q^12*z^3*(1 + z) - 
        q^9*z^2*(4 + z) + q^2*(-1 + z + z^2) + q^7*z*(1 + 2*z + 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {1, 0, 2}}}])/(-1 + q^2) + 
     (q^2*z*(1 + q^3 + z + q*z - q^4*z + q^6*z + 4*q^9*z^2 - 
        q^13*(-1 + z)*z^2 - 2*q^14*z^3 + q^15*z^2*(1 + z) - 2*q^5*z*(2 + z) + 
        2*q^7*z*(2 + z) - q^11*z^2*(2 + z) - q^12*z^2*(3 + z) + 
        q^8*z*(-2 + 3*z) + q^10*z*(-2 + z^2))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*(1 + q*z + 3*q^4*z + q^5*(-5 + z)*z - 5*q^10*(-1 + z)*z^2 + 
        q^16*(-1 + z)*z^3 - q^19*z^4 - 2*q^3*z*(1 + z) + q^18*z^4*(1 + z) + 
        3*q^14*z^3*(3 + z) + q^15*z^3*(-1 + 3*z) - q^6*z*(1 + 5*z) + 
        q^11*z^2*(3 + 5*z) - q^9*z^2*(11 + 5*z) + q^17*z^3*(-1 + z^2) + 
        q^2*(-1 + z + z^2) + q^7*z*(4 + z + z^2) - q^12*z^2*(2 + z + 3*z^2) + 
        q^8*z*(1 + 5*z + 3*z^2) - q^13*z^2*(1 + 5*z + 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((1 - q + z + q^7*z - 3*q^6*z^2 + 2*q^9*z^2 - q^14*z^3 - q^15*z^3 + 
        q^10*z^2*(1 + z) + q^11*z^2*(1 + z) - q^12*z^2*(1 + z) + 
        q^8*z*(1 + 2*z) - q^5*z*(2 + 3*z))*R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     ((1 + q^2 + z - q^11*(-4 + z)*z^2 + q^12*z^3 + 4*q^15*z^3 + 
        q^16*(-1 + z)*z^3 + q^17*z^4 + q^18*z^4 - q^20*z^4 - q^6*z*(1 + z) + 
        q^8*z*(1 + z) - q*(2 + z) + q^19*z^4*(2 + z) - q^10*z^2*(5 + 2*z) - 
        q^7*z*(1 + 3*z) + q^9*z*(1 + 3*z + 2*z^2) - 
        q^14*z^2*(1 + 4*z + 3*z^2))*R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - z + 2*q^10*z - 4*q^8*(-1 + z)*z + 5*q^14*z^2 + 3*q^20*z^4 - 
        3*q^7*z*(1 + z) + q^16*z^2*(1 + z)^2 + q*(2 + z) + q^3*(2 + z) - 
        q^17*z^3*(3 + z) - 2*q^4*(1 + 2*z) + q^18*z^2*(1 + 2*z) + 
        q^19*z^3*(1 + 2*z) - q^22*z^3*(1 + 2*z) - q^2*(3 + 2*z) - 
        2*q^15*z^2*(3 + 2*z) + q^13*z^2*(-7 + 3*z) + q^9*z*(-2 + 3*z) + 
        2*q^12*z^2*(4 + 3*z) - q^11*z^2*(5 + 3*z) + q^6*(-1 + z^2) + 
        q^5*(3 + 3*z + z^2))*R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*(-1 + q^5*z)) + 
     (q^4*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}])/
      (-1 + q^2) - ((-1 + q^2*(1 - 2*z) - q^3*(-1 + z) + q^5*(2 - 5*z)*z + 
        4*q^8*z^2 + q^11*z^2 - 3*q^12*z^2 - q^13*z^3 - q^18*z^4 + q^21*z^4 - 
        3*q^4*z*(1 + z) + 2*q^6*z*(1 + z) + q^19*z^3*(1 + z) - 
        2*q^16*z^3*(2 + z) - q^20*z^4*(2 + z) - q*(1 + 3*z) + 
        q^7*z*(1 + 3*z) - q^14*z^2*(-1 + 3*z + z^2) + 
        q^15*z^2*(1 + 3*z + 2*z^2) + q^10*z*(-1 - 2*z + 3*z^2) + 
        q^9*z*(-1 + 8*z + 4*z^2) + q^17*(z^3 - 4*z^4))*
       R1[{{1}, {{4, 1, 1}, {2, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {2, 2, 0}}}])/
      (-1 + q^2) + (q^3*(-1 + q^5*(3 - 4*z)*z + q^10*(-1 + z)*z^2 + 
        q^15*(-1 + z)*z^3 + q^16*z^4 + q^18*z^4 - q^8*z^2*(1 + z) - 
        q^17*z^3*(1 + z)^2 - q*z*(2 + z) + q^7*z^2*(3 + z) + 
        q^14*z^3*(-1 + 2*z) + 2*q^13*z^3*(1 + 2*z) + q^9*z^2*(3 + 2*z) - 
        q^11*z^2*(3 + 2*z) - q^3*z*(1 + 3*z) - q^4*z*(3 + 5*z) - 
        q^2*(-1 + z^2) + q^12*z^2*(1 + z + z^2) + q^6*z*(3 + 2*z + z^2))*
       R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(-1 + q + q^5*(1 - 3*z) - z - q^9*(-1 + z)*z - 6*q^8*z^2 + 
        q^12*z^2 - q^2*(1 + z) + q^10*z*(2 + z) - q^11*z^2*(2 + z) - 
        q^4*(2 + 3*z) - q^7*z*(6 + 5*z) + q^6*(2 + z + 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {3, 1, 2}}}])/(-1 + q^2) + 
     (q^8*z*(1 + q + 3*q*z - 2*q^7*z^2 + q^10*(2 - 7*z)*z^2 + q^14*z^3 - 
        2*q^6*z*(1 + z) + 2*q^12*z^2*(1 + z) - q^13*z^3*(2 + z) + 
        q^2*(-1 + 2*z) + q^4*z*(5 + 4*z) + q^5*z*(-3 + 5*z) - 
        q^9*z^2*(7 + 5*z) - q^3*(1 + z^2) + q^8*z*(1 + 3*z + 2*z^2) + 
        q^11*(z^2 - 2*z^3))*R1[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + (q^9*(-1 + q - z)*z*(1 + q^5*z)*
       R1[{{1}, {{4, 1, 1}, {4, 0, 1}}}])/(-1 + q) + 
     (q^4*(-1 + q - z + q^7*z^2 + q^8*z^2 - q^10*(-1 + z)*z^2 - 
        q^9*z^2*(1 + z) - q^11*z^2*(1 + z) + q^12*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^8*(-1 + q - z)*z*(-1 + q^4 + q^9*z)*
       R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}])/(-1 + q^2) - 
     (q*(-1 - z - q*z - q^2*z - q^3*z + q^5*z + q^7*z - q^6*z*(1 + 2*z) + 
        q^4*(1 + z + z^2))*R1[{{1}, {{4, 1, 2}, {0, 0, 1}}}])/(-1 + q^2) - 
     (q*(1 - q + z)*R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}])/(-1 + q) - 
     (q^3*(1 + z + q*z - q^3*z + q^4*z + q^6*z^2 - q^2*(1 + z) - 
        q^5*z*(1 + z)^2)*R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q^5*z*(-(q^2*(-1 + z)) + q^4*(-1 + z) + z - q^3*z*(1 + z))*
       R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}])/(-1 + q^2) + 
     (q^5*z*(q - q^3*(-1 + z) - z - q*z + q^6*(-1 + z)*z + q^7*(-1 + z)*z + 
        q^4*(1 + z) + q^5*z*(3 + z) - q^2*(1 + 2*z))*
       R1[{{1}, {{4, 1, 2}, {1, 1, 1}}}])/(-1 + q^2) - 
     (q^3*(-1 - z - q*z + q^5*z - q^3*(-1 + z)*z - q^4*z^2 + q^6*z^2 + 
        q^8*(-1 + z)*z^2 + q^9*(-1 + z)*z^2 + q^7*z^2*(3 + z) - 
        q^2*(-1 + z^2))*R1[{{1}, {{4, 1, 2}, {1, 2, 1}}}])/(-1 + q^2) + 
     (q*(q - q^3*(-1 + z) - z - q*z - q^9*z + 2*q^6*(-1 + z)*z + 3*q^7*z^2 + 
        q^4*(1 + z) + q^13*z^2*(1 + z) - 2*q^10*z^2*(2 + z) + 
        q^8*z*(-1 + 2*z) - q^2*(1 + 2*z) + q^5*z*(3 + 2*z) + 
        q^11*(z^2 - 3*z^3) + q^12*(z^2 - 2*z^3))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^8*z*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + (q^10*(-1 + q - z)*z*(1 + q^5*z)*
       R1[{{1}, {{4, 1, 2}, {4, 0, 1}}}])/(-1 + q^2) - 
     (q^4*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - 2*q^6*z^2 - 2*q^7*z^2 - 
        q^11*z^3 + q^14*z^3 + q^17*z^3 + q^12*z^2*(1 + z) - 
        q^16*z^3*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) + q^3*(-1 + z - z^2) + 
        q^8*z*(1 + 2*z + 2*z^2) + q^10*(z^2 - 4*z^3))*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 - 2*z - 2*q*z + q^2*z + q^5*z + q^3*(1 + 3*z + z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 0, 1}}}])/(-1 + q^2) - 
     ((1 - q + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - q^15*(-2 + z)*z^2 + 
        q^2*(1 + z) - q^16*z^3*(3 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) + q^17*z^2*(1 + 2*z) + q^7*z*(3 + 2*z) - 
        q^14*z^2*(2 + 3*z) - q^12*z^2*(4 + 3*z) + q^4*(2 + 4*z) + 
        q^5*(-2 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 2*z + 2*z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 0, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - ((-1 + q - z + 2*q^8*(1 - 2*z)*z + 3*q^10*z^2 + 
        q^15*(-2 + z)*z^2 - q^2*(1 + z) + q^16*z^3*(3 + z) - 
        2*q^4*(1 + 2*z) + q^9*z*(1 + 2*z) - q^17*z^2*(1 + 2*z) - 
        q^7*z*(3 + 2*z) + q^14*z^2*(2 + 3*z) + q^12*z^2*(4 + 3*z) + 
        q^13*z^2*(-3 + 4*z) + q^6*(1 - z + z^2) + q^5*(2 - z + z^2) - 
        q^11*z*(1 + 2*z + 2*z^2))*R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 + z + 2*q^5*z - q^12*z + q^13*z^2 - q*(2 + z) + q^2*(2 + z) + 
        q^10*z*(-3 + 2*z) + q^4*(1 + 3*z) + 2*q^9*z*(1 + 3*z) + 
        q^8*z*(-1 + 7*z) + q^11*z*(-2 + 3*z + z^2) - q^6*(1 + 2*z^2) + 
        q^7*(-1 + 6*z + 4*z^2))*R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}])/
      (q^5*(-1 + q^2)) + (q^2*z*(1 - q^2 + q^3 + q^4*(-1 + z) + z + q*z + 
        q^10*z + q^7*z^2 + q^12*z^2 - q^5*(1 + z) - q^11*z^2*(1 + z) - 
        q^8*z*(4 + z) + q^6*(1 + z + 2*z^2))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 2}}}])/(-1 + q^2) - 
     ((-1 - z - 2*q^5*z + q^10*(3 - 2*z)*z - 2*q^13*z^2 - 2*q^15*z^3 + 
        q^17*z^2*(1 + z) + q*(2 + z) - q^2*(2 + z) - q^14*z^2*(1 + 2*z) - 
        q^4*(1 + 3*z) - 2*q^9*z*(1 + 3*z) + q^8*(z - 7*z^2) + 
        q^7*(1 - 6*z - 4*z^2) + q^12*z*(1 + z + z^2) - 
        q^11*z*(-2 + 3*z + z^2) + q^6*(1 + 2*z^2))*
       R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}])/(q^5*(-1 + q^2)) - 
     (q^2*z*(1 - q^2 + q^3 + q^4*(-1 + z) + z + q*z + q^10*z + q^7*z^2 + 
        q^12*z^2 - q^5*(1 + z) - q^11*z^2*(1 + z) - q^8*z*(4 + z) + 
        q^6*(1 + z + 2*z^2))*R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}])/(-1 + q^2) + 
     ((-1 + q - z)*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {1, 1, 2}}}])/
      (-1 + q^2) - ((-1 + q - z)*(1 + q^5*z)*
       R1[{{1}, {{4, 2, 0}, {1, 2, 1}}}])/(-1 + q^2) - 
     (q^14*(-1 + q - z)*z^3*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(-1 + q^2) - 
     (q^10*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 0, 1}}}])/
      (-1 + q^2) + (q^10*(-1 + q - z)*z*(1 + q^5*z)*
       R1[{{1}, {{4, 2, 0}, {4, 1, 0}}}])/(-1 + q^2) - 
     (q^4*z*R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/(-1 + q) - 
     (q^2*(-1 + q - q*z + q^2*z + q^5*z - q^3*z*(1 + 2*z))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}])/(-1 + q) - 
     ((1 - q + z - q^6*z + q^11*z^2 + q^5*z*(1 + z) - 2*q^8*z^2*(1 + z) + 
        q^12*z^2*(1 + 2*z) - q^9*z^2*(1 + 4*z) + q^10*(z^2 - 4*z^3))*
       R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/((-1 + q)*q^3*(1 + q)*z) + 
     (q^5*z*(-1 + q - z - q^3*z + q^6*z - q^5*(-1 + z)*z - q^4*z*(3 + 2*z))*
       R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(-1 + q^2) - 
     (q*(1 + q^2*(-1 + z) + z + q^10*z^2 - q^9*(-1 + z)*z^2 + q*(1 + z) - 
        q^7*z*(1 + z) - 2*q^8*z^2*(1 + z) + q^6*z*(-1 + 2*z) - 
        q^4*z*(1 + 2*z) + q^5*z*(2 + 3*z) - q^3*(1 + 2*z + 2*z^2))*
       R1[{{1}, {{4, 2, 1}, {0, 0, 1}}}])/(-1 + q^2) - 
     ((-1 + q - z + q^6*z + 2*q^10*z^3 + q^11*z^3 + q^13*z^3 - 
        q^5*z*(1 + z) + q^9*z^2*(1 + 2*z) - q^12*z^2*(1 + 2*z))*
       R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}])/((-1 + q)*q^4*z) + 
     (q*(1 - q + z - q^4*z^2 + q^5*z^2)*R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}])/
      (-1 + q) - ((1 - q + z - q^6*z - 3*q^10*z^3 + 3*q^11*z^3 + 2*q^14*z^3 + 
        q^5*z*(1 + z) - 2*q^13*z^3*(2 + z) - q^9*z^2*(1 + 2*z) + 
        q^12*z^2*(1 + 5*z + z^2))*R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*z) - (q^4*(-1 + q - z)*z*
       R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}])/(-1 + q) - 
     (q^7*z^2*(-1 + q^2 - q*(2 + z))*R1[{{1}, {{4, 2, 1}, {0, 2, 1}}}])/
      (-1 + q^2) + (q^9*(-1 + q - z)*z^2*R1[{{1}, {{4, 2, 1}, {1, 0, 0}}}])/
      (-1 + q^2) + (q^5*z^2*(-1 + q + 5*q^2 + 4*q^3 - 2*q^4 + q^7*(1 - 3*z) - 
        3*q^6*z - 3*q^8*z - q^9*(-1 + z)*z - q^10*z^2 + q^11*z^2)*
       R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - z - 3*q^9*z - 5*q^10*z^2 + q^22*z^4 - q^23*z^3*(1 + z) + 
        q*(2 + z) + q^3*(2 + z) + q^15*z^2*(-5 + 2*z) - 2*q^4*(1 + 2*z) + 
        q^19*z^3*(1 + 2*z) + q^20*z^3*(1 + 2*z) - q^2*(3 + 2*z) + 
        2*q^13*z^2*(-2 + 3*z) - q^7*z*(4 + 3*z) + q^14*z^2*(7 + 3*z) + 
        q^8*(1 + 3*z - 5*z^2) + q^18*z^2*(2 + 3*z - 2*z^2) + q^6*(-1 + z^2) + 
        q^5*(2 + 2*z + z^2) - 3*q^11*z*(-1 + 3*z + z^2) + 
        q^16*z^2*(-2 + 4*z + z^2) - q^17*z^2*(3 + 5*z + z^2) + 
        q^12*z*(2 + 7*z + 6*z^2))*R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 - q^2 - q^3*(-1 + z) - z + 5*q^7*z + 3*q^8*z^2 + q^14*z^2 + 
        q^11*(-1 + z)*z^2 + q^16*z^3 + q*(1 + z) - q^15*z^3*(1 + z) - 
        q^9*z*(2 + z) - q^12*z^2*(4 + z) + q^4*(1 + 2*z) - q^6*z*(1 + 4*z) - 
        q^5*(1 + z + 2*z^2) + q^10*z*(1 + 2*z + 3*z^2))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     q^7*z*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
      R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}] + 
     (q^2*(-1 + q^5*(4 - 3*z)*z - 4*q^10*z^2 + 2*q^8*z^3 - 2*q^14*z^3 + 
        q^16*z^4 + q^19*z^4 + q^15*z^3*(1 + z) - q^18*z^4*(1 + z) - 
        q*z*(2 + z) + 2*q^9*z^2*(1 + 2*z) + q^13*z^3*(3 + 2*z) - 
        q^3*z*(1 + 3*z) - q^11*z^2*(2 + 3*z) - q^4*z*(2 + 5*z) + 
        q^12*z^2*(2 + z - z^2) - q^2*(-1 + z^2) - q^17*z^3*(1 + 3*z + z^2) + 
        q^6*z*(2 + 3*z + z^2) + q^7*z*(-1 + 4*z + 3*z^2))*
       R1[{{1}, {{4, 2, 1}, {2, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(1 - 2*q^2*z - 2*q^4*z + q^6*z - q^5*z*(1 + z) + q*(-1 + 2*z) + 
        q^3*z*(3 + 2*z))*R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}])/(-1 + q) + 
     (q^11*(-1 + q - z)*z^2*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(-1 + q^2) + 
     (q^8*z*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 2*q^3*z*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {2, 2, 2}}}])/(-1 + q) + 
     (q^3*(-1 + q - z + q^7*z^2 + q^8*z^2 - q^10*(-1 + z)*z^2 - 
        q^9*z^2*(1 + z) - q^11*z^2*(1 + z) + q^12*z^2*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^3*(-1 + q - z - 3*q^15*(-1 + z)*z^3 + q^16*z^4 + q^19*z^4 + 
        q^4*z*(1 + z) + q^9*z^2*(2 + z) - 3*q^14*z^3*(2 + z) + 
        q^17*z^3*(1 + 2*z) + q^7*z*(-1 + 3*z) + q^10*z^2*(-1 + 3*z) + 
        q^6*z*(1 + 3*z) - q^11*z^2*(2 + 3*z) - q^8*z*(1 - z + z^2) - 
        q^18*z^3*(1 + 3*z + z^2) + q^13*z^2*(1 + z + 2*z^2) + 
        q^12*(z^2 - 2*z^3))*R1[{{1}, {{4, 2, 1}, {3, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^16*z^3*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {3, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^7*z*(-1 + q - z + q^10*(-2 + z)*z + 2*q^7*z^2 + q^14*(2 - 3*z)*z^2 - 
        q^19*z^4 - q^20*z^4 + q^5*z*(1 + z) - 2*q^11*z^2*(1 + z) + 
        q^16*z^3*(1 + z) + q^21*z^3*(1 + z) - q^18*z^3*(2 + z) + 
        q^15*z^2*(3 + 2*z) - q^12*z^2*(1 + 3*z) + q^8*z*(3 + 5*z) - 
        q^13*z^2*(1 + 6*z) + q^6*(-1 + z^2) - q^9*z*(3 - 2*z + z^2) + 
        q^4*(1 + z + z^2))*R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + (q^5*z*(-1 + q^2 - q*(2 + z))*
       R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}])/(-1 + q^2) - 
     (q^5*z*(q*(-1 + z) + q^3*(-1 + z) + z + q^7*z - q^6*(-1 + z)*z - 
        q^4*(1 + z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z))*
       R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^5*z*(-1 + q^2 - q*(2 + z))*R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}])/
      (-1 + q^2) - (q^7*(-1 + q - z)*z*R1[{{1}, {{4, 2, 2}, {0, 0, 1}}}])/
      (-1 + q) - (q^6*(-1 + q - z)*z*R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}])/
      (-1 + q) + (q^5*z*(q*(-1 + z) + z + q^2*z - 2*q^4*z + q^7*z - q^6*z^2 - 
        q^3*(1 + z) - q^5*z*(2 + z))*R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/
      (-1 + q^2) + (q^6*z*(-1 - z - q*z + q^3*z + q^5*z + q^2*(1 + z) - 
        q^4*z*(1 + z))*R1[{{1}, {{4, 2, 2}, {0, 2, 1}}}])/(-1 + q^2) - 
     (q^2*(-1 + q - z)*R1[{{1}, {{4, 2, 2}, {1, 1, 0}}}])/(-1 + q) + 
     (q^6*(1 + q + q^2)*(-1 + q - z)*z*R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}])/
      (-1 + q^2) - (q^9*(-1 + q - z)*z*R1[{{1}, {{4, 2, 2}, {2, 2, 1}}}])/
      (-1 + q) - (q^15*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + 
        q^14*z^3 + q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R1[{{1}, {{4, 2, 2}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(2*q - z + q^4*z + q^6*(-1 + z)*z + q^7*(-1 + z)*z + 
        q^5*z*(3 + z))*R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}])/(-1 + q^2) + 
     ((1 + z + q^9*z^2 + q^10*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 - 
        q^8*z*(1 + z) + q^7*z*(2 + z) + q^11*z^2*(3 + z) + q^3*(-1 + 2*z) + 
        q^6*z*(-2 + 3*z) + q^2*(1 + 3*z) + q^5*z*(4 + 3*z) - q^4*(1 + z^2))*
       R1[{{1}, {{5, 1, 1}, {0, 0, 1}}}])/(q^2*(-1 + q^2)) - 
     ((-1 + q - z - q^7*z - q^8*z + q^6*z^2 - 2*q^13*(-1 + z)*z^2 + 
        q^19*z^4 - q^22*z^4 + q^5*z*(1 + z) - q^12*z^2*(1 + z) - 
        q^20*z^3*(1 + z) + 2*q^17*z^3*(2 + z) + q^21*z^4*(2 + z) + 
        q^15*z^2*(-1 + 2*z) - q^9*z*(1 + 3*z) + q^14*z^2*(1 + 3*z) + 
        q^18*z^3*(-1 + 4*z) + q^10*(z - 3*z^2) + q^11*(z - 2*z^2) - 
        q^16*z^2*(1 + 2*z + 2*z^2))*R1[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/
      ((-1 + q)*q^2*(1 + q)*(-1 + q^5*z)) - 
     (q*(1 + q^2*(-1 + z) + q^6*(-2 + z)*z + 2*q^5*(-1 + z)*z - q*z^2 + 
        3*q^7*z^2 - q^8*(-2 + z)*z^2 - q^10*z^3 - q^11*z^3 - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + z) + q^3*z*(1 + 2*z) + 
        2*q^4*z*(1 + 2*z))*R1[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(-1 + q^2) - 
     ((-1 + q^2*(1 - 2*z) + q^5*(2 - 5*z)*z + q^11*z^2 - 3*q^12*z^2 - 
        q^8*(-3 + z)*z^2 - q^13*z^3 - q^18*z^4 + q^21*z^4 + 2*q^6*z*(1 + z) + 
        q^19*z^3*(1 + z) - 2*q^16*z^3*(2 + z) - q^20*z^4*(2 + z) - 
        q*(1 + 3*z) + q^7*z*(1 + 3*z) - q^4*z*(4 + 3*z) + q^3*(1 + z^2) + 
        q^15*z^2*(1 + 2*z + 2*z^2) + q^10*z*(-1 - z + 3*z^2) + 
        q^9*z*(-1 + 8*z + 3*z^2) + q^14*(z^2 - 2*z^3) + q^17*(z^3 - 4*z^4))*
       R1[{{1}, {{5, 1, 1}, {1, 0, 0}}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (q*(1 + q^2*(-1 + z) - q*z^2 + q^10*(2 - 5*z)*z^2 + q^8*(2 - 3*z)*z^2 + 
        q^11*(2 - 3*z)*z^2 - q^12*(-2 + z)*z^2 + q^13*(-2 + z)*z^3 + 
        q^15*z^4 + q^16*z^4 + q^14*z^3*(1 + z) - q^17*z^3*(1 + z) + 
        q^5*z*(-3 + 2*z) + q^3*z*(1 + 2*z) + 2*q^4*z*(1 + 2*z) + 
        q^7*z*(1 + 3*z) - 2*q^9*z^2*(2 + 3*z) + q^6*z*(-2 + z + z^2))*
       R1[{{1}, {{5, 1, 1}, {1, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*z*(-1 + q - q^4 - z - 2*q^6*z - 2*q^7*z - q^11*z + q^8*z^2 + 
        3*q^10*z^2 + q^14*z^2 + q^3*(1 + z) + q^5*z*(1 + z) - 
        q^12*z*(1 + z) - q^13*z^2*(1 + z) + q^9*z*(1 + 3*z))*
       R1[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*(-1 + q - z)*z*(-1 + q^3 + q^8*z)*R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}])/
      (-1 + q^2) + (q^5*z*(1 + q^4*(-1 + z) + z + q^7*z^2 + q^9*z^2 + 
        3*q^5*z*(1 + z) - q^8*z*(1 + z) + q^3*(-1 + 2*z) + 
        2*q^6*z*(-1 + 2*z) + q^2*(1 + 3*z))*
       R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/(-1 + q^2) + 
     (q^9*(-1 + q - z)*z^2*R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}])/(-1 + q^2) - 
     (q^15*z^3*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^8*z*(1 - q + z + q^8*z^2 + q^9*z^2 - q^12*z^3 - 2*q^10*z^2*(1 + z) + 
        q^13*z^2*(1 + z) + q^11*(z^2 - 2*z^3))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^8*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{5, 1, 1}, {4, 0, 2}}}])/
      (-1 + q^2) + (q^5*z*(2*q - z + q^4*z + q^6*(-1 + z)*z + 
        q^7*(-1 + z)*z + q^5*z*(3 + z))*R1[{{1}, {{5, 1, 2}, {0, 0, 1}}}])/
      (-1 + q^2) - ((q*(-1 + z) + q^3*(-1 + z) + z - q^6*(-3 + z)*z - 
        q^7*(-1 + z)*z + q^9*z^2 + q^11*(-1 + z)*z^2 + q^12*(-1 + z)*z^2 - 
        q^4*(1 + z) + q^10*z^2*(3 + z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z))*
       R1[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/(-1 + q^2) - 
     ((q*(-1 + z) + q^3*(-1 + z) + z + q^9*z - 2*q^6*(-1 + z)*z - 3*q^7*z^2 - 
        q^4*(1 + z) - q^13*z^2*(1 + z) + 2*q^10*z^2*(2 + z) + 
        q^12*z^2*(-1 + 2*z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z) + 
        q^11*z^2*(-1 + 3*z) + q^8*(z - 2*z^2))*
       R1[{{1}, {{5, 1, 2}, {1, 0, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(-1 + q^2*(1 - 2*z) - q^6*z^2 + q^9*z^2 + q^7*z*(1 + z) - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) - q*(1 + 3*z) + q^5*(z - 4*z^2) + 
        q^3*(1 + z^2))*R1[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(-1 + q^2) - 
     (q^2*z*(1 - q + q^6*(1 - 2*z) + z + 2*q^9*(1 - 2*z)*z - q^10*z^2 + 
        q^13*z^2 - q^3*(1 + z) + q^11*z*(1 + z) - q^12*z^2*(2 + z) - 
        q^5*(1 + 3*z) - q^8*z*(4 + 3*z) + q^7*(1 + z^2))*
       R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}])/(-1 + q^2) - 
     (q*(1 + 2*q^5*(-1 + z)*z - q^10*z^2 + q^9*z^3 + q^8*z^2*(2 + z) + 
        q^4*z*(3 + 2*z) + q^2*(-1 + 4*z) + q^3*(-1 + z - z^2) + 
        q*(1 + 2*z - z^2))*R1[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/(-1 + q^2) - 
     (q*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R1[{{1}, {{5, 1, 2}, {3, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z^2*(1 - 2*q^2 + q^4 - q^3*(2 + z))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(-1 + q^2) - 
     ((1 + z + q^9*(3 - 2*z)*z + q^10*(-2 + z)*z + 4*q^8*(-1 + z)*z - 
        q^6*z^2 + q^13*(9 - 4*z)*z^2 + q^15*(5 - 2*z)*z^2 + q^20*z^4 + 
        q^21*z^4 + 3*q^7*z*(1 + z) + q^19*z^3*(1 + z) - q^22*z^3*(1 + z) - 
        q*(2 + z) - q^3*(2 + z) - 4*q^14*z^2*(2 + z) + q^2*(3 + 2*z) + 
        q^4*(2 + 4*z) - q^12*z^2*(5 + 6*z) + q^18*z^2*(-1 - 4*z + z^2) - 
        q^5*(2 + 2*z + z^2) + q^17*z^2*(2 + 3*z + z^2) - 
        q^16*z^2*(-1 + 4*z + z^2) + q^11*z*(-1 + 6*z + 3*z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (q^2*(1 + q*z + 3*q^5*(-1 + z)*z + 2*q^10*z^2 - 
        q^12*z^2 - 3*q^9*z^3 - q^13*(-1 + z)*z^3 - q^15*z^4 - q^16*z^4 + 
        2*q^11*z^2*(1 + z) - q^14*z^3*(1 + z) + q^17*z^3*(1 + z) - 
        q^6*z*(2 + z) - q^7*z^2*(4 + z) - q^8*z^2*(3 + 2*z) + 
        q^3*z*(1 + 3*z) + q^4*z*(2 + 5*z) + q^2*(-1 + z + z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(-1 + q^4 - 2*z + 2*q^8*z + q^9*z + q^11*z^2 - 3*q^6*z*(1 + z) - 
        q^10*z^2*(1 + z) - q^7*z*(2 + z) - q*(1 + 3*z) + q^5*(1 + z - 2*z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/(-1 + q^2) - 
     ((-1 - z + 3*q^10*(1 - 3*z)*z + q^19*(-1 + z)*z^3 + q^21*z^4 + 
        q^22*z^4 + q^20*z^3*(1 + z) - q^23*z^3*(1 + z) + q^5*(1 + z)^2 + 
        q*(2 + z) + q^3*(2 + z) - 2*q^4*(1 + 2*z) + 2*q^18*z^2*(1 + 2*z) - 
        q^2*(3 + 2*z) + q^15*z^2*(-7 + 5*z) - q^9*z*(6 + 5*z) + 
        q^13*z^2*(-3 + 7*z) + q^14*z^2*(11 + 8*z) + q^8*(1 + 2*z - 8*z^2) + 
        q^7*(1 - 5*z - 4*z^2) + q^11*z*(6 - 10*z - 3*z^2) + 
        q^6*(-1 - z + z^2) - q^17*z^2*(3 + 3*z + z^2) + 
        q^16*z^2*(-5 + 4*z + z^2) + q^12*z*(2 + 8*z + 7*z^2))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + (q^5*z*(-1 + q + q^3*(1 - 3*z) + 2*q^2*(-1 + z) - 
        2*z - q*z + 2*q^7*z + q^8*z + q^10*z^2 - 3*q^5*z*(1 + z) - 
        q^9*z^2*(1 + z) - q^6*z*(4 + z) + q^4*(1 + 4*z + 2*z^2))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}])/(-1 + q) - 
     (q^6*z*(-1 + q^3 - q^2*(-1 + z) + q^5*z - q^7*z^2 + q^9*z^2 - 
        q^4*z*(2 + z) - q^8*z^2*(2 + z) - q*(1 + 2*z))*
       R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(-1 + q^2) + 
     (q^7*z*(-1 + q^2 - q*z + q^3*z + q^5*z - q^4*z*(1 + z))*
       R1[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q*(-1 + q - z)*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/
      (-1 + q^2) - (q*(1 + q*z + 4*q^10*z^2 + 2*q^14*z^3 - q^16*z^4 - 
        q^19*z^4 - 2*q^6*z*(1 + z) - q^15*z^3*(1 + z) + q^18*z^4*(2 + z) - 
        q^8*z^2*(1 + 2*z) - 2*q^9*z^2*(1 + 2*z) + q^17*z^3*(1 + 2*z) - 
        q^13*z^3*(3 + 2*z) + q^5*z*(-4 + 3*z) + q^3*z*(1 + 3*z) + 
        q^11*z^2*(2 + 3*z) + q^4*z*(2 + 5*z) + q^12*z^2*(-2 - z + z^2) + 
        q^2*(-1 + z + z^2) + q^7*(z - 4*z^2 - 2*z^3))*
       R1[{{1}, {{5, 2, 1}, {1, 0, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(-1 - 3*q*z + 2*q^5*(1 - 2*z)*z + q^3*(-1 + z)*z - 
        q^8*(-1 + z)*z + q^10*z^2 - q^9*z^2*(1 + z) + q^7*z*(2 + z) - 
        q^6*z*(4 + 3*z) - q^4*(-1 + 3*z + z^2))*
       R1[{{1}, {{5, 2, 1}, {1, 0, 1}}}])/(-1 + q^2) + 
     (q*(1 - q + z - q^6*z - q^11*z^2 - q^10*z^3 - q^17*z^4 + q^20*z^4 + 
        q^5*z*(1 + z) - q^12*z^2*(1 + z) + q^18*z^3*(1 + z) - 
        q^19*z^4*(2 + z) - q^15*z^3*(3 + 2*z) + q^14*z^2*(1 - z + z^2) + 
        q^16*(z^3 - 4*z^4) + q^13*(z^2 + z^4))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^2*z*(-1 - z - 2*q^8*(-3 + z)*z + q^10*(-1 + z)*z - 2*q^15*z^2 + 
        q^13*(-9 + z)*z^2 - q^14*(-4 + z)*z^2 + q^18*z^3 + q^3*(1 + z) + 
        q*(2 + z) - q^2*(2 + z) - 2*q^4*(1 + 2*z) + q^9*z*(-1 + 6*z) + 
        q^5*(3 + 2*z + z^2) + q^16*z^2*(1 + 4*z + z^2) - 
        q^17*z^2*(1 + 4*z + z^2) - q^11*z*(1 + 5*z + 2*z^2) - 
        q^7*(1 + 3*z + 4*z^2) + q^12*z*(1 + 7*z + 6*z^2))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^7*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/
      (-1 + q^2) + (q^11*z^2*(1 - q + q^2 + q^3*(-1 + z) + z + q^9*z + 
        q^6*z^2 + q^11*z^2 - q^4*(1 + z) - q^10*z^2*(1 + z) - q^7*z*(4 + z) + 
        q^5*(1 + z + 2*z^2))*R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}])/(-1 + q^2) + 
     (q^7*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 0, 0}}}])/
      (-1 + q^2) + (q^4*z*(-1 + q - z + q^10*(-2 + z)*z + 2*q^7*z^2 + 
        q^14*(2 - 3*z)*z^2 - q^19*z^4 - q^20*z^4 + q^5*z*(1 + z) - 
        2*q^11*z^2*(1 + z) + q^16*z^3*(1 + z) + q^21*z^3*(1 + z) - 
        q^18*z^3*(2 + z) + q^15*z^2*(3 + 2*z) - q^12*z^2*(1 + 3*z) + 
        q^8*z*(3 + 5*z) - q^13*z^2*(1 + 6*z) + q^6*(-1 + z^2) - 
        q^9*z*(3 - 2*z + z^2) + q^4*(1 + z + z^2))*
       R1[{{1}, {{5, 2, 1}, {3, 0, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^11*(-1 + q - z)*z^2*R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}])/(-1 + q^2) - 
     (q^12*(-1 + q - z)*z^2*(-1 + q^5*z + q^6*z)*
       R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}])/(-1 + q^2) + 
     (q^8*(-1 + q - z)*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}])/
      (-1 + q) - (q^8*(-1 + q - z)*z*(1 + q^5*z)*
       R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}])/(-1 + q^2) - 
     (q^13*(-1 + q - z)*z^2*(-1 + q^4 + q^9*z)*
       R1[{{1}, {{5, 2, 1}, {4, 1, 2}}}])/(-1 + q^2) + 
     (q^2*(-1 + q - z)*R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}])/(-1 + q) + 
     (q^6*z*(1 - q^3 + z + q*z + q^2*z - q^4*z + q^6*z - q^5*z*(2 + z))*
       R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^2*(-1 + q - z)*R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}])/(-1 + q) - 
     (q^6*z*(1 + q*z + 3*q^2*z - 2*q^4*z + q^6*z - q^5*z*(2 + z) + 
        q^3*(-1 + 2*z + z^2))*R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}])/(-1 + q^2) - 
     (q^6*z*(-(q^2*(-1 + z)) + q^4*(-1 + z) + z - q^3*z*(1 + z))*
       R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q^6*z*(q*(-1 + z) + q^3*(-1 + z) + z - 2*q^6*(-1 + z)*z + 4*q^9*z^2 + 
        3*q^12*(-1 + z)*z^2 - q^18*z^4 + q^21*z^4 - q^4*(1 + z) + 
        2*q^8*z*(1 + z) + q^19*z^3*(1 + z) - 2*q^16*z^3*(2 + z) - 
        q^20*z^4*(2 + z) + q^2*(1 + 2*z) + q^11*z^2*(1 + 2*z) - 
        q^5*z*(3 + 2*z) - q^13*z^2*(1 + 3*z) + q^10*z*(-1 + 4*z) + 
        q^7*(z - 3*z^2) + q^15*z^2*(1 + 2*z + 2*z^2) + q^14*(z^2 - 2*z^3) + 
        q^17*(z^3 - 4*z^4))*R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^9*z*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(2*q - z + q^4*z + q^6*(-1 + z)*z + q^7*(-1 + z)*z + 
        q^5*z*(3 + z))*R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/(-1 + q^2) - 
     (q^4*z*(1 + z + q^9*z^2 + q^10*z^2 + q^12*(-1 + z)*z^2 + 
        q^13*(-1 + z)*z^2 - q^8*z*(1 + z) + q^7*z*(2 + z) + 
        q^11*z^2*(3 + z) + q^3*(-1 + 2*z) + q^6*z*(-2 + 3*z) + 
        q^2*(1 + 3*z) + q^5*z*(4 + 3*z) - q^4*(1 + z^2))*
       R1[{{1}, {{6, 2, 1}, {-1, 0, 1}}}])/(-1 + q^2) - 
     (q^4*z*(1 - q + z + q^7*z + q^8*z - q^6*z^2 + 2*q^13*(-1 + z)*z^2 - 
        q^19*z^4 + q^22*z^4 - q^5*z*(1 + z) + q^12*z^2*(1 + z) + 
        q^20*z^3*(1 + z) - 2*q^17*z^3*(2 + z) - q^21*z^4*(2 + z) + 
        q^11*z*(-1 + 2*z) + q^10*z*(-1 + 3*z) + q^9*z*(1 + 3*z) - 
        q^14*z^2*(1 + 3*z) + q^16*z^2*(1 + 2*z + 2*z^2) + 
        q^15*(z^2 - 2*z^3) + q^18*(z^3 - 4*z^4))*
       R1[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^7*z*(1 + q^2*(-1 + z) + q^6*(-2 + z)*z + 2*q^5*(-1 + z)*z - q*z^2 + 
        3*q^7*z^2 - q^8*(-2 + z)*z^2 - q^10*z^3 - q^11*z^3 - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + z) + q^3*z*(1 + 2*z) + 
        2*q^4*z*(1 + 2*z))*R1[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/(-1 + q^2) + 
     (q^5*z*(-1 + q^2*(1 - 2*z) + q^5*(2 - 5*z)*z + q^11*z^2 - 3*q^12*z^2 - 
        q^8*(-3 + z)*z^2 - q^13*z^3 - q^18*z^4 + q^21*z^4 + 2*q^6*z*(1 + z) + 
        q^19*z^3*(1 + z) - 2*q^16*z^3*(2 + z) - q^20*z^4*(2 + z) - 
        q*(1 + 3*z) + q^7*z*(1 + 3*z) - q^4*z*(4 + 3*z) + q^3*(1 + z^2) + 
        q^15*z^2*(1 + 2*z + 2*z^2) + q^10*z*(-1 - z + 3*z^2) + 
        q^9*z*(-1 + 8*z + 3*z^2) + q^14*(z^2 - 2*z^3) + q^17*(z^3 - 4*z^4))*
       R1[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(-1 - q^2*(-1 + z) + q^5*(3 - 2*z)*z + q*z^2 + 
        q^12*(-2 + z)*z^2 - q^13*(-2 + z)*z^3 - q^15*z^4 - q^16*z^4 - 
        q^14*z^3*(1 + z) + q^17*z^3*(1 + z) - q^3*z*(1 + 2*z) - 
        2*q^4*z*(1 + 2*z) + q^8*z^2*(-2 + 3*z) + q^11*z^2*(-2 + 3*z) - 
        q^7*z*(1 + 3*z) + 2*q^9*z^2*(2 + 3*z) + q^10*z^2*(-2 + 5*z) - 
        q^6*z*(-2 + z + z^2))*R1[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^7*z^2*(-1 + q - q^4 - z - 2*q^6*z - 2*q^7*z - q^11*z + q^8*z^2 + 
        3*q^10*z^2 + q^14*z^2 + q^3*(1 + z) + q^5*z*(1 + z) - 
        q^12*z*(1 + z) - q^13*z^2*(1 + z) + q^9*z*(1 + 3*z))*
       R1[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^7*(-1 + q - z)*z^2*(-1 + q^3 + q^8*z)*
       R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}])/(-1 + q^2) - 
     (q^11*z^2*(1 + q^4*(-1 + z) + z + q^7*z^2 + q^9*z^2 + 3*q^5*z*(1 + z) - 
        q^8*z*(1 + z) + q^3*(-1 + 2*z) + 2*q^6*z*(-1 + 2*z) + q^2*(1 + 3*z))*
       R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/(-1 + q^2) - 
     (q^15*(-1 + q - z)*z^3*R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}])/(-1 + q^2) + 
     (q^21*z^4*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^14*z^2*(1 - q + z + q^8*z^2 + q^9*z^2 - q^12*z^3 - 
        2*q^10*z^2*(1 + z) + q^13*z^2*(1 + z) + q^11*(z^2 - 2*z^3))*
       R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^14*(-1 + q - z)*z^2*(1 + q^5*z)*R1[{{1}, {{6, 2, 1}, {3, 0, 2}}}])/
      (-1 + q^2) - (q^11*z^2*(2*q - z + q^4*z + q^6*(-1 + z)*z + 
        q^7*(-1 + z)*z + q^5*z*(3 + z))*R1[{{1}, {{6, 2, 2}, {-1, 0, 1}}}])/
      (-1 + q^2) + (q^6*z*(q*(-1 + z) + q^3*(-1 + z) + z - q^6*(-3 + z)*z - 
        q^7*(-1 + z)*z + q^9*z^2 + q^11*(-1 + z)*z^2 + q^12*(-1 + z)*z^2 - 
        q^4*(1 + z) + q^10*z^2*(3 + z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z))*
       R1[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^6*z*(q - q^3*(-1 + z) - z - q*z - q^9*z + 2*q^6*(-1 + z)*z + 
        3*q^7*z^2 + q^4*(1 + z) + q^13*z^2*(1 + z) - 2*q^10*z^2*(2 + z) + 
        q^8*z*(-1 + 2*z) - q^2*(1 + 2*z) + q^5*z*(3 + 2*z) + 
        q^11*(z^2 - 3*z^3) + q^12*(z^2 - 2*z^3))*
       R1[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^12*z^2*(-1 + q^2*(1 - 2*z) - q^6*z^2 + q^9*z^2 + q^7*z*(1 + z) - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) - q*(1 + 3*z) + q^5*(z - 4*z^2) + 
        q^3*(1 + z^2))*R1[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q^8*z^2*(1 - q + q^6*(1 - 2*z) + z + 2*q^9*(1 - 2*z)*z - q^10*z^2 + 
        q^13*z^2 - q^3*(1 + z) + q^11*z*(1 + z) - q^12*z^2*(2 + z) - 
        q^5*(1 + 3*z) - q^8*z*(4 + 3*z) + q^7*(1 + z^2))*
       R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}])/(-1 + q^2) - 
     (q^7*z*(-1 + q^2*(1 - 4*z) - 2*q^5*(-1 + z)*z + q^10*z^2 - q^9*z^3 - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) + q*(-1 - 2*z + z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^7*z*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R1[{{1}, {{6, 2, 2}, {2, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*R1[{{2}, {{-1, 0, 1}, {0, 2, 1}}}])/(-1 + q) + 
     (q^2*R1[{{2}, {{-1, 0, 2}, {1, 2, 1}}}])/(-1 + q) - 
     (q^6*(-1 + q - z)*R1[{{2}, {{-1, 1, 1}, {4, 1, 1}}}])/(-1 + q^2) + 
     (q*R1[{{2}, {{0, 0, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     R1[{{2}, {{0, 0, 1}, {0, 1, 1}}}]/(-1 + q) + 
     (q*z*R1[{{2}, {{0, 0, 1}, {1, 2, 1}}}])/(-1 + q) - 
     q^3*z*R1[{{2}, {{0, 0, 1}, {2, 2, 1}}}] - 
     (q^2*R1[{{2}, {{0, 0, 2}, {-1, 2, 1}}}])/(-1 + q) + 
     q*R1[{{2}, {{0, 0, 2}, {0, 1, 1}}}] + 
     (q*R1[{{2}, {{0, 0, 2}, {0, 2, 1}}}])/(-1 + q) - 
     q^4*z*R1[{{2}, {{0, 0, 2}, {2, 2, 1}}}] - 
     ((1 - q + z)*R1[{{2}, {{0, 1, 1}, {0, 2, 2}}}])/((-1 + q)*q*z) - 
     R1[{{2}, {{1, 0, 1}, {0, 1, 1}}}] - 
     ((1 - q + z)*R1[{{2}, {{1, 0, 1}, {0, 2, 2}}}])/(q*z - q^2*z) - 
     (q^2*(-1 + q - z)*R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}])/(-1 + q) - 
     (q*(1 + q*(-1 + z))*R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}])/(-1 + q) - 
     (q^3*(1 + q*(-1 + z) + z + q^3*z^2 - q^2*z*(1 + z))*
       R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}])/(-1 + q) + 
     q^4*z*R1[{{2}, {{1, 0, 1}, {2, 2, 2}}}] - 
     (q*(-1 + q - z)*R1[{{2}, {{1, 0, 1}, {3, 0, 1}}}])/(-1 + q^2) + 
     (q^4*(-1 + q - z)*R1[{{2}, {{1, 0, 2}, {2, 2, 1}}}])/(-1 + q) - 
     R1[{{2}, {{1, 1, 1}, {0, 2, 2}}}]/(-1 + q) + 
     q^2*z*R1[{{2}, {{1, 1, 1}, {1, 1, 2}}}] - 
     (q^4*z*(-1 + q^2 - q*(2 + z))*R1[{{2}, {{1, 1, 1}, {2, 1, 1}}}])/
      (-1 + q^2) + (q*(1 + q*(-1 + z))*R1[{{2}, {{2, 0, 1}, {-1, 2, 2}}}])/
      (-1 + q) - ((1 + q^3*(-2 + z) + z + q^2*(1 + 2*z))*
       R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}])/(-1 + q^2) - 
     (q*(1 + q*(-1 + z))*R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}])/(-1 + q) + 
     (q^3*z*R1[{{2}, {{2, 0, 1}, {0, 2, 1}}}])/(-1 + q) - 
     R1[{{2}, {{2, 0, 1}, {0, 2, 2}}}]/(1 - q) - 
     ((1 + q + q^2)*(-1 + q - z)*R1[{{2}, {{2, 0, 1}, {1, 0, 1}}}])/
      (-1 + q^2) + (q^4*z*(1 + q^2*(-1 + z) - z + q*(2 + z))*
       R1[{{2}, {{2, 0, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     ((-1 + q - z)*R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}])/(-1 + q) - 
     (q*(1 - q + z)*R1[{{2}, {{2, 0, 1}, {2, 0, 0}}}])/(-1 + q^2) + 
     (q^5*z*(-1 + q^2 - q*(2 + z))*R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}])/
      (-1 + q^2) - (q^3*(-2 - 2*q*(-1 + z) + 2*q^2*z + 2*q^5*z - 
        q^3*z*(3 + 4*z))*R1[{{2}, {{2, 0, 1}, {2, 2, 2}}}])/(-1 + q) - 
     q^2*z*R1[{{2}, {{2, 0, 2}, {0, 1, 0}}}] + 
     q^2*z*R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}] - 
     (q^4*z*(1 + q + q^3 - q^2*(1 + z))*R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}])/
      (-1 + q^2) + (q^6*z*(-1 + q^2 - q*(2 + z))*
       R1[{{2}, {{2, 0, 2}, {2, 2, 1}}}])/(-1 + q^2) - 
     ((-2 + q^2 - 3*z - 3*q*z + q^3*(1 + z))*
       R1[{{2}, {{2, 1, 1}, {0, 2, 2}}}])/(-1 + q^2) - 
     (q^4*z*R1[{{2}, {{2, 1, 1}, {1, 1, 2}}}])/(-1 + q) + 
     (q^3*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R1[{{2}, {{2, 1, 1}, {2, 1, 2}}}])/(-1 + q^2) - 
     (q^3*(-1 + q - z)*z*R1[{{2}, {{2, 1, 1}, {2, 2, 2}}}])/(-1 + q) - 
     (q^6*z*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R1[{{2}, {{2, 1, 1}, {3, 2, 2}}}])/(-1 + q^2) - 
     q*(1 + z)*R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}] - 
     q^2*z*R1[{{2}, {{3, 0, 1}, {-1, 1, 2}}}] - 
     (q*(1 + z + 2*q*z + q^4*(-2 + z)*z + 2*q^3*z*(1 + z) + 
        q^2*(-1 + z - z^2))*R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}])/(-1 + q^2) - 
     ((-1 + q - z)*R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}])/(-1 + q) - 
     ((2 - q^2 + 3*z + 3*q*z - q^3*(1 + z))*
       R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}])/(-1 + q^2) - 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R1[{{2}, {{3, 0, 1}, {1, 0, 1}}}])/
      (-1 + q^2) + (q^5*z*(2*q*z + q^4*z^2 + 2*(1 + z) - q^3*(1 + z) - 
        q^2*(1 + z^2))*R1[{{2}, {{3, 0, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     ((1 - q + z - 2*q^7*z^2 - 3*q^9*z^3 + q^12*z^3 + q^5*z*(1 + z) - 
        q^6*z*(1 + z) + q^11*z^2*(1 + z) - q^8*z^2*(3 + 2*z) + 
        q^10*(z^2 - 2*z^3))*R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*z) + q*(-1 + q - q*z + q^2*z + q^5*z - 
       2*q^3*z*(1 + z))*R1[{{2}, {{3, 0, 1}, {2, 0, 2}}}] + 
     q^4*(-1 + q - z)*z*R1[{{2}, {{3, 0, 1}, {3, 0, 1}}}] - 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R1[{{2}, {{3, 0, 1}, {4, 2, 0}}}])/
      (-1 + q^2) - (q^2*(-1 + q - z)*R1[{{2}, {{3, 0, 2}, {-1, 1, 1}}}])/
      (-1 + q) - (q^2*(1 + z + q*z + q^3*(-1 + z)*z - q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z))*R1[{{2}, {{3, 0, 2}, {-1, 2, 1}}}])/
      (-1 + q^2) + (q^2*(-1 + q - z)*R1[{{2}, {{3, 0, 2}, {0, 1, 0}}}])/
      (-1 + q) - (q^4*z*(-q^2 - z - q*z + q^3*(1 + z))*
       R1[{{2}, {{3, 0, 2}, {0, 1, 1}}}])/(-1 + q^2) - 
     q^2*(1 + z + q*z - q^2*z^2)*R1[{{2}, {{3, 0, 2}, {0, 2, 1}}}] - 
     (q^4*z*(1 + q - q^3 + q^2*(-1 + z) + z + 2*q*z - q^4*z + q^7*z - 
        q^6*(-1 + z)*z - q^5*z*(3 + 2*z))*R1[{{2}, {{3, 0, 2}, {1, 2, 1}}}])/
      (-1 + q^2) - (q^3*(1 - q + z - q^4*z^2 + q^5*z^2)*
       R1[{{2}, {{3, 0, 2}, {2, 2, 1}}}])/(-1 + q) + 
     (q^11*(-1 + q - z)*z*R1[{{2}, {{3, 0, 2}, {4, 2, 1}}}])/(-1 + q) + 
     (q^2*z*(1 + q + q^2*z - 2*q^4*z + q^6*z - q^5*z*(2 + z))*
       R1[{{2}, {{3, 1, 1}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^2*(-1 + q - z)*z*(-1 - 2*q - q^2 + q^6*z)*
       R1[{{2}, {{3, 1, 1}, {1, 1, 2}}}])/(-1 + q^2) + 
     (q^3*z*(-2 + q^2 - 3*z - 3*q*z + q^5*z + q^3*(1 + z))*
       R1[{{2}, {{3, 1, 1}, {1, 2, 2}}}])/(-1 + q) - 
     ((1 - q + z - q^6*z - 3*q^10*z^3 + q^5*z*(1 + z) - q^9*z^2*(1 + 2*z) + 
        q^12*z^2*(1 + 2*z))*R1[{{2}, {{3, 1, 1}, {2, 2, 2}}}])/
      ((-1 + q)*q^2*(1 + q)*z) + (q^6*z*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + 
        z + q^9*(-1 + z)*z + q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - 
        q^10*z*(1 + z) + q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*
       R1[{{2}, {{3, 1, 1}, {4, 1, 2}}}])/(-1 + q^2) + 
     (q^3*z*R1[{{2}, {{4, 0, 1}, {-1, 1, 1}}}])/(-1 + q) + 
     (q*(-1 + q - q*z + q^2*z + q^5*z - q^3*z*(1 + 2*z))*
       R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}])/(-1 + q) - 
     ((-1 + q - z + q^6*z - q^11*z^2 - q^5*z*(1 + z) + 2*q^8*z^2*(1 + z) - 
        q^12*z^2*(1 + 2*z) + q^10*z^2*(-1 + 4*z) + q^9*z^2*(1 + 4*z))*
       R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}])/((-1 + q)*q^4*(1 + q)*z) - 
     (q*(-2 - 2*q*z + q^6*z - 3*q^4*z*(1 + z) + q^2*(2 + z) + q^5*z*(2 + z) + 
        q^3*(z - 3*z^2))*R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}])/(-1 + q^2) - 
     ((1 - q + z + q^6*(-1 + z)*z + q^7*z^2 + q^5*z*(1 + z) + 
        3*q^11*z^2*(1 + z) + q^12*z^2*(1 + 2*z) - q^8*z^2*(4 + 5*z) - 
        q^9*z^2*(1 + 9*z) + q^10*(z^2 - 5*z^3))*
       R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}])/((-1 + q)*q^4*(1 + q)*z) + 
     q^5*z^2*R1[{{2}, {{4, 0, 1}, {0, 2, 1}}}] - 
     ((1 - q + z + 7*q^8*z^2 + 2*q^17*z^2 + q^13*(3 - 8*z)*z^2 + 
        q^15*(5 - 4*z)*z^2 + q^18*(-2 + z)*z^3 + q^20*z^4 + q^21*z^4 + 
        q^2*(1 + z) + q^19*z^3*(1 + z) - q^22*z^3*(1 + z) - q^10*z*(4 + z) + 
        q^9*z*(1 + 3*z) + q^4*(2 + 4*z) - q^14*z^2*(5 + 9*z) + 
        q^6*(-1 + z - 2*z^2) + q^5*(-1 + z - z^2) - 
        q^16*z^2*(-2 + 5*z + z^2) + q^7*(-1 + 4*z + 2*z^2) + 
        q^11*z*(-1 + 3*z + 3*z^2) + q^12*(z - 2*z^2 - 3*z^3))*
       R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + (q^3*(-1 + q - z)*z*R1[{{2}, {{4, 0, 1}, {1, 0, 0}}}])/
      (-1 + q^2) + (q*(-1 + q - q*z + q^5*z + q^2*z*(2 + z) - 
        q^3*z*(3 + 2*z))*R1[{{2}, {{4, 0, 1}, {1, 0, 1}}}])/(-1 + q) + 
     (q^2*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R1[{{2}, {{4, 0, 1}, {1, 0, 2}}}])/(-1 + q^2) - 
     (q^4*z^2*(2 + q - 3*q^2 + q^4 - q^3*(3 + z))*
       R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}])/(-1 + q^2) - 
     ((1 + q^8*(1 - 11*z) + z - 2*q^10*z + q^9*(5 - 13*z)*z + 4*q^19*z^3 - 
        q^20*z^3 + q^23*z^3*(1 + z) + 3*q^2*(2 + z) - q^22*z^3*(1 + 2*z) - 
        q*(4 + 3*z) - q^3*(5 + 3*z) + q^17*z^3*(11 + 3*z) + q^4*(2 + 4*z) - 
        q^18*z^2*(4 + 7*z) + q^14*z^2*(-15 + 8*z) + q^15*z^2*(11 + 9*z) - 
        q^12*z^2*(11 + 12*z) + q^16*z^2*(-5 + z - z^2) + 
        q^6*(2 - 2*z + z^2) - q^5*(5 + 9*z + z^2) + 
        q^11*z*(3 + 10*z + 3*z^2) + q^13*z*(-1 + 17*z + 3*z^2) + 
        q^7*(2 + z + 6*z^2))*R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/
      ((-1 + q)*q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^4*(-1 + q - z)*z*R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}])/(-1 + q^2) - 
     ((-1 - z + 2*q^8*(1 - 2*z)*z + 3*q^10*z^2 + q^15*(-1 + z)*z^2 + 
        q*(2 + z) - q^2*(2 + z) + q^16*z^3*(3 + z) + q^9*z*(1 + 2*z) + 
        q^14*z^2*(1 + 2*z) - q^17*z^2*(1 + 2*z) - q^7*z*(3 + 2*z) - 
        q^4*(1 + 3*z) + q^12*z^2*(5 + 3*z) + q^13*z^2*(-3 + 4*z) + 
        q^5*(1 - z + z^2) + q^6*(1 - z + z^2) - q^11*z*(1 + 3*z + 3*z^2))*
       R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     ((1 + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - q^15*(-1 + z)*z^2 - 
        q*(2 + z) + q^2*(2 + z) - q^16*z^3*(3 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + q^17*z^2*(1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^4*(1 + 3*z) - q^12*z^2*(5 + 3*z) + 
        q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 3*z + 3*z^2))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - (q^3*z*(1 + q^4 + z + q^8*z + q^9*z - 2*q^6*z^2 - 
        2*q*(1 + z) + q^5*(1 + z) - 2*q^7*z*(1 + z) - q^2*(1 + 3*z))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}])/(-1 + q^2) - 
     (q^6*z*(q^3 - q^2*(-1 + z) + z - q^6*z - q^7*z^2 + q^9*z^2 - 
        2*q*(1 + z) - q^4*z*(2 + z) + q^5*z*(2 + z) - q^8*z^2*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}])/(-1 + q^2) - 
     (q^4*z*(1 + z + q*z + 6*q^7*z^2 + q^10*z^2 + 3*q^6*z*(1 + z) - 
        q^9*z*(2 + z) + q^8*z*(-1 + 2*z) + q^4*(-1 + 3*z) + q^3*(2 + 3*z) - 
        q^5*(2 + z^2))*R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}])/(-1 + q^2) - 
     (q*(1 - q + z - q^6*z - 3*q^10*z^3 + q^5*z*(1 + z) - q^9*z^2*(1 + 2*z) + 
        q^12*z^2*(1 + 2*z))*R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}])/(-1 + q^2) + 
     q^3*(-1 + q - z)*z*R1[{{2}, {{4, 0, 1}, {3, 0, 2}}}] - 
     (q^6*(-1 + q - z)*z*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}])/
      (-1 + q^2) - (q^4*(-1 + q - z)*z*(1 + q^7*z)*
       R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}])/(-1 + q^2) - 
     (q^5*z*(1 - q + z + q^7*z + q^8*z - q^6*z^2 + 2*q^13*(-1 + z)*z^2 - 
        q^19*z^4 + q^22*z^4 - q^5*z*(1 + z) + q^12*z^2*(1 + z) + 
        q^20*z^3*(1 + z) - 2*q^17*z^3*(2 + z) - q^21*z^4*(2 + z) + 
        q^11*z*(-1 + 2*z) + q^10*z*(-1 + 3*z) + q^9*z*(1 + 3*z) - 
        q^14*z^2*(1 + 3*z) + q^16*z^2*(1 + 2*z + 2*z^2) + 
        q^15*(z^2 - 2*z^3) + q^18*(z^3 - 4*z^4))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^13*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(1 - q - q^3 + z - q^4*z - q^10*z - q^8*(-3 + z)*z - 2*q^6*z^2 + 
        q^13*(-1 + z)*z^2 - 2*q^15*z^3 - q^16*z^3 + q^9*z*(1 + z) + 
        q^17*z^2*(1 + z) - q^14*z^2*(2 + z) + q^11*z^2*(1 + 2*z) - 
        q^7*z*(1 + 3*z) + q^12*z^2*(2 + 3*z) - q^5*(-1 + z + z^2))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^6*z*(-q^4 + 2*q^3*(-1 + z) + q^7*(-1 + z)*z + q^9*z^2 + 2*(1 + z) + 
        6*q^5*z*(1 + z) - q^8*z*(1 + z) + q^2*(1 + 4*z) + q^6*z*(-4 + 5*z))*
       R1[{{2}, {{4, 0, 1}, {4, 1, 2}}}])/(-1 + q^2) - 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}])/
      (-1 + q^2) - (q^10*z*(1 + z + q^6*(-2 + z)*z + z^2 + 2*q^3*z^2 + 
        q^10*(2 - 3*z)*z^2 - q^15*z^4 - q^16*z^4 - 2*q^7*z^2*(1 + z) + 
        q^12*z^3*(1 + z) + q^17*z^3*(1 + z) - q^14*z^3*(2 + z) + 
        q^11*z^2*(3 + 2*z) - q^8*z^2*(1 + 3*z) + q^4*z*(3 + 5*z) - 
        q^9*z^2*(1 + 6*z) - q^5*z*(3 - 2*z + z^2) + q^2*(-1 + z + z^2))*
       R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-1 + q^2 - q*(2 + z))*R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}])/
      (-1 + q^2) + (q^4*z*(q*(-1 + z) + q^3*(-1 + z) + z + q^7*z - 
        q^6*(-1 + z)*z - q^4*(1 + z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z))*
       R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q^4*z*(-1 + q^2 - q*(2 + z))*R1[{{2}, {{4, 0, 2}, {0, 1, 0}}}])/
      (-1 + q^2) - (q^5*z*(1 + q + q^2*(-1 + z) + z + 2*q*z + q^6*z - 
        q^5*(-1 + z)*z - q^3*(1 + z) - q^4*z*(3 + 2*z))*
       R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q^4*z*(2*q - z - q^2*z + q^4*z)*R1[{{2}, {{4, 0, 2}, {0, 2, 1}}}])/
      (-1 + q^2) - (q*(1 - q^2 + z + q*z - 2*q^5*z^2 - q^6*z^2 - 
        q^4*z*(1 + z) + q^7*z*(1 + z))*R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}])/
      (-1 + q^2) + (q^8*(-1 + q - z)*z*R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}])/
      (-1 + q) + (q^14*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + 
        q^14*z^3 + q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^3*(-1 + q - z)*z*R1[{{2}, {{4, 1, 1}, {0, 1, 1}}}])/(-1 + q) - 
     ((-1 + q - z + q^6*z - q^8*z^3 + 3*q^10*z^3 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + z) - q^12*z^2*(1 + 2*z))*
       R1[{{2}, {{4, 1, 1}, {0, 2, 2}}}])/((-1 + q)*q^3*(1 + q)*z) + 
     (q^3*z*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R1[{{2}, {{4, 1, 1}, {1, 1, 1}}}])/(-1 + q^2) - 
     ((1 - q + z - q^4*z - q^6*z - 3*q^10*z^3 + q^3*z*(1 + z) + 
        q^5*z*(1 + z) + q^8*z^2*(1 + z) - 2*q^9*z^2*(1 + z) + 
        q^14*z^3*(1 + z) - q^11*z^3*(1 + 2*z) + q^12*(z^2 + 2*z^3 - 2*z^4))*
       R1[{{2}, {{4, 1, 1}, {1, 1, 2}}}])/((-1 + q)*q^3*(1 + q)*z) - 
     ((-1 + q - z)*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {1, 2, 1}}}])/
      (-1 + q^2) - (q^3*z*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + 
        q^9*(-1 + z)*z + 2*q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - 
        q^10*z*(1 + z)^2 + q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*
       R1[{{2}, {{4, 1, 1}, {2, 1, 2}}}])/(-1 + q^2) + 
     (q^3*z*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R1[{{2}, {{4, 1, 1}, {3, 1, 1}}}])/
      (-1 + q^2) - (q^9*(-1 + q - z)*z*(1 + q^5*z)*
       R1[{{2}, {{4, 1, 1}, {4, 1, 2}}}])/(-1 + q^2) + 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 2, 1}}}])/
      (-1 + q^2) + (q^4*z^2*(1 - 2*q^2 + q^4 - q^3*(2 + z))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     ((-1 - z - q^10*(-2 + z)*z - 4*q^8*(-1 + z)*z + q^6*z^2 - q^20*z^4 - 
        q^21*z^4 - 3*q^7*z*(1 + z) - q^19*z^3*(1 + z) + q^22*z^3*(1 + z) + 
        q*(2 + z) + q^3*(2 + z) + 4*q^14*z^2*(2 + z) + q^15*z^2*(-5 + 2*z) + 
        q^9*z*(-3 + 2*z) - 2*q^4*(1 + 2*z) - q^2*(3 + 2*z) + 
        q^13*z^2*(-9 + 4*z) + q^12*z^2*(5 + 6*z) + q^5*(2 + 2*z + z^2) - 
        q^17*z^2*(2 + 3*z + z^2) + q^16*z^2*(-1 + 4*z + z^2) + 
        q^11*(z - 6*z^2 - 3*z^3) + q^18*(z^2 + 4*z^3 - z^4))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - (q*(-1 - q*z - 3*q^5*(-1 + z)*z - 2*q^10*z^2 + 
        q^12*z^2 + 3*q^9*z^3 + q^13*(-1 + z)*z^3 + q^15*z^4 + q^16*z^4 - 
        2*q^11*z^2*(1 + z) + q^14*z^3*(1 + z) - q^17*z^3*(1 + z) + 
        q^6*z*(2 + z) + q^7*z^2*(4 + z) + q^8*z^2*(3 + 2*z) - 
        q^3*z*(1 + 3*z) - q^4*z*(2 + 5*z) - q^2*(-1 + z + z^2))*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 + q^4 - 2*z + 2*q^8*z + q^9*z + q^11*z^2 - 3*q^6*z*(1 + z) - 
        q^10*z^2*(1 + z) - q^7*z*(2 + z) - q*(1 + 3*z) + q^5*(1 + z - 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}])/(-1 + q^2) - 
     ((1 + z + q^13*(3 - 7*z)*z^2 + q^15*(7 - 5*z)*z^2 - q^19*(-1 + z)*z^3 - 
        q^21*z^4 - q^22*z^4 - q^20*z^3*(1 + z) + q^23*z^3*(1 + z) - 
        q^5*(1 + z)^2 - q*(2 + z) - q^3*(2 + z) - 2*q^18*z^2*(1 + 2*z) + 
        q^2*(3 + 2*z) + 3*q^10*z*(-1 + 3*z) + q^4*(2 + 4*z) + 
        q^9*z*(6 + 5*z) - q^14*z^2*(11 + 8*z) + q^6*(1 + z - z^2) + 
        q^17*z^2*(3 + 3*z + z^2) - q^16*z^2*(-5 + 4*z + z^2) + 
        q^11*z*(-6 + 10*z + 3*z^2) + q^7*(-1 + 5*z + 4*z^2) - 
        q^12*z*(2 + 8*z + 7*z^2) + q^8*(-1 - 2*z + 8*z^2))*
       R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - (q^4*z*(-1 + q + q^3*(1 - 3*z) + 2*q^2*(-1 + z) - 
        2*z - q*z + 2*q^7*z + q^8*z + q^10*z^2 - 3*q^5*z*(1 + z) - 
        q^9*z^2*(1 + z) - q^6*z*(4 + z) + q^4*(1 + 4*z + 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}])/(-1 + q) + 
     (q^5*z*(-1 + q^3 - q^2*(-1 + z) + q^5*z - q^7*z^2 + q^9*z^2 - 
        q^4*z*(2 + z) - q^8*z^2*(2 + z) - q*(1 + 2*z))*
       R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}])/(-1 + q^2) - 
     (q^6*z*(-1 + q^2 - q*z + q^3*z + q^5*z - q^4*z*(1 + z))*
       R1[{{2}, {{5, 0, 1}, {0, 2, 1}}}])/(-1 + q^2) - 
     ((-1 + q - z)*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}])/
      (-1 + q^2) - ((-1 - q*z + q^5*(4 - 3*z)*z - 4*q^10*z^2 - 2*q^14*z^3 + 
        q^16*z^4 + q^19*z^4 + 2*q^6*z*(1 + z) + q^15*z^3*(1 + z) - 
        q^18*z^4*(2 + z) + q^8*z^2*(1 + 2*z) + 2*q^9*z^2*(1 + 2*z) - 
        q^17*z^3*(1 + 2*z) + q^13*z^3*(3 + 2*z) - q^3*z*(1 + 3*z) - 
        q^11*z^2*(2 + 3*z) - q^4*z*(2 + 5*z) + q^12*z^2*(2 + z - z^2) - 
        q^2*(-1 + z + z^2) + q^7*z*(-1 + 4*z + 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {1, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 - 3*q*z + 2*q^5*(1 - 2*z)*z + q^3*(-1 + z)*z - 
        q^8*(-1 + z)*z + q^10*z^2 - q^9*z^2*(1 + z) + q^7*z*(2 + z) - 
        q^6*z*(4 + 3*z) - q^4*(-1 + 3*z + z^2))*
       R1[{{2}, {{5, 0, 1}, {1, 1, 1}}}])/(-1 + q^2) - 
     ((1 - q + z - q^6*z - q^11*z^2 - q^10*z^3 - q^17*z^4 + q^20*z^4 + 
        q^5*z*(1 + z) - q^12*z^2*(1 + z) + q^18*z^3*(1 + z) - 
        q^19*z^4*(2 + z) - q^15*z^3*(3 + 2*z) + q^14*z^2*(1 - z + z^2) + 
        q^16*(z^3 - 4*z^4) + q^13*(z^2 + z^4))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     (q*z*(-1 - z - 2*q^8*(-3 + z)*z + q^10*(-1 + z)*z - 2*q^15*z^2 + 
        q^13*(-9 + z)*z^2 - q^14*(-4 + z)*z^2 + q^18*z^3 + q^3*(1 + z) + 
        q*(2 + z) - q^2*(2 + z) - 2*q^4*(1 + 2*z) + q^9*z*(-1 + 6*z) + 
        q^5*(3 + 2*z + z^2) + q^16*z^2*(1 + 4*z + z^2) - 
        q^17*z^2*(1 + 4*z + z^2) - q^11*z*(1 + 5*z + 2*z^2) - 
        q^7*(1 + 3*z + 4*z^2) + q^12*z*(1 + 7*z + 6*z^2))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*(-1 + q - z)*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}])/
      (-1 + q^2) - (q^10*z^2*(1 - q + q^2 + q^3*(-1 + z) + z + q^9*z + 
        q^6*z^2 + q^11*z^2 - q^4*(1 + z) - q^10*z^2*(1 + z) - q^7*z*(4 + z) + 
        q^5*(1 + z + 2*z^2))*R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}])/(-1 + q^2) - 
     (q^6*(-1 + q - z)*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 1, 0}}}])/
      (-1 + q^2) - (q^3*z*(-1 + q - z + q^10*(-2 + z)*z + 2*q^7*z^2 + 
        q^14*(2 - 3*z)*z^2 - q^19*z^4 - q^20*z^4 + q^5*z*(1 + z) - 
        2*q^11*z^2*(1 + z) + q^16*z^3*(1 + z) + q^21*z^3*(1 + z) - 
        q^18*z^3*(2 + z) + q^15*z^2*(3 + 2*z) - q^12*z^2*(1 + 3*z) + 
        q^8*z*(3 + 5*z) - q^13*z^2*(1 + 6*z) + q^6*(-1 + z^2) - 
        q^9*z*(3 - 2*z + z^2) + q^4*(1 + z + z^2))*
       R1[{{2}, {{5, 0, 1}, {3, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^10*(-1 + q - z)*z^2*R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}])/(-1 + q^2) + 
     (q^11*(-1 + q - z)*z^2*(-1 + q^5*z + q^6*z)*
       R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}])/(-1 + q^2) - 
     (q^7*(-1 + q - z)*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}])/
      (-1 + q) + (q^7*(-1 + q - z)*z*(1 + q^5*z)*
       R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}])/(-1 + q^2) + 
     (q^12*(-1 + q - z)*z^2*(-1 + q^4 + q^9*z)*
       R1[{{2}, {{5, 0, 1}, {4, 2, 2}}}])/(-1 + q^2) - 
     (q*(-1 + q - z)*R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}])/(-1 + q) - 
     (q^5*z*(1 - q^3 + z + q*z + q^2*z - q^4*z + q^6*z - q^5*z*(2 + z))*
       R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) - 
     (q*(1 - q + z)*R1[{{2}, {{5, 0, 2}, {0, 1, 0}}}])/(-1 + q) + 
     (q^5*z*(1 + q*z + 3*q^2*z - 2*q^4*z + q^6*z - q^5*z*(2 + z) + 
        q^3*(-1 + 2*z + z^2))*R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q^5*z*(-(q^2*(-1 + z)) + q^4*(-1 + z) + z - q^3*z*(1 + z))*
       R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}])/(-1 + q^2) - 
     (q^5*z*(q*(-1 + z) + q^3*(-1 + z) + z - 2*q^6*(-1 + z)*z + 4*q^9*z^2 + 
        3*q^12*(-1 + z)*z^2 - q^18*z^4 + q^21*z^4 - q^4*(1 + z) + 
        2*q^8*z*(1 + z) + q^19*z^3*(1 + z) - 2*q^16*z^3*(2 + z) - 
        q^20*z^4*(2 + z) + q^2*(1 + 2*z) + q^11*z^2*(1 + 2*z) - 
        q^5*z*(3 + 2*z) - q^13*z^2*(1 + 3*z) + q^10*z*(-1 + 4*z) + 
        q^7*(z - 3*z^2) + q^15*z^2*(1 + 2*z + 2*z^2) + q^14*(z^2 - 2*z^3) + 
        q^17*(z^3 - 4*z^4))*R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^8*z*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(2*q - z + q^4*z + q^6*(-1 + z)*z + q^7*(-1 + z)*z + 
        q^5*z*(3 + z))*R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}])/(-1 + q^2) + 
     (q^3*z*(1 + z + q^9*z^2 + q^10*z^2 + q^12*(-1 + z)*z^2 + 
        q^13*(-1 + z)*z^2 - q^8*z*(1 + z) + q^7*z*(2 + z) + 
        q^11*z^2*(3 + z) + q^3*(-1 + 2*z) + q^6*z*(-2 + 3*z) + 
        q^2*(1 + 3*z) + q^5*z*(4 + 3*z) - q^4*(1 + z^2))*
       R1[{{2}, {{6, 0, 1}, {-1, 1, 1}}}])/(-1 + q^2) + 
     (q^3*z*(1 - q + z + q^7*z + q^8*z - q^6*z^2 + 2*q^13*(-1 + z)*z^2 - 
        q^19*z^4 + q^22*z^4 - q^5*z*(1 + z) + q^12*z^2*(1 + z) + 
        q^20*z^3*(1 + z) - 2*q^17*z^3*(2 + z) - q^21*z^4*(2 + z) + 
        q^11*z*(-1 + 2*z) + q^10*z*(-1 + 3*z) + q^9*z*(1 + 3*z) - 
        q^14*z^2*(1 + 3*z) + q^16*z^2*(1 + 2*z + 2*z^2) + 
        q^15*(z^2 - 2*z^3) + q^18*(z^3 - 4*z^4))*
       R1[{{2}, {{6, 0, 1}, {-1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^6*z*(1 + q^2*(-1 + z) + q^6*(-2 + z)*z + 2*q^5*(-1 + z)*z - q*z^2 + 
        3*q^7*z^2 - q^8*(-2 + z)*z^2 - q^10*z^3 - q^11*z^3 - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + z) + q^3*z*(1 + 2*z) + 
        2*q^4*z*(1 + 2*z))*R1[{{2}, {{6, 0, 1}, {-1, 2, 2}}}])/(-1 + q^2) - 
     (q^4*z*(-1 + q^2*(1 - 2*z) + q^5*(2 - 5*z)*z + q^11*z^2 - 3*q^12*z^2 - 
        q^8*(-3 + z)*z^2 - q^13*z^3 - q^18*z^4 + q^21*z^4 + 2*q^6*z*(1 + z) + 
        q^19*z^3*(1 + z) - 2*q^16*z^3*(2 + z) - q^20*z^4*(2 + z) - 
        q*(1 + 3*z) + q^7*z*(1 + 3*z) - q^4*z*(4 + 3*z) + q^3*(1 + z^2) + 
        q^15*z^2*(1 + 2*z + 2*z^2) + q^10*z*(-1 - z + 3*z^2) + 
        q^9*z*(-1 + 8*z + 3*z^2) + q^14*(z^2 - 2*z^3) + q^17*(z^3 - 4*z^4))*
       R1[{{2}, {{6, 0, 1}, {0, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(-1 - q^2*(-1 + z) + q^5*(3 - 2*z)*z + q*z^2 + 
        q^12*(-2 + z)*z^2 - q^13*(-2 + z)*z^3 - q^15*z^4 - q^16*z^4 - 
        q^14*z^3*(1 + z) + q^17*z^3*(1 + z) - q^3*z*(1 + 2*z) - 
        2*q^4*z*(1 + 2*z) + q^8*z^2*(-2 + 3*z) + q^11*z^2*(-2 + 3*z) - 
        q^7*z*(1 + 3*z) + 2*q^9*z^2*(2 + 3*z) + q^10*z^2*(-2 + 5*z) - 
        q^6*z*(-2 + z + z^2))*R1[{{2}, {{6, 0, 1}, {0, 1, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*(-1 + q - q^4 - z - 2*q^6*z - 2*q^7*z - q^11*z + q^8*z^2 + 
        3*q^10*z^2 + q^14*z^2 + q^3*(1 + z) + q^5*z*(1 + z) - 
        q^12*z*(1 + z) - q^13*z^2*(1 + z) + q^9*z*(1 + 3*z))*
       R1[{{2}, {{6, 0, 1}, {0, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*(-1 + q - z)*z^2*(-1 + q^3 + q^8*z)*
       R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}])/(-1 + q^2) + 
     (q^10*z^2*(1 + q^4*(-1 + z) + z + q^7*z^2 + q^9*z^2 + 3*q^5*z*(1 + z) - 
        q^8*z*(1 + z) + q^3*(-1 + 2*z) + 2*q^6*z*(-1 + 2*z) + q^2*(1 + 3*z))*
       R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}])/(-1 + q^2) + 
     (q^14*(-1 + q - z)*z^3*R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}])/(-1 + q^2) - 
     (q^20*z^4*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^13*z^2*(1 - q + z + q^8*z^2 + q^9*z^2 - q^12*z^3 - 
        2*q^10*z^2*(1 + z) + q^13*z^2*(1 + z) + q^11*(z^2 - 2*z^3))*
       R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^13*(-1 + q - z)*z^2*(1 + q^5*z)*R1[{{2}, {{6, 0, 1}, {3, 1, 2}}}])/
      (-1 + q^2) + (q^10*z^2*(2*q - z + q^4*z + q^6*(-1 + z)*z + 
        q^7*(-1 + z)*z + q^5*z*(3 + z))*R1[{{2}, {{6, 0, 2}, {-1, 1, 1}}}])/
      (-1 + q^2) - (q^5*z*(q*(-1 + z) + q^3*(-1 + z) + z - q^6*(-3 + z)*z - 
        q^7*(-1 + z)*z + q^9*z^2 + q^11*(-1 + z)*z^2 + q^12*(-1 + z)*z^2 - 
        q^4*(1 + z) + q^10*z^2*(3 + z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z))*
       R1[{{2}, {{6, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q^5*z*(q - q^3*(-1 + z) - z - q*z - q^9*z + 2*q^6*(-1 + z)*z + 
        3*q^7*z^2 + q^4*(1 + z) + q^13*z^2*(1 + z) - 2*q^10*z^2*(2 + z) + 
        q^8*z*(-1 + 2*z) - q^2*(1 + 2*z) + q^5*z*(3 + 2*z) + 
        q^11*(z^2 - 3*z^3) + q^12*(z^2 - 2*z^3))*
       R1[{{2}, {{6, 0, 2}, {0, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^11*z^2*(-1 + q^2*(1 - 2*z) - q^6*z^2 + q^9*z^2 + q^7*z*(1 + z) - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) - q*(1 + 3*z) + q^5*(z - 4*z^2) + 
        q^3*(1 + z^2))*R1[{{2}, {{6, 0, 2}, {0, 2, 1}}}])/(-1 + q^2) - 
     (q^7*z^2*(1 - q + q^6*(1 - 2*z) + z + 2*q^9*(1 - 2*z)*z - q^10*z^2 + 
        q^13*z^2 - q^3*(1 + z) + q^11*z*(1 + z) - q^12*z^2*(2 + z) - 
        q^5*(1 + 3*z) - q^8*z*(4 + 3*z) + q^7*(1 + z^2))*
       R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^6*z*(-1 + q^2*(1 - 4*z) - 2*q^5*(-1 + z)*z + q^10*z^2 - q^9*z^3 - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) + q*(-1 - 2*z + z^2) + 
        q^3*(1 - z + z^2))*R1[{{2}, {{6, 0, 2}, {1, 2, 1}}}])/(-1 + q^2) - 
     (q^6*z*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R1[{{2}, {{6, 0, 2}, {2, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*R2[{{1}, {{-1, 0, 1}, {0, 2, 1}}}])/(-1 + q) - 
     (q*R2[{{1}, {{-1, 1, 0}, {0, 2, 1}}}])/(-1 + q) - 
     (q*R2[{{1}, {{0, 0, 1}, {-1, 1, 1}}}])/(-1 + q) + 
     (q^4*(-1 + q - z)*R2[{{1}, {{0, 0, 1}, {3, 2, 1}}}])/(-1 + q^2) + 
     (q^2*R2[{{1}, {{0, 0, 2}, {-1, 2, 1}}}])/(-1 + q) + 
     (q*R2[{{1}, {{0, 1, 0}, {-1, 1, 1}}}])/(-1 + q) - 
     (q^4*(-1 + q - z)*R2[{{1}, {{0, 1, 0}, {3, 2, 1}}}])/(-1 + q^2) - 
     (q^2*R2[{{1}, {{0, 1, 1}, {-1, 2, 1}}}])/(-1 + q) - 
     (q^3*(-1 + q - z)*R2[{{1}, {{0, 1, 1}, {2, 1, 1}}}])/(-1 + q^2) + 
     (q^3*(-1 + q - z)*R2[{{1}, {{0, 2, 0}, {2, 1, 1}}}])/(-1 + q^2) + 
     (q^2*R2[{{1}, {{0, 2, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     (q^3*R2[{{1}, {{0, 2, 2}, {-1, 2, 1}}}])/(-1 + q) + 
     q^2*z*R2[{{1}, {{1, 0, 0}, {1, 2, 1}}}] + 
     (q^2*(-1 + q - z)*R2[{{1}, {{1, 0, 1}, {1, 2, 1}}}])/(-1 + q) - 
     (q*(-1 + q - z)*R2[{{1}, {{1, 0, 1}, {2, 1, 1}}}])/(-1 + q^2) - 
     (q^2*(-1 + q - z)*R2[{{1}, {{1, 1, 0}, {1, 2, 1}}}])/(-1 + q) - 
     (q*(1 - q + z)*R2[{{1}, {{1, 1, 0}, {2, 1, 1}}}])/(-1 + q^2) - 
     (q^2*R2[{{1}, {{1, 1, 1}, {-1, 1, 0}}}])/(-1 + q) - 
     (q^2*(-1 + q - z)*R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(-1 + q^2) - 
     (q*(1 - q + z)*R2[{{1}, {{1, 1, 1}, {1, 1, 0}}}])/(-1 + q^2) + 
     (q^9*(-1 + q - z)*z*R2[{{1}, {{1, 1, 1}, {3, 2, 1}}}])/(-1 + q^2) + 
     (q^3*R2[{{1}, {{1, 1, 2}, {-1, 1, 1}}}])/(-1 + q) + 
     (q^2*(-1 + q - z)*R2[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(-1 + q^2) - 
     (q*(-1 + q - z)*R2[{{1}, {{1, 2, 0}, {1, 1, 0}}}])/(-1 + q^2) - 
     (q^2*z*R2[{{1}, {{1, 2, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     q*z*R2[{{1}, {{2, 0, 0}, {0, 1, 1}}}] - 
     (q*(1 + q*(-1 + z))*R2[{{1}, {{2, 0, 1}, {-1, 2, 2}}}])/(-1 + q) - 
     ((1 + q + q^2)*(-1 + q - z)*R2[{{1}, {{2, 0, 1}, {0, 1, 1}}}])/
      (-1 + q^2) + (q^4*z*(-1 + q^2 - q*(2 + z))*
       R2[{{1}, {{2, 0, 1}, {1, 2, 1}}}])/(-1 + q^2) + 
     (q^3*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{1}, {{2, 0, 1}, {2, 2, 2}}}])/(-1 + q) - 
     q^7*(-1 + q - z)*z*R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] + 
     (q*(1 + q*(-1 + z))*R2[{{1}, {{2, 1, 0}, {-1, 2, 2}}}])/(-1 + q) + 
     ((1 + q + q^2)*(-1 + q - z)*R2[{{1}, {{2, 1, 0}, {0, 1, 1}}}])/
      (-1 + q^2) - (q^4*z*(-1 + q^2 - q*(2 + z))*
       R2[{{1}, {{2, 1, 0}, {1, 2, 1}}}])/(-1 + q^2) + 
     q*z*R2[{{1}, {{2, 1, 1}, {-1, 1, 1}}}] + 
     q^2*z*R2[{{1}, {{2, 1, 1}, {-1, 1, 2}}}] - 
     q^2*z*R2[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] - 
     ((-1 + q - z)*R2[{{1}, {{2, 1, 1}, {-1, 2, 2}}}])/(-1 + q) - 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R2[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/
      (-1 + q^2) + (q^7*(-1 + q - z)*z*R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/
      (-1 + q^2) - (q^6*(-1 + q - z)*z*R2[{{1}, {{2, 1, 1}, {2, 1, 1}}}])/
      (-1 + q^2) + q^7*(-1 + q - z)*z*R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] - 
     (q*(-1 + q - z)*R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}])/(-1 + q) - 
     ((1 - q + z)*R2[{{1}, {{2, 2, 0}, {-1, 2, 2}}}])/(-1 + q) + 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R2[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/
      (-1 + q^2) - (q*(1 + z + 2*q*z - q^2*(1 + z))*
       R2[{{1}, {{2, 2, 1}, {-1, 1, 1}}}])/(-1 + q) - 
     (q^2*(-1 + q - z)*R2[{{1}, {{2, 2, 1}, {-1, 2, 1}}}])/(-1 + q) + 
     (q^6*(-1 + q - z)*z*R2[{{1}, {{2, 2, 1}, {1, 1, 0}}}])/(-1 + q^2) - 
     (q^6*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{2, 2, 1}, {2, 2, 0}}}])/
      (-1 + q^2) + q^3*z*R2[{{1}, {{2, 2, 2}, {-1, 1, 0}}}] - 
     q^3*z*R2[{{1}, {{2, 2, 2}, {-1, 2, 1}}}] + 
     q*z*R2[{{1}, {{3, 0, 0}, {-1, 1, 0}}}] + 
     (q^3*z*R2[{{1}, {{3, 0, 0}, {0, 2, 1}}}])/(-1 + q) - 
     q^5*z^2*R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] - 
     (q^3*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}])/(-1 + q) - 
     q^5*(-1 + q - z)*z*R2[{{1}, {{3, 0, 0}, {3, 2, 1}}}] - 
     q*(-1 + q*z)*R2[{{1}, {{3, 0, 1}, {-1, 1, 1}}}] + 
     q^2*z*R2[{{1}, {{3, 0, 1}, {-1, 2, 1}}}] - 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R2[{{1}, {{3, 0, 1}, {0, 1, 1}}}])/
      (-1 + q^2) - (q*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{1}, {{3, 0, 1}, {1, 1, 2}}}])/(-1 + q) + 
     (q^5*(-1 + q - z)*z*R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}])/(-1 + q) - 
     (q^3*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{3, 0, 1}, {1, 2, 2}}}])/(-1 + q^2) + 
     q^4*(-1 + q - z)*z*R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] - 
     ((-1 - z + 2*q^8*(1 - 2*z)*z + 3*q^10*z^2 + q^15*(-1 + z)*z^2 + 
        q*(2 + z) - q^2*(2 + z) + q^16*z^3*(3 + z) + q^9*z*(1 + 2*z) + 
        q^14*z^2*(1 + 2*z) - q^17*z^2*(1 + 2*z) - q^7*z*(3 + 2*z) - 
        q^4*(1 + 3*z) + q^12*z^2*(5 + 3*z) + q^13*z^2*(-3 + 4*z) + 
        q^5*(1 - z + z^2) + q^6*(1 - z + z^2) - q^11*z*(1 + 3*z + 3*z^2))*
       R2[{{1}, {{3, 0, 1}, {2, 2, 2}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) + q^5*(-1 + q - z)*z*R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] + 
     (q^2*(-1 + q - z)*R2[{{1}, {{3, 0, 2}, {-1, 1, 1}}}])/(-1 + q) - 
     (q^2*(-1 - z - q*z - q^3*(-1 + z)*z + q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z))*R2[{{1}, {{3, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) - 
     q^2*z*R2[{{1}, {{3, 1, 0}, {-1, 1, 2}}}] + 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R2[{{1}, {{3, 1, 0}, {0, 1, 1}}}])/
      (-1 + q^2) - (q*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{1}, {{3, 1, 0}, {0, 2, 2}}}])/(-1 + q) + 
     (q^3*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{3, 1, 0}, {1, 2, 2}}}])/(-1 + q^2) - 
     q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] + 
     (q*(1 + q - q^2 + z + 2*q*z + q^4*z - q^3*(1 + z)^2)*
       R2[{{1}, {{3, 1, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^4*z*R2[{{1}, {{3, 1, 1}, {-1, 1, 2}}}])/(-1 + q) + 
     (q^2*(-1 - z - q*z + q^3*z - q^4*z + q^2*(1 + z) + q^5*z*(1 + z))*
       R2[{{1}, {{3, 1, 1}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 2, 2}}}])/(-1 + q) - 
     (q^5*(-1 + q - z)*z*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(-1 + q) + 
     (q^2*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(-1 + q^2) - 
     q^4*(-1 + q - z)*z*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}] + 
     (q^5*z*(1 - q^2 + z + q*z - q^4*z + q^6*z - q^5*z*(2 + z))*
       R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/(-1 + q^2) - 
     (q^4*z*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R2[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/(-1 + q^2) - 
     q^4*(-1 + q - z)*z*R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] - 
     q^3*z*R2[{{1}, {{3, 1, 2}, {-1, 1, 0}}}] + 
     q^3*z*R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}] - 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R2[{{1}, {{3, 2, 0}, {-1, 1, 0}}}])/
      (-1 + q^2) - (q^2*z*R2[{{1}, {{3, 2, 0}, {-1, 2, 2}}}])/(-1 + q) - 
     (q^2*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/(-1 + q^2) + 
     (q^2*(-1 + q - z)*z*R2[{{1}, {{3, 2, 0}, {0, 2, 2}}}])/(-1 + q) + 
     (q^4*z*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R2[{{1}, {{3, 2, 0}, {1, 2, 2}}}])/(-1 + q^2) + 
     (q^6*(-1 + q - z)*z*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/(-1 + q^2) - 
     (q^2*(-1 - z - q*z + q^5*z - q^4*z*(2 + z) + q^3*z*(4 + z) + 
        q^2*(1 + 3*z))*R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^4*z*(-1 + q^2 - q*(2 + z))*R2[{{1}, {{3, 2, 1}, {-1, 2, 1}}}])/
      (-1 + q^2) - (q^5*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/(-1 + q^2) - 
     ((1 - q + z - q^6*z - 4*q^10*z^3 - q^11*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 3*z))*
       R2[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/((-1 + q)*q^3*(1 + q)*z) + 
     (q^4*(-1 + q - z)*z*R2[{{1}, {{3, 2, 1}, {1, 0, 1}}}])/(-1 + q^2) + 
     (q^6*(-1 + q - z)*z*(1 + q^3*z)*R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}])/
      (-1 + q^2) - (q^3*(-1 + q - z)*R2[{{1}, {{3, 2, 2}, {-1, 1, 0}}}])/
      (-1 + q) + q^6*z^2*R2[{{1}, {{3, 2, 2}, {-1, 1, 1}}}] + 
     (q^3*(-1 - z - q*z + q^3*z + q^5*z + q^2*(1 + z) - q^4*z*(1 + z))*
       R2[{{1}, {{3, 2, 2}, {-1, 2, 1}}}])/(-1 + q^2) - 
     (q^3*z*R2[{{1}, {{4, 0, 0}, {-1, 1, 1}}}])/(-1 + q) + 
     q^4*z^2*R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] + 
     (q*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}])/(-1 + q) + 
     (q*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}])/(-1 + q) + 
     (q*(1 - q^2 + q*z + q^6*(-2 + z)*z + q^7*(-1 + z)*z + q^8*z^2 + 
        q^3*z*(1 + 2*z) + q^5*z*(-2 + 3*z) + q^4*z*(3 + 5*z))*
       R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/(-1 + q^2) + 
     q^6*z^2*R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}] + q^2*(-1 + q - z)*z*
      R2[{{1}, {{4, 0, 0}, {2, 1, 1}}}] - 
     ((1 + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - q^15*(-1 + z)*z^2 - 
        q*(2 + z) + q^2*(2 + z) - q^16*z^3*(3 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + q^17*z^2*(1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^4*(1 + 3*z) - q^12*z^2*(5 + 3*z) + 
        q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 3*z + 3*z^2))*
       R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/((-1 + q)*q^2*(1 + q)*
       (-1 + q^5*z)) - (q^6*(-1 + q - z)*z*R2[{{1}, {{4, 0, 0}, {3, 2, 2}}}])/
      (-1 + q^2) - (q*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{1}, {{4, 0, 1}, {-1, 1, 2}}}])/(-1 + q) - 
     ((1 - q + z - q^6*z + q^11*z^2 + q^5*z*(1 + z) - 2*q^8*z^2*(1 + z) + 
        q^12*z^2*(1 + 2*z) - q^9*z^2*(1 + 4*z) + q^10*(z^2 - 4*z^3))*
       R2[{{1}, {{4, 0, 1}, {-1, 2, 2}}}])/((-1 + q)*q^4*(1 + q)*z) + 
     (q*(-1 + q - q*z + q^5*z + q^2*z*(2 + z) - q^3*z*(3 + 2*z))*
       R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}])/(-1 + q) + 
     (q^2*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{4, 0, 1}, {0, 1, 2}}}])/(-1 + q^2) - 
     ((-1 + q - z - 2*q^17*z^2 - q^18*(-2 + z)*z^3 - q^20*z^4 - q^21*z^4 - 
        q^2*(1 + z) - q^19*z^3*(1 + z) + q^22*z^3*(1 + z) + q^10*z*(4 + z) - 
        2*q^4*(1 + 2*z) - q^9*z*(1 + 3*z) + q^15*z^2*(-5 + 4*z) + 
        2*q^13*z^2*(-1 + 4*z) - q^8*z*(1 + 7*z) + q^14*z^2*(5 + 9*z) + 
        q^5*(1 - z + z^2) - q^7*(-1 + 4*z + z^2) + 
        q^16*z^2*(-2 + 5*z + z^2) + q^12*z*(-1 + 2*z + 2*z^2) + 
        q^6*(1 + 3*z^2) + q^11*(z - 4*z^2 - 4*z^3))*
       R2[{{1}, {{4, 0, 1}, {0, 2, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((1 + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - 
        q^15*(-1 + z)*z^2 - q*(2 + z) + q^2*(2 + z) - q^16*z^3*(3 + z) + 
        2*q^8*z*(-1 + 2*z) - q^9*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + 
        q^17*z^2*(1 + 2*z) + q^7*z*(3 + 2*z) + q^4*(1 + 3*z) - 
        q^12*z^2*(5 + 3*z) + q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) + 
        q^11*z*(1 + 3*z + 3*z^2))*R2[{{1}, {{4, 0, 1}, {1, 1, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(1 - q^2 + z + q*z - q^4*z - q^6*z - 2*q^10*z + 3*q^9*z^2 - 
        q^13*(-1 + z)*z^2 - q^11*z^3 - q^14*z^3 + q^15*z^2*(1 + z) - 
        q^5*z*(4 + z) - q^12*z^2*(3 + 2*z) + q^8*z*(-1 + 3*z) + 
        q^7*z*(5 + 3*z))*R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*(1 + q*z + q^6*(-2 + z)*z - q^3*z^2 + q^10*z^2 + q^11*z^2 + 
        q^13*z^3 + 3*q^4*z*(1 + z) - q^8*z^2*(1 + z) - q^12*z^3*(1 + z) - 
        q^9*z^2*(3 + z) + q^7*z*(1 + 2*z) + q^5*z*(-2 + 3*z) - 
        q^2*(1 + z + 2*z^2))*R2[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/(-1 + q^2) - 
     q^2*(-1 + q - z)*z*R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - 
     (q^4*(-1 + q - z)*z*(1 + q^7*z)*R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/
      (-1 + q^2) - (q^6*z*(-q^4 + 2*q^3*(-1 + z) + q^7*(-1 + z)*z + q^9*z^2 + 
        2*(1 + z) + 6*q^5*z*(1 + z) - q^8*z*(1 + z) + q^2*(1 + 4*z) + 
        q^6*z*(-4 + 5*z))*R2[{{1}, {{4, 0, 1}, {3, 2, 2}}}])/(-1 + q^2) + 
     (q^4*z*(-1 + q^2 - q*(2 + z))*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}])/
      (-1 + q^2) - (q^4*z*(q*(-1 + z) + q^3*(-1 + z) + z + q^7*z - 
        q^6*(-1 + z)*z - q^4*(1 + z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z))*
       R2[{{1}, {{4, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q^8*(-1 + q - z)*z*R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}])/(-1 + q) + 
     (q*(-1 + q - q*z + q^2*z + q^5*z - q^3*z*(1 + 2*z))*
       R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/(-1 + q) + 
     (q^6*z^2*R2[{{1}, {{4, 1, 0}, {-1, 2, 1}}}])/(-1 + q) - 
     ((-1 + q - z + q^6*z - q^11*z^2 - q^5*z*(1 + z) + 2*q^8*z^2*(1 + z) - 
        q^12*z^2*(1 + 2*z) + q^10*z^2*(-1 + 4*z) + q^9*z^2*(1 + 4*z))*
       R2[{{1}, {{4, 1, 0}, {-1, 2, 2}}}])/((-1 + q)*q^4*(1 + q)*z) - 
     (-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
      R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}] - 
     (q^2*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}])/(-1 + q^2) - 
     ((1 - q + z + q^13*(2 - 5*z)*z^2 - q^15*(-3 + z)*z^2 + q^2*(1 + z) - 
        q^9*z*(1 + z) - q^16*z^3*(3 + z) - 2*q^14*z^2*(1 + 2*z) + 
        q^17*z^2*(1 + 2*z) + q^7*z*(3 + 2*z) - q^10*z*(1 + 3*z) - 
        q^12*z^2*(4 + 3*z) + q^4*(2 + 4*z) + q^8*z*(-1 + 5*z) + 
        q^5*(-2 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 2*z + 2*z^2))*
       R2[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - q^2*(-1 + q - z)*z*R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}] - 
     ((1 + z + 2*q^5*z + 2*q^15*z^3 + q^16*z^3 - q^12*z*(1 + z) + 
        q^14*z^2*(1 + z) - q^17*z^2*(1 + z) - q*(2 + z) + q^2*(2 + z) + 
        q^10*z*(-3 + 2*z) + q^4*(1 + 3*z) + 2*q^9*z*(1 + 3*z) + 
        q^8*z*(-1 + 7*z) + q^11*z*(-2 + 3*z + z^2) - q^6*(1 + 2*z^2) + 
        q^7*(-1 + 6*z + 4*z^2))*R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/
      (q^4*(-1 + q^2)) + (q^3*z*(1 + 2*q^3 - q^5 + z + 2*q^4*z + q^10*z + 
        q^7*z^2 + q^12*z^2 - 2*q*(1 + z) - q^11*z^2*(1 + z) - q^8*z*(4 + z) - 
        q^2*(1 + 3*z) + q^6*(1 + 2*z + 2*z^2))*
       R2[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(-1 + q^2) + 
     (q^4*z*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/
      (-1 + q^2) - (q^11*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{4, 1, 0}, {4, 2, 1}}}])/(-1 + q^2) + 
     q^2*(1 + z + q*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}] + 
     (q^4*z*(2 + z + q^4*z - q^3*z*(2 + z) + q*(3 + z) - q^2*(1 + 2*z))*
       R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^3*z*(-1 + q - z - q^2*z + q^3*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 2}}}])/
      (-1 + q) + (q^4*z*(-q + z + q^7*z - q^6*(-1 + z)*z - q^4*(1 + z) + 
        q^3*(-1 + 2*z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z))*
       R2[{{1}, {{4, 1, 1}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q^3*z*(-2 + q^2 - 3*z - 3*q*z + q^3*(1 + z))*
       R2[{{1}, {{4, 1, 1}, {-1, 2, 2}}}])/(-1 + q^2) - 
     (q^3*z*(1 - q^2 + z + q*z - q^5*z + q^7*z - q^6*z*(2 + z))*
       R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q^3*z*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R2[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/(-1 + q^2) + 
     q^2*(-1 + q - z)*z*R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] + 
     (q^7*z^2*(-1 - 2*q - q^6 + q^4*(-1 + z) + q^2*z + 2*q^5*z - 
        q^7*z*(1 + z) + q^9*z*(1 + z) - q^8*z*(2 + z) + q^3*(3 + 2*z))*
       R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/(-1 + q^2) + 
     (q^3*z*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}])/
      (-1 + q^2) + (q^4*(-1 + q - z)*z*(1 - q + q^2 - q^4 + q^7*z)*
       R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/(-1 + q) + 
     q^12*(-1 + q - z)*z^2*R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}] + 
     (q^4*(-1 + q - z + q^7*z^2 + q^8*z^2 - q^10*(-1 + z)*z^2 - 
        q^9*z^2*(1 + z) - q^11*z^2*(1 + z) + q^12*z^2*(1 + z))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^11*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{4, 1, 1}, {4, 2, 1}}}])/
      (-1 + q^2) + (q^3*(-1 + q - z)*R2[{{1}, {{4, 1, 2}, {-1, 1, 0}}}])/
      (-1 + q) - (q^3*(-1 - z - q*z - q^3*(-1 + z)*z + q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z))*R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}])/
      (-1 + q^2) - (q^4*z*(1 + 2*z + 2*q*z - q^2*z + q^4*z - 
        q^3*(1 + 3*z + z^2))*R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}])/(-1 + q^2) + 
     (q^3*(-1 + q - z)*z*R2[{{1}, {{4, 2, 0}, {-1, 1, 2}}}])/(-1 + q) - 
     (q^3*z*(-2 + q^2 - 3*z - 3*q*z + q^3*(1 + z))*
       R2[{{1}, {{4, 2, 0}, {-1, 2, 2}}}])/(-1 + q^2) - 
     (q^3*z*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R2[{{1}, {{4, 2, 0}, {0, 1, 2}}}])/(-1 + q^2) - 
     ((-1 + q - z + q^6*z + 3*q^10*z^3 - q^5*z*(1 + z) + q^9*z^2*(1 + 2*z) - 
        q^12*z^2*(1 + 2*z))*R2[{{1}, {{4, 2, 0}, {0, 2, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*z) - (q^3*z*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + 
        z + q^9*(-1 + z)*z + q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - 
        q^10*z*(1 + z) + q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*
       R2[{{1}, {{4, 2, 0}, {2, 1, 2}}}])/(-1 + q^2) + 
     (q^4*(1 + q + q^2)*(-1 + q - z)*z*R2[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/
      (-1 + q^2) + (q^8*z^2*(-1 + q^3 - q^2*(-1 + z) - q*(3 + 2*z))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(-1 + q^2) - 
     (q^2*(1 + q*z + q^5*(-1 + z)*z + q^9*z^2 - q^8*(-1 + z)*z^2 - 
        q^3*z*(1 + z) - q^6*z*(1 + 2*z) - q^7*z^2*(3 + 2*z) + 
        q^4*z*(2 + 3*z) - q^2*(1 + 2*z + 2*z^2))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     ((-1 + q - z + q^6*z + 3*q^10*z^3 + q^11*z^3 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + z) - q^12*z^2*(1 + 2*z))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/((-1 + q)*q^3*(1 + q)*z) + 
     (q^5*(-1 + q - z)*z*R2[{{1}, {{4, 2, 1}, {-1, 2, 1}}}])/(-1 + q) - 
     (q^5*(-1 + q - z)*z*R2[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(-1 + q^2) + 
     (q^9*(-1 + q - z)*z^2*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/
      (-1 + q^2) - (q^2*(1 - q + z + q^6*(-1 + z)*z + 2*q^7*z^2 - 
        q^8*(-1 + z)*z^2 - 2*q^10*z^3 - q^11*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*
       R2[{{1}, {{4, 2, 1}, {1, 2, 2}}}])/(-1 + q^2) - 
     (q^11*(-1 + q - z)*z^2*R2[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(-1 + q^2) - 
     (q^7*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {2, 2, 1}}}])/
      (-1 + q^2) - (q^5*z*(-1 + q^2 - q*(2 + z))*
       R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/(-1 + q^2) - 
     (q^7*(-1 + q - z)*z*R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(-1 + q) + 
     (q^5*z*(-q^3 + q*(-1 + z) + z + q^2*z - q^4*z + q^7*z - q^6*(-1 + z)*z - 
        q^5*z*(3 + 2*z))*R2[{{1}, {{4, 2, 2}, {-1, 2, 1}}}])/(-1 + q^2) - 
     q^4*z^2*R2[{{1}, {{5, 0, 0}, {-1, 1, 0}}}] - 
     (q^2*z*(1 + q^4*(-1 + z) + q^5*(-1 + z) + z + q*z + 3*q^2*z + q^6*z + 
        q^3*(-1 + 3*z))*R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}])/(-1 + q^2) - 
     q^5*z^2*R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}] + 
     q^5*z^2*R2[{{1}, {{5, 0, 0}, {0, 2, 1}}}] + 
     (q*(1 + q^2*(-1 + z) + q^6*(-2 + z)*z + 2*q^5*(-1 + z)*z - q*z^2 + 
        3*q^7*z^2 - q^8*(-2 + z)*z^2 - q^10*z^3 - q^11*z^3 - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + z) + q^3*z*(1 + 2*z) + 
        2*q^4*z*(1 + 2*z))*R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}])/(-1 + q^2) - 
     ((-1 - z + 2*q^8*(1 - 2*z)*z + 3*q^10*z^2 + q^15*(-1 + z)*z^2 + 
        q*(2 + z) - q^2*(2 + z) + q^16*z^3*(3 + z) + q^9*z*(1 + 2*z) + 
        q^14*z^2*(1 + 2*z) - q^17*z^2*(1 + 2*z) - q^7*z*(3 + 2*z) - 
        q^4*(1 + 3*z) + q^12*z^2*(5 + 3*z) + q^13*z^2*(-3 + 4*z) + 
        q^5*(1 - z + z^2) + q^6*(1 - z + z^2) - q^11*z*(1 + 3*z + 3*z^2))*
       R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((1 + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - 
        q^15*(-1 + z)*z^2 - q*(2 + z) + q^2*(2 + z) - q^16*z^3*(3 + z) + 
        2*q^8*z*(-1 + 2*z) - q^9*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + 
        q^17*z^2*(1 + 2*z) + q^7*z*(3 + 2*z) + q^4*(1 + 3*z) - 
        q^12*z^2*(5 + 3*z) + q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) + 
        q^11*z*(1 + 3*z + 3*z^2))*R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*(-1 + q - z)*z*R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}])/(-1 + q^2) + 
     (q^3*(-1 + q - z)*z*R2[{{1}, {{5, 0, 0}, {2, 1, 2}}}])/(-1 + q^2) - 
     (q^3*z*(-1 + q^5*(1 - 2*z) - z + q^8*(3 - 4*z)*z - q^9*z^2 + q^12*z^2 + 
        q^10*z*(1 + z) + q*(2 + z) - q^2*(2 + z) - q^11*z^2*(2 + z) - 
        q^4*(1 + 3*z) - q^7*z*(5 + 4*z) + q^6*(1 + z^2))*
       R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}])/(-1 + q^2) + 
     (q^4*(-1 + q - z)*z*R2[{{1}, {{5, 0, 0}, {3, 2, 2}}}])/(-1 + q^2) + 
     (q^8*(1 + q + q^2)*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{5, 0, 0}, {4, 2, 1}}}])/(1 + q) - 
     (q^4*z^2*(2 + q - 3*q^2 + q^4 - q^3*(3 + z))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}])/(-1 + q^2) - 
     ((1 + z - 2*q^10*z + q^9*(3 - 2*z)*z + 4*q^8*(-1 + z)*z - q^6*z^2 + 
        q^13*(9 - 4*z)*z^2 - q^15*(-5 + z)*z^2 + q^20*z^4 + q^21*z^4 + 
        3*q^7*z*(1 + z) + q^19*z^3*(1 + z) - q^22*z^3*(1 + z) - q*(2 + z) - 
        q^3*(2 + z) - 4*q^14*z^2*(2 + z) + q^2*(3 + 2*z) - 
        2*q^12*z^2*(2 + 3*z) + q^4*(2 + 4*z) + q^18*z^2*(-1 - 4*z + z^2) - 
        q^5*(2 + 2*z + z^2) + q^17*z^2*(2 + 2*z + z^2) - 
        q^16*z^2*(-1 + 4*z + z^2) + q^11*z*(-1 + 6*z + 3*z^2))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - (q*(1 + q*z + 3*q^5*(-1 + z)*z + 2*q^10*z^2 - 
        q^12*z^2 - 4*q^9*z^3 - q^13*(-1 + z)*z^3 - q^15*z^4 - q^16*z^4 - 
        2*q^6*z*(1 + z) - q^14*z^3*(1 + z) + q^17*z^3*(1 + z) - 
        q^7*z^2*(4 + z) - q^8*z^2*(3 + 2*z) + q^3*z*(1 + 3*z) + 
        2*q^4*z*(1 + 3*z) + q^11*z^2*(2 + 3*z) + q^2*(-1 + z + z^2))*
       R2[{{1}, {{5, 0, 1}, {-1, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-1 + q^4 - 2*z + 2*q^8*z + q^9*z + q^11*z^2 - 3*q^6*z*(1 + z) - 
        q^10*z^2*(1 + z) - q^7*z*(2 + z) - q*(1 + 3*z) + q^5*(1 + z - 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {-1, 2, 2}}}])/(-1 + q^2) + 
     (q^6*z^2*(-1 - 3*q - 2*q^6 + q^2*(-1 + z) + 3*q^5*z - q^9*(-1 + z)*z - 
        q^7*z^2 - q^10*z^2 + q^11*z*(1 + z) - q^8*z*(3 + 2*z) + 
        q^4*(-1 + 3*z) + q^3*(4 + 3*z))*R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*(1 + q*z - 3*q^6*z + 3*q^5*(-1 + z)*z + 2*q^3*z^2 + q^11*z^2 + 
        q^13*z^3 + 3*q^4*z*(1 + z) + q^8*z^2*(1 + z) - q^12*z^3*(1 + z) - 
        q^9*z^2*(4 + z) + q^2*(-1 + z + z^2) + q^7*z*(1 + 2*z + 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}])/(-1 + q^2) - 
     (q^5*z*(q^3 - q^2*(-1 + z) + z - q^6*z - q^7*z^2 + q^9*z^2 - 
        2*q*(1 + z) - q^4*z*(2 + z) + q^5*z*(2 + z) - q^8*z^2*(2 + z))*
       R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}])/(-1 + q^2) - 
     ((1 - q + z + q^8*z^2 + q^5*z*(1 + z) - q^6*z*(1 + z))*
       R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/(-1 + q^2) - 
     (q^4*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}])/
      (-1 + q^2) - (q^3*z*(1 - q + z + q^7*z + q^8*z - q^6*z^2 + 
        2*q^13*(-1 + z)*z^2 - q^19*z^4 + q^22*z^4 - q^5*z*(1 + z) + 
        q^12*z^2*(1 + z) + q^20*z^3*(1 + z) - 2*q^17*z^3*(2 + z) - 
        q^21*z^4*(2 + z) + q^11*z*(-1 + 2*z) + q^10*z*(-1 + 3*z) + 
        q^9*z*(1 + 3*z) - q^14*z^2*(1 + 3*z) + q^16*z^2*(1 + 2*z + 2*z^2) + 
        q^15*(z^2 - 2*z^3) + q^18*(z^3 - 4*z^4))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(1 + q + q^3*(1 - 2*z) + 3*q^5*z - 3*q^10*z^2 - q^14*z^3 + 
        q^17*z^3 - q^2*(1 + z) + q^15*z^2*(1 + z) - 2*q^12*z^2*(2 + z) - 
        q^16*z^3*(2 + z) + 2*q^8*z*(-1 + 2*z) + q^4*(1 + 2*z) - 
        q^9*z*(1 + 2*z) + q^7*z*(3 + 2*z) - q^6*(1 + z^2) + 
        q^11*z*(1 + 2*z + 2*z^2) + q^13*(z^2 - 4*z^3))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*(1 + q^2*(-1 + z) - q*z^2 + q^10*(2 - 3*z)*z^2 - 
        2*q^11*(-1 + z)*z^2 - q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^3 - 
        q^15*z^4 + q^5*z*(-3 + 2*z) + q^3*z*(1 + 2*z) + 2*q^4*z*(1 + 2*z) + 
        q^7*z*(1 + 2*z) - q^9*z^2*(3 + 5*z) + q^6*z*(-2 + z + z^2) + 
        q^8*(z^2 - 3*z^3))*R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(-1 - z + q^4*(-2 + z)*z + q^6*(-1 + z)*z - 2*q^14*(-1 + z)*z^2 - 
        q^17*z^3 - q^19*z^4 - q^20*z^4 + q^21*z^3*(1 + z) + q*(2 + z) - 
        q^2*(2 + z) - 2*q^13*z^2*(2 + z) + q^15*z^2*(2 + z) - 
        q^18*z^3*(2 + z) - q^7*z*(3 + z) + q^12*z^2*(5 + z) + q^8*z*(6 + z) + 
        2*q^10*z*(-1 + 2*z) - q^11*z*(1 + 2*z)^2 + q^16*z^3*(3 + 2*z) - 
        q^9*z*(2 - 4*z + z^2) + q^5*(1 - z + z^2))*
       R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 + q - z - 2*q^5*z + q^12*z^2 - q^2*(1 + z) + q^10*z*(2 + z) - 
        q^4*(1 + 3*z) - q^9*z*(2 + 3*z) + q^8*(z - 6*z^2) + 
        q^7*(1 - 5*z - 3*z^2) - q^11*z*(-1 + 2*z + z^2) + q^6*(1 + 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}])/(-1 + q^2) + 
     (q^12*(-1 + q - z)*z^2*R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}])/(-1 + q^2) + 
     (q^4*(1 - q + z - q^4*z - q^7*z^2 - q^8*z^2 + q^10*(-1 + z)*z^2 + 
        q^14*z^3 + q^3*z*(1 + z) + q^9*z^2*(1 + z) + q^11*z^2*(1 + z) - 
        q^12*z^2*(1 + z) - q^13*z^3*(1 + z))*
       R2[{{1}, {{5, 0, 1}, {3, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^8*(1 + q + q^2)*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{5, 0, 1}, {4, 2, 1}}}])/(1 + q) + 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {4, 2, 2}}}])/
      (-1 + q^2) - (q*(1 - q + z)*R2[{{1}, {{5, 0, 2}, {-1, 1, 1}}}])/
      (-1 + q) + (q^5*z*(1 - q^3 + z + q*z + q^2*z - q^4*z + q^6*z - 
        q^5*z*(2 + z))*R2[{{1}, {{5, 0, 2}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q^12*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-1 - q^3*(-1 + z) - z - q*z - q^2*z + q^6*(-1 + z)*z - q^4*z^2 + 
        q^5*z*(2 + z))*R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}])/(-1 + q^2) + 
     (q^4*z*(-3 - 6*z - 4*q*z + q^4*z^2 - q^9*(-1 + z)*z^2 + 
        q^11*(-1 + z)*z^2 + q^6*z*(1 + z) + q^10*z^2*(1 + z) - 
        q^8*z^2*(2 + z) - 2*q^7*z*(1 + 2*z) + q^2*(2 + 3*z) + 
        q^5*z*(1 + 4*z) + q^3*(1 + 4*z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - z - q^10*(-2 + z)*z - 4*q^8*(-1 + z)*z + q^6*z^2 - q^20*z^4 - 
        q^21*z^4 - 3*q^7*z*(1 + z) - q^19*z^3*(1 + z) + q^22*z^3*(1 + z) + 
        q*(2 + z) + q^3*(2 + z) + 4*q^14*z^2*(2 + z) + q^15*z^2*(-5 + 2*z) + 
        q^9*z*(-3 + 2*z) - 2*q^4*(1 + 2*z) - q^2*(3 + 2*z) + 
        q^13*z^2*(-9 + 4*z) + q^12*z^2*(5 + 6*z) + q^5*(2 + 2*z + z^2) - 
        q^17*z^2*(2 + 3*z + z^2) + q^16*z^2*(-1 + 4*z + z^2) + 
        q^11*(z - 6*z^2 - 3*z^3) + q^18*(z^2 + 4*z^3 - z^4))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) - (q*(-1 - q*z - 3*q^5*(-1 + z)*z - 2*q^10*z^2 + 
        q^12*z^2 + 3*q^9*z^3 + q^13*(-1 + z)*z^3 + q^15*z^4 + q^16*z^4 - 
        2*q^11*z^2*(1 + z) + q^14*z^3*(1 + z) - q^17*z^3*(1 + z) + 
        q^6*z*(2 + z) + q^7*z^2*(4 + z) + q^8*z^2*(3 + 2*z) - 
        q^3*z*(1 + 3*z) - q^4*z*(2 + 5*z) - q^2*(-1 + z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-1, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 + q^3 - 2*z - q^2*z + 2*q^8*z + q^9*z + q^11*z^2 - 
        q^7*z*(1 + z) - q^10*z^2*(1 + z) - q*(2 + 3*z) - q^6*z*(2 + 3*z) - 
        q^4*(-1 + z + 2*z^2) - q^5*(-1 + z + 4*z^2))*
       R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}])/(-1 + q^2) - 
     ((1 + q*z - 2*q^6*z + 3*q^5*(-1 + z)*z - 3*q^9*z^3 - 2*q^15*z^4 - 
        q^16*z^4 - q^14*z^3*(1 + z) + q^17*z^3*(1 + z) - q^7*z^2*(2 + z) + 
        q^10*z^2*(2 + z) + q^11*z^2*(2 + z) - q^12*z^2*(1 + 2*z) + 
        q^3*z*(1 + 3*z) - q^8*z^2*(2 + 3*z) + q^4*z*(2 + 5*z) + 
        q^2*(-1 + z + z^2))*R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(2 - q^6*z + q^7*z + q^9*z^2 - q^8*z^2*(1 + z) - q^2*(2 + z) - 
        q^5*z*(5 + z) + q*(-1 + 2*z) + q^4*z*(2 + 3*z) + 
        q^3*(1 + 2*z + 4*z^2))*R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}])/
      (-1 + q^2) - ((-1 + q - z + q^6*z + q^10*z^3 - q^12*z^3 - 
        q^5*z*(1 + z))*R2[{{1}, {{5, 1, 0}, {0, 2, 2}}}])/(-1 + q^2) + 
     (q^4*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {1, 1, 0}}}])/
      (-1 + q^2) + (q^2*(-1 + q - z)*z*(1 - q + q^7*z)*
       R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^3*z*(1 - q + z + q^7*z + q^8*z - q^6*z^2 + 2*q^13*(-1 + z)*z^2 - 
        q^19*z^4 + q^22*z^4 - q^5*z*(1 + z) + q^12*z^2*(1 + z) + 
        q^20*z^3*(1 + z) - 2*q^17*z^3*(2 + z) - q^21*z^4*(2 + z) + 
        q^11*z*(-1 + 2*z) + q^10*z*(-1 + 3*z) + q^9*z*(1 + 3*z) - 
        q^14*z^2*(1 + 3*z) + q^16*z^2*(1 + 2*z + 2*z^2) + 
        q^15*(z^2 - 2*z^3) + q^18*(z^3 - 4*z^4))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^10*z^2*(-2 + q - q^4*(-1 + z)^2 - 3*z - 3*q*z + 4*q^3*z - 3*q^8*z^2 - 
        q^12*z^3 + q^15*z^3 + q^13*z^2*(1 + z) - q^14*z^3*(2 + z) - 
        q^10*z^2*(5 + 2*z) + q^2*(2 + 3*z) - q^7*z*(2 + 3*z) + 
        q^5*z*(5 + 4*z) + q^6*z*(-2 + 5*z) + q^9*z*(1 + z + 2*z^2) + 
        q^11*(z^2 - 4*z^3))*R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(-1 + q + q^5*(1 - 2*z) - z + 2*q^8*(1 - 2*z)*z - q^9*z^2 + 
        q^12*z^2 - q^2*(1 + z) + q^10*z*(1 + z) - q^11*z^2*(2 + z) - 
        q^4*(1 + 3*z) - q^7*z*(5 + 3*z) + q^6*(1 + z + 2*z^2))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 2}}}])/(-1 + q^2) - 
     (q^3*(-1 + q - z)*z*R2[{{1}, {{5, 1, 0}, {2, 1, 2}}}])/(-1 + q^2) + 
     (q^3*z*(-1 - z + q^4*(-2 + z)*z + q^14*(6 - 5*z)*z^2 - q^19*z^4 - 
        q^20*z^4 + q^15*z^2*(1 + z) + q^21*z^3*(1 + z) + q*(2 + z) + 
        q^3*(2 + z) + q^10*z*(-3 + 2*z) - q^2*(3 + 2*z) + q^8*z*(8 + 3*z) - 
        q^13*z^2*(9 + 5*z) - q^9*z*(4 - 8*z + z^2) + q^5*(2 + 2*z + z^2) - 
        q^7*(1 + 3*z + z^2) - q^17*z^2*(1 + 5*z + z^2) + 
        q^6*(-1 + 2*z + 2*z^2) + q^16*z^2*(1 + 3*z + 2*z^2) + 
        q^12*z*(1 + 7*z + 3*z^2) - q^11*z*(1 + 8*z + 5*z^2) + 
        q^18*(z^2 - z^4))*R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + (q^7*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{5, 1, 0}, {3, 1, 1}}}])/(-1 + q^2) + 
     (q^12*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{1}, {{5, 1, 0}, {3, 2, 1}}}])/
      (-1 + q^2) - (q^7*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}])/(-1 + q^2) - 
     (q^4*z*(1 + q + 2*q^4*z - q^3*z^2 - q^5*z^2 + q^7*z^2)*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(-1 + q^2) - 
     (q*(1 + q^2*(-1 + z) + z + 2*q^5*z - 3*q^10*z^2 + q^11*z^3 + q^12*z^4 + 
        3*q^13*z^4 - 2*q^15*z^4 + q*(1 + z) + 3*q^9*z^2*(1 + z) - 
        q^14*z^3*(2 + z) - q^4*z*(1 + 4*z) + q^8*z*(1 + 3*z + 2*z^2) - 
        q^3*(1 + 4*z + 6*z^2) + q^7*(z - z^3))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q - z - q^9*(-1 + z)*z^2 - q^18*z^4 + 2*q^13*z^3*(1 + z) - 
        2*q^14*z^3*(1 + z) + q^19*z^4*(1 + z) + 2*q^10*z^2*(1 + 2*z) - 
        q^16*z^4*(1 + 2*z) + q^11*z^3*(3 + 2*z) - q^8*z^2*(2 + 3*z) - 
        q^15*z^3*(1 + 4*z) + q^12*z^2*(-1 + 2*z^2) + 
        q^17*(z^3 + z^4 - 2*z^5))*R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/
      ((-1 + q)*q^3*(1 + q)*z*(-1 + q^5*z)) - 
     (q^6*(-1 + q - z)*z^2*R2[{{1}, {{5, 1, 1}, {-1, 2, 2}}}])/(-1 + q) - 
     ((-1 + q^2*(1 - 2*z) + q^5*(2 - 5*z)*z - 3*q^12*z^2 - q^8*(-3 + z)*z^2 - 
        q^13*z^3 - q^18*z^4 + q^21*z^4 + 2*q^6*z*(1 + z) + q^19*z^3*(1 + z) + 
        q^15*z^2*(1 + z)^2 - q^20*z^4*(2 + z) - q^16*z^3*(3 + 2*z) - 
        q*(1 + 3*z) + q^7*z*(1 + 3*z) - q^4*z*(4 + 3*z) + q^3*(1 + z^2) - 
        q^14*z^2*(-1 + 3*z + z^2) + q^10*z*(-1 - z + 4*z^2) + 
        q^9*z*(-1 + 9*z + 4*z^2) + q^17*(z^3 - 4*z^4))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*(-1 - 2*q - q^6 + q^4*(-1 + z) + q^2*z + 2*q^5*z - 
        q^7*z*(1 + z) + q^9*z*(1 + z) - q^8*z*(2 + z) + q^3*(3 + 2*z))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(-1 + q^2 - z - q*z + q^6*z + q^7*z + q^11*z - 2*q^9*z^2 + 
        q^10*z^3 - q^8*z*(1 + z))*R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/
      (-1 + q^2) + (q^5*z*(-1 + q^3 - q^2*(-1 + z) + q^5*z - q^7*z^2 + 
        q^9*z^2 - q^4*z*(2 + z) - q^8*z^2*(2 + z) - q*(1 + 2*z))*
       R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}])/(-1 + q^2) + 
     (q*z*(1 - q + q^6*(1 - 2*z) + z + 2*q^9*(1 - 2*z)*z - q^10*z^2 + 
        q^13*z^2 - q^3*(1 + z) + q^11*z*(1 + z) - q^12*z^2*(2 + z) - 
        q^5*(1 + 3*z) - q^8*z*(4 + 3*z) + q^7*(1 + z^2))*
       R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}])/(-1 + q^2) - 
     (q^2*z*(-1 + q^5*(1 - 2*z) - z - 3*q^4*z + q^8*(2 - 5*z)*z - 
        q^9*(-1 + z)*z + q^12*z^2 - q^3*(1 + z) + q^10*z*(1 + z) + 
        q*(2 + z) - q^2*(2 + z) - q^11*z^2*(2 + z) - q^7*z*(5 + 4*z) + 
        q^6*(1 + z^2))*R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/(-1 + q^2) - 
     (q^3*z*(-1 + q + q^5*(1 - 3*z) - z - q^9*(-1 + z)*z - 6*q^8*z^2 + 
        q^12*z^2 - q^2*(1 + z) + q^10*z*(2 + z) - q^11*z^2*(2 + z) - 
        q^4*(2 + 3*z) - q^7*z*(6 + 5*z) + q^6*(2 + z + 2*z^2))*
       R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}])/(-1 + q^2) + 
     (q^10*(-1 + q - z)*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {1, 2, 0}}}])/
      (-1 + q^2) - (q^10*z^2*(2 + 3*z + 3*q*z + q^6*z - q^4*z^2 + 4*q^7*z^2 + 
        q^9*z^3 - q^13*z^3 + q^16*z^3 - q^2*(1 + z) + q^14*z^2*(1 + z) - 
        q^15*z^3*(2 + z) - q^8*z*(1 + 2*z) - q^11*z^2*(3 + 2*z) + 
        q^5*(-1 + z - 2*z^2) + q^10*z*(1 + z + z^2) + q^12*(z^2 - 4*z^3))*
       R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*(1 - q + z - 2*q^13*z^3 - q^15*z^4 + q^18*z^4 + q^19*z^4 - 
        2*q^14*z^3*(1 + z) + q^16*z^3*(1 + z) + q^10*z^2*(-1 + 2*z) - 
        q^12*z^2*(1 + 2*z) + q^9*z^2*(2 + 3*z))*
       R2[{{1}, {{5, 1, 1}, {1, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     q^9*(-1 + q - z)*z^2*R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}] - 
     (q^6*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/
      (-1 + q^2) + (q^6*(-1 + q - z)*z*(1 + 2*q^5*z)*
       R2[{{1}, {{5, 1, 1}, {2, 2, 0}}}])/(-1 + q^2) - 
     (q^3*z*(-1 + q^3 - z + q^8*(5 - 2*z)*z + q^10*(-1 + z)*z + 
        q^14*(3 - 2*z)*z^2 + 2*q^13*(-3 + z)*z^2 + q^6*z*(1 + z) - 
        3*q^15*z^2*(1 + z) + q*(2 + z) - q^17*z^3*(4 + z) + 
        q^18*z^2*(1 + 2*z) - q^2*(3 + 2*z) - q^4*(1 + 4*z) + 
        q^9*z*(-1 + 6*z) + q^16*z^2*(1 + z + z^2) + q^5*(3 + 2*z + z^2) - 
        q^7*(1 + 3*z + 3*z^2) - q^11*z*(1 + 6*z + 3*z^2) + 
        q^12*z*(1 + 9*z + 6*z^2))*R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - (q^7*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/(-1 + q^2) - 
     (q^12*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}])/
      (-1 + q^2) - (q^13*z^2*(1 + q^3 - q^6 + 2*q^5*(-1 + z) + z + q*z + 
        q^2*z + q^9*(-1 + z)*z + q^11*z^2 + 6*q^7*z*(1 + z) - 
        q^10*z*(1 + z) + q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*
       R2[{{1}, {{5, 1, 1}, {3, 2, 2}}}])/(-1 + q^2) - 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}])/
      (-1 + q^2) + (q^5*z*(-1 + q^2 - q*(2 + z))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/(-1 + q^2) + 
     (q^5*z*(q - q^3*(-1 + z) - z - q*z + q^6*(-1 + z)*z + q^7*(-1 + z)*z + 
        q^4*(1 + z) + q^5*z*(3 + z) - q^2*(1 + 2*z))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     ((q*(-1 + z) + q^3*(-1 + z) + z + q^9*z - 2*q^6*(-1 + z)*z - 3*q^7*z^2 - 
        q^4*(1 + z) - q^13*z^2*(1 + z) + 2*q^10*z^2*(2 + z) + 
        q^12*z^2*(-1 + 2*z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z) + 
        q^11*z^2*(-1 + 3*z) + q^8*(z - 2*z^2))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^8*z^2*(1 + q - q^3*(-2 + z) - q^2*z - q^7*z + q^9*z - q^4*(1 + z) + 
        q^5*(1 + z) - q^8*z*(2 + z))*R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(1 - q + q^6*(1 - 2*z) + z + 2*q^9*(1 - 2*z)*z - q^10*z^2 + 
        q^13*z^2 - q^3*(1 + z) + q^11*z*(1 + z) - q^12*z^2*(2 + z) - 
        q^5*(1 + 3*z) - q^8*z*(4 + 3*z) + q^7*(1 + z^2))*
       R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^2*z*(-1 + q - q^4 - z - 2*q^6*z - q^7*z + 2*q^9*z^2 + q^10*z^2 + 
        q^14*z^2 + q^3*(1 + z) + q^5*z*(1 + z) + q^8*z*(1 + z) - 
        q^11*z*(1 + z) - q^13*z^2*(1 + z))*R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - (q^7*z^2*(-2*q + z - q^2*z + q^4*z)*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}])/(-1 + q^2) - 
     (q^7*(-1 + q - z)*z^2*R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}])/(-1 + q) + 
     (q^8*z^2*(-1 - 2*z - 2*q*z + q^3*(1 + z))*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 2}}}])/(-1 + q^2) - 
     (q^13*(-1 + q - z)*z^3*R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}])/(-1 + q^2) - 
     (q^9*z^2*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q^12*(-1 + q - z)*z^3*R2[{{1}, {{5, 2, 0}, {0, 1, 2}}}])/(-1 + q^2) + 
     (q^6*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 1, 2}}}])/
      (-1 + q^2) - (q^6*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{5, 2, 0}, {2, 2, 1}}}])/(-1 + q^2) + 
     (q^8*z^2*(-1 + q^2 - q*(2 + z))*R2[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/
      (-1 + q^2) + (q^5*z^2*(1 - q - 2*q^2 - q^4*(-1 + z) + q^5*z - 
        q^3*(2 + z))*R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}])/(-1 + q) - 
     ((-1 - z - 3*q^9*z - 5*q^10*z^2 - 2*q^19*z^3 + 2*q^20*z^3 - q^21*z^4 - 
        q^23*z^3*(1 + z) + q*(2 + z) + q^3*(2 + z) + 5*q^14*z^2*(2 + z) + 
        2*q^15*z^2*(-3 + 2*z) + 3*q^13*z^2*(-1 + 2*z) - 2*q^4*(1 + 2*z) + 
        q^22*z^3*(1 + 2*z) - q^2*(3 + 2*z) - q^7*z*(4 + 3*z) - 
        q^17*z^2*(4 + 5*z) + q^8*(1 + 3*z - 5*z^2) + 
        q^11*z*(3 - 10*z - 4*z^2) + 2*q^18*z^2*(1 + z - z^2) + 
        q^6*(-1 + z^2) + q^5*(2 + 2*z + z^2) + 2*q^16*z^2*(-1 + 3*z + z^2) + 
        q^12*z*(2 + 6*z + 5*z^2))*R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 + q^2 - z + 2*q^6*z + q^7*z + 2*q^13*z^2 + q^14*z^2 + 
        q^16*z^3 + q*(1 + z) - q^9*z^2*(1 + z) - q^15*z^3*(1 + z) + 
        q^3*(1 + z)^2 - q^12*z^2*(2 + z) - q^11*z^2*(4 + 3*z) - 
        q^8*z*(2 + z^2) + q^4*(-1 + 2*z + z^2) + q^5*(-1 - z + 2*z^2) + 
        q^10*(z + 2*z^2 - z^3))*R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + (q^9*(-1 + q - z)*z^2*(1 + q^5*z)*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}])/(-1 + q^2) + 
     (q*(1 - q + z - q^6*z - 4*q^10*z^3 - q^11*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 3*z))*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 2}}}])/(-1 + q^2) - 
     q^6*z*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
      R2[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - 
     (q*(1 + q*z + 4*q^10*z^2 + q^14*z^3 - q^16*z^4 - q^19*z^4 - 
        2*q^6*z*(1 + z) - q^15*z^3*(1 + z) - q^13*z^3*(2 + z) + 
        q^18*z^4*(2 + z) + q^17*z^3*(1 + 2*z) + q^5*z*(-4 + 3*z) + 
        q^3*z*(1 + 3*z) - q^8*z^2*(2 + 3*z) + q^11*z^2*(2 + 3*z) - 
        q^9*z^2*(1 + 4*z) + q^4*z*(2 + 5*z) + q^12*z^2*(-2 - z + z^2) + 
        q^2*(-1 + z + z^2) + q^7*(z - 4*z^2 - 2*z^3))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(-1 + q^2 - 2*q*z + q^7*(-1 + z)*z + q^8*z^2 + q^5*z*(4 + z) + 
        q^6*z*(1 + 2*z) - q^4*z*(1 + 5*z) - q^3*z*(3 + 5*z))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(-1 + q^2) + 
     (q*(1 - q + z + q^6*(-1 + z)*z + 2*q^7*z^2 - q^8*(-1 + z)*z^2 - 
        q^11*(-1 + z)*z^2 - 5*q^10*z^3 + q^13*z^3 + q^14*z^3 + 
        q^5*z*(1 + z) + q^12*z^2*(2 + 3*z) - q^9*z^2*(3 + 4*z))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(-1 + q^2) - 
     (q^6*z*(-1 + q^3 - q^2*(-1 + z) + q^5*z - q^7*z^2 + q^9*z^2 - 
        q^4*z*(2 + z) - q^8*z^2*(2 + z) - q*(1 + 2*z))*
       R2[{{1}, {{5, 2, 1}, {0, 2, 1}}}])/(-1 + q^2) + 
     (q^7*z*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 2*q^3*z*(1 + z))*
       R2[{{1}, {{5, 2, 1}, {0, 2, 2}}}])/(-1 + q) - 
     q^9*(-1 + q - z)*z^2*R2[{{1}, {{5, 2, 1}, {1, 0, 1}}}] + 
     (q^11*(-1 + q - z)*z^2*R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/(-1 + q^2) - 
     (q^6*z*(1 + q + 3*q*z - 3*q^7*z^2 + q^10*(2 - 3*z)*z^2 + q^11*z^3 + 
        q^14*z^3 + q^2*(-1 + 2*z) + 2*q^5*z*(-1 + 2*z) - q^6*z*(1 + 2*z) + 
        q^12*z^2*(1 + 2*z) + q^4*z*(3 + 2*z) - q^9*z^2*(5 + 2*z) - 
        q^3*(1 + z^2) - q^13*z^2*(1 + 3*z + z^2) + q^8*z*(1 + z + 2*z^2))*
       R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^14*z^3*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{5, 2, 1}, {1, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^7*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/
      (-1 + q^2) + (q^4*z*(-1 + q - z + q^10*(-2 + z)*z + 2*q^7*z^2 + 
        q^14*(2 - 3*z)*z^2 - q^19*z^4 - q^20*z^4 + q^5*z*(1 + z) - 
        2*q^11*z^2*(1 + z) + q^16*z^3*(1 + z) + q^21*z^3*(1 + z) - 
        q^18*z^3*(2 + z) + q^15*z^2*(3 + 2*z) - q^12*z^2*(1 + 3*z) + 
        q^8*z*(3 + 5*z) - q^13*z^2*(1 + 6*z) + q^6*(-1 + z^2) - 
        q^9*z*(3 - 2*z + z^2) + q^4*(1 + z + z^2))*
       R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^7*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 2, 1}}}])/
      (-1 + q^2) + (q^4*z*(-1 - z + q^8*(5 - 2*z)*z + q^10*(-1 + z)*z + 
        q^13*(-8 + z)*z^2 - 2*q^14*(-2 + z)*z^2 + q*(2 + z) + q^3*(2 + z) + 
        q^18*z^2*(1 + 2*z) - q^2*(3 + 2*z) - q^15*z^2*(3 + 2*z) - 
        q^4*(1 + 3*z) + q^9*z*(-1 + 6*z) + q^6*(-1 + z + z^2) + 
        q^16*z^2*(2 + 2*z + z^2) + q^5*(3 + 3*z + z^2) - 
        q^17*z^2*(1 + 5*z + z^2) - q^7*(1 + 3*z + 3*z^2) - 
        q^11*z*(1 + 6*z + 3*z^2) + q^12*z*(1 + 8*z + 6*z^2))*
       R2[{{1}, {{5, 2, 1}, {2, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*(-1 + q - z)*R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}])/(-1 + q) - 
     (q^6*z*(1 - q^3 + z + q*z + q^2*z - q^4*z + q^6*z - q^5*z*(2 + z))*
       R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     (q^8*(-1 + q - z)*z*R2[{{1}, {{5, 2, 2}, {0, 2, 1}}}])/(-1 + q) - 
     (q^13*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R2[{{1}, {{5, 2, 2}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q^2 - q*z - q^5*(-3 + z)*z + q^11*z^3 - q^14*z^3 - 
        q^12*z^2*(1 + z) + q^13*z^3*(2 + z) + q^7*z*(-1 + 2*z) - 
        q^3*z*(1 + 2*z) + q^9*z^2*(3 + 2*z) - q^4*z*(1 + 3*z) + 
        q^6*z*(2 + 3*z) + q^10*z^2*(-1 + 4*z) - q^8*(z + z^3))*
       R2[{{1}, {{6, 0, 0}, {-1, 1, 0}}}])/(-1 + q^2) - 
     (q^4*z*(-2 + q - q^4*(-1 + z)^2 - 3*z - 2*q*z + 3*q^3*z - 2*q^8*z^2 - 
        q^12*z^3 + q^15*z^3 + q^13*z^2*(1 + z) - q^14*z^3*(2 + z) + 
        2*q^6*z*(-1 + 2*z) - q^10*z^2*(5 + 2*z) + q^2*(2 + 3*z) - 
        q^7*z*(2 + 3*z) + q^5*z*(5 + 4*z) + q^9*z*(1 + z + 2*z^2) + 
        q^11*(z^2 - 4*z^3))*R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 + q^5*(1 - 2*z) - z + q^8*(3 - 4*z)*z - q^9*z^2 + q^12*z^2 + 
        q^10*z*(1 + z) + q*(2 + z) - q^2*(2 + z) - q^11*z^2*(2 + z) - 
        q^4*(1 + 3*z) - q^7*z*(5 + 4*z) + q^6*(1 + z^2))*
       R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}])/(-1 + q^2) - 
     (q^15*z^3*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{6, 0, 0}, {2, 2, 1}}}])/(-1 + q^2) - 
     (q^4*(1 + q + q^2)*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{6, 0, 0}, {3, 1, 1}}}])/(1 + q) - 
     ((1 - q^2 + q*z + q^7*(-1 + z)*z + 2*q^6*z^2 - q^10*(-1 + z)*z^2 - 
        q^11*(-1 + z)*z^2 - q^8*z*(1 + z) - q^9*z^2*(3 + z) + 
        q^5*z*(-3 + 2*z) + q^3*z*(1 + 2*z) + q^4*z*(1 + 4*z))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}])/(-1 + q^2) - 
     (q*(-1 - q*z - q^5*(-5 + z)*z - 5*q^14*z^3 + q^19*z^4 - 
        3*q^4*z*(1 + z) + q^17*z^3*(1 + z) - q^18*z^4*(2 + z) + 
        3*q^10*z^2*(-1 + 2*z) + q^3*z*(1 + 2*z) - q^15*z^3*(1 + 4*z) + 
        q^9*z^2*(7 + 5*z) - q^2*(-1 + z + z^2) + q^6*z*(1 + 4*z + z^2) - 
        q^11*z^2*(2 + 5*z + z^2) - q^7*z*(3 + 4*z + 2*z^2) + 
        q^12*z^2*(1 + 3*z + 3*z^2) - q^8*z*(1 + 2*z + 7*z^2) + 
        q^13*z^2*(1 + 4*z + 7*z^2))*R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(2 - q^2 + 3*z + 2*q*z - 2*q^4*z - q^8*z^2 + q^9*z^2 + q^10*z^2 - 
        q^3*(1 + z) - 2*q^5*z*(1 + z) + q^7*z*(1 + z))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(1 - q + z + q^7*z + q^8*z - q^6*z^2 + 2*q^13*(-1 + z)*z^2 - 
        q^19*z^4 + q^22*z^4 - q^5*z*(1 + z) + q^12*z^2*(1 + z) + 
        q^20*z^3*(1 + z) - 2*q^17*z^3*(2 + z) - q^21*z^4*(2 + z) + 
        q^11*z*(-1 + 2*z) + q^10*z*(-1 + 3*z) + q^9*z*(1 + 3*z) - 
        q^14*z^2*(1 + 3*z) + q^16*z^2*(1 + 2*z + 2*z^2) + 
        q^15*(z^2 - 2*z^3) + q^18*(z^3 - 4*z^4))*
       R2[{{1}, {{6, 0, 1}, {-1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(-1 + q^2*(1 - 2*z) - q^6*z^2 + q^9*z^2 + q^7*z*(1 + z) - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) - q*(1 + 3*z) + q^5*(z - 4*z^2) + 
        q^3*(1 + z^2))*R2[{{1}, {{6, 0, 1}, {-1, 2, 1}}}])/(-1 + q^2) + 
     (q^6*z*(1 + q^2*(-1 + z) + q^6*(-2 + z)*z + 2*q^5*(-1 + z)*z - q*z^2 + 
        3*q^7*z^2 - q^8*(-2 + z)*z^2 - q^10*z^3 - q^11*z^3 - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + z) + q^3*z*(1 + 2*z) + 
        2*q^4*z*(1 + 2*z))*R2[{{1}, {{6, 0, 1}, {-1, 2, 2}}}])/(-1 + q^2) - 
     ((1 + q + 3*q*z - 2*q^11*z^2 + q^12*(2 - 3*z)*z^2 + q^8*(-3 + z)*z^2 + 
        6*q^16*z^3 + 7*q^17*z^4 + q^22*z^5 - q^25*z^5 - 2*q^6*z*(1 + z) + 
        q^14*z^3*(1 + z) - q^23*z^4*(1 + z) + 3*q^20*z^4*(2 + z) + 
        q^24*z^5*(2 + z) + q^2*(-1 + 2*z) + 2*q^21*z^4*(-1 + 2*z) + 
        q^18*z^3*(-1 + 3*z) - q^7*z*(1 + 3*z) + q^4*z*(4 + 3*z) + 
        q^5*z*(-2 + 5*z) - q^3*(1 + z^2) - q^19*z^3*(2 + 3*z + 2*z^2) - 
        q^15*z^2*(1 + 4*z + 3*z^2) + q^9*(z - 8*z^2 - 3*z^3) + 
        q^10*(z + z^2 - 3*z^3) + q^13*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/((-1 + q)*q*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(1 + q + q^3*(1 - 2*z) + 3*q^5*z - 3*q^10*z^2 - q^14*z^3 + 
        q^17*z^3 - q^2*(1 + z) + q^15*z^2*(1 + z) - 2*q^12*z^2*(2 + z) - 
        q^16*z^3*(2 + z) + 2*q^8*z*(-1 + 2*z) + q^4*(1 + 2*z) - 
        q^9*z*(1 + 2*z) + q^7*z*(3 + 2*z) - q^6*(1 + z^2) + 
        q^11*z*(1 + 2*z + 2*z^2) + q^13*(z^2 - 4*z^3))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*(-1 - q^2*(-1 + z) + q^5*(3 - 2*z)*z + q*z^2 + 2*q^11*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*(-1 + z)*z^3 + q^15*z^4 - q^3*z*(1 + 2*z) - 
        2*q^4*z*(1 + 2*z) - q^7*z*(1 + 2*z) + q^10*z^2*(-2 + 3*z) + 
        q^8*z^2*(-1 + 3*z) + q^9*z^2*(3 + 5*z) - q^6*z*(-2 + z + z^2))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(-1 + q - q^4 - z - 2*q^6*z - 2*q^7*z - q^11*z + q^8*z^2 + 
        3*q^10*z^2 + q^14*z^2 + q^3*(1 + z) + q^5*z*(1 + z) - 
        q^12*z*(1 + z) - q^13*z^2*(1 + z) + q^9*z*(1 + 3*z))*
       R2[{{1}, {{6, 0, 1}, {0, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}])/
      (-1 + q^2) - (q^2*z*(1 + q^4*(1 - 2*z) + z + q^7*(3 - 4*z)*z - 
        q^8*z^2 + q^11*z^2 + q^9*z*(1 + z) - q*(2 + z) - q^10*z^2*(2 + z) - 
        q^3*(1 + 3*z) - q^6*z*(5 + 4*z) + q^5*(1 + z^2))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}])/(-1 + q^2) + 
     (q^2*z*(1 + z + q^9*(2 - 3*z)*z + q^8*(-7 + z)*z + q^13*z^2 - 
        q^3*(1 + z) - q*(2 + z) + q^2*(2 + z) - q^5*(2 + z) - q^6*z*(2 + z) - 
        q^12*z^2*(3 + z) - q^10*z*(1 + 2*z) + q^4*(1 + 3*z) + 
        q^11*z*(1 + 3*z + z^2) + q^7*(1 + 5*z + 5*z^2))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}])/(-1 + q^2) - 
     (q^9*(-1 + q - z)*z^2*R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}])/(-1 + q^2) + 
     (q^20*z^4*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^13*z^2*(1 - q + z + q^8*z^2 + q^9*z^2 - q^12*z^3 - 
        2*q^10*z^2*(1 + z) + q^13*z^2*(1 + z) + q^11*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*(1 + q + q^2)*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{6, 0, 1}, {3, 1, 1}}}])/(1 + q) - 
     (q^5*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {3, 1, 2}}}])/
      (-1 + q^2) - (q^5*z*(q - q^3*(-1 + z) - z - q*z + q^6*(-1 + z)*z + 
        q^7*(-1 + z)*z + q^4*(1 + z) + q^5*z*(3 + z) - q^2*(1 + 2*z))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}])/(-1 + q^2) - 
     ((q - q^3*(-1 + z) - z - q*z - q^9*z + 2*q^6*(-1 + z)*z + 3*q^7*z^2 + 
        q^11*(2 - 3*z)*z^2 + 4*q^13*z^3 + 2*q^16*(-1 + z)*z^3 - q^22*z^5 + 
        q^25*z^5 + q^4*(1 + z) + q^23*z^4*(1 + z) - 2*q^10*z^2*(2 + z) + 
        q^12*z^2*(2 + z) + q^15*z^3*(2 + z) - 2*q^20*z^4*(2 + z) - 
        q^24*z^5*(2 + z) + q^8*z*(-1 + 2*z) - q^2*(1 + 2*z) + 
        q^5*z*(3 + 2*z) - q^17*z^3*(1 + 3*z) - q^14*z^2*(1 - z + z^2) + 
        q^19*z^3*(1 + 2*z + 2*z^2) + q^18*(z^3 - 2*z^4) + q^21*(z^4 - 4*z^5))*
       R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R2[{{1}, {{6, 0, 2}, {2, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 - q^3*(-1 + z) - z - 2*q^2*z + q^8*z + q^6*(2 - 3*z)*z + 
        q^4*z^2 + q^10*z^2 - 4*q^5*z*(1 + z) - q^9*z^2*(2 + z))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}])/(-1 + q^2) + 
     (q^2*z*(-1 - z + 2*q^8*z^2 + q^10*z^2 + 5*q^6*z*(1 + z) + q*(2 + z) - 
        q^9*z*(3 + z) + q^4*(-1 + 2*z) + q^3*(2 + 3*z) + q^7*z*(-1 + 6*z) - 
        q^5*(2 + z^2))*R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}])/(-1 + q^2) - 
     q^10*z^3*R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}] + 
     (q^3*z*(1 - q + z + q^7*z + q^8*z - q^6*z^2 + 2*q^13*(-1 + z)*z^2 - 
        q^19*z^4 + q^22*z^4 - q^5*z*(1 + z) + q^12*z^2*(1 + z) + 
        q^20*z^3*(1 + z) - 2*q^17*z^3*(2 + z) - q^21*z^4*(2 + z) + 
        q^11*z*(-1 + 2*z) + q^10*z*(-1 + 3*z) + q^9*z*(1 + 3*z) - 
        q^14*z^2*(1 + 3*z) + q^16*z^2*(1 + 2*z + 2*z^2) + 
        q^15*(z^2 - 2*z^3) + q^18*(z^3 - 4*z^4))*
       R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*z*(1 - q + z + q^10*z - 2*q^9*z^2 + q^13*(5 - 3*z)*z^2 + 
        q^14*(-2 + z)*z^2 - 2*q^15*z^3 - q^20*z^4 + q^23*z^4 + q^2*(1 + z) + 
        q^21*z^3*(1 + z) - q^22*z^4*(2 + z) + 2*q^8*z*(-1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^11*z^2*(5 + 2*z) - q^18*z^3*(5 + 2*z) + 
        q^4*(1 + 3*z) + q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) - 
        q^16*z^2*(-1 + 4*z + z^2) + q^17*z^2*(1 + 4*z + 3*z^2) - 
        q^12*z*(1 + 5*z + 5*z^2) + q^19*(z^3 - 4*z^4))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^9*z^2*(-2 + q - q^4*(-1 + z)^2 - 3*z - 3*q*z + 4*q^3*z - 3*q^8*z^2 - 
        q^12*z^3 + q^15*z^3 + q^13*z^2*(1 + z) - q^14*z^3*(2 + z) - 
        q^10*z^2*(5 + 2*z) + q^2*(2 + 3*z) - q^7*z*(2 + 3*z) + 
        q^5*z*(5 + 4*z) + q^6*z*(-2 + 5*z) + q^9*z*(1 + z + 2*z^2) + 
        q^11*(z^2 - 4*z^3))*R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 + q^5*(1 - 2*z) - z + 2*q^8*(1 - 2*z)*z - q^9*z^2 + q^12*z^2 + 
        q^10*z*(1 + z) + q*(2 + z) - q^2*(2 + z) - q^11*z^2*(2 + z) - 
        q^4*(1 + 3*z) - q^7*z*(5 + 3*z) + q^6*(1 + z + 2*z^2))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}])/(-1 + q^2) - 
     (q^3*z*(-1 - z - 5*q^9*z^2 + 5*q^12*z^2 + q^13*(-2 + z)*z^2 - q^14*z^3 + 
        q^17*z^3 - q^2*(1 + z) + q*(2 + z) - q^11*z^2*(5 + 2*z) + 
        q^4*(-1 + 3*z) + q^6*z*(4 + 3*z) + q^7*z*(-3 + 4*z) + 
        q^3*(2 + 2*z - z^2) - q^5*(1 + z^2) + q^8*z*(-1 - z + z^2) - 
        q^15*z^2*(1 + 4*z + z^2) + q^10*z*(1 + z + 3*z^2) + 
        q^16*(z^2 + z^3 - z^4))*R2[{{1}, {{6, 1, 0}, {0, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^8*(-1 + q - z)*z^2*R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}])/(-1 + q^2) + 
     (q^4*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {1, 1, 0}}}])/
      (-1 + q^2) - (q*z*(-1 - z + q^8*(5 - 2*z)*z + q^10*(-1 + z)*z + 
        q^13*(-8 + z)*z^2 - q^14*(-5 + z)*z^2 + q^6*z*(1 + z) + 
        q^16*z^2*(1 + z)^2 + q*(2 + z) + q^3*(2 + z) - q^15*z^2*(3 + z) - 
        2*q^4*(1 + 2*z) + q^18*z^2*(1 + 2*z) - q^2*(3 + 2*z) + 
        q^9*z*(-1 + 6*z) + q^5*(3 + 2*z + z^2) - q^17*z^2*(1 + 5*z + z^2) - 
        q^7*(1 + 3*z + 3*z^2) - q^11*z*(1 + 6*z + 3*z^2) + 
        q^12*z*(1 + 8*z + 6*z^2))*R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^8*(-1 + q - z)*z^2*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}])/(-1 + q^2) - 
     (q^9*z^2*(1 - q + q^3 + z + q^4*z - q^9*z + q^8*(-2 + z)*z + q^12*z^2 + 
        q^6*z*(1 + z) - q^11*z^2*(1 + z) + q^7*z*(2 + 3*z) - 
        q^5*(1 + z + z^2))*R2[{{1}, {{6, 1, 0}, {1, 2, 1}}}])/(-1 + q^2) - 
     (q^4*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {2, 1, 0}}}])/
      (-1 + q^2) - (q^9*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + 
        q^9*(-1 + z)*z + q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - 
        q^10*z*(1 + z) + q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*
       R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}])/(-1 + q^2) - 
     (q^20*z^4*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^9*(-1 + q - z)*z^2*(-1 + q^4 + q^9*z)*
       R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}])/(-1 + q^2) + 
     (q*z*(-1 + q + q^4*(-1 + z) - z - 4*q^6*z + 2*q^8*z - q^11*z + 
        2*q^9*z^2 + 2*q^10*z^2 - 2*q^13*z^2 - q^14*(-1 + z)*z^2 - q^15*z^3 + 
        q^16*z^3 + q^3*(1 + z) + q^5*z*(1 + z) + q^12*z^2*(2 + z) - 
        q^7*z*(3 + z))*R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((1 + z + q^13*(9 - 5*z)*z^2 + 2*q^15*(3 - 2*z)*z^2 + 
        q^19*(2 - 7*z)*z^3 - 4*q^20*z^4 + 5*q^9*z*(1 + z) + 
        q^21*z^3*(1 + z)^2 - q*(2 + z) - q^3*(2 + z) - q^22*z^4*(4 + z) - 
        q^14*z^2*(12 + z) + q^23*z^3*(1 + 2*z) + q^2*(3 + 2*z) + 
        q^6*(1 + 3*z) + q^4*(2 + 4*z) + q^16*z^2*(3 - 10*z - 2*z^2) + 
        2*q^11*z*(-3 + 4*z + z^2) + q^10*z*(-3 + 11*z + z^2) - 
        q^5*(1 + 3*z + 2*z^2) - q^18*z^2*(2 + 11*z + 2*z^2) + 
        q^7*(-1 + 3*z + 3*z^2) + q^17*z^2*(4 + 6*z + 3*z^2) - 
        q^12*z*(2 + 5*z + 7*z^2) + q^8*(-1 + 9*z^2))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (q^3*z*(1 - q + z - q^5*(-1 + z)*z - 
        2*q^9*(-1 + z)*z + q^18*z^3 - q^17*z^4 + q^3*(1 + z) - 
        q^10*z*(1 + z) + q^15*z^2*(2 + z) + q^8*z*(-1 + 2*z) - 
        q^14*z^2*(3 + 2*z) + q^4*(1 + 3*z) + q^11*z^2*(2 + 3*z) - 
        q^13*z^2*(1 + 5*z) + q^6*(-1 + 2*z - 2*z^2) - 
        q^16*z^2*(-1 + 2*z + z^2) + q^7*(-1 + 4*z + 2*z^2) + 
        q^12*(z - 5*z^2 - 2*z^3))*R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + (q^10*(-1 + q - z)*z^2*(1 + q^5*z)*
       R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}])/(-1 + q^2) - 
     (q^5*z*(1 + q*(-1 + z) + 2*q^3*(-1 + z) + 2*z - q^8*z^2 + q^11*z^2 - 
        q^10*z^2*(2 + z) + q^9*z^2*(3 + z) + q^6*z*(-2 + 3*z) + 
        q^5*z*(1 + 3*z) + q^2*(1 + 4*z) + q^7*(z - 2*z^2) - 
        q^4*(1 + z + z^2))*R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}])/(-1 + q^2) - 
     (q*(-1 - z + q^7*(-1 + z)*z - z^2 - q^8*(-4 + z)*z^2 + 
        q^14*(-2 + z)*z^3 + 6*q^13*z^4 + 2*q^19*z^4 - 2*q^18*z^4*(1 + z) + 
        q^16*z^4*(3 + z) + q^10*z^2*(-4 + 3*z) - q^3*z*(1 + 3*z) + 
        2*q^9*z^2*(1 + 3*z) - q^4*z*(3 + 8*z) + q^2*(1 - 2*z - 2*z^2) + 
        q^5*z*(5 - 4*z + z^2) + q^6*z*(3 + z + z^2) - 
        q^17*z^3*(1 + 4*z + z^2) - q^11*z^2*(3 + 5*z + 2*z^2) + 
        q^12*z^2*(2 + 7*z + 3*z^2))*R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(1 - q + z + 3*q^4*z + 5*q^9*z - 2*q^10*z - 6*q^14*z^2 + 
        q^13*(4 - 3*z)*z^2 - q^20*z^4 + q^23*z^4 + q^2*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^3*(1 + z) - q^22*z^4*(2 + z) + 
        3*q^8*z*(-1 + 2*z) - q^18*z^3*(3 + 2*z) - q^12*z^2*(5 + 3*z) + 
        q^6*(z - 2*z^2) - q^16*z^2*(-2 + 3*z + z^2) + 
        q^17*z^2*(1 + 3*z + z^2) + q^11*z*(-2 + 3*z + 3*z^2) + 
        q^7*(-1 + 5*z + 3*z^2) + q^15*(z^2 - 2*z^3) + q^19*(z^3 - 4*z^4))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*(-1 + q - z - q^5*z + 2*q^13*z^3 - q^18*z^4 - q^19*z^4 + 
        q^4*z*(1 + z) + q^14*z^3*(1 + z) + q^15*z^3*(1 + z) - 
        q^16*z^3*(1 + z) + q^12*z^2*(1 + 2*z) - q^9*z^2*(2 + 3*z) + 
        q^10*(z^2 - 2*z^3))*R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 - z - q^10*z + q^8*(5 - 2*z)*z + q^14*(2 - 3*z)*z^2 + 
        q^19*z^3 + q^6*z*(1 + z) - 2*q^15*z^2*(1 + z) + q*(2 + z) + 
        q^3*(2 + z) - q^17*z^3*(6 + z) + q^13*z^2*(-5 + 2*z) - 
        q^2*(3 + 2*z) - q^4*(1 + 3*z) + q^9*z*(-1 + 6*z) + 
        q^16*z^2*(1 + z + z^2) + q^5*(2 + 2*z + z^2) - 
        q^7*(1 + 3*z + 3*z^2) - q^11*z*(1 + 6*z + 3*z^2) + 
        q^12*z*(1 + 11*z + 6*z^2) + q^18*(z^2 - z^4))*
       R2[{{1}, {{6, 1, 1}, {0, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}])/
      (-1 + q^2) + (q*z*(-1 - z - 3*q^14*z^3 + q^19*z^3 - q^18*z^3*(1 + z) + 
        q*(2 + z) + q^3*(2 + z) - q^17*z^3*(3 + z) - 2*q^4*(1 + 2*z) - 
        q^2*(3 + 2*z) + 2*q^9*z*(1 + 4*z) - q^15*z^2*(1 + 4*z) + 
        q^10*z*(-3 + 5*z) + q^8*(-1 + 5*z - 3*z^2) + q^5*(4 + 2*z + z^2) + 
        q^16*z^2*(1 + 3*z + z^2) + q^6*(1 + 4*z + z^2) + 
        q^13*z*(1 - 7*z + 3*z^2) - q^7*(2 + z + 3*z^2) - 
        q^11*z*(2 + 8*z + 3*z^2) + q^12*z*(1 + 5*z + 6*z^2))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^6*z*(1 - q + z + q^8*z^2 + q^9*z^2 - q^12*z^3 - 2*q^10*z^2*(1 + z) + 
        q^13*z^2*(1 + z) + q^11*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^11*(-1 + q - z)*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}])/
      (-1 + q^2) + (q^6*z*(1 + q + 3*q*z + 2*q^7*(2 - 3*z)*z - 5*q^10*z^3 + 
        2*q^12*z^3 + q^17*(-1 + z)*z^3 + q^18*z^4 + q^20*z^4 - 
        q^9*z^2*(1 + z) + q^14*z^2*(1 + z)^2 - q^19*z^3*(1 + z)^2 - 
        q^5*z*(3 + z) + q^11*z^2*(3 + z) + q^16*z^3*(-1 + 2*z) + 
        q^4*(1 + 2*z) - 4*q^6*z*(1 + 2*z) + 2*q^15*z^3*(1 + 2*z) + 
        q^2*(-2 + 3*z) - q^13*z^2*(3 + 4*z + z^2) - q^3*(1 + z + 2*z^2) + 
        q^8*z*(4 + 4*z + 3*z^2))*R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - (q^4*(1 + q + q^2)*(-1 + q - z)*z*
       (1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {2, 1, 0}}}])/(1 + q) - 
     (q^4*z*(-1 + q^2 - z - q*z - q^15*(-4 + z)*z^2 - 6*q^14*z^3 + q^20*z^3 + 
        q^21*z^3 + 2*q^18*(1 - 3*z)*z^3 + 2*q^5*z*(1 + z) - 
        6*q^17*z^3*(1 + z) + q^16*z^2*(1 + z)^2 - q^13*z^2*(6 + z) + 
        q^12*z^2*(3 + 2*z) + q^7*z*(1 + 3*z) + q^8*z*(4 + 5*z) - 
        q^9*z*(2 - 6*z + z^2) - q^10*z*(4 - 2*z + z^2) + q^6*(-1 - z + z^2) + 
        q^4*(1 + z + z^2) - q^11*(z + z^3) + q^19*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(1 + q^3 - q^6 + 2*q^5*(-1 + z) + z + q*z + q^2*z + 
        q^9*(-1 + z)*z + q^11*z^2 + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{1}, {{6, 1, 1}, {2, 1, 2}}}])/
      (-1 + q^2) + (q^12*z^2*(-1 + q - z - q^7*z + q^6*(-1 + z)*z + q^8*z^2 + 
        q^9*z^2 - q^12*(-1 + z)*z^2 - 3*q^11*z^3 + 2*q^5*z*(1 + z) - 
        2*q^10*z^2*(1 + z) + q^13*z^2*(1 + z))*
       R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^5*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}])/
      (-1 + q^2) + (q^13*(-1 + q - z)*z^2*(-1 + q^4 + q^9*z)*
       R2[{{1}, {{6, 1, 1}, {3, 2, 2}}}])/(-1 + q^2) + 
     (q^2*(-1 + q - z)*R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}])/(-1 + q) + 
     (q^2*z*(1 - q + z - q^4*z + q^6*z + 3*q^9*z - q^10*z - q^12*z - 
        q^8*z^2 + q^15*z^2 + q^13*z^3 - q^3*(1 + z) + q^7*(1 + z) - 
        q^5*z*(2 + z) - q^14*z^2*(3 + z) + q^11*z*(1 + 2*z))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(1 - q + q^4 + z + 2*q^6*z + q^7*z + q^10*z - q^12*z - 
        2*q^9*z^2 - q^14*z^2 + q^17*z^2 - q^16*z^3 - q^3*(1 + z) - 
        q^5*z*(1 + z) - q^8*z*(1 + z) + q^13*z^2*(1 + z) - q^15*z^2*(1 + z) + 
        q^11*z*(1 + 2*z))*R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^13*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^9*z^2*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}])/(-1 + q^2) - 
     (q^3*(1 - q + z - q^6*z - 2*q^10*z^3 + q^5*z*(1 + z) + 
        q^12*z^2*(1 + 2*z) - q^9*z^2*(1 + 3*z + z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}])/(-1 + q^2) + 
     (q^5*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}])/
      (-1 + q^2) - (q^5*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{1}, {{6, 2, 0}, {0, 2, 1}}}])/(-1 + q^2) + 
     (q^9*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}])/
      (-1 + q^2) - (q^9*(-1 + q - z)*z^2*R2[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/
      (-1 + q^2) - (q^7*z*(-1 + q - q*z + q^5*z + q^2*z*(2 + z) - 
        q^3*z*(3 + 2*z))*R2[{{1}, {{6, 2, 1}, {-1, 0, 1}}}])/(-1 + q) - 
     (q^8*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{6, 2, 1}, {-1, 0, 2}}}])/(-1 + q^2) - 
     (q^5*z*(-1 + q^2*(1 - 2*z) + 3*q^6*z - q^8*z + q^10*z^2 - q^9*z^3 - 
        6*q^4*z*(1 + z) - q*(1 + 3*z) + q^7*z*(2 + 3*z) + q^5*(z - 8*z^2) + 
        q^3*(1 + z^2))*R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/(-1 + q^2) + 
     (q^3*(-1 + q - z - 6*q^8*z^3 + q^14*(-4 + z)*z^3 - q^20*z^5 + q^23*z^5 + 
        q^21*z^4*(1 + z) - 2*q^18*z^4*(2 + z) - q^22*z^5*(2 + z) + 
        q^9*z^2*(3 + z) - q^7*z^2*(3 + 4*z) + q^13*z^3*(2 + 7*z) - 
        q^15*z^3*(3 + 8*z) + q^10*z^2*(4 + 9*z) - q^11*z^2*(2 - 2*z + z^2) + 
        q^16*z^3*(1 - z + z^2) + 2*q^17*z^3*(1 + z + z^2) + 
        q^12*z^2*(-2 + 4*z + 3*z^2) + q^19*(z^4 - 4*z^5))*
       R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^2*(-(q^6*z^2) + 2*q^10*z^2 + q^8*(5 - 4*z)*z^2 + q^15*(-4 + z)*z^3 + 
        q^18*z^4 - z*(1 + z) + q*z*(2 + z) - 2*q^4*z*(1 + 2*z) + 
        q^19*z^3*(1 + 2*z) + q^9*z^2*(-2 + 3*z) - q^7*z^2*(3 + 4*z) + 
        q^3*(1 + z + z^2) + q^16*z^3*(-1 + 2*z + z^2) + 
        q^5*z*(2 + 2*z + z^2) - q^2*(1 + 3*z + z^2) - 
        q^17*z^3*(1 + 7*z + z^2) + q^14*z^2*(-1 + 3*z + 2*z^2) + 
        q^13*z^2*(-1 - 8*z + 3*z^2) + q^12*z^2*(1 + 11*z + 6*z^2) + 
        q^11*(z^2 - 2*z^3 - 2*z^4))*R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     q^11*z^3*R2[{{1}, {{6, 2, 1}, {-1, 2, 2}}}] - 
     (q^10*(-1 + q - z)*z^2*R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/(-1 + q^2) - 
     (q^2*z*(1 + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - q^15*(-1 + z)*z^2 - 
        q*(2 + z) + q^2*(2 + z) - q^16*z^3*(3 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + q^17*z^2*(1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^4*(1 + 3*z) - q^12*z^2*(5 + 3*z) + 
        q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 3*z + 3*z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^13*z^3*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(-1 - z + 5*q^8*z + q^14*(3 - 8*z)*z^2 - 4*q^15*z^3 - q^20*z^4 - 
        q^21*z^4 + q^6*z*(1 + z) + q^22*z^3*(1 + z) + q*(2 + z) + 
        q^3*(2 + z) - q^19*z^3*(2 + z) + q^16*z^2*(2 + z)^2 + 
        q^18*z^2*(1 + 2*z) - q^2*(3 + 2*z) - q^13*z^2*(9 + 2*z) - 
        q^4*(1 + 3*z) - q^17*z^2*(1 + 4*z) + q^9*z*(2 + 11*z) - 
        q^10*z*(4 - 3*z + z^2) - 2*q^7*(1 + z + z^2) + 
        q^5*(3 + 3*z + 2*z^2) - q^11*z*(3 + 5*z + 3*z^2) + 
        q^12*z*(1 + 6*z + 4*z^2))*R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(-1 + q - q^2 + q^3 - z + 5*q^7*z + 2*q^8*z^2 + q^14*z^2 + 
        q^11*(-1 + z)*z^2 + q^16*z^3 - q^15*z^3*(1 + z) - q^9*z*(2 + z) - 
        q^12*z^2*(4 + z) + q^4*(1 + 2*z) - q^6*z*(1 + 3*z) - 
        q^5*(1 + z + 2*z^2) + q^10*z*(1 + 2*z + 3*z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(1 + z - q^10*(-1 + z)*z - q^13*(-8 + z)*z^2 - 3*q^20*z^4 - 
        q*(2 + z) - q^3*(2 + z) + q^17*z^3*(3 + z) + q^8*z*(-5 + 2*z) - 
        q^18*z^2*(1 + 2*z) - q^19*z^3*(1 + 2*z) + q^22*z^3*(1 + 2*z) + 
        q^2*(3 + 2*z) + q^14*z^2*(-4 + 3*z) + q^4*(2 + 4*z) + 
        q^15*z^2*(4 + 5*z) + q^9*(z - 6*z^2) - q^6*(-1 + z + z^2) - 
        q^16*z^2*(2 + 2*z + z^2) - q^5*(4 + 3*z + z^2) + 
        q^7*(1 + 3*z + 3*z^2) + q^11*z*(1 + 6*z + 3*z^2) - 
        q^12*z*(1 + 8*z + 6*z^2))*R2[{{1}, {{6, 2, 1}, {0, 2, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - q^9*(-1 + q - z)*z^2*
      R2[{{1}, {{6, 2, 1}, {1, 0, 2}}}] - 
     (q^9*z^2*(1 - q - q^6 + 2*q^5*(-1 + z) + z + 4*q^4*z + q^9*(-2 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^3*(2 + z) + 3*q^8*z*(-1 + 2*z))*R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/
      (-1 + q^2) - (q^5*z*(1 - q + z + q^8*z + q^6*(-2 + z)*z + q^7*z^2 + 
        q^14*(-1 + z)*z^2 + q^16*z^3 + 3*q^5*z*(1 + z) - q^15*z^2*(1 + z) + 
        q^9*z*(1 + 4*z) + q^13*z^2*(-4 + 5*z) + q^12*z^2*(7 + 6*z) + 
        q^10*z*(-2 + z - z^2) - q^11*(z + z^3))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/(-1 + q^2) - 
     (q^2*z*(-1 - z + q^8*(5 - 2*z)*z + q^10*(-1 + z)*z + q^13*(-8 + z)*z^2 - 
        q^14*(-5 + z)*z^2 + q^6*z*(1 + z) + q^16*z^2*(1 + z)^2 + q*(2 + z) + 
        q^3*(2 + z) - q^15*z^2*(3 + z) - 2*q^4*(1 + 2*z) + 
        q^18*z^2*(1 + 2*z) - q^2*(3 + 2*z) + q^9*z*(-1 + 6*z) + 
        q^5*(3 + 2*z + z^2) - q^17*z^2*(1 + 5*z + z^2) - 
        q^7*(1 + 3*z + 3*z^2) - q^11*z*(1 + 6*z + 3*z^2) + 
        q^12*z*(1 + 8*z + 6*z^2))*R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^16*(-1 + q - z)*z^3*R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}])/(-1 + q^2) + 
     (q^13*z^2*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 
        2*q^3*z*(1 + z))*R2[{{1}, {{6, 2, 1}, {1, 2, 2}}}])/(-1 + q) - 
     (q^5*(-1 + q - z)*z*(1 + q^5*z)*R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/
      (-1 + q^2) - (q^10*(-1 + q - z)*z^2*(-1 + q^4 + q^9*z)*
       R2[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/(-1 + q^2) - 
     (q^21*z^4*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{1}, {{6, 2, 1}, {2, 2, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(q*(-1 + z) + q^3*(-1 + z) + z - q^6*(-2 + z)*z + 4*q^9*z^2 + 
        3*q^12*(-1 + z)*z^2 - q^18*z^4 + q^21*z^4 - q^4*(1 + z) + 
        q^11*z^2*(1 + z) + q^19*z^3*(1 + z) + q^8*z*(2 + z) - 
        2*q^16*z^3*(2 + z) - q^20*z^4*(2 + z) + q^2*(1 + 2*z) - 
        q^13*z^2*(1 + 2*z) - q^5*z*(3 + 2*z) + q^10*z*(-1 + 4*z) + 
        q^7*(z - 3*z^2) + q^15*z^2*(1 + 2*z + 2*z^2) + q^14*(z^2 - 2*z^3) + 
        q^17*(z^3 - 4*z^4))*R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^13*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R2[{{1}, {{6, 2, 2}, {-1, 2, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^12*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^7*z*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - 3*q^7*z^2 + 
        q^14*(-1 + z)*z^2 - q^11*z^3 + 2*q^12*z^2*(1 + z) - 
        q^13*z^3*(1 + z) + q^4*z*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^3*(-1 + z - z^2) + q^8*z*(1 + z + 2*z^2) + q^10*(z^2 - 4*z^3) + 
        q^9*(z - 4*z^2 - 2*z^3))*R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - R2[{{2}, {{-1, 1, 1}, {0, 0, 1}}}]/
      (-1 + q) - R2[{{2}, {{-1, 2, 0}, {0, 0, 1}}}]/(1 - q) - 
     (q^3*(-1 + q - z)*R2[{{2}, {{0, 1, 1}, {3, 0, 1}}}])/(-1 + q^2) + 
     (q^3*(-1 + q - z)*R2[{{2}, {{0, 2, 0}, {3, 0, 1}}}])/(-1 + q^2) + 
     (q^2*R2[{{2}, {{0, 2, 1}, {-1, 0, 1}}}])/(-1 + q) - 
     ((q^2 - z)*R2[{{2}, {{1, 1, 1}, {-1, 0, 1}}}])/(-1 + q) - 
     q*z*R2[{{2}, {{1, 1, 1}, {0, 0, 1}}}] - 
     (q^2*(-1 + q - z)*R2[{{2}, {{1, 1, 1}, {1, 0, 1}}}])/(-1 + q^2) - 
     q^2*z*R2[{{2}, {{1, 1, 2}, {0, 0, 1}}}] - 
     (z*R2[{{2}, {{1, 2, 0}, {-1, 0, 1}}}])/(-1 + q) + 
     q*z*R2[{{2}, {{1, 2, 0}, {0, 0, 1}}}] + 
     (q^2*(-1 + q - z)*R2[{{2}, {{1, 2, 0}, {1, 0, 1}}}])/(-1 + q^2) + 
     q^2*z*R2[{{2}, {{1, 2, 1}, {0, 0, 1}}}] - 
     (q^8*(-1 + q - z)*z*R2[{{2}, {{1, 2, 1}, {3, 0, 1}}}])/(-1 + q^2) - 
     q*z*R2[{{2}, {{2, 0, 0}, {1, 0, 1}}}] + 
     q*z*R2[{{2}, {{2, 1, 0}, {-1, 0, 1}}}] - 
     (q*(1 + q*(-1 + z) + z + q^3*z^2 - q^2*z*(1 + z))*
       R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}])/(-1 + q) + 
     q^2*z*R2[{{2}, {{2, 1, 1}, {0, 0, 2}}}] - 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R2[{{2}, {{2, 1, 1}, {1, 0, 1}}}])/
      (-1 + q^2) + q^6*(-1 + q - z)*z*R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] + 
     (q^2*(-1 + q - z)*R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}])/(-1 + q) + 
     (q*(1 + q*(-1 + z) + z + q^3*z^2 - q^2*z*(1 + z))*
       R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}])/(-1 + q) - 
     q^2*z*R2[{{2}, {{2, 2, 0}, {0, 0, 2}}}] + 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R2[{{2}, {{2, 2, 0}, {1, 0, 1}}}])/
      (-1 + q^2) + q^2*z*R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}] - 
     (q^2*(-1 + q - z)*R2[{{2}, {{2, 2, 1}, {0, 0, 1}}}])/(-1 + q) - 
     q^6*(-1 + q - z)*z*R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{2, 2, 2}, {-1, 0, 1}}}] - 
     (q^2*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{2}, {{3, 0, 1}, {2, 0, 2}}}])/(-1 + q) - 
     (q^2*z*(1 - q*z + q^2*z)*R2[{{2}, {{3, 1, 0}, {0, 0, 1}}}])/(-1 + q) + 
     q*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
      R2[{{2}, {{3, 1, 0}, {2, 0, 2}}}] + q^4*(-1 + q - z)*z*
      R2[{{2}, {{3, 1, 0}, {3, 0, 1}}}] + q^2*z*(-1 + q*z)*
      R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}] + 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}])/
      (-1 + q^2) - (q*(-1 + q - q*z + q^2*z + q^5*z - q^3*z*(1 + 2*z))*
       R2[{{2}, {{3, 1, 1}, {0, 0, 2}}}])/(-1 + q) - 
     (q^5*(-1 + q - z)*z*R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}])/(-1 + q) + 
     (q^2*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{2}, {{3, 1, 1}, {1, 0, 2}}}])/(-1 + q^2) - 
     q^4*(-1 + q - z)*z*R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] + 
     q^3*z*(-1 + q*z)*R2[{{2}, {{3, 1, 2}, {-1, 0, 1}}}] + 
     (q^4*z*(-1 + q^2 - q*(2 + z))*R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}])/
      (-1 + q^2) - q^3*z^2*R2[{{2}, {{3, 2, 0}, {-1, 0, 1}}}] - 
     ((1 - q + z - q^6*z - q^8*z^2 - q^11*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(3 + 2*z) + q^12*z^2*(1 + 3*z) + q^10*(z^2 - 4*z^3))*
       R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*z) - 
     ((1 + q^2*(-2 + z) - q^5*z - 2*q^6*z + 2*q^3*z^2 + q*(1 + z) + 
        q^4*z*(3 + 4*z))*R2[{{2}, {{3, 2, 0}, {0, 0, 2}}}])/(-1 + q) - 
     (q^2*z*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{2}, {{3, 2, 0}, {1, 0, 2}}}])/(-1 + q^2) - 
     (q^2*(-1 + q - z + q^2*z + q^3*z^2)*R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}])/
      (-1 + q) - q^3*z*R2[{{2}, {{3, 2, 1}, {-1, 0, 2}}}] - 
     ((-1 + q - z + q^6*z + q^9*z^3 - q^5*z*(1 + z) + q^11*z^2*(1 + z) + 
        q^10*z^2*(-2 + 3*z) - q^12*z^2*(1 + 3*z))*
       R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*z) - 
     ((-1 + q - z + q^7*z^2 + 4*q^10*z^3 + q^11*z^3 + q^9*z^2*(1 + z) - 
        q^5*z*(1 + z)^2 - q^12*z^2*(1 + 3*z) + q^6*(z - z^3))*
       R2[{{2}, {{3, 2, 1}, {0, 0, 2}}}])/((-1 + q)*q^4*(1 + q)*z) - 
     (q^5*z*(1 - q^2 + z + q*z - q^3*z + q^5*z - q^4*z*(2 + z))*
       R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}])/(-1 + q^2) - 
     (q^3*(-1 + q - z)*R2[{{2}, {{3, 2, 2}, {-1, 0, 1}}}])/(-1 + q) + 
     q^4*z^2*R2[{{2}, {{4, 0, 0}, {1, 0, 1}}}] + 
     (q*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{2}, {{4, 0, 0}, {2, 0, 2}}}])/(-1 + q) - 
     ((1 + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - q^15*(-1 + z)*z^2 - 
        q*(2 + z) + q^2*(2 + z) - q^16*z^3*(3 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + q^17*z^2*(1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^4*(1 + 3*z) - q^12*z^2*(5 + 3*z) + 
        q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 3*z + 3*z^2))*
       R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/((-1 + q)*q^3*(1 + q)*
       (-1 + q^5*z)) - q^4*z^2*R2[{{2}, {{4, 1, 0}, {-1, 0, 1}}}] - 
     ((1 + q)*(-1 + q - q*z + q^2*z + q^5*z - 2*q^3*z*(1 + z))*
       R2[{{2}, {{4, 1, 0}, {0, 0, 2}}}])/(-1 + q) - 
     ((1 + q*(-1 + z) - q^2*z + q^4*z - q^5*z + q^3*z*(1 + z))*
       R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}])/(-1 + q) - 
     ((-1 - z + 2*q^8*(1 - 2*z)*z + 3*q^10*z^2 + q^15*(-1 + z)*z^2 + 
        q*(2 + z) - q^2*(2 + z) + q^16*z^3*(3 + z) + q^9*z*(1 + 2*z) + 
        q^14*z^2*(1 + 2*z) - q^17*z^2*(1 + 2*z) - q^7*z*(3 + 2*z) - 
        q^4*(1 + 3*z) + q^12*z^2*(5 + 3*z) + q^13*z^2*(-3 + 4*z) + 
        q^5*(1 - z + z^2) + q^6*(1 - z + z^2) - q^11*z*(1 + 3*z + 3*z^2))*
       R2[{{2}, {{4, 1, 0}, {2, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^5*(-1 + q - z)*z*R2[{{2}, {{4, 1, 0}, {3, 0, 2}}}])/(-1 + q^2) + 
     q^2*(1 + (1 + q - q^2)*z - q^2*(1 + q)*z^2 + q^4*z^3)*
      R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{4, 1, 1}, {-1, 0, 2}}}] - 
     ((1 + z - q^9*(-3 + z)*z + q^10*(-3 + z)*z + q^13*(7 - 5*z)*z^2 - 
        2*q^15*(-3 + z)*z^2 + q^20*z^4 + q^21*z^4 - 5*q^12*z^2*(1 + z) + 
        q^19*z^3*(1 + z) - q^22*z^3*(1 + z) - q*(2 + z) - q^3*(2 + z) - 
        q^6*z*(1 + 2*z) + q^2*(3 + 2*z) + q^7*z*(3 + 2*z) + q^4*(2 + 4*z) + 
        q^8*z*(-2 + 5*z) - q^14*z^2*(8 + 5*z) + q^18*z^2*(-1 - 4*z + z^2) - 
        q^5*(2 + 2*z + z^2) + q^17*z^2*(2 + 3*z + z^2) - 
        q^16*z^2*(-1 + 4*z + z^2) + q^11*z*(-1 + 7*z + 4*z^2))*
       R2[{{2}, {{4, 1, 1}, {0, 0, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + (q^3*z*(1 - q^2 + z + q*z - q^3*z - 3*q^4*z - 
        2*q^5*z - 2*q^9*z + 3*q^7*z^2 + 3*q^8*z^2 - q^12*(-1 + z)*z^2 - 
        q^10*z^3 - q^13*z^3 + q^14*z^2*(1 + z) + 2*q^6*z*(2 + z) - 
        q^11*z^2*(3 + 2*z))*R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*(1 + q*z + q^6*(-3 + z)*z - q^3*z^2 + q^11*z^2 + q^13*z^3 + 
        q^8*z^2*(1 + z) - q^12*z^3*(1 + z) - q^9*z^2*(4 + z) + 
        2*q^5*z*(-1 + 2*z) + q^4*z*(4 + 3*z) - q^2*(1 + z + 2*z^2) + 
        q^7*z*(1 + 3*z + 2*z^2))*R2[{{2}, {{4, 1, 1}, {1, 0, 2}}}])/
      (-1 + q^2) + (q^3*(-1 + q - z)*z*(1 + q^7*z)*
       R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}])/(-1 + q^2) + 
     (q^5*z*(-q^4 + 2*q^3*(-1 + z) + q^7*(-1 + z)*z + q^9*z^2 + 2*(1 + z) + 
        6*q^5*z*(1 + z) - q^8*z*(1 + z) + q^2*(1 + 4*z) + q^6*z*(-4 + 5*z))*
       R2[{{2}, {{4, 1, 1}, {3, 0, 2}}}])/(-1 + q^2) - 
     (q^3*(-1 + q - z)*(-1 + q^2*z)*R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}])/
      (-1 + q) - (q*(1 - q + z - q^4*z^2 + q^5*z^2)*
       R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}])/(-1 + q) - 
     q^5*z^2*(-1 + q*z)*R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] + 
     q^5*z^2*R2[{{2}, {{4, 2, 0}, {-1, 0, 2}}}] - 
     ((-1 + q - z + q^15*(-3 + z)*z^2 - q^2*(1 + z) + q^9*z*(1 + z) + 
        q^16*z^3*(3 + z) - 2*q^4*(1 + 2*z) + 2*q^14*z^2*(1 + 2*z) - 
        q^17*z^2*(1 + 2*z) - q^7*z*(3 + 2*z) + q^10*z*(1 + 3*z) + 
        q^12*z^2*(4 + 3*z) + q^13*z^2*(-2 + 5*z) + q^8*(z - 5*z^2) + 
        q^6*(1 - z + z^2) + q^5*(2 - z + z^2) - q^11*z*(1 + 2*z + 2*z^2))*
       R2[{{2}, {{4, 2, 0}, {0, 0, 2}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + ((1 + z + 2*q^5*z + 2*q^15*z^3 + q^16*z^3 - 
        q^12*z*(1 + z) + q^14*z^2*(1 + z) - q^17*z^2*(1 + z) - q*(2 + z) + 
        q^2*(2 + z) + q^10*z*(-3 + 2*z) + q^4*(1 + 3*z) + 2*q^9*z*(1 + 3*z) + 
        q^8*z*(-1 + 7*z) + q^11*z*(-2 + 3*z + z^2) - q^6*(1 + 2*z^2) + 
        q^7*(-1 + 6*z + 4*z^2))*R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}])/
      (q^5*(-1 + q^2)) - (q^2*z*(1 + 2*q^3 - q^5 + z + 2*q^4*z + q^10*z + 
        q^7*z^2 + q^12*z^2 - 2*q*(1 + z) - q^11*z^2*(1 + z) - q^8*z*(4 + z) - 
        q^2*(1 + 3*z) + q^6*(1 + 2*z + 2*z^2))*
       R2[{{2}, {{4, 2, 0}, {1, 0, 2}}}])/(-1 + q^2) - 
     (q^3*z*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{2}, {{4, 2, 0}, {3, 0, 2}}}])/
      (-1 + q^2) + (q^10*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{2}, {{4, 2, 0}, {4, 0, 1}}}])/(-1 + q^2) + 
     (q^4*z*(2*q^3 - z - 2*q*z - 2*q^2*z)*R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}])/
      (-1 + q^2) + (q^2*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 
        2*q^3*z*(1 + z))*R2[{{2}, {{4, 2, 1}, {-1, 0, 2}}}])/(-1 + q) + 
     (q*(1 - q + z - q^4*z^2 + q^5*z^2)*R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}])/
      (-1 + q) - ((1 - q + z - q^6*z - 3*q^10*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(1 + 2*z) + q^12*z^2*(1 + 2*z))*
       R2[{{2}, {{4, 2, 1}, {0, 0, 2}}}])/((-1 + q)*q^4*(1 + q)*z) - 
     (q^6*z^2*(-1 - 2*q - q^6 + q^4*(-1 + z) + q^2*z + 2*q^5*z - 
        q^7*z*(1 + z) + q^9*z*(1 + z) - q^8*z*(2 + z) + q^3*(3 + 2*z))*
       R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{2}, {{4, 2, 1}, {1, 0, 2}}}])/(-1 + q^2) - 
     (q^3*(-1 + q - z)*z*(1 + q^7*z)*R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}])/
      (-1 + q^2) - q^11*(-1 + q - z)*z^2*R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}] - 
     (q^3*(-1 + q - z + q^7*z^2 + q^8*z^2 - q^10*(-1 + z)*z^2 - 
        q^9*z^2*(1 + z) - q^11*z^2*(1 + z) + q^12*z^2*(1 + z))*
       R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^10*(-1 + q - z)*z*(1 + q^5*z)*R2[{{2}, {{4, 2, 1}, {4, 0, 1}}}])/
      (-1 + q^2) - (q^5*z*(-1 + q^2 - q*(2 + z))*
       R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}])/(-1 + q^2) - 
     (q^2*z*(1 + q^4*(-1 + z) + q^5*(-1 + z) + z + q*z + 3*q^2*z + q^6*z + 
        q^3*(-1 + 3*z))*R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}])/(-1 + q^2) - 
     q^5*z^2*R2[{{2}, {{5, 0, 0}, {1, 0, 2}}}] - 
     ((-1 - z + 2*q^8*(1 - 2*z)*z + 3*q^10*z^2 + q^15*(-1 + z)*z^2 + 
        q*(2 + z) - q^2*(2 + z) + q^16*z^3*(3 + z) + q^9*z*(1 + 2*z) + 
        q^14*z^2*(1 + 2*z) - q^17*z^2*(1 + 2*z) - q^7*z*(3 + 2*z) - 
        q^4*(1 + 3*z) + q^12*z^2*(5 + 3*z) + q^13*z^2*(-3 + 4*z) + 
        q^5*(1 - z + z^2) + q^6*(1 - z + z^2) - q^11*z*(1 + 3*z + 3*z^2))*
       R2[{{2}, {{5, 0, 0}, {2, 0, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) + (q^7*z^2*R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}])/
      (-1 + q) + q^4*z^2*(-1 + q^4*z)*R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}] - 
     ((1 + q^5*(-1 + z) + z + 3*q^4*z + 2*q^7*z - 4*q^8*z + 
        2*q^9*(1 - 2*z)*z - q^6*z^2 - 6*q^12*z^2 + q^14*(-3 + z)*z^2 + 
        q^15*(-1 + z)*z^2 - q^19*z^4 - q^20*z^4 - q^18*z^3*(1 + z) + 
        q^21*z^3*(1 + z) - q*(2 + z) + q^2*(2 + z) + q^13*z^2*(6 + z) + 
        q^11*z^2*(1 + 3*z) - q^16*z^2*(1 + z + z^2) - 
        q^10*z*(-2 + 4*z + z^2) + q^17*(z^2 + 4*z^3 - z^4))*
       R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - ((-1 - z + 2*q^8*(1 - 2*z)*z + 3*q^10*z^2 + 
        4*q^13*(-1 + z)*z^2 + q^18*z^3 - 2*q^20*z^4 - q^21*z^4 - 
        2*q^17*z^2*(1 + z) - q^19*z^3*(1 + z) + q^22*z^3*(1 + z) + 
        q*(2 + z) - q^2*(2 + z) + q^16*z^3*(4 + z) + q^9*z*(1 + 2*z) - 
        q^7*z*(3 + 2*z) + q^15*z^2*(-1 + 3*z) - q^4*(1 + 3*z) + 
        q^14*z^2*(2 + 3*z) + q^12*z^2*(4 + 3*z) + q^5*(1 - z + z^2) + 
        q^6*(1 - z + z^2) - q^11*z*(1 + 3*z + 3*z^2))*
       R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/((-1 + q)*q^5*(1 + q)*
       (-1 + q^5*z)) + (q^2*z*(1 - q - q^3 - q^4*(-1 + z) + z + q^5*z + 
        q^8*z - 2*q^6*z*(1 + z))*R2[{{2}, {{5, 1, 0}, {1, 0, 2}}}])/
      (-1 + q) + (q^2*z*(-1 + q^5*(1 - 2*z) - z + q^8*(3 - 4*z)*z - q^9*z^2 + 
        q^12*z^2 + q^10*z*(1 + z) + q*(2 + z) - q^2*(2 + z) - 
        q^11*z^2*(2 + z) - q^4*(1 + 3*z) - q^7*z*(5 + 4*z) + q^6*(1 + z^2))*
       R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}])/(-1 + q^2) - 
     (q^3*(-1 + q - z)*z*R2[{{2}, {{5, 1, 0}, {3, 0, 2}}}])/(-1 + q^2) - 
     (q^7*(1 + q + q^2)*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{2}, {{5, 1, 0}, {4, 0, 1}}}])/(1 + q) - 
     (q^4*z*R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}])/(-1 + q) + 
     (q^2*(1 + q*(-1 + z) - q^2*z - q^4*(-1 + z)*z + q^5*(-1 + z)*z + 
        2*q^3*z^2 + q^8*z^2 - 2*q^6*z^2*(1 + z))*
       R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}])/(-1 + q) - 
     ((1 + z - q^8*z + q^9*(-1 + z)*z - q^10*z^2 - q^13*z^2 + q^12*z^3 + 
        q^7*z*(1 + z) + q^11*z^2*(1 + z) + q^3*(-1 + 2*z) + 
        2*q^6*z*(-1 + 2*z) + q^2*(1 + 3*z) + q^5*z*(4 + 3*z) - q^4*(1 + z^2))*
       R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/(q^2*(-1 + q^2)) - 
     (q^5*z^2*(1 - q^2 - 3*q^4*z - q^3*(1 + 2*z) + q^6*(1 + 2*z))*
       R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}])/(-1 + q^2) + 
     (q^7*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}])/(-1 + q^2) - 
     (q*(-1 - q*z + 2*q^6*z + q^5*(3 - 2*z)*z - 2*q^3*z^2 - q^12*z^2 - 
        q^13*(-1 + z)*z^3 + q^15*z^4 + q^17*z^4 - q^16*z^4*(1 + z) - 
        2*q^4*z*(1 + 2*z) + q^8*z^2*(-2 + 3*z) + q^10*z^2*(-2 + 3*z) + 
        q^9*z^2*(3 + 5*z) + q^7*z*(-1 - 2*z + z^2) - q^2*(-1 + z + z^2) + 
        q^11*z^2*(-2 + 3*z + z^2))*R2[{{2}, {{5, 1, 1}, {1, 0, 2}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(-1 + q^5*(1 - 2*z) - z + q^8*(3 - 4*z)*z - q^9*z^2 + q^12*z^2 + 
        q^10*z*(1 + z) + q*(2 + z) - q^2*(2 + z) - q^11*z^2*(2 + z) - 
        q^4*(1 + 3*z) - q^7*z*(5 + 4*z) + q^6*(1 + z^2))*
       R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}])/(-1 + q^2) - 
     (q^3*z*(-1 + q - z - 2*q^5*z + q^12*z^2 - q^2*(1 + z) + q^10*z*(2 + z) - 
        q^4*(1 + 3*z) - q^9*z*(2 + 3*z) + q^8*(z - 6*z^2) + 
        q^7*(1 - 5*z - 3*z^2) - q^11*z*(-1 + 2*z + z^2) + q^6*(1 + 2*z^2))*
       R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}])/(-1 + q^2) - 
     (q^11*(-1 + q - z)*z^2*R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}])/(-1 + q^2) - 
     (q^3*(1 - q + z - q^4*z - q^7*z^2 - q^8*z^2 + q^10*(-1 + z)*z^2 + 
        q^14*z^3 + q^3*z*(1 + z) + q^9*z^2*(1 + z) + q^11*z^2*(1 + z) - 
        q^12*z^2*(1 + z) - q^13*z^3*(1 + z))*
       R2[{{2}, {{5, 1, 1}, {3, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^7*(1 + q + q^2)*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{2}, {{5, 1, 1}, {4, 0, 1}}}])/(1 + q) - 
     (q^8*(-1 + q - z)*z*(1 + q^5*z)*R2[{{2}, {{5, 1, 1}, {4, 0, 2}}}])/
      (-1 + q^2) - (q^5*z*(-1 + q^3*z)*(-1 + q^2 - q*(2 + z))*
       R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}])/(-1 + q^2) + 
     (q^6*(-1 + q - z)*z*R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}])/(-1 + q) - 
     ((-1 + q - z + q^6*z + 3*q^10*z^3 + q^11*z^3 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + z) - q^12*z^2*(1 + 2*z))*
       R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}])/(q*(-1 + q^2)) - 
     (q^4*z*(-1 - q^2*(-2 + z) + q^5*z + 2*q^6*z - 2*q^3*z^2 - q*(1 + z) - 
        q^4*z*(3 + 4*z))*R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}])/(-1 + q) - 
     (q^8*(-1 + q - z)*z^2*(-1 - q + q^5*z)*
       R2[{{2}, {{5, 2, 0}, {0, 0, 1}}}])/(-1 + q^2) + 
     (q^8*z^2*(-1 - 2*z - 2*q*z + q^3*(1 + z))*
       R2[{{2}, {{5, 2, 0}, {0, 0, 2}}}])/(-1 + q^2) - 
     (q^9*z^2*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}])/(-1 + q^2) + 
     (q^12*(-1 + q - z)*z^3*R2[{{2}, {{5, 2, 0}, {1, 0, 2}}}])/(-1 + q^2) - 
     (q^11*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{2}, {{5, 2, 0}, {3, 0, 1}}}])/
      (-1 + q^2) + (q^6*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}])/(-1 + q^2) - 
     ((1 - q + z + 3*q^8*z^2 - 2*q^11*z^2 - q^9*(-4 + z)*z^2 - 
        q^10*(-3 + z)*z^2 + q^5*z*(1 + z) - q^6*z*(1 + z) + 
        q^12*z^2*(1 + 2*z))*R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}])/
      (q*(-1 + q^2)) - ((-1 - z - 4*q^8*(-1 + z)*z + q^6*z^2 - 2*q^20*z^4 - 
        3*q^7*z*(1 + z) + q^21*z^3*(1 + z) + q^22*z^3*(1 + z) + q*(2 + z) + 
        q^3*(2 + z) - q^2*(3 + 2*z) - q^11*z^2*(5 + 3*z) - 
        q^19*z^3*(1 + 4*z) + q^13*z^2*(-8 + 5*z) - q^4*(3 + 5*z) + 
        q^12*z^2*(5 + 6*z) - q^10*z*(-2 + z^2) - q^9*z*(2 - 2*z + z^2) + 
        q^16*z^2*(-1 + z + z^2) + q^15*z^2*(-6 + 2*z + z^2) + 
        q^5*(3 + 2*z + z^2) - q^17*z^2*(2 + 3*z + z^2) + 
        q^14*z^2*(8 + 8*z + z^2) + q^18*(z^2 + 3*z^3 - 2*z^4))*
       R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}])/((-1 + q)*q^4*(1 + q)*
       (-1 + q^5*z)) - (q*(1 + q*z + 3*q^5*(-1 + z)*z + q^10*z^2 - 
        2*q^9*z^3 - 2*q^13*(-1 + z)*z^3 - q^15*(-1 + z)*z^3 - 2*q^18*z^4 - 
        q^6*z*(2 + z) - q^8*z^2*(2 + z) + q^11*z^2*(2 + z) - 
        q^7*z^2*(4 + z) - q^14*z^3*(1 + 2*z) + q^3*z*(1 + 3*z) + 
        q^4*z*(2 + 5*z) + q^2*(-1 + z + z^2) - q^12*z^2*(1 + 3*z + 2*z^2) + 
        q^17*z^3*(1 + 4*z + 2*z^2))*R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 + q^2*(1 - 2*z) - q^8*z - q^6*(-2 + z)*z + q^10*z^2 - 
        q^9*z^3 - 6*q^4*z*(1 + z) + 3*q^7*z*(1 + z) - q*(1 + 3*z) + 
        q^5*(z - 8*z^2) + q^3*(1 + z^2))*R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}])/
      (-1 + q^2) + (q*(1 - q + z + q^6*(-1 + z)*z + q^7*z^2 + q^11*z^2 - 
        q^8*z^3 - 3*q^10*z^3 + q^13*z^3 + q^14*z^3 + q^5*z*(1 + z) + 
        q^12*z^2*(1 + 2*z) - q^9*z^2*(2 + 3*z))*
       R2[{{2}, {{5, 2, 1}, {1, 0, 2}}}])/(-1 + q^2) + 
     (q^14*z^3*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(1 + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - q^15*(-1 + z)*z^2 - 
        q*(2 + z) + q^2*(2 + z) - q^16*z^3*(3 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) - q^14*z^2*(1 + 2*z) + q^17*z^2*(1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^4*(1 + 3*z) - q^12*z^2*(5 + 3*z) + 
        q^5*(-1 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 3*z + 3*z^2))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^11*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z) + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}])/
      (-1 + q^2) + (q^12*z^2*(1 + q^3 - q^6 + 2*q^5*(-1 + z) + z + q*z + 
        q^2*z + q^9*(-1 + z)*z + q^11*z^2 + 6*q^7*z*(1 + z) - 
        q^10*z*(1 + z) + q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*
       R2[{{2}, {{5, 2, 1}, {3, 0, 2}}}])/(-1 + q^2) + 
     (q^8*(-1 + q - z)*z*(1 + q^5*z)*R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}])/
      (-1 + q^2) - (q^2*(-1 + q - z - q^7*z^3 + q^8*z^3)*
       R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}])/(-1 + q) + 
     (q^9*z^2*(-1 + q^2 - q*(2 + z))*R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}])/
      (-1 + q^2) - ((-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 
        2*q^3*z*(1 + z))*R2[{{2}, {{6, 0, 0}, {-1, 0, 1}}}])/(-1 + q) + 
     (q^7*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R2[{{2}, {{6, 0, 0}, {1, 0, 1}}}])/(-1 + q^2) - 
     ((1 + q*(-1 + z) - q^2*z - q^5*z + q^4*(-1 + z)*z + 2*q^3*z*(1 + z))*
       R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}])/(-1 + q) + 
     (q*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 2*q^3*z*(1 + z))*
       R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}])/(-1 + q) - 
     ((-1 + q^5*z)*(1 + z + q^7*z^2 + q^9*z^2 - q^8*z*(1 + z) + 
        q^3*(-1 + 2*z) + 2*q^6*z*(-1 + 2*z) + q^2*(1 + 3*z) + 
        q^5*z*(4 + 3*z) - q^4*(1 + z^2))*R2[{{2}, {{6, 0, 1}, {0, 0, 1}}}])/
      (q^2*(-1 + q^2)) - ((-1 + q - z + q^6*z + 3*q^10*z^3 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + 2*z) - q^12*z^2*(1 + 2*z))*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}])/(-1 + q^2) + 
     (q*z*(1 - q + z - q^9*z + q^13*z^2 + 2*q^2*(1 + z) + q^11*z*(1 + z)^2 - 
        q^12*z^2*(3 + z) - q^10*z*(2 + 3*z) + q^5*(-2 + 5*z) + 
        q^4*(3 + 6*z) + q^7*z*(9 + 7*z) + q^8*z*(-3 + 8*z) - 
        q^6*(3 + z + 3*z^2))*R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}])/(-1 + q^2) - 
     q^10*z^3*R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}] + 
     (q*z*(-1 + q^5*(1 - 2*z) - z + 2*q^8*(1 - 2*z)*z - q^9*z^2 + q^12*z^2 + 
        q^10*z*(1 + z) + q*(2 + z) - q^2*(2 + z) - q^11*z^2*(2 + z) - 
        q^4*(1 + 3*z) - q^7*z*(5 + 3*z) + q^6*(1 + z + 2*z^2))*
       R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}])/(-1 + q^2) + 
     (q^4*z*(1 - q + q^4 + z - q^6*z + q^9*z + q^10*z^2 + q^11*z^2 - 
        2*q^13*z^3 - q^14*z^3 - q^3*(1 + z) + q^5*z*(1 + z) - q^8*z*(1 + z) - 
        q^12*z^2*(1 + z) + q^15*z^2*(1 + z))*
       R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}])/(-1 + q^2) + 
     ((-1 + q - z + q^6*z + 2*q^7*z^2 + 3*q^9*z^3 + 3*q^10*z^3 - 2*q^11*z^3 + 
        q^13*z^3 + q^8*z^2*(2 + z) - q^5*z*(1 + 2*z) - 
        q^12*z^2*(1 + 4*z + z^2))*R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}])/
      (-1 + q^2) - ((1 + z + 2*q^11*(-1 + z)*z + q^13*(5 - 4*z)*z^2 + 
        q^19*(-5 + z)*z^3 - q^24*z^5 - q^25*z^5 - 6*q^14*z^2*(1 + z) - 
        q^23*z^4*(1 + z) + q^26*z^4*(1 + z) - q*(2 + z) - q^3*(2 + z) - 
        q^5*(2 + z) + q^8*z*(-5 + 2*z) + q^2*(3 + 2*z) + 
        q^15*z^2*(9 - 5*z - 3*z^2) + q^6*(1 - 2*z - 3*z^2) + 
        q^4*(2 + 3*z - z^2) + q^10*z*(-5 + 2*z + z^2) + 
        q^20*z^3*(-1 + 2*z + z^2) - q^21*z^3*(2 + 2*z + z^2) + 
        q^9*z*(6 + 3*z + z^2) + q^7*(-1 + 5*z + 4*z^2) + 
        q^17*z^2*(1 - 8*z + 5*z^2) + q^16*z^2*(1 + z + 5*z^2) + 
        q^18*z^2*(-1 + 4*z + 5*z^2) - q^12*z*(-1 + z + 10*z^2) + 
        q^22*(z^3 + 5*z^4 - z^5))*R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/
      ((-1 + q)*q^4*(1 + q)*(-1 + q^5*z)) - 
     (q*(-1 - z + q^5*(-2 + z)^2*z - z^2 + 4*q^8*z^2 + 3*q^10*(-1 + z)*z^2 + 
        2*q^15*z^4 - q^18*z^5 - q^19*z^5 - q^20*z^5 + q^7*z^2*(1 + z) + 
        q^21*z^4*(1 + z) - 4*q^11*z^2*(1 + z)^2 - q^3*z*(1 + 3*z) + 
        q^14*z^3*(1 + 3*z) + q^13*z^3*(-1 + 5*z) + q^9*z^2*(1 + 7*z) - 
        q^4*z*(3 + 8*z) + q^2*(1 - 2*z - 2*z^2) + q^6*z*(3 + z + 2*z^2) + 
        q^16*z^3*(-1 + 3*z + 2*z^2) - q^17*z^3*(1 + 4*z + 2*z^2) + 
        q^12*z^2*(1 + 6*z + 3*z^2))*R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(1 - q + z + 2*q^5*z + 6*q^8*z^2 + q^15*z^2 + q^12*(-1 + z)*z^2 + 
        q^17*z^3 + q^2*(1 + z) + 3*q^11*z^2*(1 + z) - q^16*z^3*(1 + z) - 
        q^13*z^2*(4 + z) - q^10*z*(3 + 2*z) + q^4*(1 + 3*z) + 
        q^9*z*(1 + 4*z) + q^6*(-1 + z - z^2) + q^7*(-1 + 4*z + 3*z^2))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}])/(-1 + q^2) + 
     (q^5*z*(-1 + q^2*(1 - 2*z) - q^3*(-1 + z) + q^5*(2 - 5*z)*z + 
        2*q^7*z^2 + q^13*z^3 + q^15*z^3 - 3*q^4*z*(1 + z) + 2*q^6*z*(1 + z) - 
        q^8*z*(1 + z) + 5*q^9*z^2*(1 + z) - 2*q^12*z^2*(1 + z) - 
        q^14*z^3*(1 + z) + q^11*z^2*(-1 + 2*z) - q*(1 + 3*z) + 
        q^10*z^2*(-2 + 7*z))*R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*(-1 + q - z - q^5*z + q^7*z^2 + q^8*z^2 - q^10*(-1 + z)*z^2 + 
        q^15*z^3 + q^4*z*(1 + z) - q^9*z^2*(1 + z) - q^11*z^2*(1 + z) + 
        q^12*z^2*(1 + z) - q^14*z^3*(1 + z))*
       R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-1 + q - q^4 - z - q^11*z^2 + q^14*z^2 + q^15*z^3 + q^16*z^3 - 
        2*q^18*z^4 - q^19*z^4 + q^3*(1 + z) + q^10*z^2*(1 + z) - 
        q^13*z^2*(1 + z) - q^17*z^3*(1 + z) + q^20*z^3*(1 + z))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-1 + q^2 - z - q*z - q^6*z + q^10*z^2 - q^12*z^2 + q^15*z^2 + 
        q^16*z^3 + q^17*z^3 - 2*q^19*z^4 - q^20*z^4 - q^9*z^2*(1 + z) + 
        q^11*z^2*(1 + z) - q^14*z^2*(1 + z) - q^18*z^3*(1 + z) + 
        q^21*z^3*(1 + z) + q^4*(1 + z)^2 + q^5*(-1 + z^2))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^2*(-1 + q - z)*(-1 + q^4*z)*R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}])/
      (-1 + q) + (q^9*z^2*(-2 - 3*z - 3*q*z + q^5*z + q^2*(1 + z) + 
        q^3*(1 + 3*z + z^2))*R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}])/(-1 + q^2) - 
     (z*(1 - q + z - 3*q^10*z^2 + q^13*(3 - 4*z)*z^2 - q^15*(-2 + z)*z^2 + 
        q^2*(1 + z) - q^16*z^3*(3 + z) + 2*q^8*z*(-1 + 2*z) - 
        q^9*z*(1 + 2*z) + q^17*z^2*(1 + 2*z) + q^7*z*(3 + 2*z) - 
        q^14*z^2*(2 + 3*z) - q^12*z^2*(4 + 3*z) + q^4*(2 + 4*z) + 
        q^5*(-2 + z - z^2) + q^6*(-1 + z - z^2) + q^11*z*(1 + 2*z + 2*z^2))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - z - 2*q^5*z + q^10*(3 - 2*z)*z - 2*q^13*z^2 - 2*q^15*z^3 + 
        q^12*z^2*(1 + z) + q^17*z^2*(1 + z) + q*(2 + z) - q^2*(2 + z) - 
        q^14*z^2*(1 + 2*z) - 2*q^7*z*(3 + 2*z) - q^4*(1 + 3*z) - 
        2*q^9*z*(1 + 3*z) + q^8*(z - 7*z^2) - q^11*z*(-3 + 2*z + z^2) + 
        q^6*(2 + z + 2*z^2))*R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/(-1 + q^2) + 
     (q^7*z^2*(1 - q^2 + q^3 + q^4*(-1 + z) + z + q*z + q^10*z + q^7*z^2 + 
        q^12*z^2 - q^5*(1 + z) - q^11*z^2*(1 + z) - q^8*z*(4 + z) + 
        q^6*(1 + z + 2*z^2))*R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}])/(-1 + q^2) + 
     (q^9*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        2*q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z)^2 + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}])/
      (-1 + q^2) + (q^5*(-1 + q - z)*z*(1 + q^5*z)*
       R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}])/(-1 + q^2) - 
     (q^4*z*(-1 - q^3*(-1 + z) - z - 2*q^2*z + q^6*(3 - 7*z)*z + q^4*z^2 + 
        q^10*z^2 - 6*q^5*z*(1 + z) - q^9*z*(1 + z) + q^7*z*(2 + z) + 
        q^8*z*(1 + 3*z))*R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}])/(-1 + q^2) - 
     (q*(-1 + q - z + q^6*z - q^11*(-1 + z)*z^2 - 3*q^10*z^3 + q^13*z^3 + 
        q^14*z^3 - q^5*z*(1 + z) - 2*q^9*z^2*(1 + z) + q^12*z^2*(1 + z))*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}])/(-1 + q^2) - 
     (q^6*z*(-1 + q - z - q^4*z^2 + q^5*z^2 + 5*q^6*z^2 + 5*q^7*z^2 - 
        q^8*z^2 - 4*q^11*z^3 - q^13*(-1 + z)*z^3 - q^14*z^4 + q^15*z^4 - 
        q^9*z^2*(1 + z) + q^10*(z^2 - 4*z^3) + q^12*(z^2 - 2*z^3))*
       R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q*z*(1 + z - q^6*z^2 - 5*q^9*z^2 + 2*q^13*(3 - 2*z)*z^2 + 
        2*q^14*(-2 + z)*z^2 - 2*q^19*z^4 + q^20*z^4 - q^10*z*(1 + z) - 
        q*(2 + z) - q^3*(2 + z) + q^15*z^2*(5 + z) + q^2*(3 + 2*z) + 
        q^8*z*(-3 + 4*z) + q^4*(2 + 4*z) + q^18*z^2*(-1 - 2*z + z^2) - 
        q^16*z^2*(2 + 3*z + z^2) - q^5*(3 + 3*z + z^2) + 
        q^17*z^2*(1 + 4*z + z^2) + q^7*(1 + 2*z + 3*z^2) + 
        q^11*z*(2 + 6*z + 3*z^2) - q^12*z*(1 + 6*z + 6*z^2))*
       R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}])/((-1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(-1 + q^5*(2 - 3*z)*z + q^6*(-1 + z)^2*z - 3*q^3*z^2 + 
        q^10*(3 - 5*z)*z^2 + q^11*z^3 - q^12*(-3 + z)*z^3 + 2*q^18*z^4 + 
        7*q^14*z^3*(1 + z) - q*z*(2 + z) + q^16*z^3*(-1 + 2*z) - 
        3*q^4*z*(1 + 2*z) - q^9*z^2*(5 + 2*z) + 2*q^15*z^3*(-2 + 3*z) + 
        q^13*z^2*(-1 + z^2) - q^17*z^3*(2 + 3*z + z^2) + 
        q^8*z*(1 - z + 2*z^2) - q^2*(-1 + z + 2*z^2) + 
        q^7*z*(2 + 3*z + 4*z^2))*R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^10*z^2*(-1 - q^3 - q^2*(-1 + z) - z - q*z + q^8*(3 - 7*z)*z + 
        q^14*(-1 + z)*z^2 + q^16*z^3 + 3*q^9*z*(1 + z) - q^15*z^2*(1 + z) - 
        3*q^7*z*(3 + z) + q^13*z^2*(-3 + 5*z) - q^4*(2 + 5*z) + 
        q^12*z^2*(8 + 5*z) - q^10*z*(1 - 2*z + 2*z^2) - 
        q^11*z*(1 + 2*z + 3*z^2) + q^5*(2 + z + 4*z^2) + q^6*(1 + z + 6*z^2))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^11*(-1 + q - z)*z^2*(-1 + q^5*z + q^6*z)*
       R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}])/(-1 + q^2) + 
     (q^5*z*(-1 + q - z - q^11*z^2 + q^15*z^3 + q^16*z^3 - 2*q^18*z^4 - 
        q^19*z^4 + q^10*z^2*(1 + z) - q^17*z^3*(1 + z) + q^20*z^3*(1 + z))*
       R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^12*(-1 + q - z)*z^2*(-1 + q^4 + q^9*z)*
       R2[{{2}, {{6, 2, 1}, {3, 0, 2}}}])/(-1 + q^2) + 
     (q^11*(-1 + q - z)*z^2*R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}])/(-1 + q) + 
     (q^7*(-1 + q - z)*z*R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}])/(-1 + q) - 
     R3[{{0, 0, 1}, {0, 1, 0}}]/(-1 + q) - (q^2*R3[{{0, 1, 1}, {1, 1, 0}}])/
      (-1 + q) + (q^2*R3[{{0, 2, 1}, {-1, 1, 0}}])/(-1 + q) - 
     R3[{{1, 0, 0}, {0, 1, 0}}]/(1 - q) - 
     (q*(-1 + q - z)*R3[{{1, 1, 1}, {1, 1, 0}}])/(-1 + q) - 
     (1 - q*z)*R3[{{2, 0, 0}, {0, 0, 0}}] - 
     (q*(q - z + q*z)*R3[{{2, 0, 1}, {0, 0, 0}}])/(-1 + q) - 
     q*z*R3[{{2, 0, 1}, {0, 1, 0}}] + (q^2*z*R3[{{2, 1, 0}, {-1, 1, 0}}])/
      (-1 + q) - (q^2*z*(-1 - q + q^3 - q^2*(1 + z))*
       R3[{{2, 1, 1}, {1, 1, 0}}])/(-1 + q^2) - 
     (q*(1 - q + z)*R3[{{2, 2, 0}, {-1, 1, 0}}])/(-1 + q) + 
     q^2*z*R3[{{2, 2, 1}, {-1, 1, 0}}] - q*z*R3[{{3, 0, 0}, {-1, 1, 0}}] + 
     q*z*R3[{{3, 0, 0}, {0, 0, 0}}] + q*z*R3[{{3, 0, 0}, {0, 1, 0}}] - 
     (q*(1 + q*(-1 + z) + z + q^3*z^2 - q^2*z*(1 + z))*
       R3[{{3, 0, 1}, {0, 1, 0}}])/(-1 + q) - 
     (q^2*(-1 + q + q^2)*z*R3[{{3, 1, 1}, {-1, 0, 0}}])/(-1 + q) - 
     (q^2*(1 - q + z + q^3*z - q^2*z*(2 + z))*R3[{{3, 1, 1}, {1, 1, 0}}])/
      (-1 + q) + (q^3*z*(-1 + q^2 - q*(2 + z))*R3[{{3, 2, 0}, {-1, 1, 0}}])/
      (-1 + q^2) - (q^2*(-1 - z - q*z + q^5*z + q^3*z*(1 + z) - 
        q^4*z*(1 + z) + q^2*(1 + z + z^2))*R3[{{3, 2, 1}, {-1, 1, 0}}])/
      (-1 + q^2) - (q*(-1 + q - z)*R3[{{4, 0, 0}, {0, 0, 0}}])/(-1 + q) - 
     q*(1 + z + q*z)*R3[{{4, 0, 0}, {0, 1, 0}}] - 
     q^2*z*R3[{{4, 0, 1}, {0, 0, 0}}] + (q^3*z*(-1 + q^2 - q*(2 + z))*
       R3[{{4, 0, 1}, {0, 1, 0}}])/(-1 + q^2) + 
     (q^4*z*(-1 + q^3*(1 - 2*z) - z - 3*q^2*z + q^6*(2 - 5*z)*z - q^7*z^2 + 
        q^10*z^2 - q*(1 + z) + q^8*z*(1 + z) - q^9*z^2*(2 + z) - 
        q^5*z*(5 + 3*z) + q^4*(1 - z + 2*z^2))*R3[{{4, 1, 0}, {1, 1, 0}}])/
      (-1 + q^2) - (q^5*z^2*R3[{{4, 1, 1}, {-1, 1, 0}}])/(-1 + q) + 
     (q^3*z*(1 - q + q^6*(1 - 2*z) + z + 2*q^9*(1 - 2*z)*z - q^10*z^2 + 
        q^13*z^2 - q^3*(1 + z) + q^11*z*(1 + z) - q^12*z^2*(2 + z) - 
        q^5*(1 + 3*z) - q^8*z*(4 + 3*z) + q^7*(1 + z^2))*
       R3[{{4, 1, 1}, {3, 1, 0}}])/(-1 + q^2) + 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R3[{{4, 1, 1}, {4, 0, 0}}])/(-1 + q^2) - 
     (q^4*(-1 + q - z)*z*R3[{{4, 2, 0}, {-1, 0, 0}}])/(-1 + q) - 
     (q^4*(-1 + q - z)*z*R3[{{4, 2, 0}, {-1, 1, 0}}])/(-1 + q) - 
     (q^4*z*(-q^3 + q*(-1 + z) + z + q^2*z - q^4*z + q^7*z - q^6*(-1 + z)*z - 
        q^5*z*(3 + 2*z))*R3[{{4, 2, 1}, {-1, 1, 0}}])/(-1 + q^2) + 
     q^4*z^2*R3[{{5, 0, 0}, {-1, 1, 0}}] - 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R3[{{5, 0, 0}, {0, 0, 0}}])/(-1 + q^2) - 
     (q^3*z*(-1 + q^2 - q*(2 + z))*R3[{{5, 0, 0}, {0, 1, 0}}])/(-1 + q^2) + 
     (q^2*(-1 - z - q*z + q^3*z + q^5*z - q^4*z*(1 + 2*z) + 
        q^2*(1 + z + z^2))*R3[{{5, 0, 1}, {0, 0, 0}}])/(-1 + q^2) - 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R3[{{5, 0, 1}, {4, 0, 0}}])/(-1 + q^2) - 
     (q^5*(-1 + q - z)*z*R3[{{5, 1, 0}, {-1, 0, 0}}])/(-1 + q) + 
     (q^4*z*(-1 + q - z - q^3*z + q^6*(-1 + z)*z - q^4*z^2 + q^5*z*(2 + z))*
       R3[{{5, 1, 0}, {-1, 1, 0}}])/(-1 + q^2) - 
     (q^6*z*(-1 + q - z - q^2*(-1 + z)*z + q^4*(-1 + z)*z + q^3*z*(2 + z))*
       R3[{{5, 1, 0}, {0, 0, 0}}])/(-1 + q^2) + q^4*z^2*(-1 + q^4*z)*
      R3[{{5, 1, 0}, {0, 1, 0}}] + 
     (q^4*z*(-1 + q^3*(1 - 2*z) - z + 2*q^6*(1 - 2*z)*z - q^7*z^2 + 
        q^10*z^2 + q^8*z*(1 + z) - q^9*z^2*(2 + z) - q^2*(1 + 3*z) - 
        q^5*z*(4 + 3*z) + q^4*(1 + z^2))*R3[{{5, 1, 0}, {2, 0, 0}}])/
      (-1 + q^2) - q^6*z^2*R3[{{5, 1, 1}, {-1, 0, 0}}] + 
     (q^7*z^2*(-1 + q - z - q^2*z + q^3*z)*R3[{{5, 1, 1}, {-1, 1, 0}}])/
      (-1 + q) + (q^5*z*(1 - q^2 + z + q*z + q^4*z^2 + q^11*z^2 - 
        q^10*(-1 + z)*z^2 - q^8*z^3 + q^3*z*(1 + z) - 2*q^5*z*(1 + z) + 
        2*q^7*z*(1 + z) - q^6*z*(1 + 2*z) - q^9*z^2*(1 + 2*z))*
       R3[{{5, 1, 1}, {0, 1, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(-1 + q^2 - q*(2 + z))*R3[{{5, 2, 0}, {-1, 0, 0}}])/
      (-1 + q^2) - (q^7*(-1 + q - z)*z^2*R3[{{5, 2, 0}, {-1, 1, 0}}])/
      (-1 + q) + (q^8*(-1 + q - z)*z^2*R3[{{5, 2, 0}, {0, 1, 0}}])/(-1 + q) + 
     (q^10*(-1 + q - z)*z^2*R3[{{5, 2, 1}, {-1, 0, 0}}])/(-1 + q^2) - 
     q^8*z^3*R3[{{5, 2, 1}, {-1, 1, 0}}] + 
     (q^5*z^2*(1 - q - q^2 + q^4 - q^3*(2 + z))*R3[{{5, 2, 1}, {0, 0, 0}}])/
      (-1 + q) + (q^7*z*(-1 - z - q^4*z + q*(-1 + z)*z + q^3*z^2 - q^5*z^2 + 
        q^8*z^2 - q^7*(-1 + z)*z^2 - q^6*z^2*(3 + 2*z) + q^2*(1 - z + z^2))*
       R3[{{5, 2, 1}, {0, 1, 0}}])/(-1 + q^2) - 
     (q^5*z*(-1 + q^2*(1 - 2*z) - q^6*z^2 + q^9*z^2 + q^7*z*(1 + z) - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) - q*(1 + 3*z) + q^5*(z - 4*z^2) + 
        q^3*(1 + z^2))*R3[{{6, 0, 0}, {-1, 1, 0}}])/(-1 + q^2) + 
     (q^5*z*(-1 + q^2*(1 - 2*z) - q^6*z^2 + q^9*z^2 + q^7*z*(1 + z) - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) - q*(1 + 3*z) + q^5*(z - 4*z^2) + 
        q^3*(1 + z^2))*R3[{{6, 0, 0}, {0, 0, 0}}])/(-1 + q^2) + 
     (q^4*z*(-1 + q^3*(1 - 2*z) - z + 2*q^6*(1 - 2*z)*z - q^7*z^2 + 
        q^10*z^2 + q^8*z*(1 + z) - q^9*z^2*(2 + z) - q^2*(1 + 3*z) - 
        q^5*z*(4 + 3*z) + q^4*(1 + z^2))*R3[{{6, 0, 0}, {1, 1, 0}}])/
      (-1 + q^2) - (q^4*z*(-1 + q^3*(1 - 2*z) - z + 2*q^6*(1 - 2*z)*z - 
        q^7*z^2 + q^10*z^2 + q^8*z*(1 + z) - q^9*z^2*(2 + z) - 
        q^2*(1 + 3*z) - q^5*z*(4 + 3*z) + q^4*(1 + z^2))*
       R3[{{6, 0, 0}, {2, 0, 0}}])/(-1 + q^2) + 
     (q^4*z*(q*(-1 + z) + q^3*(-1 + z) + z - q^6*(-3 + z)*z - 
        q^7*(-1 + z)*z + q^9*z^2 + q^11*(-1 + z)*z^2 + q^12*(-1 + z)*z^2 - 
        q^4*(1 + z) + q^10*z^2*(3 + z) + q^2*(1 + 2*z) - q^5*z*(3 + 2*z))*
       R3[{{6, 0, 1}, {-1, 1, 0}}])/(-1 + q^2) + 
     (q^5*(1 + q)*(-1 + q - z)*z*R3[{{6, 0, 1}, {0, 0, 0}}])/(-1 + q) - 
     (q^7*z^2*(1 + q + q^3*(1 - 2*z) + 3*q^5*z - 3*q^10*z^2 - q^14*z^3 + 
        q^17*z^3 - q^2*(1 + z) + q^15*z^2*(1 + z) - 2*q^12*z^2*(2 + z) - 
        q^16*z^3*(2 + z) + 2*q^8*z*(-1 + 2*z) + q^4*(1 + 2*z) - 
        q^9*z*(1 + 2*z) + q^7*z*(3 + 2*z) - q^6*(1 + z^2) + 
        q^11*z*(1 + 2*z + 2*z^2) + q^13*(z^2 - 4*z^3))*
       R3[{{6, 0, 1}, {0, 1, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R3[{{6, 0, 1}, {1, 0, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(-1 + q^2*(1 - 4*z) - 2*q^5*(-1 + z)*z + q^10*z^2 - q^9*z^3 - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) + q*(-1 - 2*z + z^2) + 
        q^3*(1 - z + z^2))*R3[{{6, 0, 1}, {1, 1, 0}}])/(-1 + q^2) + 
     (q*z*(1 - q + q^6*(1 - 2*z) + z + 2*q^9*(1 - 2*z)*z - q^10*z^2 + 
        q^13*z^2 - q^3*(1 + z) + q^11*z*(1 + z) - q^12*z^2*(2 + z) - 
        q^5*(1 + 3*z) - q^8*z*(4 + 3*z) + q^7*(1 + z^2))*
       R3[{{6, 0, 1}, {2, 0, 0}}])/(-1 + q^2) + 
     (q^8*z^2*(1 + 2*q - q^2 + q^3*z)*R3[{{6, 1, 0}, {-1, 0, 0}}])/
      (-1 + q^2) - (q^4*z*(-1 - q^3*(-1 + z) - z - 2*q^2*z + 
        q^6*(5 - 4*z)*z + q^4*(-1 + z)*z - q^7*z^2 + q^11*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 + q^8*z*(1 + z) - q^9*z^2*(1 + z) + 
        q^10*z^2*(4 + z) - q^5*z*(6 + 5*z))*R3[{{6, 1, 0}, {-1, 1, 0}}])/
      (-1 + q^2) + (q^4*z*(-1 - q^3*(-1 + z) - z - 2*q^2*z + 
        2*q^6*(1 - 2*z)*z + q^4*z^2 - q^7*z^2 + q^10*z^2 + q^8*z*(1 + z) - 
        q^9*z^2*(2 + z) - q^5*z*(4 + 3*z))*R3[{{6, 1, 0}, {0, 0, 0}}])/
      (-1 + q^2) - (q^10*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + 
        q^14*z^3 + q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R3[{{6, 1, 0}, {1, 0, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(-1 + q - q^4 - z - 2*q^6*z - q^7*z + 2*q^9*z^2 + q^10*z^2 + 
        q^14*z^2 + q^3*(1 + z) + q^5*z*(1 + z) + q^8*z*(1 + z) - 
        q^11*z*(1 + z) - q^13*z^2*(1 + z))*R3[{{6, 1, 0}, {1, 1, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^11*z^2*(-1 + q^3*(1 - 2*z) - z + 2*q^6*(1 - 2*z)*z - q^7*z^2 + 
        q^10*z^2 + q^8*z*(1 + z) - q^9*z^2*(2 + z) - q^2*(1 + 3*z) - 
        q^5*z*(4 + 3*z) + q^4*(1 + z^2))*R3[{{6, 1, 0}, {2, 1, 0}}])/
      (-1 + q^2) + (q^7*z*(-1 - z - q*z + q^3*z + q^5*z - q^4*z*(1 + 2*z) + 
        q^2*(1 + z + z^2))*R3[{{6, 1, 1}, {-1, 0, 0}}])/(-1 + q^2) + 
     (q*z*(1 - q + q^4 + z + 2*q^6*z + q^7*z - 2*q^9*z^2 + q^10*z^2 - 
        q^12*z^2 - q^14*z^2 - 2*q^15*z^3 + q^17*z^3 - q^3*(1 + z) - 
        q^5*z*(1 + z) - q^16*z^3*(2 + z) - q^8*z*(1 + 2*z) + 
        q^13*z^2*(1 + 2*z) + q^11*z*(1 + 3*z + z^2))*
       R3[{{6, 1, 1}, {-1, 1, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 + q + q^4*(-1 + z) - z - 4*q^6*z + q^11*(-1 + z)*z + q^9*z^2 + 
        q^10*z^2 + q^14*z^2 + q^3*(1 + z) + q^5*z*(1 + z) + q^8*z*(2 + z) + 
        q^12*z^2*(2 + z) - q^13*z^2*(2 + z) - q^7*z*(3 + z))*
       R3[{{6, 1, 1}, {0, 0, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(-1 - z - q*z + q^5*z - q^3*(-1 + z)*z - q^4*z^2 + q^6*z^2 + 
        q^8*(-1 + z)*z^2 + q^9*(-1 + z)*z^2 + q^7*z^2*(3 + z) - 
        q^2*(-1 + z^2))*R3[{{6, 1, 1}, {0, 1, 0}}])/(-1 + q^2) - 
     (q^12*z^2*(1 + q + 4*q*z - q^4*(-2 + z)*z + q^5*(-2 + z)*z - 2*q^6*z^2 - 
        q^11*z^3 + q^14*z^3 + q^12*z^2*(1 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 4*z) + q^7*(z - 2*z^2) - 
        q^3*(1 + 2*z^2) + q^8*z*(1 + 2*z + 2*z^2) + q^10*(z^2 - 4*z^3))*
       R3[{{6, 1, 1}, {1, 1, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^12*z^2*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R3[{{6, 1, 1}, {2, 1, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - (q^14*(-1 + q - z)*z^2*(1 + q^5*z)*
       R3[{{6, 1, 1}, {3, 0, 0}}])/(-1 + q^2) + 
     (q^9*(-1 + q - z)*z^2*R3[{{6, 2, 0}, {-1, 0, 0}}])/(-1 + q) - 
     (q^11*z^3*(-1 + q^2 - q*(2 + z))*R3[{{6, 2, 0}, {-1, 1, 0}}])/
      (-1 + q^2) - (q^10*z^2*(2*q - z + q^3*z + q^6*(-2 + z)*z + 
        q^7*(-1 + z)*z + 2*q^5*z*(1 + z) + 2*q^4*z*(2 + z))*
       R3[{{6, 2, 1}, {-1, 0, 0}}])/(-1 + q^2) + 
     (q^10*z^2*(1 + z + q*z - q^2*z + 2*q^6*z - q^13*z^3 + q^16*z^3 + 
        q^14*z^2*(1 + z) - 2*q^11*z^2*(2 + z) - q^15*z^3*(2 + z) + 
        q^3*(1 + 2*z) - q^8*z*(1 + 2*z) + q^7*z*(-1 + 3*z) - 
        q^9*z*(-1 + 3*z + z^2) + q^4*(-1 + 4*z + z^2) - q^5*(1 + z + 2*z^2) + 
        q^10*z*(1 + 3*z + 2*z^2) + q^12*(z^2 - 4*z^3))*
       R3[{{6, 2, 1}, {-1, 1, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^10*z^2*(-1 - q^2*(-1 + z) - z - q*z + 2*q^6*z + 2*q^7*(-1 + z)*z - 
        q^13*z^3 + q^16*z^3 + q^14*z^2*(1 + z) - 2*q^11*z^2*(2 + z) - 
        q^15*z^3*(2 + z) - q^8*z*(1 + 2*z) + q^4*(-1 + 4*z) + q^3*(2 + 4*z) + 
        q^9*(z - 2*z^2) + q^5*(-1 + z - z^2) + q^10*z*(1 + 2*z + 2*z^2) + 
        q^12*(z^2 - 4*z^3))*R3[{{6, 2, 1}, {0, 0, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^7*z^2*(-1 + q - q^4 - z - 2*q^6*z - q^7*z + 2*q^9*z^2 + q^10*z^2 + 
        q^14*z^2 + q^3*(1 + z) + q^5*z*(1 + z) + q^8*z*(1 + z) - 
        q^11*z*(1 + z) - q^13*z^2*(1 + z))*R3[{{6, 2, 1}, {1, 0, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^13*(-1 + q - z)*z^2*R3[{{6, 2, 1}, {1, 1, 0}}])/(-1 + q) - 
     (q^19*z^3*(1 + q + 3*q*z + 2*q^5*(-1 + z)*z - q^11*z^3 + q^14*z^3 + 
        q^12*z^2*(1 + z) + q^4*z*(2 + z) - 2*q^9*z^2*(2 + z) - 
        q^13*z^3*(2 + z) + q^2*(-1 + 3*z) - q^6*z*(1 + 3*z) + 
        q^7*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^8*z*(1 + 2*z + 2*z^2) + 
        q^10*(z^2 - 4*z^3))*R3[{{6, 2, 1}, {2, 1, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^7*(-1 + q - z)*z*R4[{{1, 2, 0}, {3, 0, 0}}])/(-1 + q^2) - 
     (-1 + q*z)*R4[{{2, 0, 0}, {0, 0, 0}}] + 
     q*z*R4[{{2, 1, 0}, {-1, 1, 1}}] - 
     ((1 - q + z - q^6*z - 4*q^10*z^3 - q^11*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 3*z))*R4[{{2, 1, 0}, {2, 2, 1}}])/
      ((-1 + q)*q^3*(1 + q)*z) + (q^7*(-1 + q - z)*z*
       R4[{{2, 1, 0}, {3, 0, 0}}])/(-1 + q^2) - 
     (q*(1 - q + z)*R4[{{2, 2, 0}, {-1, 1, 1}}])/(-1 + q) - 
     q*z*R4[{{3, 0, 0}, {-1, 1, 1}}] - q*(1 + z + q*z)*
      R4[{{3, 1, 0}, {-1, 1, 1}}] - (q^9*(-1 + q - z)*z*(1 + q^5*z)*
       R4[{{3, 1, 0}, {4, 2, 0}}])/(-1 + q^2) - 
     (q^3*z*R4[{{3, 2, 0}, {-1, 1, 1}}])/(-1 + q) + 
     q^5*z^2*R4[{{3, 2, 0}, {0, 0, 1}}] - 
     (q^7*z^2*(-1 + q^2 - q*(2 + z))*R4[{{3, 2, 0}, {1, 0, 0}}])/(-1 + q^2) + 
     (q^3*z*R4[{{4, 0, 0}, {-1, 1, 1}}])/(-1 + q) - 
     q^3*(1 + q)*z^2*R4[{{4, 0, 0}, {0, 1, 1}}] + 
     (q^2*(-1 + q - z)*z*R4[{{4, 0, 0}, {2, 1, 1}}])/(-1 + q) + 
     q^2*(-1 + q - z)*z*R4[{{4, 0, 0}, {3, 0, 1}}] - 
     (q^3*z*(-1 - q*z + q^2*z)*R4[{{4, 1, 0}, {-1, 1, 1}}])/(-1 + q) + 
     (q^5*z^2*(-1 - 3*q - 2*q^6 + q^2*z + 3*q^5*z - q^9*(-2 + z)*z - 
        q^10*z^2 - q^7*z*(1 + z) + q^11*z*(1 + z) + q^4*(-2 + 3*z) - 
        q^8*z*(5 + 3*z) + q^3*(6 + 4*z))*R4[{{4, 1, 0}, {1, 0, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     ((1 - q + z - q^6*z + q^7*z^2 + q^8*z^2 - 3*q^10*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(1 + 2*z) + q^12*z^2*(1 + 2*z))*R4[{{4, 1, 0}, {1, 2, 1}}])/
      (-1 + q) + (q^2*(-1 + q - z)*z*(1 + q^7*z)*R4[{{4, 1, 0}, {2, 0, 0}}])/
      (-1 + q^2) - (q^6*z*(q^3 - q^2*(-1 + z) + z - q^6*z - q^7*z^2 + 
        q^9*z^2 - 2*q*(1 + z) - q^4*z*(2 + z) + q^5*z*(2 + z) - 
        q^8*z^2*(2 + z))*R4[{{4, 1, 0}, {2, 2, 0}}])/(-1 + q^2) + 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 0, 0}}])/(-1 + q^2) - 
     (q^9*(-1 + q - z)*z*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 2, 0}}])/(-1 + q^2) + 
     (q^6*z*(-1 - z + q^8*(5 - 2*z)*z + q^10*(-1 + z)*z + q^13*(-8 + z)*z^2 - 
        2*q^14*(-2 + z)*z^2 + q*(2 + z) + q^3*(2 + z) + q^18*z^2*(1 + 2*z) - 
        q^2*(3 + 2*z) - q^15*z^2*(3 + 2*z) - q^4*(1 + 3*z) + 
        q^9*z*(-1 + 6*z) + q^6*(-1 + z + z^2) + q^16*z^2*(2 + 2*z + z^2) + 
        q^5*(3 + 3*z + z^2) - q^17*z^2*(1 + 5*z + z^2) - 
        q^7*(1 + 3*z + 3*z^2) - q^11*z*(1 + 6*z + 3*z^2) + 
        q^12*z*(1 + 8*z + 6*z^2))*R4[{{4, 1, 0}, {4, 2, 1}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-2 + q^2 - 3*z - 3*q*z + q^3*(1 + z))*
       R4[{{4, 2, 0}, {-1, 1, 1}}])/(-1 + q^2) - 
     (q^8*z^2*R4[{{4, 2, 0}, {0, 0, 1}}])/(-1 + q) + 
     (q^7*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R4[{{4, 2, 0}, {1, 0, 1}}])/(-1 + q^2) - 
     (q^7*(-1 + q - z)*z^2*R4[{{4, 2, 0}, {1, 1, 1}}])/(-1 + q) - 
     (q^10*z^2*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R4[{{4, 2, 0}, {2, 1, 1}}])/(-1 + q^2) + 
     q^4*z^2*R4[{{5, 0, 0}, {-1, 1, 1}}] - 
     q^4*z^2*R4[{{5, 0, 0}, {0, 0, 0}}] - 
     ((-1 + q - z + q^6*z + 3*q^10*z^3 + q^11*z^3 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + z) - q^12*z^2*(1 + 2*z))*R4[{{5, 0, 0}, {0, 0, 1}}])/
      ((-1 + q)*q^5*(1 + q)*z) - ((1 - q + z - q^6*z - 4*q^10*z^3 - 
        q^11*z^3 + q^5*z*(1 + z) - q^9*z^2*(1 + z) + q^12*z^2*(1 + 3*z))*
       R4[{{5, 0, 0}, {0, 1, 0}}])/((-1 + q)*q^5*(1 + q)*z) + 
     ((1 + q*z + q^6*(-2 + z)*z + 2*q^7*z^2 + q^8*z^2 + q^5*z*(-3 + 2*z) + 
        q^3*z*(1 + 3*z) + q^4*z*(2 + 5*z) + q^2*(-1 + z + z^2))*
       R4[{{5, 0, 0}, {0, 1, 1}}])/(-1 + q^2) - 
     (q^5*z^2*(-1 - 3*q - 2*q^6 + q^2*(-1 + z) + 3*q^5*z - q^9*(-1 + z)*z - 
        q^7*z^2 - q^10*z^2 + q^11*z*(1 + z) - q^8*z*(3 + 2*z) + 
        q^4*(-1 + 3*z) + q^3*(4 + 3*z))*R4[{{5, 0, 0}, {1, 0, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) - (q^9*(-1 + q - z)*z*(1 + q^5*z)*
       R4[{{5, 0, 0}, {4, 0, 0}}])/(-1 + q^2) - 
     (q^4*z*(-4 + 2*q^2 - 6*z - 5*q*z + 2*q^4*z + 3*q^6*z^2 - q^9*z^2 + 
        q^10*(-1 + z)*z^2 + 4*q^5*z*(1 + z) - q^7*z*(2 + z) + 
        q^3*(2 + 2*z + z^2) - q^8*(z + z^3))*R4[{{5, 1, 0}, {-1, 1, 1}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + (q^4*z*(1 - q + z + q^3*z)*
       R4[{{5, 1, 0}, {0, 0, 0}}])/(-1 + q) - 
     (q^4*z*(2 - q^2 + 3*z + 2*q*z + q^4*(-1 + z)*z - q^6*z^2 - q^8*z^2 - 
        q^9*z^3 + q^11*z^3 - q^3*(1 + z) + q^7*z*(1 + z) - q^5*z*(1 + 2*z))*
       R4[{{5, 1, 0}, {0, 0, 1}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 + q^3 - q^2*(-1 + z) + q^5*z - q^7*z^2 + q^9*z^2 - 
        q^4*z*(2 + z) - q^8*z^2*(2 + z) - q*(1 + 2*z))*
       R4[{{5, 1, 0}, {0, 2, 0}}])/(-1 + q^2) - 
     (q^6*z*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 2*q^3*z*(1 + z))*
       R4[{{5, 1, 0}, {0, 2, 1}}])/(-1 + q) + 
     (q^10*z^3*(-1 + q^2 + q^3 + q^4 - q^5 - 2*q^6*z - 2*q^7*z + q^8*(1 + z))*
       R4[{{5, 1, 0}, {1, 2, 1}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(-1 + q^2*(1 - 2*z) - q^6*z^2 + q^9*z^2 + q^7*z*(1 + z) - 
        q^8*z^2*(2 + z) - q^4*z*(3 + 2*z) - q*(1 + 3*z) + q^5*(z - 4*z^2) + 
        q^3*(1 + z^2))*R4[{{5, 1, 0}, {2, 0, 0}}])/(-1 + q^2) + 
     (q^6*(-1 + q - z)*z*(1 + q^5*z)*R4[{{5, 1, 0}, {2, 2, 0}}])/(-1 + q^2) + 
     (q^2*z*(1 + z - q^10*(-1 + z)*z - 2*q^13*(-4 + z)*z^2 - 2*q^19*z^4 + 
        q^20*z^4 - q*(2 + z) - q^3*(2 + z) + q^15*z^2*(4 + z) + 
        q^8*z*(-5 + 2*z) + q^2*(3 + 2*z) + q^14*z^2*(-5 + 3*z) + 
        q^4*(2 + 4*z) + q^9*(z - 6*z^2) + q^18*z^2*(-1 - 2*z + z^2) - 
        q^6*(-1 + z + z^2) - q^16*z^2*(2 + 3*z + z^2) - q^5*(4 + 3*z + z^2) + 
        q^17*z^2*(1 + 4*z + z^2) + q^7*(1 + 3*z + 3*z^2) + 
        q^11*z*(1 + 7*z + 3*z^2) - q^12*z*(1 + 7*z + 6*z^2))*
       R4[{{5, 1, 0}, {2, 2, 1}}])/((-1 + q)*(-1 + q^5*z)) + 
     (q^14*z^2*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 
        2*q^3*z*(1 + z))*R4[{{5, 1, 0}, {3, 2, 1}}])/(-1 + q) - 
     (q^23*z^4*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R4[{{5, 1, 0}, {4, 2, 1}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^7*z^2*(1 + q + q^2*z - 2*q^4*z + q^6*z - q^5*z*(2 + z))*
       R4[{{5, 2, 0}, {0, 0, 0}}])/(-1 + q^2) + 
     (q^7*(-1 + q - z)*z^2*(-1 - 2*q - q^2 + q^6*z)*
       R4[{{5, 2, 0}, {0, 0, 1}}])/(-1 + q^2) + 
     (q^8*z^2*(-2 + q^2 - 3*z - 3*q*z + q^5*z + q^3*(1 + z))*
       R4[{{5, 2, 0}, {0, 1, 1}}])/(-1 + q) - 
     (q^3*(1 - q + z - q^6*z - 3*q^10*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(1 + 2*z) + q^12*z^2*(1 + 2*z))*R4[{{5, 2, 0}, {1, 1, 1}}])/
      (-1 + q^2) + (q^11*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + 
        q^9*(-1 + z)*z + q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - 
        q^10*z*(1 + z) + q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*
       R4[{{5, 2, 0}, {3, 0, 1}}])/(-1 + q^2) - 
     ((1 + q*(-1 + z) - q^2*z - q^5*z + q^4*(-1 + z)*z + 2*q^3*z*(1 + z))*
       R4[{{6, 0, 0}, {-1, 0, 1}}])/(-1 + q) - 
     (q^4*z*(2 - q^2 + 3*z + 2*q*z - 2*q^4*z - q^8*z^2 + q^9*z^2 + q^10*z^2 - 
        q^3*(1 + z) - 2*q^5*z*(1 + z) + q^7*z*(1 + z))*
       R4[{{6, 0, 0}, {-1, 1, 1}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 2*q^3*z*(1 + z))*
       R4[{{6, 0, 0}, {0, 0, 0}}])/(-1 + q) + 
     (q^4*z*(2 - q^2 + 3*z + 2*q*z - 2*q^4*z - q^8*z^2 + q^9*z^2 + q^10*z^2 - 
        q^3*(1 + z) - 2*q^5*z*(1 + z) + q^7*z*(1 + z))*
       R4[{{6, 0, 0}, {0, 0, 1}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(-1 + q - q*z + q^2*z + q^5*z - q^4*(-1 + z)*z - 2*q^3*z*(1 + z))*
       R4[{{6, 0, 0}, {0, 2, 1}}])/(-1 + q) - 
     (q^7*z^2*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R4[{{6, 0, 0}, {1, 0, 1}}])/(-1 + q^2) - 
     (q^4*z*(-1 + q^3*(1 - 3*z) - z - 2*q^6*(-1 + z)*z + q^10*z^2 - 
        q^9*z^2*(2 + z) - q^5*z*(3 + 2*z) - q^2*(1 + 3*z) + 
        q^4*(1 - z + z^2))*R4[{{6, 0, 0}, {1, 1, 0}}])/(-1 + q^2) + 
     (q*z*(1 + z + q^9*(2 - 3*z)*z + q^8*(-7 + z)*z + q^13*z^2 - 
        q^3*(1 + z) - q*(2 + z) + q^2*(2 + z) - q^5*(2 + z) - q^6*z*(2 + z) - 
        q^12*z^2*(3 + z) - q^10*z*(1 + 2*z) + q^4*(1 + 3*z) + 
        q^11*z*(1 + 3*z + z^2) + q^7*(1 + 5*z + 5*z^2))*
       R4[{{6, 0, 0}, {1, 1, 1}}])/(-1 + q^2) + 
     (q^4*z*(-1 + q^3*(1 - 2*z) - z + 2*q^6*(1 - 2*z)*z - q^7*z^2 + 
        q^10*z^2 + q^8*z*(1 + z) - q^9*z^2*(2 + z) - q^2*(1 + 3*z) - 
        q^5*z*(4 + 3*z) + q^4*(1 + z^2))*R4[{{6, 0, 0}, {2, 0, 0}}])/
      (-1 + q^2) - (q*z*(1 + z + q^9*(2 - 3*z)*z + q^8*(-7 + z)*z + 
        q^13*z^2 - q^3*(1 + z) - q*(2 + z) + q^2*(2 + z) - q^5*(2 + z) - 
        q^6*z*(2 + z) - q^12*z^2*(3 + z) - q^10*z*(1 + 2*z) + q^4*(1 + 3*z) + 
        q^11*z*(1 + 3*z + z^2) + q^7*(1 + 5*z + 5*z^2))*
       R4[{{6, 0, 0}, {2, 0, 1}}])/(-1 + q^2) - 
     (q^4*z*(-1 + q - q^4 - z + q^6*z - q^9*z + q^11*z^2 + q^12*z^2 - 
        2*q^14*z^3 - q^15*z^3 + q^3*(1 + z) - q^5*z*(1 + z) + q^8*z*(1 + z) - 
        q^13*z^2*(1 + z) + q^16*z^2*(1 + z))*R4[{{6, 0, 0}, {3, 1, 1}}])/
      (-1 + q^2) - (q^4*(1 + q + q^2)*(-1 + q - z)*z*(1 + q^5*z)*
       R4[{{6, 0, 0}, {4, 0, 1}}])/(1 + q) - 
     q^9*z^3*R4[{{6, 1, 0}, {-1, 0, 0}}] - 
     (q^2*z*(-1 + q - q^5*(-1 + z) - z - 3*q^4*z - 2*q^8*(-2 + z)*z + 
        q^6*z^2 + q^12*z^2 - q^2*(1 + z) - q^9*z*(1 + z) - q^11*z^2*(2 + z) - 
        q^7*z*(5 + 3*z))*R4[{{6, 1, 0}, {-1, 1, 1}}])/(-1 + q^2) + 
     q^10*z^3*R4[{{6, 1, 0}, {-1, 2, 1}}] - 
     (q^9*z^3*(-1 - 2*q^2 + q^3*(-2 + z) + 2*q^6*z - q^8*(-1 + z)*z - 
        q^10*(-1 + z)*z - q^11*z^2 + q^12*z*(1 + z) - q^7*(2 + z) - 
        q^9*z*(3 + 2*z) + q^4*(4 + 3*z) + q^5*(-1 + 4*z))*
       R4[{{6, 1, 0}, {0, 0, 0}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 + q^5*(1 - 5*z) - z - q*z - q^2*z + q^9*(3 - 2*z)*z + 
        q^10*(-1 + z)*z + q^12*z^2 - q^11*z^3 - q^3*(1 + z) - q^7*z*(4 + z) - 
        q^4*(1 + 3*z) - q^8*z*(2 + 5*z) + 2*q^6*(1 + z^2))*
       R4[{{6, 1, 0}, {0, 0, 1}}])/(-1 + q^2) - 
     (q*z*(1 + z - q^10*(-1 + z)*z - q^13*(-8 + z)*z^2 - 3*q^20*z^4 - 
        q*(2 + z) - q^3*(2 + z) + q^17*z^3*(3 + z) + q^8*z*(-5 + 2*z) - 
        q^18*z^2*(1 + 2*z) - q^19*z^3*(1 + 2*z) + q^22*z^3*(1 + 2*z) + 
        q^2*(3 + 2*z) + q^14*z^2*(-4 + 3*z) + q^4*(2 + 4*z) + 
        q^15*z^2*(4 + 5*z) + q^9*(z - 6*z^2) - q^6*(-1 + z + z^2) - 
        q^16*z^2*(2 + 2*z + z^2) - q^5*(4 + 3*z + z^2) + 
        q^7*(1 + 3*z + 3*z^2) + q^11*z*(1 + 6*z + 3*z^2) - 
        q^12*z*(1 + 8*z + 6*z^2))*R4[{{6, 1, 0}, {0, 2, 1}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + 
     (q*z*(1 - q + z + q^9*z^2 + q^13*z^2 + q^2*(1 + z) - q^10*z*(1 + z) + 
        q^11*z^2*(2 + z) - q^12*z^2*(2 + z) + q^5*(-1 + 2*z) + 
        2*q^8*z*(-1 + 2*z) + q^4*(1 + 3*z) + q^7*z*(4 + 3*z) - q^6*(1 + z^2))*
       R4[{{6, 1, 0}, {1, 0, 0}}])/(-1 + q^2) - 
     (q^9*z^2*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + q^3*(1 + z))*
       R4[{{6, 1, 0}, {1, 0, 1}}])/(-1 + q^2) + 
     (q^4*z*(-1 + q - z + q^8*z^2 + q^9*z^2 - q^12*z^3 + q^13*z^2*(1 + z) - 
        q^11*z^2*(1 + 2*z))*R4[{{6, 1, 0}, {1, 1, 0}}])/
      ((-1 + q)*(1 + q)*(-1 + q^5*z)) + (q^4*(-1 + q - z)*z*(1 + q^5*z)*
       R4[{{6, 1, 0}, {2, 0, 0}}])/(-1 + q^2) - 
     (q*z*(-1 + q^3 - z + q^8*(5 - 2*z)*z + q^10*(-1 + z)*z - 2*q^15*z^2 + 
        2*q^13*(-4 + z)*z^2 - q^14*(-3 + z)*z^2 + 2*q^18*z^3 + q^19*z^3 - 
        2*q^21*z^4 - q^22*z^4 - q^20*z^3*(1 + z) + q^23*z^3*(1 + z) + 
        q^6*(1 + z)^2 + q*(2 + z) + q^16*z^3*(3 + z) - q^17*z^3*(4 + z) - 
        q^2*(3 + 2*z) - q^4*(1 + 4*z) + q^9*z*(-1 + 6*z) + 
        q^5*(3 + 2*z + z^2) - q^7*(2 + 3*z + 3*z^2) - 
        q^11*z*(1 + 6*z + 3*z^2) + q^12*z*(1 + 8*z + 6*z^2))*
       R4[{{6, 1, 0}, {2, 0, 1}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(1 - q + z - 2*q^10*(-1 + z)*z^2 + q^14*z^3 - q^4*z*(1 + z) + 
        q^5*z*(1 + z) - q^13*z^3*(2 + z) - q^9*z^2*(3 + 2*z) - 
        q^6*z*(2 + 3*z) + q^7*(z - 3*z^2) + q^8*z*(1 - z + z^2))*
       R4[{{6, 1, 0}, {2, 1, 0}}])/(-1 + q^2) - 
     (q^4*(-1 + q - z)*z*(1 + q^5*z)*(1 + q^10*z)*R4[{{6, 1, 0}, {3, 0, 0}}])/
      (-1 + q^2) - (q^9*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + 
        q^9*(-1 + z)*z + q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - 
        q^10*z*(1 + z) + q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*
       R4[{{6, 1, 0}, {3, 0, 1}}])/(-1 + q^2) - 
     (q^20*z^4*(1 + q - 2*q^3*z - q^4*z - q^2*(1 + z) + q^5*(1 + z))*
       R4[{{6, 1, 0}, {3, 1, 1}}])/((-1 + q)*(1 + q)*(-1 + q^5*z)) - 
     (q^9*(-1 + q - z)*z^2*R4[{{6, 2, 0}, {-1, 0, 0}}])/(-1 + q) + 
     (q^3*(1 - q + z - q^6*z + q^8*z^3 - 3*q^10*z^3 + q^5*z*(1 + z) - 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*R4[{{6, 2, 0}, {-1, 1, 1}}])/
      (-1 + q^2) + (q^9*z^2*(-2 + q^2 - 3*z - 3*q*z + q^4*z + q^5*z + 
        q^3*(1 + z))*R4[{{6, 2, 0}, {0, 0, 0}}])/(-1 + q^2) - 
     (q^3*(1 - q + z - q^4*z - q^6*z - 3*q^10*z^3 + q^3*z*(1 + z) + 
        q^5*z*(1 + z) + q^8*z^2*(1 + z) - 2*q^9*z^2*(1 + z) + 
        q^14*z^3*(1 + z) - q^11*z^3*(1 + 2*z) + q^12*(z^2 + 2*z^3 - 2*z^4))*
       R4[{{6, 2, 0}, {0, 0, 1}}])/(-1 + q^2) - 
     (q^6*(-1 + q - z)*z*(1 + q^5*z)*R4[{{6, 2, 0}, {0, 1, 0}}])/(-1 + q^2) - 
     (q^9*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + q^9*(-1 + z)*z + 
        2*q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - q^10*z*(1 + z)^2 + 
        q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*R4[{{6, 2, 0}, {1, 0, 1}}])/
      (-1 + q^2) + (q^9*z^2*(1 - q + q^3 - q^6 + 2*q^5*(-1 + z) + z + 
        q^9*(-1 + z)*z + q^11*z^2 + q^2*(1 + z) + 6*q^7*z*(1 + z) - 
        q^10*z*(1 + z) + q^4*(1 + 4*z) + q^8*z*(-4 + 5*z))*
       R4[{{6, 2, 0}, {2, 0, 0}}])/(-1 + q^2) - 
     (q^15*(-1 + q - z)*z^2*(1 + q^5*z)*R4[{{6, 2, 0}, {3, 0, 1}}])/
      (-1 + q^2) + (q^15*(-1 + q - z)*z^2*(1 + q^5*z)*
       R4[{{6, 2, 0}, {3, 1, 0}}])/(-1 + q^2)
 

==> anc/M11RecH431_Explicit.txt <==
+ R1[{{1}, {{-1, 2, 0}, {0, 2, 2}}}]/(q*z) - 
     R1[{{1}, {{-1, 2, 0}, {1, 1, 2}}}]/(q*z) - 
     R1[{{1}, {{-1, 2, 1}, {0, 0, 2}}}]/(q^2*z) + 
     R1[{{1}, {{-1, 2, 1}, {0, 1, 1}}}]/(q^2*z) + 
     q^3*R1[{{1}, {{0, 0, 0}, {3, 2, 1}}}] + 
     q*R1[{{1}, {{0, 1, 0}, {1, 2, 1}}}] + 
     R1[{{1}, {{0, 1, 1}, {0, 0, 1}}}] - R1[{{1}, {{0, 1, 1}, {0, 1, 0}}}] + 
     R1[{{1}, {{0, 1, 1}, {0, 2, 1}}}] - 
     ((1 + q + q^2*z)*R1[{{1}, {{0, 1, 1}, {0, 2, 2}}}])/(q^2*z) + 
     (-1 + q)*q*R1[{{1}, {{0, 1, 1}, {1, 2, 1}}}] - 
     R1[{{1}, {{0, 1, 1}, {1, 2, 2}}}]/q + 
     q*R1[{{1}, {{0, 1, 2}, {0, 0, 1}}}] - 
     q*R1[{{1}, {{0, 1, 2}, {0, 1, 0}}}] + 
     q^3*R1[{{1}, {{0, 1, 2}, {1, 2, 1}}}] - 
     R1[{{1}, {{0, 2, 0}, {0, 0, 1}}}] + R1[{{1}, {{0, 2, 0}, {0, 1, 0}}}] - 
     R1[{{1}, {{0, 2, 0}, {0, 2, 1}}}] + 
     ((1 + q + q^2*z)*R1[{{1}, {{0, 2, 0}, {0, 2, 2}}}])/(q^2*z) + 
     q*R1[{{1}, {{0, 2, 0}, {1, 1, 2}}}] + R1[{{1}, {{0, 2, 0}, {1, 2, 2}}}]/
      q - q*R1[{{1}, {{0, 2, 1}, {0, 0, 1}}}] + 
     q*R1[{{1}, {{0, 2, 1}, {0, 1, 0}}}] - 
     (-1 - q)*R1[{{1}, {{0, 2, 1}, {1, 1, 1}}}] + 
     q^2*R1[{{1}, {{0, 2, 2}, {1, 1, 0}}}] - 
     q^2*R1[{{1}, {{0, 2, 2}, {1, 2, 1}}}] - 
     q^5*z*R1[{{1}, {{1, 0, 0}, {3, 2, 1}}}] + 
     q^6*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R1[{{1}, {{1, 0, 1}, {4, 2, 2}}}] - 
     R1[{{1}, {{1, 1, 0}, {0, 0, 1}}}] + R1[{{1}, {{1, 1, 0}, {0, 1, 0}}}] - 
     2*R1[{{1}, {{1, 1, 0}, {0, 1, 1}}}] + 
     R1[{{1}, {{1, 1, 1}, {0, 0, 1}}}] + 
     q*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}] + 
     q*R1[{{1}, {{1, 1, 1}, {0, 2, 1}}}] + 
     R1[{{1}, {{1, 1, 1}, {0, 2, 2}}}] - 
     (q - q*z)*R1[{{1}, {{1, 1, 1}, {1, 2, 1}}}] - (1 + q^(-1) + q^3 + q*z)*
      R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}] + R1[{{1}, {{1, 1, 1}, {2, 0, 0}}}] + 
     q*R1[{{1}, {{1, 1, 2}, {0, 0, 1}}}] - 
     q*R1[{{1}, {{1, 1, 2}, {0, 1, 0}}}] - 
     q*(1 + q)*R1[{{1}, {{1, 1, 2}, {1, 1, 1}}}] + 
     q*(1 + q + q^2)*R1[{{1}, {{1, 1, 2}, {1, 2, 1}}}] + 
     q*R1[{{1}, {{1, 2, 0}, {0, 0, 2}}}] - 
     2*q*R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}] - 
     R1[{{1}, {{1, 2, 0}, {0, 2, 2}}}] + 
     q*R1[{{1}, {{1, 2, 0}, {1, 1, 2}}}] - 
     q*z*R1[{{1}, {{1, 2, 0}, {1, 2, 1}}}] + 
     ((1 + q + q^2*z)*R1[{{1}, {{1, 2, 0}, {1, 2, 2}}}])/q - 
     R1[{{1}, {{1, 2, 0}, {2, 0, 0}}}] + 
     q^6*z*R1[{{1}, {{1, 2, 0}, {3, 0, 0}}}] - 
     q*R1[{{1}, {{1, 2, 1}, {-1, 0, 1}}}] - 
     q*R1[{{1}, {{1, 2, 1}, {0, 0, 2}}}] + 
     q*R1[{{1}, {{1, 2, 1}, {0, 1, 0}}}] - (-1 - 2*q + q^3*z)*
      R1[{{1}, {{1, 2, 1}, {1, 1, 1}}}] - q*(1 + q + q^2*z)*
      R1[{{1}, {{1, 2, 1}, {1, 2, 1}}}] - 
     q^6*z*R1[{{1}, {{1, 2, 1}, {3, 0, 0}}}] - q^8*z*(1 + q^5*z)*
      R1[{{1}, {{1, 2, 1}, {4, 2, 0}}}] - 
     q^2*R1[{{1}, {{1, 2, 2}, {-1, 0, 1}}}] + 
     q^2*R1[{{1}, {{1, 2, 2}, {-1, 1, 1}}}] + 
     q^2*R1[{{1}, {{1, 2, 2}, {0, 0, 0}}}] - 
     q^2*R1[{{1}, {{1, 2, 2}, {0, 1, 1}}}] + 
     q^2*R1[{{1}, {{1, 2, 2}, {1, 1, 0}}}] + 
     q^3*z*R1[{{1}, {{1, 2, 2}, {1, 2, 1}}}] + 
     q^5*z*R1[{{1}, {{2, 0, 0}, {3, 2, 1}}}] + 
     q^6*z*R1[{{1}, {{2, 0, 0}, {3, 2, 2}}}] - 
     (q^5 + 2*q^7*z + 2*q^8*z + q^9*z)*R1[{{1}, {{2, 0, 0}, {4, 2, 2}}}] + 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/(-1 + q^5*z) - 
     q*z*R1[{{1}, {{2, 1, 0}, {0, 1, 1}}}] + 
     q^3*z*R1[{{1}, {{2, 1, 0}, {1, 2, 1}}}] + 
     q^4*z*R1[{{1}, {{2, 1, 0}, {1, 2, 2}}}] - 
     q*R1[{{1}, {{2, 1, 1}, {0, 0, 0}}}] - (1 - q^2*z)*
      R1[{{1}, {{2, 1, 1}, {0, 0, 1}}}] - 
     q*R1[{{1}, {{2, 1, 1}, {0, 0, 2}}}] - (-1 - q + q^2*z)*
      R1[{{1}, {{2, 1, 1}, {0, 1, 0}}}] + 
     q*(1 + z)*R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}] - 
     (1 + q^(-1) + q*z)*R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}] + 
     q^3*z*R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}] - 
     (-3 + q^(-2) - 3/q - q^2*z - q*(1 + z))*
      R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}] - q^2*(1 + q + q^4*z)*
      R1[{{1}, {{2, 1, 1}, {1, 2, 1}}}] - q^2*(q - z + q^2*z)*
      R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}] - q^8*z*(1 + q^5*z)*
      R1[{{1}, {{2, 1, 1}, {4, 2, 0}}}] - 
     q*R1[{{1}, {{2, 1, 2}, {0, 0, 1}}}] + 
     q*(1 + q)*R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}] - 
     q^2*R1[{{1}, {{2, 1, 2}, {0, 1, 1}}}] + 
     q^4*z*R1[{{1}, {{2, 1, 2}, {0, 2, 1}}}] - 
     q^4*z*R1[{{1}, {{2, 1, 2}, {1, 1, 1}}}] - 
     q^3*(1 + q)*R1[{{1}, {{2, 1, 2}, {1, 2, 1}}}] - 
     (1 + q + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}] - 
     (1 + q)*(-1 + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 0, 1}}}] + 
     q*R1[{{1}, {{2, 2, 0}, {0, 0, 2}}}] - (1 + q - q^2*z)*
      R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}] - 
     q*(1 + z)*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}] + 
     ((1 + q)*(1 + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 1, 2}}}])/q - 
     (3 - q^(-2) + 3/q + q + q*z + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 2, 2}}}] - 
     q^2*z*R1[{{1}, {{2, 2, 0}, {1, 2, 2}}}] + 
     q^2*R1[{{1}, {{2, 2, 1}, {-1, 0, 2}}}] + q^2*(1 + q*z)*
      R1[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] + 
     q^2*z*R1[{{1}, {{2, 2, 1}, {0, 0, 0}}}] - (-1 - 3*q - q^2 - 2*q^3*z)*
      R1[{{1}, {{2, 2, 1}, {0, 0, 1}}}] + q*(1 + q^3*z)*
      R1[{{1}, {{2, 2, 1}, {0, 0, 2}}}] - 
     q*(1 + q)*R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}] + 
     q*(1 + q)*(-1 + z)*R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}] - 
     q*(1 + 2*q + q^2*z + q^4*z)*R1[{{1}, {{2, 2, 1}, {1, 1, 1}}}] + 
     q^5*z*R1[{{1}, {{2, 2, 1}, {2, 0, 0}}}] - 
     q^2*R1[{{1}, {{2, 2, 2}, {-1, 0, 1}}}] - q^3*(1 + q)*z*
      R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}] + 
     q^2*R1[{{1}, {{2, 2, 2}, {0, 0, 0}}}] + 
     q^4*z*R1[{{1}, {{2, 2, 2}, {0, 0, 1}}}] + 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 1, 0}}}] + 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 2, 1}}}] - 
     q^2*(1 + q)*R1[{{1}, {{2, 2, 2}, {1, 1, 0}}}] + 
     q^2*(1 + q + q^4*z)*R1[{{1}, {{2, 2, 2}, {1, 2, 1}}}] - 
     q^4*z*(1 + 2*q + 4*q^2 + q^5*z + q^6*z + q^3*(2 + z) + q^4*(1 + 2*z))*
      R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}] - 
     q^6*z*R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/(q*(-1 + q^5*z)) - 
     (1 + q + q^2*z)*R1[{{1}, {{3, 1, 0}, {0, 0, 0}}}] - 
     (-1 - q + q^3*z)*R1[{{1}, {{3, 1, 0}, {0, 0, 1}}}] - 
     (1 + q)*R1[{{1}, {{3, 1, 0}, {0, 1, 0}}}] - (-1 + q*(-1 + z) + 2*q^2*z)*
      R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{3, 1, 0}, {0, 1, 2}}}] + 
     q^3*z*R1[{{1}, {{3, 1, 0}, {0, 2, 1}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}] - 
     q^4*z*(3 + 2*q + q^3*z + q^2*(1 + z))*
      R1[{{1}, {{3, 1, 0}, {1, 2, 1}}}] - 
     q^4*z*R1[{{1}, {{3, 1, 0}, {1, 2, 2}}}] + 
     q^2*z*R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}] + q*(1 + q + q*z + 3*q^2*z)*
      R1[{{1}, {{3, 1, 1}, {0, 0, 1}}}] + q*(1 + 2*q^2*z + 3*q^3*z + q^4*z)*
      R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}] - 
     2*q^2*z*R1[{{1}, {{3, 1, 1}, {0, 1, 0}}}] - 
     (q + q*(-1 - q + 2*q^2 + q^3)*z)*R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}] - 
     q^2*z*(-2 + 2*q^2 + q^3 + q*z)*R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}] - 
     (q + q^2 - q^4*z - q^3*z^2)*R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}] - 
     q*z*(1 + q + q^4 + q^2*z)*R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}] + 
     q^2*z*R1[{{1}, {{3, 1, 1}, {1, 0, 0}}}] - 
     q*z*(-1 - q - q^4 + q^6*z - q^2*(1 + z))*
      R1[{{1}, {{3, 1, 1}, {1, 1, 2}}}] + 
     q^3*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R1[{{1}, {{3, 1, 1}, {1, 2, 1}}}] + 
     q^3*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}] + 
     q^3*z*R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}] - q^8*z*(1 + q^5*z)*
      R1[{{1}, {{3, 1, 1}, {4, 2, 0}}}] - (-1 + q)*q^3*z*
      R1[{{1}, {{3, 1, 2}, {0, 0, 1}}}] + (-1 + q)*q^3*z*
      R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}] - 
     q^4*z*R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}] + 
     q^4*(1 + q)*z*R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}] - 
     q^4*(2 + 2*q + q^2)*z*R1[{{1}, {{3, 1, 2}, {1, 1, 1}}}] + 
     2*q^4*(1 + q)*z*R1[{{1}, {{3, 1, 2}, {1, 2, 1}}}] - 
     (q^(-1) + 1/(q^6*z) + 2*q^2*z - 2*q^4*z - q^3*z*(1 + z) - q^5*z*(1 + z))*
      R1[{{1}, {{3, 2, 0}, {0, 0, 1}}}] - 
     (1 + 2*q)*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{1}, {{3, 2, 0}, {0, 0, 2}}}] - 
     (-q^(-1) - 1/(q^6*z) - 2*q^2*z + 3*q^4*z + q^3*z*(1 + z) + 
       q^5*z*(1 + z))*R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}] + 
     (1 + 2*q)*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}] + 
     q^2*z*(-1 + 2*q^2 + q^3 + q*(2 + z))*R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}] - 
     q^3*z^2*R1[{{1}, {{3, 2, 0}, {0, 2, 1}}}] - 
     q^2*z*R1[{{1}, {{3, 2, 0}, {1, 0, 0}}}] + 
     q^7*z^2*R1[{{1}, {{3, 2, 0}, {1, 1, 2}}}] + 
     q^8*z^2*R1[{{1}, {{3, 2, 0}, {2, 0, 0}}}] - q*(-1 - q + q^2*z)*
      R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}] + 
     q^2*R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}] + (-1 + q)*q^4*z*
      R1[{{1}, {{3, 2, 1}, {-1, 1, 2}}}] + 
     q^5*z*R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}] - 
     (-q^(-1) + q + 2*q^2 - 1/(q^6*z) + q^4*z + q^5*z*(2 + z) + 
       q^3*z*(4 + z))*R1[{{1}, {{3, 2, 1}, {0, 0, 1}}}] - 
     (-1 - 1/(q^5*z) - z - q*z + 3*q^5*z - q^2*z^2 + q^4*z*(1 + z) + 
       q^6*z*(1 + z))*R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}] - 
     (q^(-1) + 1/(q^6*z) - 2*q^4*z - q^5*z*(1 + z) - q^3*z*(3 + z))*
      R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}] - 
     (1 + 1/(q^5*z) + z + q*z - 2*q^3*z - 2*q^5*z + q^2*(-1 + z)*z - 
       q^4*z^2 - q^6*z*(1 + z))*R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}] + 
     q^2*z*(-1 + q^2 + q^3*z)*R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}] + 
     q^4*z*(1 + q^5*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}] - 
     q^3*z*(1 + q + q^2*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 1}}}] - 
     (q + 1/(q^4*z) - 3*q^6*z - q^5*z*(1 + z) - q^7*z*(1 + z))*
      R1[{{1}, {{3, 2, 1}, {0, 2, 2}}}] - 
     q^2*(-1 - (1 - q + q^2 + 3*q^3 + 2*q^4)*z + q^5*(1 + q + q^2)*z^2)*
      R1[{{1}, {{3, 2, 1}, {1, 1, 1}}}] + q^4*(1 + q)*z*(1 + q^2*z)*
      R1[{{1}, {{3, 2, 1}, {1, 2, 1}}}] - 
     q^3*(-1 - q^5*z + 2*q^10*z^2 + q^11*z^2 + q^9*z^3)*
      R1[{{1}, {{3, 2, 1}, {3, 2, 2}}}] - 
     q^13*z^2*R1[{{1}, {{3, 2, 1}, {4, 2, 0}}}] + 
     q^2*(1 + q)*R1[{{1}, {{3, 2, 2}, {-1, 0, 1}}}] - 
     q^2*(1 + q)*(1 + q^3*z)*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}] - 
     q^2*(1 + q)*R1[{{1}, {{3, 2, 2}, {0, 0, 0}}}] + 
     q^5*z*R1[{{1}, {{3, 2, 2}, {0, 0, 1}}}] + 
     q^4*z*R1[{{1}, {{3, 2, 2}, {0, 1, 0}}}] + 
     q^2*(1 + q - q^2*z + q^4*z - q^3*z^2)*
      R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}] + 
     q^5*z^2*R1[{{1}, {{3, 2, 2}, {0, 2, 1}}}] - 
     (-1 + q)*q^4*z*R1[{{1}, {{3, 2, 2}, {1, 1, 0}}}] + 
     q^4*z*(-2 - 2*q - q^3*z + q^5*z + q^6*z - q^2*(1 + z))*
      R1[{{1}, {{3, 2, 2}, {1, 2, 1}}}] + 
     q*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R1[{{1}, {{4, 0, 0}, {1, 2, 1}}}] - q^11*z^2*(1 + 2*q + q^2 + z)*
      R1[{{1}, {{4, 0, 0}, {3, 2, 1}}}] - 
     (q + 3*q^3*z + 3*q^4*z + q^6*z^2 + q^5*z*(1 + z))*
      R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}] - 
     (q^2 + 3*q^4*z + 3*q^5*z + q^7*z^2 + q^6*z*(1 + z))*
      R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}] + 
     ((-1 + q^5*z)*(-1 - 2*q^2 - q^3 - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
        q^9*z^2)*R1[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/q - 
     (q^(-1) + 1/(q^6*z) + q^2*z - 2*q^4*z - q^5*z - q^3*z*(1 + z))*
      R1[{{1}, {{4, 1, 0}, {0, 0, 1}}}] - 
     (-q^(-1) - 1/(q^6*z) - q^2*z + 3*q^4*z + q^5*z + q^3*z*(1 + z))*
      R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}] - (1 + 3*q^2*z + q^3*z - q^5*z)*
      R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}] + 
     q^3*z*R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}] + q^4*z*(1 + q^2*z)*
      R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}] - 
     (q - q*z + 3*q^3*z + 4*q^4*z + 2*q^6*z^2 + q^7*z^2 + 2*q^8*z^2 - 
       2*q^10*z^2 - q^11*z^2 - q^9*z^2*(1 + z) + q^5*z*(2 + z))*
      R1[{{1}, {{4, 1, 0}, {0, 2, 2}}}] - 
     (q^6*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/(-1 + q^5*z) - 
     (-1 + q*z - q^2*z + q^3*z + q^4*z + q^7*z^2 + 2*q^8*z^2 + q^10*z^2 - 
       q^9*(-3 + z)*z^2 + q^6*z*(1 + z) + q^5*z*(3 + z))*
      R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}] + 
     (q^2*z*(-1 + 4*q + 3*q^2 + q^3*(-1 + z) + q^4*(-1 + z) + q^5*z + 
        q^6*(-5 + z)*z + q^7*(-4 + z)*z - q^8*(-1 + z)*z - q^9*(-1 + z)*z + 
        2*q^11*z^2 + q^13*z^2 - q^12*(-3 + z)*z^2)*
       R1[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     ((1 - q + q^2 + 2*q^4 - q^5*(-1 + z) - q^6*(-1 + z) + 2*q^7*z + 
        3*q^9*z - q^8*(-6 + z)*z - 2*q^12*z^2 + q^13*(-4 + z)*z^2 - 
        q^17*z^3 - 2*q^18*z^3 + 2*q^20*z^3 + q^21*z^3 + q^10*z*(1 + z) - 
        2*q^16*z^2*(1 + z) + q^19*z^3*(1 + z) - q^15*z^2*(6 + z) - 
        q^14*z^2*(7 + 2*z) + q^11*z*(-1 + 4*z))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 + q - q^2 - 2*q^4 + q^5*z - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + q^14*z^2 - q^15*z^2 - 
        q^13*(-4 + z)*z^2 - q^18*z^3 + 2*q^20*z^3 + q^21*z^3 + 
        q^19*z^3*(1 + z))*R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/
      (q^5*(-1 + q^5*z)) + q^2*z*R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}] - 
     q^3*z*(-1 - q - 2*q^3 - 2*q^4 - 5*q^6*z + q^7*(-6 + z)*z - q^9*z^2 + 
       q^10*z^2 + q^11*z^2 - q^8*z*(2 + z))*
      R1[{{1}, {{4, 1, 0}, {2, 2, 1}}}] - 
     q^2*z*R1[{{1}, {{4, 1, 0}, {3, 0, 2}}}] + 
     (q^3*z*(-1 + q^5*z + 2*q^15*z^2 + q^16*z^2 + q^14*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/(-1 + q^5*z) - 
     q^8*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 0}, {4, 0, 0}}}] - 
     q^3*z*R1[{{1}, {{4, 1, 0}, {4, 1, 2}}}] - 
     q*(-1 - q + q^2*z - q^4*z + q^5*z^2)*R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}] - 
     (-q^(-1) + q - q^2*(-1 + z) - 1/(q^6*z) + 2*q^4*z - q^6*z^2 + 
       q^3*z*(1 + z) + q^5*z*(2 + z))*R1[{{1}, {{4, 1, 1}, {0, 0, 1}}}] - 
     ((q + z - q*z + 2*q^2*z - q^3*z + 3*q^4*z + 2*q^7*z^2 + q^10*z^2 - 
        q^8*(-4 + z)*z^2 + 3*q^11*(-1 + z)*z^2 + q^15*(-3 + z)*z^3 - 
        q^17*(-2 + z)*z^3 + q^13*(-1 + z)*z^3 - 2*q^16*(-1 + z)*z^3 - 
        2*q^18*z^4 + 2*q^20*z^4 + q^21*z^4 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + z) + q^19*z^4*(1 + z) - 3*q^14*z^3*(2 + z) - 
        q^12*z^2*(1 + 3*z))*R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/
      (q^6*z*(-1 + q^5*z)) - (q^(-1) + 1/(q^6*z) - 3*q^4*z - q^5*z*(1 + z) - 
       q^3*z*(2 + z))*R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}] + 
     ((q + z - q*z + 2*q^2*z - q^3*z + 3*q^4*z + 2*q^7*z^2 + 2*q^10*z^2 - 
        q^8*(-4 + z)*z^2 + 3*q^11*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^15*(-4 + z)*z^3 + q^13*(-1 + z)*z^3 - 2*q^16*(-1 + z)*z^3 - 
        2*q^18*z^4 + 2*q^20*z^4 + q^21*z^4 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + z) + q^19*z^4*(1 + z) - 3*q^14*z^3*(2 + z) - 
        q^12*z^2*(1 + 4*z))*R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/
      (q^6*z*(-1 + q^5*z)) + q^3*z*(1 + q + q^2*z)*
      R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}] + q^4*z*(1 + q^5*z)*
      R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}] - q^3*z*(-1 + q^3 + q^2*z + q^6*z)*
      R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}] - q^5*z*(1 + q^2*z)*
      R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}] + 
     (q^6*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R1[{{1}, {{4, 1, 1}, {1, 0, 0}}}])/(-1 + q^5*z) - 
     q*(-1 - q*z - 3*q^2*z - 4*q^3*z - 4*q^6*z^2 - 2*q^7*z^2 - 
       q^8*(-1 + z)*z^2 - q^9*(-1 + z)*z^2 + q^11*z^3 - q^4*z*(3 + z) + 
       q^5*(z - 2*z^2))*R1[{{1}, {{4, 1, 1}, {1, 0, 2}}}] + 
     (q*z*(-1 - q + q^2 + q^3 + 2*q^5*z + q^6*z - 5*q^8*z - 2*q^9*z - 
        q^10*z^2 + 2*q^13*z^2 + q^14*z^2 + q^12*z^3 - 2*q^7*z*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 0}}}])/(-1 + q^5*z) + 
     (q*(1 + 2*q*z - 2*q^2*z - q^3*z - 5*q^5*z + q^6*(-1 + z)*z - q^4*z^2 + 
        3*q^10*z^2 + q^8*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 + q^15*z^3 - 
        q^13*(-3 + z)*z^3 - 2*q^14*(-2 + z)*z^3 + q^16*z^4 + 
        q^9*z^2*(-5 + 3*z) + q^11*(z^2 - 4*z^3))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     ((-1 - q^4*z + 3*q^5*z + 3*q^6*z + q^8*z^2 + q^9*z^2 - q^11*z^2 + 
        q^10*(-1 + z)*z^2 - q^12*z^3 - q^13*z^3 + q^7*z*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/(q*(-1 + q^5*z)) + 
     ((-1 + q + q^6*z + 2*q^7*z + q^9*z^2 + 3*q^10*z^2 - q^12*z^2 - 
        q^11*(-1 + z)*z^2 - q^14*z^3 + q^15*(-1 + z)*z^3 + 
        q^16*(-1 + z)*z^3 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(q*(-1 + q^5*z)) + 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - 2*q^7*z + q^8*(-4 + z)*z - 
        q^9*(-1 + z)*z - 2*q^11*z^2 + 4*q^12*z^2 - 2*q^15*z^2 - q^17*z^2 - 
        q^13*(-4 + z)*z^2 + q^16*(-2 + z)*z^2 - q^18*z^3 + 2*q^20*z^3 + 
        q^21*z^3 - q^10*z*(1 + z) + q^19*z^3*(1 + z) + q^5*(2 + z) + 
        q^14*z^2*(2 + z))*R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/
      (q^4*(-1 + q^5*z)) + q^3*z*(1 + q^5*z)*
      R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}] - 
     ((2 + q + q^2*z + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^10*z^3 + 
        q^11*z^3 + 2*q^15*z^3 + q^17*z^3 - q^16*(-3 + z)*z^3 - 
        2*q^7*z*(1 + z) + q^13*z^2*(1 + z) + q^12*z^2*(2 + z) + 
        q^9*z^2*(-3 + 2*z) - q^8*z*(1 + 4*z))*
       R1[{{1}, {{4, 1, 1}, {2, 1, 0}}}])/(-1 + q^5*z) + 
     q^5*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {2, 2, 0}}}] + 
     (q^3*(1 + (1 + q + 4*q^2 + 5*q^3 + 4*q^4)*z + 
        q^4*(1 + q + q^2 - q^3 - 2*q^4 + q^6)*z^2 - 
        q^8*(-3 + 2*q^2 + 3*q^3 + 3*q^4 + 2*q^5 + 2*q^6 + q^7)*z^3 + 
        q^13*(-2 - q + q^3)*z^4)*R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) - q^4*z*(1 + q^2 + 2*q^4 + 2*q^5 - q^6*z + 5*q^7*z + 
       2*q^9*z - q^8*(-5 + z)*z)*R1[{{1}, {{4, 1, 1}, {3, 1, 2}}}] + 
     (q^8*z*(-2 - q - 4*q^3*z + q^5*z + q^6*z + q^4*(-4 + z)*z + 2*q^10*z^2 - 
        q^9*(-6 + z)*z^2 + q^8*z^2*(5 + z))*
       R1[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     q^8*(1 + q)*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {4, 0, 1}}}] + 
     (q^3*(1 + q^10*z^2 + q^11*z^2 + q^9*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/(-1 + q^5*z) + 
     q^7*z*(-1 + q^4 + q^9*z)*R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}] - 
     (1 + q + q^2 + q^3 - q^4*z + q^6*z - q^7*z^2)*
      R1[{{1}, {{4, 1, 2}, {0, 0, 1}}}] - 
     (-1 - q)*R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}] - 
     q^2*(-1 - q + q^2*z - q^4*z + q^3*z^2 + q^5*z^2)*
      R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}] - q^5*(q + q^2 - z)*z*
      R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}] - 
     q^4*z*(-2 - 2*q + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R1[{{1}, {{4, 1, 2}, {1, 1, 1}}}] - 
     q^2*(1 + q + 2*q^2*z + 2*q^3*z + q^5*z^2 - q^8*z^2 + q^4*z*(1 + z))*
      R1[{{1}, {{4, 1, 2}, {1, 2, 1}}}] + 
     ((2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + q^3*(1 + z) - 
        q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - q^7*z*(2 + z))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     (q^10*z^2*(1 + 2*q + q^2 + z)*R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/
      (-1 + q^5*z) - (q^8*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     q^9*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 2}, {4, 0, 1}}}] - 
     (q^4*(-2 - q + q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2 + q^15*z^3)*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/(-1 + q^5*z) + 
     q^2*(-1 + 2*q + 2*q^2 + q^3)*z*R1[{{1}, {{4, 2, 0}, {0, 0, 1}}}] - 
     ((-1 - q^2 - 3*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(3 + z))*
       R1[{{1}, {{4, 2, 0}, {0, 0, 2}}}])/(q^6*(-1 + q^5*z)) + 
     ((-1 - q^2 - 3*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(3 + z))*
       R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(q^6*(-1 + q^5*z)) - 
     (-1 - q^(-6) + q^(-5) - q^(-4) - 2/q^2 - q^(-1) + z - 4*q*z - 6*q^3*z + 
       q^2*(-7 + z)*z - q^6*z^2 - q^4*z*(3 + z) - q^5*z*(1 + 2*z))*
      R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}] + 
     q*z*(-1 - q - q^4 + q^5 - 3*q^6*z - q^7*z - q^8*(-1 + z)*z - 
       q^9*(-1 + z)*z + q^11*z^2)*R1[{{1}, {{4, 2, 0}, {1, 0, 2}}}] - 
     (1 + q^(-6) - q^(-5) + q^(-4) + 2/q^2 + q^(-1) - z + 4*q*z + 6*q^3*z - 
       q^2*(-7 + z)*z - q^7*z^2 + 2*q^8*z^2 + 2*q^9*z^2 + q^10*z^2 + 
       q^4*z*(3 + z) + q^5*z*(1 + 2*z))*R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}] - 
     q*z*(-1 - q - q^4 + q^5 - 3*q^6*z - q^7*z - q^8*(-1 + z)*z - 
       q^9*(-1 + z)*z + q^11*z^2)*R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}] + 
     ((1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {1, 1, 2}}}])/q - 
     (q^(-1) + q^4*z)*R1[{{1}, {{4, 2, 0}, {1, 2, 1}}}] - 
     q^13*z^3*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}] - 
     q^9*z*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 0, 1}}}] + 
     q^9*z*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 1, 0}}}] - 
     q^3*(1 + q)*z*R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}] - 
     (q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}] - 
     (-q - 1/(q^4*z) + 3*q^4*z + q^6*z*(3 + z) + q^5*z*(4 + z) + 
       q^7*z*(1 + 2*z))*R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}] + 
     q^4*z*(1 + q^4*z + q^5*z)*R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}] - 
     (-1 - q + q^3*z - 2*q^5*z - q^6*z + q^8*z^2 + q^9*z^2 - q^2*(1 + z))*
      R1[{{1}, {{4, 2, 1}, {0, 0, 1}}}] - 
     (1 + q + 1/(q^5*z) + 1/(q^4*z) - q^7*z*(1 + z) - q^4*z*(2 + z) - 
       q^5*z*(3 + z) - q^6*z*(3 + z))*R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}] - 
     (1 + q - q^4*z)*R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}] - 
     (-1 - 1/(q^5*z) - q^5*(-3 + z)*z - 2*q^7*z^2 + q^8*z^2 + q^6*z*(1 + z) + 
       q^4*z*(2 + z))*R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}] + 
     q^3*z*(-1 - q - q^2*z - q^4*z + q^5*z)*
      R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}] + 
     q^8*z^2*R1[{{1}, {{4, 2, 1}, {1, 0, 0}}}] - 
     (q^4*z*(-1 - q^2*z - q^3*z - q^5*z - q^6*z - 2*q^4*z^2 + q^7*z^2 + 
        q^8*z^2 + q^9*(-1 + z)*z^2)*R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/
      (-1 + q^5*z) - ((1 - q + 2*q^2 - q^3 + 3*q^4 - q^8*(-5 + z)*z - 
        2*q^12*z^2 + q^13*(-5 + z)*z^2 + 2*q^15*(-2 + z)*z^2 - 
        2*q^16*(-1 + z)*z^2 - 2*q^17*(-1 + z)*z^2 + q^18*z^3 - 2*q^21*z^3 - 
        q^22*z^3 + q^19*(-1 + z)*z^3 - q^5*(1 + z) + 3*q^11*z*(1 + z) - 
        q^20*z^3*(1 + z) - 3*q^14*z^2*(2 + z) + q^9*z*(3 + z) + 
        q^10*z*(6 + z) + q^7*(1 + 2*z))*R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/
      (q^5*(-1 + q^5*z)) + (q^4*z*(1 - q - q^4 - q^3*(-1 + z) + 4*q^6*z + 
        q^9*z + 2*q^8*(-1 + z)*z + q^7*z^2 - 4*q^10*z^2 - q^11*z^2 - 
        q^12*(-1 + z)*z^2 - q^13*(-1 + z)*z^2 + q^15*z^3 + q^5*z*(3 + z))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^7*z*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}] + 
     (q^2*(1 + (1 + q + 4*q^2 + 5*q^3 + 3*q^4 - q^5)*z + 
        q^4*(1 + q - 2*q^2 - 4*q^3 - 3*q^4 + q^5 + 2*q^6)*z^2 - 
        q^8*(-2 + q + 2*q^2 + q^5 + 2*q^6 + q^7)*z^3 + q^13*(-1 + q^3)*z^4)*
       R1[{{1}, {{4, 2, 1}, {2, 1, 0}}}])/(-1 + q^5*z) + 
     q^7*z*(2 + 3*q^2*z + q^3*z + q^4*(-1 + z)*z + q^5*(-1 + z)*z)*
      R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}] + 
     q^10*z^2*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}] + 
     q^8*z*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R1[{{1}, {{4, 2, 1}, {2, 2, 2}}}] + 
     (q^2*(1 + q^10*z^2 + q^11*z^2 + q^9*z^2*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}])/(-1 + q^5*z) - 
     ((q^2 - q^6*z - 2*q^8*z - q^9*z + 2*q^13*z^2 + q^14*z^2 + 
        q^12*(-2 + z)*z^2 + q^11*(-1 + z)*z^2 + 3*q^16*z^3 - q^18*z^3 - 
        q^19*z^3 - 2*q^17*(-1 + z)*z^3)*R1[{{1}, {{4, 2, 1}, {3, 1, 1}}}])/
      (-1 + q^5*z) - (q^17*z^3*(1 + 2*q + q^2 + z)*
       R1[{{1}, {{4, 2, 1}, {3, 2, 2}}}])/(-1 + q^5*z) + 
     (q^6*z*(1 - q^4*z - q^6*z - 3*q^7*z - 5*q^8*z - 3*q^9*z - 2*q^10*z^2 + 
        q^11*z^2 - q^13*(-6 + z)*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + 
        q^20*z^3 - q^5*(1 + z) + q^18*z^3*(1 + z) + q^14*z^2*(2 + z) + 
        q^12*z^2*(5 + z))*R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/(-1 + q^5*z) + 
     (-1 + q)*q^4*z*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}] - 
     q^4*z*(-2 - 2*q + q^5*z + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}] - (-1 + q)*q^4*z*
      R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}] - q^6*(1 + q)*z*
      R1[{{1}, {{4, 2, 2}, {0, 0, 1}}}] - q^5*(1 + q)*z*
      R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}] + 
     q^4*z*(-2 - 2*q - q^3*z + q^6*z - q^2*(1 + z))*
      R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}] + q^5*z*(1 + q + q^4*z)*
      R1[{{1}, {{4, 2, 2}, {0, 2, 1}}}] - 
     q*(1 + q)*R1[{{1}, {{4, 2, 2}, {1, 1, 0}}}] + 
     q^5*(2 + q + q^2)*z*R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}] - 
     q^8*(1 + q)*z*R1[{{1}, {{4, 2, 2}, {2, 2, 1}}}] - 
     (q^15*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{4, 2, 2}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     q^3*z*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}] - 
     (1 + q^(-3) + 2/q + 3*q^2*z - q^3*(-1 + z)*z - q^5*z^2 - 2*q^6*z^2 + 
       q^9*z^2)*R1[{{1}, {{5, 1, 1}, {0, 0, 1}}}] + 
     ((-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R1[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/
      (q^3*(-1 + q^5*z)) - q*(-1 - (-1 + 3*q^2 + 4*q^3 + 2*q^4)*z + 
       q^4*(-1 - 2*q - q^2 - 2*q^3 + q^4 + 2*q^5 + q^6)*z^2 + q^8*z^3)*
      R1[{{1}, {{5, 1, 1}, {0, 1, 2}}}] - 
     ((2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^13*z^2 + 
        q^10*z^3 + q^11*z^3 + 2*q^15*z^3 + q^17*z^3 - q^16*(-3 + z)*z^3 - 
        q^7*z*(2 + z) + q^12*z^2*(2 + z) + q^9*z^2*(-3 + 2*z) - 
        q^8*z*(1 + 3*z))*R1[{{1}, {{5, 1, 1}, {1, 0, 0}}}])/
      (q*(-1 + q^5*z)) + (q*(1 + (-1 + 3*q^2 + 4*q^3 + 2*q^4 - q^5)*z + 
        q^4*(1 + 3*q + q^2 - q^3 - 6*q^4 - 6*q^5 - 2*q^6)*z^2 + 
        q^8*(-2 - q - 2*q^2 - q^3 - 2*q^4 + q^5 + 2*q^6 + q^7)*z^3 + 
        q^13*z^4)*R1[{{1}, {{5, 1, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     (z*(1 - q^3 - q^5*z - 3*q^10*z - q^11*z + q^13*z^2 - q^8*z*(1 + z) - 
        q^9*z*(3 + z))*R1[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     z*(-1 + q^3 + q^8*z)*R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}] + 
     q^4*z*(-1 - 2*q^2 - q^3 - q^4*z - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
       q^9*z^2)*R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}] + 
     q^8*z^2*R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}] - 
     (q^16*z^3*(1 + 2*q + q^2 + z)*R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/
      (-1 + q^5*z) - (q^7*z*(-1 + 2*q^11*z^2 + q^12*z^2 + q^10*z^2*(2 + z))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/(-1 + q^5*z) + 
     q^7*z*(1 + q^5*z)*R1[{{1}, {{5, 1, 1}, {4, 0, 2}}}] - 
     q^4*z*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{1}, {{5, 1, 2}, {0, 0, 1}}}] - 
     (-2 - 2/q + 2*q^4*z + 2*q^5*z + q^6*z^2 + q^7*z^2 - q^10*z^2 - 
       q^2*(1 + z) - q*(2 + z))*R1[{{1}, {{5, 1, 2}, {0, 1, 1}}}] + 
     ((2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + q^3*(1 + z) - 
        q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - q^7*z*(2 + z))*
       R1[{{1}, {{5, 1, 2}, {1, 0, 1}}}])/(q*(-1 + q^5*z)) + 
     q^6*z*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R1[{{1}, {{5, 1, 2}, {1, 1, 1}}}] - 
     q*z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}] + 
     q*(2 + q - z - q^3*(-2 + z)*z - q^4*(-1 + z)*z + q^8*z^2)*
      R1[{{1}, {{5, 1, 2}, {2, 1, 1}}}] - 
     (q*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{5, 1, 2}, {3, 0, 1}}}])/(-1 + q^5*z) + 
     q^4*z*(1 + q^2*z)*R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}] - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - 2*q^7*z + q^8*(-4 + z)*z - q^9*z^2 - 
        3*q^11*z^2 + 3*q^12*z^2 + 4*q^15*z^2 - q^13*(-1 + z)*z^2 + 
        q^17*(-1 + z)*z^2 + 2*q^16*z^3 + 2*q^18*z^3 - 2*q^20*z^3 - q^21*z^3 + 
        q^5*(1 + z) - q^19*z^3*(1 + z) - q^10*z*(2 + z) + q^14*z^2*(5 + 3*z))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/(q^5*(-1 + q^5*z)) - 
     (q^2*(-1 - q*z - 4*q^2*z - 5*q^3*z - 2*q^5*z^2 - q^6*z^2 + 3*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 2*q^11*z^3 + q^12*z^3 + 
        2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + 
        q^10*z^2*(-1 + 2*z))*R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      (-1 + q^5*z) - q^3*z*(-1 + 2*q + 3*q^2 + q^5 + q^6*z + 3*q^7*z - 
       q^8*(-3 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z) + 
       q^4*(1 + z))*R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}] - 
     ((1 - q + 2*q^2 - q^3 + 3*q^4 + q^6 - q^8*(-9 + z)*z - 2*q^12*z^2 + 
        q^17*(2 - 3*z)*z^2 + 2*q^16*(1 - 2*z)*z^2 + q^15*(-6 + z)*z^2 + 
        q^13*(-4 + z)*z^2 - 4*q^18*z^3 - q^19*z^3 - 2*q^21*z^3 - q^22*z^3 - 
        q^5*(1 + z) - q^20*z^3*(1 + z) + 2*q^10*z*(5 + z) + q^9*z*(8 + z) - 
        q^14*z^2*(10 + z) + q^7*(1 + 3*z) + q^11*z*(3 + 5*z))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/(q^5*(-1 + q^5*z)) + 
     q^3*z*(-1 + 2*q + 3*q^2 + q^5*(1 - 3*z) + q^3*z - q^7*(-4 + z)*z - 
       2*q^8*(-2 + z)*z - q^9*(-1 + z)*z + q^10*z^2 + q^11*z^2 + q^4*(2 + z))*
      R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - q^6*(2 + q)*z*
      R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}] + q^7*z*(1 + q^3*z)*
      R1[{{1}, {{5, 2, 1}, {0, 1, 1}}}] - (-1 - q^5*z)*
      R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}] - 
     (q*(-1 - q*z - 4*q^2*z - 5*q^3*z + q^6*z^2 + 4*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 2*q^10*(-1 + z)*z^2 + 
        2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + 
        q^5*(z - 2*z^2))*R1[{{1}, {{5, 2, 1}, {1, 0, 0}}}])/(-1 + q^5*z) - 
     q^5*z*(2 - q + q^2 - q^4*(-3 + z)*z - q^5*(-3 + z)*z - q^6*(-1 + z)*z - 
       q^7*z^2 + q^8*z^2)*R1[{{1}, {{5, 2, 1}, {1, 0, 1}}}] - 
     (1 + q^5*z - q^10*z^2 - q^13*z^2 - 2*q^15*z^3 - q^17*z^3 + 
       q^16*(-3 + z)*z^3 - q^12*z^2*(2 + z))*
      R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}] - 
     (q*z*(-1 + q - q^2 + q^3 - 3*q^4 - q^6*(-1 + z) - 3*q^7*z - q^11*z - 
        q^9*(-4 + z)*z + q^8*(-1 + z)*z + 4*q^12*z^2 + q^15*z^2 + q^16*z^2 - 
        q^13*z^3 + 2*q^14*z^3 + q^5*(1 + z))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/(-1 + q^5*z) - 
     q^6*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}] + 
     q^10*z^2*(-1 - q^3 + q^4 - 3*q^5*z - q^6*z - q^7*(-1 + z)*z - 
       q^8*(-1 + z)*z + q^10*z^2)*R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}] + 
     q^6*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 0, 0}}}] + 
     (q^3*z*(1 - q^4*z - q^6*z - 3*q^7*z - 5*q^8*z - 3*q^9*z - 2*q^10*z^2 + 
        q^11*z^2 - q^13*(-6 + z)*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + 
        q^20*z^3 - q^5*(1 + z) + q^18*z^3*(1 + z) + q^14*z^2*(2 + z) + 
        q^12*z^2*(5 + z))*R1[{{1}, {{5, 2, 1}, {3, 0, 1}}}])/(-1 + q^5*z) + 
     q^10*z^2*R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}] - 
     q^11*z^2*(-1 + q^5*z + q^6*z)*R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}] + 
     q^7*(1 + q)*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}] - 
     q^7*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}] - 
     q^12*z^2*(-1 + q^4 + q^9*z)*R1[{{1}, {{5, 2, 1}, {4, 1, 2}}}] + 
     q*(1 + q)*R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}] + 
     q^5*z*(-2 - q - q^2 - q^4*z + q^5*z)*
      R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] - 
     q*(1 + q)*R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}] - 
     q^5*z*(-1 - q + q^2*(-1 + z) - q^4*z + q^5*z)*
      R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}] + q^5*z*(1 + q^3 + q^2*(1 + z))*
      R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}] + 
     (q^5*z*(-2 - 2*q + 2*q^5*z + 3*q^6*z - q^9*z + q^8*(-1 + z)*z + 
        2*q^13*z^2 + q^14*z^2 + q^11*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + 
        2*q^16*z^3 + q^18*z^3 - q^17*(-3 + z)*z^3 - q^3*(1 + z) - 
        q^2*(2 + z) + q^7*z*(2 + z))*R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/
      (-1 + q^5*z) + (q^9*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/(-1 + q^5*z) - 
     q^9*z^2*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}] + 
     q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z - q^6*(-1 + z)*z - q^8*z^2 - 
       2*q^9*z^2 + q^12*z^2)*R1[{{1}, {{6, 2, 1}, {-1, 0, 1}}}] - 
     (q^3*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R1[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/
      (-1 + q^5*z) + q^7*z*(-1 - (-1 + 3*q^2 + 4*q^3 + 2*q^4)*z + 
       q^4*(-1 - 2*q - q^2 - 2*q^3 + q^4 + 2*q^5 + q^6)*z^2 + q^8*z^3)*
      R1[{{1}, {{6, 2, 1}, {-1, 1, 2}}}] + 
     (q^5*z*(2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^13*z^2 + 
        q^10*z^3 + q^11*z^3 + 2*q^15*z^3 + q^17*z^3 - q^16*(-3 + z)*z^3 - 
        q^7*z*(2 + z) + q^12*z^2*(2 + z) + q^9*z^2*(-3 + 2*z) - 
        q^8*z*(1 + 3*z))*R1[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/(-1 + q^5*z) - 
     (q^7*z*(1 + (-1 + 3*q^2 + 4*q^3 + 2*q^4 - q^5)*z + 
        q^4*(1 + 3*q + q^2 - q^3 - 6*q^4 - 6*q^5 - 2*q^6)*z^2 + 
        q^8*(-2 - q - 2*q^2 - q^3 - 2*q^4 + q^5 + 2*q^6 + q^7)*z^3 + 
        q^13*z^4)*R1[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/(-1 + q^5*z) + 
     (q^6*z^2*(1 - q^3 - q^5*z - 3*q^10*z - q^11*z + q^13*z^2 - 
        q^8*z*(1 + z) - q^9*z*(3 + z))*R1[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/
      (-1 + q^5*z) - q^6*z^2*(-1 + q^3 + q^8*z)*
      R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}] - 
     q^10*z^2*(-1 - 2*q^2 - q^3 - q^4*z - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
       q^9*z^2)*R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}] - 
     q^14*z^3*R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}] + 
     (q^22*z^4*(1 + 2*q + q^2 + z)*R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/
      (-1 + q^5*z) + (q^13*z^2*(-1 + 2*q^11*z^2 + q^12*z^2 + 
        q^10*z^2*(2 + z))*R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/(-1 + q^5*z) - 
     q^13*z^2*(1 + q^5*z)*R1[{{1}, {{6, 2, 1}, {3, 0, 2}}}] + 
     q^10*z^2*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{1}, {{6, 2, 2}, {-1, 0, 1}}}] - 
     q^5*z*(2 + 2*q - 2*q^5*z - 2*q^6*z - q^7*z^2 - q^8*z^2 + q^11*z^2 + 
       q^3*(1 + z) + q^2*(2 + z))*R1[{{1}, {{6, 2, 2}, {-1, 1, 1}}}] - 
     (q^5*z*(2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + 
        q^3*(1 + z) - q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - 
        q^7*z*(2 + z))*R1[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     q^12*z^2*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R1[{{1}, {{6, 2, 2}, {0, 1, 1}}}] + 
     q^7*z^2*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}] - 
     q^7*z*(2 + q - z - q^3*(-2 + z)*z - q^4*(-1 + z)*z + q^8*z^2)*
      R1[{{1}, {{6, 2, 2}, {1, 1, 1}}}] + 
     (q^7*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{6, 2, 2}, {2, 0, 1}}}])/(-1 + q^5*z) - 
     q^2*R1[{{2}, {{-1, 0, 1}, {2, 2, 1}}}] - 
     R1[{{2}, {{-1, 0, 1}, {2, 2, 2}}}]/z - 
     q^3*R1[{{2}, {{-1, 0, 2}, {2, 2, 1}}}] + 
     R1[{{2}, {{-1, 1, 1}, {0, 2, 2}}}]/(q*z) - 
     R1[{{2}, {{-1, 1, 1}, {1, 1, 2}}}]/(q*z) - 
     q^5*R1[{{2}, {{-1, 1, 1}, {4, 1, 1}}}] + 
     q*R1[{{2}, {{0, 0, 1}, {1, 2, 1}}}] + 
     q^3*R1[{{2}, {{0, 0, 1}, {2, 2, 2}}}] - 
     q^3*R1[{{2}, {{0, 0, 2}, {2, 2, 1}}}] - 
     R1[{{2}, {{0, 1, 1}, {0, 2, 1}}}] + 
     ((1 + q + q^2*z)*R1[{{2}, {{0, 1, 1}, {0, 2, 2}}}])/(q^2*z) + 
     R1[{{2}, {{0, 1, 1}, {1, 1, 1}}}] + 
     q*R1[{{2}, {{0, 1, 1}, {1, 1, 2}}}] + 
     R1[{{2}, {{1, 0, 1}, {-1, 1, 1}}}] - 
     2*R1[{{2}, {{1, 0, 1}, {0, 1, 1}}}] + 
     R1[{{2}, {{1, 0, 1}, {0, 2, 1}}}] - 
     ((1 + q + q^2*z)*R1[{{2}, {{1, 0, 1}, {0, 2, 2}}}])/(q^2*z) - 
     q*(1 + q - q*z)*R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}] - 
     (q^(-1) - q - q^2*z)*R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}] - 
     q^2*(-1 - q + q^2*z)*R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}] + 
     q^3*R1[{{2}, {{1, 0, 1}, {2, 2, 2}}}] - 
     R1[{{2}, {{1, 0, 1}, {3, 0, 1}}}] + 
     q*R1[{{2}, {{1, 0, 2}, {-1, 1, 1}}}] - 
     q*R1[{{2}, {{1, 0, 2}, {-1, 2, 1}}}] - 
     q*R1[{{2}, {{1, 0, 2}, {0, 1, 0}}}] + 
     q*R1[{{2}, {{1, 0, 2}, {0, 2, 1}}}] - q*(1 + q*z)*
      R1[{{2}, {{1, 0, 2}, {1, 2, 1}}}] + q^3*(1 + q)*
      R1[{{2}, {{1, 0, 2}, {2, 2, 1}}}] - R1[{{2}, {{1, 1, 1}, {0, 2, 2}}}] + 
     q*R1[{{2}, {{1, 1, 1}, {1, 1, 2}}}] - 
     q*R1[{{2}, {{2, 0, 1}, {-1, 1, 2}}}] - 
     q*(1 + q*z)*R1[{{2}, {{2, 0, 1}, {-1, 2, 2}}}] - 
     (-1 - q^(-1) + q*(-3 + z))*R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}] + 
     q*(1 + q*z)*R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}] - 
     q^2*z*R1[{{2}, {{2, 0, 1}, {0, 2, 1}}}] + 
     R1[{{2}, {{2, 0, 1}, {0, 2, 2}}}] - (1 + q^(-1) + q)*
      R1[{{2}, {{2, 0, 1}, {1, 0, 1}}}] + q*(1 + q^2)*z*
      R1[{{2}, {{2, 0, 1}, {1, 2, 1}}}] - (1 + q^(-1) + q*z + q^3*z - q^4*z)*
      R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}] + R1[{{2}, {{2, 0, 1}, {2, 0, 0}}}] - 
     2*q^4*z*R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}] - 
     2*q^3*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{2}, {{2, 0, 1}, {2, 2, 2}}}] + 
     q*R1[{{2}, {{2, 0, 2}, {-1, 1, 1}}}] + q^2*(1 + q)*z*
      R1[{{2}, {{2, 0, 2}, {-1, 2, 1}}}] - 
     q*R1[{{2}, {{2, 0, 2}, {0, 1, 0}}}] - q^2*(2 + q)*z*
      R1[{{2}, {{2, 0, 2}, {0, 1, 1}}}] + 
     q^2*z*R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}] - 
     q^5*z*R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}] + (-2 + q)*q^5*z*
      R1[{{2}, {{2, 0, 2}, {2, 2, 1}}}] - 
     (3 - q^(-2) + 3/q + q + z + q*z + q^2*z)*
      R1[{{2}, {{2, 1, 1}, {0, 2, 2}}}] + q^4*z*(1 + 2*q + q^2 + z)*
      R1[{{2}, {{2, 1, 1}, {2, 1, 2}}}] - q^2*z*(1 + q + q^2*z)*
      R1[{{2}, {{2, 1, 1}, {2, 2, 2}}}] - 
     q^4*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R1[{{2}, {{2, 1, 1}, {3, 2, 2}}}] - (1 + q - q^2*z)*
      R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}] - 
     q*R1[{{2}, {{3, 0, 1}, {-1, 1, 2}}}] - (-1 + q)*q^3*z*
      R1[{{2}, {{3, 0, 1}, {-1, 2, 2}}}] - (-1 - 2*q + 2*q^2*z)*
      R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}] - 
     (1 + q^(-1) + q*z + q^2*z + 2*q^3*z - q^4*z)*
      R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}] + 
     q^3*z*R1[{{2}, {{3, 0, 1}, {0, 2, 1}}}] - 
     (-3 + q^(-2) - 3/q - q^2*z - q*(1 + z))*
      R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}] + q^4*(-3 - 2*q + q^2*(-1 + z))*z*
      R1[{{2}, {{3, 0, 1}, {1, 2, 1}}}] - 
     (-1 - 1/(q^5*z) - q^2*z + 3*q^3*z + 4*q^4*z + 2*q^6*z^2 + q^5*z*(2 + z))*
      R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}] + 
     (-1 + q)*q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{2}, {{3, 0, 1}, {2, 0, 2}}}] + q^3*(-1 + q^2)*z*
      R1[{{2}, {{3, 0, 1}, {3, 0, 1}}}] - q^8*z*(1 + q^5*z)*
      R1[{{2}, {{3, 0, 1}, {4, 2, 0}}}] - 
     q*(1 + q)*R1[{{2}, {{3, 0, 2}, {-1, 1, 1}}}] + 
     q*(1 + q)*(1 + q^3*z)*R1[{{2}, {{3, 0, 2}, {-1, 2, 1}}}] + 
     q*(1 + q)*R1[{{2}, {{3, 0, 2}, {0, 1, 0}}}] - 
     q^3*(1 + q + q^2)*z*R1[{{2}, {{3, 0, 2}, {0, 1, 1}}}] + 
     q*(1 + q)*(-1 + q^2*z)*R1[{{2}, {{3, 0, 2}, {0, 2, 1}}}] - 
     q^3*(1 + q)*z*(-1 - q - q^2*z + q^5*z)*
      R1[{{2}, {{3, 0, 2}, {1, 2, 1}}}] - q^2*(-1 - q + q^4*z)*
      R1[{{2}, {{3, 0, 2}, {2, 2, 1}}}] + q^10*(1 + q)*z*
      R1[{{2}, {{3, 0, 2}, {4, 2, 1}}}] + q^2*(1 + q*(-1 + z))*z*
      R1[{{2}, {{3, 1, 1}, {1, 1, 1}}}] + q*(1 + q)*z*
      (-1 - q - q^2*z - q^4*z + q^5*z)*R1[{{2}, {{3, 1, 1}, {1, 1, 2}}}] + 
     q*(1 + q)*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R1[{{2}, {{3, 1, 1}, {1, 2, 2}}}] - 
     (-q^2 - 1/(q^3*z) + 2*q^7*z + q^8*z*(1 + z) + q^6*z*(2 + z))*
      R1[{{2}, {{3, 1, 1}, {2, 2, 2}}}] + 
     q^5*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R1[{{2}, {{3, 1, 1}, {4, 1, 2}}}] + 
     q^2*(1 + q)*z*R1[{{2}, {{4, 0, 1}, {-1, 1, 1}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}] - 
     (1 + 1/(q^5*z) - 3*q^3*z - q^5*z*(3 + z) - q^4*z*(4 + z) - 
       q^6*z*(1 + 2*z))*R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}] - 
     q*(2 + q*z + 3*q^2*z + 3*q^3*z + q^4*z)*
      R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}] - 
     (-1 - 1/(q^5*z) - q^2*z + q^5*z*(5 + z) + q^4*z*(8 + z) + 
       q^6*z*(1 + 2*z) + q^3*z*(5 + 2*z))*R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}] + 
     q^3*z*(q + z)*R1[{{2}, {{4, 0, 1}, {0, 2, 1}}}] - 
     ((-1 - q^2 - 3*q^4 + q^5*(-1 + z) + q^6*(-1 + z) - 2*q^7*z - 4*q^9*z + 
        q^8*(-7 + z)*z + q^12*z^2 - q^13*(-5 + z)*z^2 + 2*q^17*z^3 + 
        2*q^18*z^3 - 2*q^20*z^3 - q^21*z^3 - q^19*z^3*(1 + z) + 
        2*q^15*z^2*(3 + z) - q^10*z*(1 + 2*z) + q^14*z^2*(9 + 2*z) + 
        q^16*z^2*(2 + 3*z) + q^11*(z - 4*z^2))*
       R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/(q^5*(-1 + q^5*z)) + 
     q^2*z*R1[{{2}, {{4, 0, 1}, {1, 0, 0}}}] + 
     q*(1 - q*z + q^2*z + 2*q^3*z + q^4*z)*
      R1[{{2}, {{4, 0, 1}, {1, 0, 1}}}] + q^3*z*(1 + 2*q + q^2 + z)*
      R1[{{2}, {{4, 0, 1}, {1, 0, 2}}}] + q^2*z*(-1 + q^3*z)*
      R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}] - 
     ((-1 + 3*q - 3*q^2 + 3*q^3 - 3*q^4 + q^7*(1 - 3*z) - 2*q^6*(-1 + z) + 
        q^9*(10 - 3*z)*z - q^10*(-1 + z)*z + q^8*z^2 - q^11*z^2 - 
        8*q^16*z^2 + q^18*z^3 + q^21*z^3 + q^22*z^3 + q^20*(-1 + z)*z^3 - 
        2*q^17*z^2*(2 + z) - q^19*z^3*(3 + z) - q^13*z^2*(4 + z) + 
        q^5*(6 + z) - q^15*z^2*(7 + 3*z) + q^14*z^2*(-3 + 5*z) + 
        q^12*z*(-1 + 8*z))*R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/
      (q^6*(-1 + q^5*z)) + q^3*z*R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}] + 
     ((-1 + q)*(-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + 
        q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + 
        q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/(q^4*(-1 + q^5*z)) - 
     q^2*z*(-2 + 2*q + 3*q^2 + 2*q^6*z + 2*q^7*z + q^8*z + q^3*(1 + z) + 
       q^4*(1 + z))*R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}] + 
     q^5*z*(1 - 2*q - q^2 + q^5*z)*R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}] - 
     q^3*z*(-1 - q - 2*q^3 - 2*q^4 - 4*q^6*z - 2*q^8*z + q^7*(-5 + z)*z + 
       q^10*z^2)*R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}] - 
     (-1 - q^5*z - q^8*z^2 + 2*q^10*z^2 + q^11*z^2 + q^9*z^2*(1 + z))*
      R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}] + q^2*(-1 + q^2)*z*
      R1[{{2}, {{4, 0, 1}, {3, 0, 2}}}] - q^5*z*(1 + q^5*z)*
      R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}] - q^3*z*(1 + q^7*z)*
      R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}] - 
     (q^4*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R1[{{2}, {{4, 0, 1}, {3, 2, 0}}}])/
      (-1 + q^5*z) + (q^13*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     (q^3*z*(-1 + q^4 + q^5*z + 3*q^6*z + 3*q^7*z + q^9*(-1 + z)*z - 
        3*q^11*z^2 - 3*q^12*z^2 + q^14*z^2 + 2*q^15*z^2 + q^16*z^2 + 
        q^8*z*(1 + z) - q^13*z^2*(1 + z))*R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/
      (-1 + q^5*z) - q^5*z*(-2 - 3*q^2 - q^3 - 2*q^4*z - 6*q^5*z - 4*q^6*z + 
       q^9*z^2 - q^7*z*(1 + z))*R1[{{2}, {{4, 0, 1}, {4, 1, 2}}}] - 
     q^8*z*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}] - 
     (q^9*z*(-q - z - q^2*z - 3*q^3*z - 5*q^4*z - 3*q^5*z - 2*q^6*z^2 + 
        q^7*z^2 - q^9*(-6 + z)*z^2 + 2*q^11*z^3 - q^13*z^3 + 2*q^15*z^3 + 
        q^16*z^3 + q^14*z^3*(1 + z) + q^10*z^2*(2 + z) + q^8*z^2*(5 + z))*
       R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^3*z*R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}] + 
     q^3*z*(-2 - 2*q + q^5*z + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}] + (-1 + q)*q^3*z*
      R1[{{2}, {{4, 0, 2}, {0, 1, 0}}}] - q^4*(1 + q)*z*
      (-1 + q^4*z - q*(1 + z))*R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}] + 
     q^3*(2 + q + q^2)*z*R1[{{2}, {{4, 0, 2}, {0, 2, 1}}}] - 
     (-1 - q + 2*q^4*z + 2*q^5*z + q^6*z)*R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}] + 
     q^7*(1 + q)*z*R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}] + 
     (q^14*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/(-1 + q^5*z) - 
     q^2*(1 + q)*z*(1 + q^2*z)*R1[{{2}, {{4, 1, 1}, {0, 1, 1}}}] - 
     (q + 1/(q^4*z) - 2*q^6*z - 2*q^5*z*(1 + z) - q^7*z*(1 + z))*
      R1[{{2}, {{4, 1, 1}, {0, 2, 2}}}] + 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R1[{{2}, {{4, 1, 1}, {1, 1, 1}}}] - 
     (-q^(-1) - q - 1/(q^4*z) - q^4*z - q^6*(-2 + z)*z + 2*q^8*z^2 + 
       q^9*z^2 + q^5*z*(2 + z) + q^7*z*(1 + 3*z + z^2))*
      R1[{{2}, {{4, 1, 1}, {1, 1, 2}}}] - (q^(-1) + q^4*z - q^7*z^3)*
      R1[{{2}, {{4, 1, 1}, {1, 2, 1}}}] - 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^10*z^2 + 
       q^11*z^2 - q^9*z*(1 + z))*R1[{{2}, {{4, 1, 1}, {2, 1, 2}}}] + 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R1[{{2}, {{4, 1, 1}, {3, 1, 1}}}] - 
     q^8*z*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 1, 2}}}] + 
     q^8*z*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 2, 1}}}] - 
     q^3*z*(1 + q^2*z)*R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}] - 
     ((1 - q + 2*q^2 - q^3 + 3*q^4 + 2*q^7*z - q^8*(-4 + z)*z + q^9*z^2 + 
        3*q^11*z^2 - 3*q^12*z^2 - 4*q^15*z^2 + q^13*(-1 + z)*z^2 - 
        q^17*(-1 + z)*z^2 - 2*q^16*z^3 - 2*q^18*z^3 + 2*q^20*z^3 + q^21*z^3 - 
        q^5*(1 + z) + q^19*z^3*(1 + z) + q^10*z*(2 + z) - q^14*z^2*(5 + 3*z))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/(q^6*(-1 + q^5*z)) - 
     (q*(1 + q*z + 4*q^2*z + 5*q^3*z + 2*q^5*z^2 + q^6*z^2 - 3*q^7*z^2 - 
        q^9*(-1 + z)*z^2 - 2*q^11*z^3 - q^12*z^3 - 2*q^14*z^3 - q^15*z^3 - 
        q^13*z^3*(1 + z) + q^4*z*(3 + z) + q^8*z^2*(-3 + 2*z) + 
        q^10*(z^2 - 2*z^3))*R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/
      (-1 + q^5*z) + q^2*z*(-1 + 2*q + 3*q^2 + q^5 + q^6*z + 3*q^7*z - 
       q^8*(-3 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z) + 
       q^4*(1 + z))*R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}] - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - q^6 + q^8*(-9 + z)*z + 2*q^12*z^2 - 
        q^15*(-6 + z)*z^2 - q^13*(-4 + z)*z^2 + 4*q^18*z^3 + q^19*z^3 + 
        2*q^21*z^3 + q^22*z^3 + q^5*(1 + z) + q^20*z^3*(1 + z) - 
        2*q^10*z*(5 + z) - q^9*z*(8 + z) + q^14*z^2*(10 + z) + 
        2*q^16*z^2*(-1 + 2*z) + q^17*z^2*(-2 + 3*z) - q^7*(1 + 3*z) - 
        q^11*z*(3 + 5*z))*R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/
      (q^6*(-1 + q^5*z)) - q^2*z*(-1 + 2*q + 3*q^2 + q^5*(1 - 3*z) + q^3*z - 
       q^7*(-4 + z)*z - 2*q^8*(-2 + z)*z - q^9*(-1 + z)*z + q^10*z^2 + 
       q^11*z^2 + q^4*(2 + z))*R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}] + 
     q^5*(2 + q)*z*R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}] - 
     q^6*z*(1 + q^3*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 1}}}] - 
     (q^(-1) + q^4*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}] - 
     ((1 + q*z + 4*q^2*z + 5*q^3*z - q^6*z^2 - 4*q^7*z^2 - q^9*(-1 + z)*z^2 - 
        2*q^10*(-1 + z)*z^2 - 2*q^14*z^3 - q^15*z^3 - q^13*z^3*(1 + z) + 
        q^4*z*(3 + z) + q^8*z^2*(-3 + 2*z) + q^5*z*(-1 + 2*z))*
       R1[{{2}, {{5, 0, 1}, {1, 1, 0}}}])/(-1 + q^5*z) + 
     q^4*z*(2 - q + q^2 - q^4*(-3 + z)*z - q^5*(-3 + z)*z - q^6*(-1 + z)*z - 
       q^7*z^2 + q^8*z^2)*R1[{{2}, {{5, 0, 1}, {1, 1, 1}}}] - 
     (-q^(-1) - q^4*z + q^9*z^2 + q^12*z^2 + 2*q^14*z^3 + q^16*z^3 - 
       q^15*(-3 + z)*z^3 + q^11*z^2*(2 + z))*
      R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}] + 
     (z*(-1 + q - q^2 + q^3 - 3*q^4 - q^6*(-1 + z) - 3*q^7*z - q^11*z - 
        q^9*(-4 + z)*z + q^8*(-1 + z)*z + 4*q^12*z^2 + q^15*z^2 + q^16*z^2 - 
        q^13*z^3 + 2*q^14*z^3 + q^5*(1 + z))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/(-1 + q^5*z) + 
     q^5*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}] - 
     q^9*z^2*(-1 - q^3 + q^4 - 3*q^5*z - q^6*z - q^7*(-1 + z)*z - 
       q^8*(-1 + z)*z + q^10*z^2)*R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}] - 
     q^5*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 1, 0}}}] - 
     (q^2*z*(1 - q^4*z - q^6*z - 3*q^7*z - 5*q^8*z - 3*q^9*z - 2*q^10*z^2 + 
        q^11*z^2 - q^13*(-6 + z)*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + 
        q^20*z^3 - q^5*(1 + z) + q^18*z^3*(1 + z) + q^14*z^2*(2 + z) + 
        q^12*z^2*(5 + z))*R1[{{2}, {{5, 0, 1}, {3, 1, 1}}}])/(-1 + q^5*z) - 
     q^9*z^2*R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}] + 
     q^10*z^2*(-1 + q^5*z + q^6*z)*R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}] - 
     q^6*(1 + q)*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}] + 
     q^6*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}] + 
     q^11*z^2*(-1 + q^4 + q^9*z)*R1[{{2}, {{5, 0, 1}, {4, 2, 2}}}] - 
     (1 + q)*R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}] - 
     q^4*z*(-2 - q - q^2 - q^4*z + q^5*z)*
      R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}] - 
     (-1 - q)*R1[{{2}, {{5, 0, 2}, {0, 1, 0}}}] + 
     q^4*z*(-1 - q + q^2*(-1 + z) - q^4*z + q^5*z)*
      R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}] - q^4*z*(1 + q^3 + q^2*(1 + z))*
      R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}] - 
     (q^4*z*(-2 - 2*q + 2*q^5*z + 3*q^6*z - q^9*z + q^8*(-1 + z)*z + 
        2*q^13*z^2 + q^14*z^2 + q^11*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + 
        2*q^16*z^3 + q^18*z^3 - q^17*(-3 + z)*z^3 - q^3*(1 + z) - 
        q^2*(2 + z) + q^7*z*(2 + z))*R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/
      (-1 + q^5*z) - (q^8*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     q^8*z^2*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}] - 
     q^2*z*(1 + 2*q^2 + q^3 + 3*q^5*z - q^6*(-1 + z)*z - q^8*z^2 - 
       2*q^9*z^2 + q^12*z^2)*R1[{{2}, {{6, 0, 1}, {-1, 1, 1}}}] + 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R1[{{2}, {{6, 0, 1}, {-1, 2, 0}}}])/
      (-1 + q^5*z) - q^6*z*(-1 - (-1 + 3*q^2 + 4*q^3 + 2*q^4)*z + 
       q^4*(-1 - 2*q - q^2 - 2*q^3 + q^4 + 2*q^5 + q^6)*z^2 + q^8*z^3)*
      R1[{{2}, {{6, 0, 1}, {-1, 2, 2}}}] - 
     (q^4*z*(2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^13*z^2 + 
        q^10*z^3 + q^11*z^3 + 2*q^15*z^3 + q^17*z^3 - q^16*(-3 + z)*z^3 - 
        q^7*z*(2 + z) + q^12*z^2*(2 + z) + q^9*z^2*(-3 + 2*z) - 
        q^8*z*(1 + 3*z))*R1[{{2}, {{6, 0, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     (q^6*z*(1 + (-1 + 3*q^2 + 4*q^3 + 2*q^4 - q^5)*z + 
        q^4*(1 + 3*q + q^2 - q^3 - 6*q^4 - 6*q^5 - 2*q^6)*z^2 + 
        q^8*(-2 - q - 2*q^2 - q^3 - 2*q^4 + q^5 + 2*q^6 + q^7)*z^3 + 
        q^13*z^4)*R1[{{2}, {{6, 0, 1}, {0, 1, 2}}}])/(-1 + q^5*z) - 
     (q^5*z^2*(1 - q^3 - q^5*z - 3*q^10*z - q^11*z + q^13*z^2 - 
        q^8*z*(1 + z) - q^9*z*(3 + z))*R1[{{2}, {{6, 0, 1}, {0, 2, 1}}}])/
      (-1 + q^5*z) + q^5*z^2*(-1 + q^3 + q^8*z)*
      R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}] + 
     q^9*z^2*(-1 - 2*q^2 - q^3 - q^4*z - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
       q^9*z^2)*R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}] + 
     q^13*z^3*R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}] - 
     (q^21*z^4*(1 + 2*q + q^2 + z)*R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) - (q^12*z^2*(-1 + 2*q^11*z^2 + q^12*z^2 + 
        q^10*z^2*(2 + z))*R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/(-1 + q^5*z) + 
     q^12*z^2*(1 + q^5*z)*R1[{{2}, {{6, 0, 1}, {3, 1, 2}}}] - 
     q^9*z^2*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{2}, {{6, 0, 2}, {-1, 1, 1}}}] + 
     q^4*z*(2 + 2*q - 2*q^5*z - 2*q^6*z - q^7*z^2 - q^8*z^2 + q^11*z^2 + 
       q^3*(1 + z) + q^2*(2 + z))*R1[{{2}, {{6, 0, 2}, {-1, 2, 1}}}] + 
     (q^4*z*(2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + 
        q^3*(1 + z) - q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - 
        q^7*z*(2 + z))*R1[{{2}, {{6, 0, 2}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     q^11*z^2*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R1[{{2}, {{6, 0, 2}, {0, 2, 1}}}] - 
     q^6*z^2*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}] + 
     q^6*z*(2 + q - z - q^3*(-2 + z)*z - q^4*(-1 + z)*z + q^8*z^2)*
      R1[{{2}, {{6, 0, 2}, {1, 2, 1}}}] - 
     (q^6*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{2}, {{6, 0, 2}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     R2[{{1}, {{-1, 1, 1}, {0, 2, 2}}}]/(q*z) + 
     q^3*R2[{{1}, {{0, 0, 1}, {3, 2, 1}}}] + 
     R2[{{1}, {{0, 1, 0}, {0, 2, 2}}}]/(q*z) - 
     q^3*R2[{{1}, {{0, 1, 0}, {3, 2, 1}}}] - 
     q^2*R2[{{1}, {{0, 1, 1}, {2, 1, 1}}}] + 
     q^2*R2[{{1}, {{0, 2, 0}, {2, 1, 1}}}] - 
     R2[{{1}, {{1, 0, 0}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{1, 0, 0}, {1, 2, 1}}}] + 
     q*R2[{{1}, {{1, 0, 1}, {-1, 2, 1}}}] + 
     q*(1 + q)*R2[{{1}, {{1, 0, 1}, {1, 2, 1}}}] - 
     R2[{{1}, {{1, 0, 1}, {2, 1, 1}}}] - 
     q*(1 + q)*R2[{{1}, {{1, 1, 0}, {1, 2, 1}}}] + 
     R2[{{1}, {{1, 1, 0}, {2, 1, 1}}}] + R2[{{1}, {{1, 1, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{1, 1, 1}, {-1, 1, 2}}}] - 
     q*R2[{{1}, {{1, 1, 1}, {-1, 2, 1}}}] - 
     q*R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}] + 
     R2[{{1}, {{1, 1, 1}, {1, 1, 0}}}] + 
     q^8*z*R2[{{1}, {{1, 1, 1}, {3, 2, 1}}}] - 
     R2[{{1}, {{1, 2, 0}, {-1, 1, 1}}}] + R2[{{1}, {{1, 2, 0}, {-1, 2, 2}}}]/
      q + q*R2[{{1}, {{1, 2, 0}, {0, 1, 1}}}] - 
     R2[{{1}, {{1, 2, 0}, {1, 1, 0}}}] - 
     (-1 - q)*R2[{{1}, {{1, 2, 1}, {-1, 1, 1}}}] + 
     q^2*R2[{{1}, {{1, 2, 2}, {-1, 1, 0}}}] - 
     q^2*R2[{{1}, {{1, 2, 2}, {-1, 2, 1}}}] - 
     R2[{{1}, {{2, 0, 0}, {0, 1, 1}}}] - 
     q^3*z*R2[{{1}, {{2, 0, 0}, {1, 2, 1}}}] + 
     q*R2[{{1}, {{2, 0, 1}, {-1, 2, 1}}}] + 
     q*(1 + q*z)*R2[{{1}, {{2, 0, 1}, {-1, 2, 2}}}] - 
     (1 + q^(-1) + q)*R2[{{1}, {{2, 0, 1}, {0, 1, 1}}}] + 
     q^3*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{2, 0, 1}, {2, 2, 2}}}] - 
     (-1 + q)*q^6*(1 + q)*z*R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] - 
     q*(1 + q*z + q^2*z)*R2[{{1}, {{2, 0, 2}, {-1, 2, 1}}}] - 
     q*R2[{{1}, {{2, 1, 0}, {-1, 1, 2}}}] - 
     q*(1 + q*z)*R2[{{1}, {{2, 1, 0}, {-1, 2, 2}}}] + 
     ((1 + q + q^2)*R2[{{1}, {{2, 1, 0}, {0, 1, 1}}}])/q - 
     q*R2[{{1}, {{2, 1, 1}, {-1, 1, 0}}}] + 
     q*R2[{{1}, {{2, 1, 1}, {-1, 1, 2}}}] + q*(1 + q + q^2)*z*
      R2[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] - (1 + q^(-1) + q*z)*
      R2[{{1}, {{2, 1, 1}, {-1, 2, 2}}}] + 
     q^6*z*R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}] - 
     q^5*z*R2[{{1}, {{2, 1, 1}, {2, 1, 1}}}] + q^6*(-1 + q^2)*z*
      R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] - 
     q^2*R2[{{1}, {{2, 1, 2}, {-1, 1, 0}}}] + 
     q^2*R2[{{1}, {{2, 1, 2}, {-1, 1, 1}}}] - 
     (1 + q)*R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}] - 
     q*z*R2[{{1}, {{2, 2, 0}, {-1, 2, 1}}}] + 
     ((1 + q + q^2*z)*R2[{{1}, {{2, 2, 0}, {-1, 2, 2}}}])/q - 
     (-1 - 2*q)*R2[{{1}, {{2, 2, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] - q*(1 + q + q^2*z)*
      R2[{{1}, {{2, 2, 1}, {-1, 2, 1}}}] + 
     q^5*z*R2[{{1}, {{2, 2, 1}, {1, 1, 0}}}] - q^5*z*(1 + q^5*z)*
      R2[{{1}, {{2, 2, 1}, {2, 2, 0}}}] + 
     q^2*R2[{{1}, {{2, 2, 2}, {-1, 1, 0}}}] + 
     q^4*z*R2[{{1}, {{2, 2, 2}, {-1, 1, 1}}}] + 
     q^3*z*R2[{{1}, {{2, 2, 2}, {-1, 2, 1}}}] + 
     R2[{{1}, {{3, 0, 0}, {-1, 1, 0}}}] + 
     q^2*z*R2[{{1}, {{3, 0, 0}, {0, 1, 1}}}] + 
     q^3*z*R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] + 
     q^4*z*R2[{{1}, {{3, 0, 0}, {1, 2, 2}}}] - 
     (q^3 + 2*q^5*z + 2*q^6*z + q^7*z)*R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}] - 
     (-1 + q)*q^4*(1 + q)*z*R2[{{1}, {{3, 0, 0}, {3, 2, 1}}}] - 
     q^2*z*R2[{{1}, {{3, 0, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{3, 0, 1}, {-1, 2, 1}}}] + (-1 + q)*q^3*z*
      R2[{{1}, {{3, 0, 1}, {-1, 2, 2}}}] - (q + 2*q^3*z + 2*q^4*z + q^5*z)*
      R2[{{1}, {{3, 0, 1}, {1, 1, 2}}}] + q^4*(1 + q)*z*
      R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}] - q^4*z*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{3, 0, 1}, {1, 2, 2}}}] + q^3*(-1 + q^2)*z*
      R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] + 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{3, 0, 1}, {2, 2, 2}}}])/(q^3*(-1 + q^5*z)) + 
     q^4*(-1 + q^2)*z*R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] + 
     q*(1 + q)*R2[{{1}, {{3, 0, 2}, {-1, 1, 1}}}] - 
     q*(1 + q)*(1 + q^3*z)*R2[{{1}, {{3, 0, 2}, {-1, 2, 1}}}] - 
     q*R2[{{1}, {{3, 1, 0}, {-1, 1, 2}}}] - (-1 + q)*q^3*z*
      R2[{{1}, {{3, 1, 0}, {-1, 2, 2}}}] - (q + 2*q^3*z + 2*q^4*z + q^5*z)*
      R2[{{1}, {{3, 1, 0}, {0, 2, 2}}}] + q^4*z*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{3, 1, 0}, {1, 2, 2}}}] + 
     q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] - (1 + 2*q + q^2*z - q^3*z)*
      R2[{{1}, {{3, 1, 1}, {-1, 1, 1}}}] + q*(1 + q + q^2*z + q^3*z + q^4*z)*
      R2[{{1}, {{3, 1, 1}, {-1, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 2, 2}}}] - 
     q^4*(1 + q)*z*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}] + 
     q^3*z*(1 + 2*q + q^2 + z)*R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}] - 
     (-1 + q)*q^3*(1 + q)*z*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}] - 
     q^4*(1 + q)*z*R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}] - 
     q^2*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{3, 1, 1}, {1, 2, 2}}}] - (-1 + q)*q^3*(1 + q)*z*
      R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] - 
     q^2*R2[{{1}, {{3, 1, 2}, {-1, 1, 0}}}] - q^3*(1 + q)*z*
      R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}] - 
     q^2*z*R2[{{1}, {{3, 2, 0}, {-1, 2, 2}}}] - q^3*z*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{3, 2, 0}, {0, 1, 2}}}] + q*z*(1 + q + q^2*z)*
      R2[{{1}, {{3, 2, 0}, {0, 2, 2}}}] + 
     q^2*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{3, 2, 0}, {1, 2, 2}}}] + 
     q^5*z*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}] - q*(1 + 2*q + q^2*z + q^4*z)*
      R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}] - 
     q^5*z*R2[{{1}, {{3, 2, 1}, {-1, 1, 2}}}] - q^4*z*(1 + q^5*z)*
      R2[{{1}, {{3, 2, 1}, {0, 2, 0}}}] - 
     (-q - 1/(q^4*z) + 3*q^6*z + q^5*z*(1 + z) + q^7*z*(1 + z))*
      R2[{{1}, {{3, 2, 1}, {0, 2, 2}}}] + 
     q^3*z*R2[{{1}, {{3, 2, 1}, {1, 0, 1}}}] + q^5*z*(1 + q^3*z)*
      R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}] - q^2*(1 + q)*
      R2[{{1}, {{3, 2, 2}, {-1, 1, 0}}}] + 
     q^5*z*R2[{{1}, {{3, 2, 2}, {-1, 1, 1}}}] + q^2*(1 + q + q^4*z)*
      R2[{{1}, {{3, 2, 2}, {-1, 2, 1}}}] - 
     q^2*z*R2[{{1}, {{4, 0, 0}, {-1, 1, 0}}}] - 
     q^2*z*R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] - 
     q^3*z*R2[{{1}, {{4, 0, 0}, {0, 1, 2}}}] + 
     q^3*z*R2[{{1}, {{4, 0, 0}, {0, 2, 1}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}] - 
     (q + 3*q^3*z + 6*q^4*z + q^7*z^2 + q^8*z^2 + q^5*z*(3 + z) + 
       q^6*z*(1 + 2*z))*R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}] - 
     q^4*z*R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}] - 
     (q*z - q^3*z)*R2[{{1}, {{4, 0, 0}, {2, 1, 1}}}] - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(q^3*(-1 + q^5*z)) - 
     q^5*z*R2[{{1}, {{4, 0, 0}, {3, 2, 2}}}] - 
     (q + 2*q^3*z + 2*q^4*z + q^5*z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 2}}}] - 
     (-1 - 1/(q^5*z) + 3*q^3*z + q^5*z*(3 + z) + q^4*z*(4 + z) + 
       q^6*z*(1 + 2*z))*R2[{{1}, {{4, 0, 1}, {-1, 2, 2}}}] + 
     q*(1 - q*z + q^2*z + 2*q^3*z + q^4*z)*
      R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}] + q^3*z*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{4, 0, 1}, {0, 1, 2}}}] - 
     ((1 + q^2 + 3*q^4 + q^6*(1 - 2*z) - q^5*(-1 + z) + q^7*z + 4*q^9*z + 
        q^8*(7 - 2*z)*z + 2*q^10*z^2 - 2*q^17*z^3 - 2*q^18*z^3 + 2*q^20*z^3 + 
        q^21*z^3 + q^19*z^3*(1 + z) + q^13*z^2*(-5 + 2*z) - 
        q^15*z^2*(5 + 2*z) - q^14*z^2*(9 + 2*z) - q^16*z^2*(2 + 3*z) + 
        q^11*z*(-1 + 5*z))*R2[{{1}, {{4, 0, 1}, {0, 2, 2}}}])/
      (q^5*(-1 + q^5*z)) - ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + 
        q^9*z + q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 
        2*q^15*z^2 + q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{4, 0, 1}, {1, 1, 2}}}])/(q^5*(-1 + q^5*z)) - 
     (q^2*z*(-1 - q + q^5*z + 2*q^6*z - 4*q^8*z - 2*q^9*z - q^11*z^2 + 
        2*q^13*z^2 + q^14*z^2 - 2*q^7*z*(1 + z) + q^12*z^2*(1 + z))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q^2*(-1 + (-1 + 2*q - 3*q^3 - 2*q^4 + q^5)*z + 
       (q^3 - 2*q^5 - 2*q^6 + 2*q^8 + q^9)*z^2 + q^8*(-1 - q + q^3)*z^3)*
      R2[{{1}, {{4, 0, 1}, {1, 2, 2}}}] - (-1 + q)*q*(1 + q)*z*
      R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - q^3*z*(1 + q^7*z)*
      R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}] - 
     q^5*z*(-2 - 3*q^2 - q^3 - 2*q^4*z - 6*q^5*z - 4*q^6*z + q^9*z^2 - 
       q^7*z*(1 + z))*R2[{{1}, {{4, 0, 1}, {3, 2, 2}}}] + 
     q^4*z*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}] - q^3*(1 + q)*(1 + q + q^2)*z*
      (-1 - q^2*z + q^3*z)*R2[{{1}, {{4, 0, 2}, {-1, 2, 1}}}] + 
     q^7*(1 + q)*z*R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}] - 
     (1 + 1/(q^5*z) - 3*q^3*z - q^5*z*(3 + z) - q^4*z*(4 + z) - 
       q^6*z*(1 + 2*z))*R2[{{1}, {{4, 1, 0}, {-1, 2, 2}}}] - 
     (-1 + q - 2*q^2*z + q^4*z + q^5*z)*R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}] - 
     q^3*z*(1 + 2*q + q^2 + z)*R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}] - 
     ((-1 - q^2 - 3*q^4 + q^5*(-1 + z) - 2*q^7*z + q^8*(-4 + z)*z - 
        q^10*(-1 + z)*z - q^11*z^2 + 3*q^12*z^2 - q^13*(-4 + z)*z^2 + 
        q^16*z^2*(1 + z) + q^15*z^2*(2 + z) + q^14*z^2*(4 + z))*
       R2[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/(q^5*(-1 + q^5*z)) - 
     (-1 + q)*q*(1 + q)*z*R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}] - 
     (-1 - q^(-5) + q^(-4) - q^(-3) - 2/q + q*(-1 + z) - 4*q^2*z - 6*q^4*z + 
       q^3*(-7 + z)*z - q^7*z^2 - 2*q^10*z^2 - q^11*z^2 - q^9*z^2*(1 + z) - 
       q^5*z*(3 + z) - q^6*z*(1 + 2*z))*R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}] + 
     q^2*z*(-2 + 2*q + 3*q^2 + q^5 + q^4*(-1 + z) - 3*q^6*z - q^7*z - 
       q^8*(-1 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z))*
      R2[{{1}, {{4, 1, 0}, {1, 2, 2}}}] + 
     q^3*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R2[{{1}, {{4, 1, 0}, {3, 2, 2}}}] - 
     q^10*z*(1 + q^5*z)*R2[{{1}, {{4, 1, 0}, {4, 2, 1}}}] - 
     q*(-1 + q^2*z)*(1 + q + q^3*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}] + 
     q^2*(1 + (1 + q - q^2)*z + q^4*z^2)*R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}] - 
     q^2*z*(1 + q^3*(-1 + z) + q^2*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 2}}}] + 
     q^3*z*(-2 - 2*q - q^3 + q^5*z + q^6*z - q^2*(2 + z))*
      R2[{{1}, {{4, 1, 1}, {-1, 2, 1}}}] + 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{4, 1, 1}, {-1, 2, 2}}}] + q^2*(1 + q)*z*
      R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}] + 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{4, 1, 1}, {0, 1, 2}}}] - (q*z - q^3*z)*
      R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] - 
     (q^8*z^2*(-1 + q + 2*q^2 + q^3 + q*z + q^5*z)*
       R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q^10*z^2*(1 + 2*q + q^2 + z)*R2[{{1}, {{4, 1, 1}, {1, 2, 2}}}] + 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}] + 
     q^3*(1 + q)*z*(1 - q + q^2 - q^4 + q^7*z)*
      R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}] + (-1 + q)*q^11*(1 + q)*z^2*
      R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}] + 
     (q^3*(1 + q^10*z^2 + q^11*z^2 + q^9*z^2*(1 + z))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/(-1 + q^5*z) + 
     q^10*z*(1 + q^5*z)*R2[{{1}, {{4, 1, 1}, {4, 2, 1}}}] + 
     q^2*(1 + q)*R2[{{1}, {{4, 1, 2}, {-1, 1, 0}}}] - 
     (q^2 + q^3 + q^5*z + q^6*z - q^7*z^2)*
      R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}] + q^2*(-1 + 2*q + 2*q^2 + q^3)*z*
      R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}] + q^2*(1 + q)*z*(1 + q^2*z)*
      R2[{{1}, {{4, 2, 0}, {-1, 1, 2}}}] - 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{4, 2, 0}, {-1, 2, 2}}}] - 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{4, 2, 0}, {0, 1, 2}}}] - 
     (q + 1/(q^4*z) - 2*q^6*z - q^7*z*(1 + z) - q^5*z*(2 + z))*
      R2[{{1}, {{4, 2, 0}, {0, 2, 2}}}] - 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R2[{{1}, {{4, 2, 0}, {2, 1, 2}}}] + 
     q^3*(1 + q + q^2)*z*R2[{{1}, {{4, 2, 1}, {-1, 0, 1}}}] + 
     q^8*(1 + q)*z^2*R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}] - 
     q^2*(-1 - (1 - q + q^2 + 2*q^3 + q^4)*z + q^6*(1 + q)*z^2)*
      R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}] - 
     (q + 1/(q^4*z) - 2*q^6*z - q^5*z*(1 + z) - q^7*z*(1 + z))*
      R2[{{1}, {{4, 2, 1}, {-1, 1, 2}}}] + q^4*(1 + q)*z*(1 + q^2*z)*
      R2[{{1}, {{4, 2, 1}, {-1, 2, 1}}}] - 
     q^4*z*R2[{{1}, {{4, 2, 1}, {0, 0, 0}}}] + q^8*z^2*(1 + q^5*z)*
      R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}] - 
     q*(-1 - q^5*z + 2*q^10*z^2 + q^11*z^2 + q^9*z^3)*
      R2[{{1}, {{4, 2, 1}, {1, 2, 2}}}] - 
     q^10*z^2*R2[{{1}, {{4, 2, 1}, {2, 2, 0}}}] - 
     q^6*z*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {2, 2, 1}}}] - 
     (-1 + q)*q^4*z*R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}] - 
     q^6*(1 + q)*z*R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}] + 
     q^4*z*(-2 - 2*q - q^3*z + q^5*z + q^6*z - q^2*(1 + z))*
      R2[{{1}, {{4, 2, 2}, {-1, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{5, 0, 0}, {-1, 1, 0}}}] + 
     q*z*(1 + 2*q + 4*q^2 + q^5*z + q^6*z + q^3*(2 + z) + q^4*(1 + 2*z))*
      R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}] + 
     q^3*z*R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}] + q^4*z*(1 + q^2*z)*
      R2[{{1}, {{5, 0, 0}, {0, 2, 1}}}] - 
     (q - q*z + 3*q^3*z + 4*q^4*z + 2*q^6*z^2 + q^7*z^2 + 2*q^8*z^2 - 
       2*q^10*z^2 - q^11*z^2 - q^9*z^2*(1 + z) + q^5*z*(2 + z))*
      R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}] + 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/(q^5*(-1 + q^5*z)) + 
     q^2*z*R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}] + 
     q^2*z*R2[{{1}, {{5, 0, 0}, {2, 1, 2}}}] - 
     q^2*z*(1 - q + q^2 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}] + 
     q^3*z*R2[{{1}, {{5, 0, 0}, {3, 2, 2}}}] + (-1 + q)*q^7*(1 + q + q^2)*z*
      (1 + q^5*z)*R2[{{1}, {{5, 0, 0}, {4, 2, 1}}}] + 
     q^2*z*(-1 + q^3*z)*R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}] - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - 2*q^7*z + q^8*(-4 + z)*z - 3*q^11*z^2 + 
        3*q^12*z^2 + 4*q^15*z^2 - q^13*(-1 + z)*z^2 + q^17*(-1 + z)*z^2 + 
        2*q^16*z^3 + 2*q^18*z^3 - 2*q^20*z^3 - q^21*z^3 + q^5*(1 + z) - 
        q^9*z*(1 + z) - q^19*z^3*(1 + z) - q^10*z*(2 + z) + 
        3*q^14*z^2*(2 + z))*R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/
      (q^6*(-1 + q^5*z)) - (q*(-1 - q*z - 3*q^2*z - 5*q^3*z - 2*q^5*z^2 - 
        q^6*z^2 + 2*q^7*z^2 + q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 
        2*q^11*z^3 + q^12*z^3 + 2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - 
        q^4*z*(3 + z) + q^10*z^2*(-1 + 2*z))*
       R2[{{1}, {{5, 0, 1}, {-1, 2, 1}}}])/(-1 + q^5*z) - 
     q^2*z*(-1 + 2*q + 3*q^2 + q^5 + q^6*z + 3*q^7*z - q^8*(-3 + z)*z - 
       q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z) + q^4*(1 + z))*
      R2[{{1}, {{5, 0, 1}, {-1, 2, 2}}}] + 
     (q^7*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q*(1 + q*z + 3*q^2*z + 4*q^3*z + 4*q^6*z^2 + 2*q^7*z^2 + 
       q^8*(-1 + z)*z^2 + q^9*(-1 + z)*z^2 - q^11*z^3 + q^4*z*(3 + z) + 
       q^5*z*(-1 + 2*z))*R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}] + 
     q^4*z*(1 - 2*q - q^2 + q^5*z)*R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}] - 
     ((-1 - q^5*z + q^6*z + q^8*z^2)*R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/q - 
     q^3*z*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}] - 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R2[{{1}, {{5, 0, 1}, {1, 2, 0}}}])/
      (-1 + q^5*z) + (q^9*z^2*(1 + 2*q - q^2 - q^3 + z - 2*q^5*z + q^7*z + 
        q^8*z + q^6*(-3 + z)*z + 2*q^10*z^2 + q^12*z^2 - q^11*(-3 + z)*z^2)*
       R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q^2*(-1 + (1 - 3*q^2 - 4*q^3 - 2*q^4 + q^5)*z + 
        q^4*(-1 - 3*q - q^2 + q^3 + 5*q^4 + 4*q^5 + q^6)*z^2 + 
        q^8*(1 + q + 2*q^2 + q^3 + 2*q^4)*z^3)*
       R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/(-1 + q^5*z) - 
     (q^2*z*(1 - q + q^2 - q^4*(-2 + z) - q^5*z - 4*q^9*z + q^11*z^2 + 
        3*q^13*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + q^20*z^3 + 
        q^12*z^2*(1 + z) + q^14*z^2*(1 + z) + q^18*z^3*(1 + z) - 
        q^8*z*(2 + z) - q^10*z*(1 + 2*z))*R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) + q^3*z*(1 + q^2 + 2*q^4 + q^5 - q^6*(-1 + z) + 3*q^7*z + 
       3*q^9*z + q^10*z - q^8*(-5 + z)*z)*R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}] + 
     q^11*z^2*R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}] - 
     ((q^3 + q^6*z + q^13*z^2 + q^14*z^2 - q^16*z^3 + q^12*z^2*(1 + z))*
       R2[{{1}, {{5, 0, 1}, {3, 2, 2}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^7*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{1}, {{5, 0, 1}, {4, 2, 1}}}] + q^8*z*(1 + q^5*z)*
      R2[{{1}, {{5, 0, 1}, {4, 2, 2}}}] - 
     (-1 - q)*R2[{{1}, {{5, 0, 2}, {-1, 1, 1}}}] + 
     q^4*z*(-2 - q - q^2 - q^4*z + q^5*z)*
      R2[{{1}, {{5, 0, 2}, {-1, 2, 1}}}] + 
     (q^12*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     q^3*z*(-2 - q - q^2 - 3*q^4*z + q^5*z - q^3*z^2)*
      R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}] - 
     (q^2*z*(2 - 5*q - 4*q^2 + 2*q^7*z - q^6*(-3 + z)*z + q^4*(-2 + z)*z + 
        3*q^8*z^2 - 2*q^10*z^2 + q^11*z^2 - q^9*(-2 + z)*z^2 - q^3*(1 + 3*z))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/(-1 + q^5*z) + 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - 2*q^7*z + q^8*(-4 + z)*z - q^9*z^2 - 
        3*q^11*z^2 + 3*q^12*z^2 + 4*q^15*z^2 - q^13*(-2 + z)*z^2 + 
        q^17*(-1 + z)*z^2 + 2*q^16*z^3 + q^18*z^3 - 2*q^20*z^3 - q^21*z^3 + 
        q^5*(1 + z) - q^19*z^3*(1 + z) - q^10*z*(2 + z) + q^14*z^2*(5 + 3*z))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^6*(-1 + q^5*z)) + 
     (q*(-1 - q*z - 4*q^2*z - 5*q^3*z - 2*q^5*z^2 - 2*q^6*z^2 + 3*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 3*q^11*z^3 + q^12*z^3 + 
        2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + 
        q^10*z^2*(-1 + 2*z))*R2[{{1}, {{5, 1, 0}, {-1, 2, 1}}}])/
      (-1 + q^5*z) + q^2*z*(-1 + 2*q + 3*q^2 + 3*q^6*z + 4*q^7*z - 
       q^8*(-3 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^4*(1 + z) + 
       q^3*(2 + z) + q^5*(1 + 2*z))*R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}] - 
     ((-1 - q*z - 4*q^2*z - 5*q^3*z - 2*q^5*z^2 + 4*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + q^11*z^3 + 2*q^14*z^3 + 
        q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + q^10*z^2*(-1 + 2*z))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q^5*z*(-2 + q - 5*q^2*z - 3*q^3*z - q^5*(-1 + z)*z - q^4*z^2 + q^7*z^2)*
      R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}] - (q^(-1) + q^4*z + q^8*z^2)*
      R2[{{1}, {{5, 1, 0}, {0, 2, 2}}}] + q^3*z*(1 + q^5*z)*
      R2[{{1}, {{5, 1, 0}, {1, 1, 0}}}] + q*z*(1 - q + q^7*z)*
      R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}] + 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R2[{{1}, {{5, 1, 0}, {1, 2, 0}}}])/
      (-1 + q^5*z) - (q^8*z^2*(-1 + 3*q + 3*q^2 + q^3*(-1 + z) + 
        q^4*(-1 + z) + q^5*z + q^6*(-4 + z)*z + q^7*(-4 + z)*z - 
        q^8*(-1 + z)*z - q^9*(-1 + z)*z + 2*q^11*z^2 + q^13*z^2 - 
        q^12*(-3 + z)*z^2)*R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q*z*(1 + q^2 + 2*q^4 + q^5 - q^6*z + 3*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{1}, {{5, 1, 0}, {1, 2, 2}}}] - 
     q^2*z*R2[{{1}, {{5, 1, 0}, {2, 1, 2}}}] + 
     (q^2*z*(1 - q + 2*q^2 - q^3 - q^4*(-2 + z) - q^7*z + q^9*(-7 + z)*z - 
        2*q^10*z^2 + 6*q^13*z^2 + q^16*z^2 - q^14*(-3 + z)*z^2 - 
        q^17*(-1 + z)*z^2 + 3*q^15*z^3 + 2*q^19*z^3 + q^20*z^3 - 
        q^6*(1 + z) + q^12*z^2*(1 + z) + q^18*z^3*(1 + z) - q^5*(2 + z) - 
        q^8*z*(4 + z) + q^11*z*(1 + 2*z))*R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/
      (-1 + q^5*z) + q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 1, 1}}}] + 
     q^11*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{5, 1, 0}, {3, 2, 1}}}] - 
     q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}] - 
     q^3*z*(1 + q + q^3*z - q^4*z + q^5*z)*
      R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}] + 
     ((1 + q - 6*q^3*z - 5*q^4*z + 3*q^9*z^2 - q^8*z^3 + 2*q^10*z^3 + 
        q^11*z^3 + 5*q^13*z^3 - 2*q^5*z*(1 + z) - q^6*z*(1 + z) + 
        q^12*z^3*(1 + z) + q^2*(1 + 2*z) - q^7*z*(1 + 3*z + z^2))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     ((1 - q^7*z^2 + 3*q^8*z^2 - q^9*(-1 + z)*z^2 + 2*q^10*(-1 + z)*z^2 - 
        q^12*z^3 + q^13*(-3 + z)*z^3 - 2*q^15*(-1 + z)*z^3 + 2*q^17*z^4 + 
        q^18*z^4 + q^14*z^3*(1 + z) - q^11*z^2*(1 + z)^2 + 
        q^16*z^3*(1 + z)^2)*R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/
      (q^4*z*(-1 + q^5*z)) - q^5*z^2*(1 + q + q^4 + q^2*z)*
      R2[{{1}, {{5, 1, 1}, {-1, 2, 2}}}] - 
     ((2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + 
        2*q^9*(-2 + z)*z^2 + q^10*z^3 + q^11*z^3 + q^14*z^3 + 2*q^15*z^3 + 
        q^17*z^3 - q^16*(-3 + z)*z^3 + q^13*z^2*(1 + z) - q^7*z*(2 + z) + 
        q^12*z^2*(2 + z) - q^8*z*(1 + 4*z))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/(q*(-1 + q^5*z)) + 
     (q^7*z^2*(-1 + q + 2*q^2 + q^3 + q*z + q^5*z)*
       R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q*(1 + q)*z*(-1 + q^9*(-1 + z)*z - q^8*z*(1 + z))*
      R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}] + q^5*(2 + q)*z*
      R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}] + 
     z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}] - 
     q*z*(1 - q + q^2 + q^3 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - q^8*(-4 + z)*z)*
      R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}] - 
     q^2*z*(1 + q^2 + 2*q^4 + 2*q^5 - q^6*z + 5*q^7*z + 2*q^9*z - 
       q^8*(-5 + z)*z)*R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}] + 
     q^9*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {1, 2, 0}}}] - 
     (q^8*z^2*(1 - 3*q - 2*q^2 - q^5 - q^3*z - q^6*(-1 + z)*z + 
        q^7*(-1 + z)*z + 2*q^8*(-1 + z)*z - q^10*(-1 + z)*z + q^11*z^2 + 
        2*q^12*z^2 + q^14*z^2 - q^13*(-3 + z)*z^2 - q^4*(1 + z) + 
        q^9*z*(1 + z))*R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q*(-1 + q^8*z^2 - 3*q^9*z^2 - 2*q^10*z^2 - q^12*z^3 - q^13*z^3 + 
        q^15*z^3 - q^14*(-2 + z)*z^3 + q^16*z^4 + q^17*z^4 - 
        q^11*z^2*(1 + z))*R2[{{1}, {{5, 1, 1}, {1, 2, 2}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^8*(1 + q)*z^2*R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}] - 
     q^5*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}] + 
     q^5*z*(1 + 2*q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 2, 0}}}] - 
     (q^2*z*(1 - q + 2*q^2 + 3*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + 2*q^16*z^2 + q^17*z^2 + 
        q^13*(-1 + z)*z^2 - q^14*(-1 + z)*z^2 - q^5*(1 + z) + 
        q^11*z*(1 + z) + q^15*z^2*(2 + z))*R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) - q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {3, 1, 1}}}] - 
     q^11*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}] - 
     q^12*z^2*(-1 - q - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{5, 1, 1}, {3, 2, 2}}}] - 
     q^8*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}] + 
     (-1 + q)*q^4*z*R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}] - 
     q^4*z*(-2 - 2*q + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}] + 
     ((2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + q^3*(1 + z) - 
        q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - q^7*z*(2 + z))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/(q*(-1 + q^5*z)) - 
     (q^9*z^2*(2 + q + q^2 + z - q^5*z + q^6*z)*
       R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}])/(-1 + q^5*z) - 
     q*z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}] + 
     (q*z*(1 - q^3 - q^5*z - 2*q^9*z - q^10*z + q^13*z^2 - q^8*z*(1 + z))*
       R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/(-1 + q^5*z) + 
     q^6*(1 + q + q^2*(-1 + z))*z^2*R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}] - 
     q^6*z^2*(1 + q + q^2*z)*R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}] + 
     q^6*z^2*(-1 + 2*q^2 + q^3 + q*(2 + z))*
      R2[{{1}, {{5, 2, 0}, {-1, 1, 2}}}] - 
     q^7*z^3*R2[{{1}, {{5, 2, 0}, {-1, 2, 1}}}] - 
     q^12*z^3*R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}] - 
     q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}] + 
     q^11*z^3*R2[{{1}, {{5, 2, 0}, {0, 1, 2}}}] + 
     q^5*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 1, 2}}}] - 
     q^5*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 2, 1}}}] - 
     q^4*z*(1 + q^2*z + 2*q^3*z + q^4*(-1 + z)*z)*
      R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}] + 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 + q^8*(-5 + z)*z + q^12*z^2 + 
        q^13*(3 - 2*z)*z^2 - 2*q^15*(-3 + z)*z^2 + q^21*z^3 + q^22*z^3 + 
        q^20*(-1 + z)*z^3 - 2*q^19*z^4 + q^5*(1 + z) + q^18*z^3*(1 + z) - 
        q^9*z*(3 + z) - q^10*z*(6 + z) - q^7*(1 + 2*z) + 
        q^17*z^2*(-2 + 3*z) + q^16*z^2*(-1 + 3*z) - q^11*z*(3 + 4*z) + 
        q^14*z^2*(7 + 4*z))*R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      (q^5*(-1 + q^5*z)) + (q^4*z*(1 - q - q^5*z + q^7*(-2 + z)*z + 
        3*q^8*z^2 + 3*q^11*z^2 - q^12*(-3 + z)*z^2 - q^13*(-1 + z)*z^2 + 
        q^10*z^3 + q^15*z^3 - q^4*(1 + z) + q^9*z*(1 + z) - q^3*(1 + 2*z))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) + 
     q^8*z^2*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}] - 
     (1 + q^5*z - 3*q^10*z^2 - q^9*z^2*(1 + z) - q^11*z^2*(1 + z))*
      R2[{{1}, {{5, 2, 1}, {-1, 2, 2}}}] - (-1 + q)*q^6*z*
      (1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - 
     (q*(-1 - q*z - 4*q^2*z - 5*q^3*z + q^6*z^2 + 5*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 2*q^10*(-1 + z)*z^2 - 
        q^12*z^3 + 2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + 
        q^5*(z - 2*z^2))*R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     q^6*z*(2 - q*z + 6*q^2*z + 4*q^3*z + 2*q^4*z^2 + q^5*z*(-1 + 2*z))*
      R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}] - 
     (1 + q^5*z + q^8*z^2 - 5*q^10*z^2 - q^12*z^3 - q^11*z^2*(2 + z) - 
       q^9*z^2*(3 + z))*R2[{{1}, {{5, 2, 1}, {0, 1, 2}}}] - 
     q^6*(2 + q)*z*R2[{{1}, {{5, 2, 1}, {0, 2, 1}}}] + 
     q^7*z*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{1}, {{5, 2, 1}, {0, 2, 2}}}] - (-1 + q)*q^8*(1 + q)*z^2*
      R2[{{1}, {{5, 2, 1}, {1, 0, 1}}}] + 
     q^10*z^2*R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}] + 
     (q^6*z*(2 + q + 2*q^3*z - q^5*z - q^6*z - q^4*(-3 + z)*z - 2*q^8*z^2 + 
        q^10*z^2 + q^11*z^2 + 2*q^9*(-1 + z)*z^2)*
       R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^15*z^3*(1 + 2*q + q^2 + z)*R2[{{1}, {{5, 2, 1}, {1, 2, 2}}}])/
      (-1 + q^5*z) + q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 1, 0}}}] + 
     (q^3*z*(1 - q^4*z - q^6*z - 3*q^7*z - 5*q^8*z - 3*q^9*z - 2*q^10*z^2 + 
        q^11*z^2 - q^13*(-6 + z)*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + 
        q^20*z^3 - q^5*(1 + z) + q^18*z^3*(1 + z) + q^14*z^2*(2 + z) + 
        q^12*z^2*(5 + z))*R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 2, 1}}}] + 
     (q^3*z*(1 - q + 2*q^2 - q^3 + 2*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + q^16*z^2 + q^17*z^2 + q^13*z^3 + 
        q^11*z*(1 + z) + q^15*z^2*(1 + z) - q^5*(2 + z) + q^14*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 2, 1}, {2, 2, 2}}}])/(-1 + q^5*z) - 
     q*(1 + q)*R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}] - 
     q^5*z*(-2 - q - q^2 - 2*q^4*z + q^5*z)*
      R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] - q^7*(1 + q)*z*
      R2[{{1}, {{5, 2, 2}, {0, 2, 1}}}] - 
     (q^13*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{5, 2, 2}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (1 + 3*q^2*z + 3*q^3*z - q^6*z + q^5*(-2 + z)*z - 2*q^8*z^2 - q^10*z^2 + 
       q^9*(-3 + z)*z^2 + q^4*z*(1 + z))*R2[{{1}, {{6, 0, 0}, {-1, 1, 0}}}] - 
     (q^2*z*(-1 + 3*q + 2*q^2 - q^4 + q^3*(-1 + z) + q^5*z + q^9*z + 
        q^6*(-4 + z)*z + q^7*(-3 + z)*z - q^8*(-1 + z)*z + 2*q^11*z^2 + 
        q^13*z^2 - q^12*(-3 + z)*z^2)*R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}])/
      (-1 + q^5*z) + z*(1 - q + q^2 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - 
       q^8*(-3 + z)*z)*R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}] - 
     q^16*z^3*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 0, 0}, {2, 2, 1}}}] - 
     (-1 + q)*q^3*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{1}, {{6, 0, 0}, {3, 1, 1}}}] - 
     (-1 - 3*q^2*z - 5*q^3*z + q^9*z^2 - 2*q^5*z*(1 + z) - q^6*z*(1 + z) - 
       q^4*z*(3 + z))*R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}] - 
     (q*(1 + 2*q*z - 2*q^2*z + q^3*z - 4*q^5*z + q^6*(-1 + z)*z - 3*q^8*z^2 - 
        2*q^7*(-2 + z)*z^2 - q^10*(-2 + z)*z^2 + q^12*(-3 + z)*z^3 - 
        q^14*(-3 + z)*z^3 - q^4*z*(1 + z) + q^15*z^3*(1 + z) + 
        q^9*z^2*(-3 + 2*z) + q^11*(z^2 - 3*z^3))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^3*z*(1 - 3*q - 2*q^2 - q^5*z - q^6*(-2 + z)*z + q^8*z^2 - 
        q^3*(1 + z))*R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) - 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R2[{{1}, {{6, 0, 1}, {-1, 2, 0}}}])/
      (-1 + q^5*z) + q^6*z*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R2[{{1}, {{6, 0, 1}, {-1, 2, 1}}}] + 
     q^6*z*(-1 - (-1 + 3*q^2 + 4*q^3 + 2*q^4)*z + 
       q^4*(-1 - 2*q - q^2 - 2*q^3 + q^4 + 2*q^5 + q^6)*z^2 + q^8*z^3)*
      R2[{{1}, {{6, 0, 1}, {-1, 2, 2}}}] + 
     ((2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^13*z^2 + 
        q^11*(-2 + z)*z^2 + q^10*z^3 + 2*q^17*z^3 - q^16*(-5 + z)*z^3 + 
        q^14*(-1 + z)*z^3 + 2*q^19*z^4 + q^21*z^4 - q^20*(-3 + z)*z^4 + 
        q^12*z^2*(1 + z) + q^15*z^3*(1 + z) - q^7*z*(2 + z) + 
        q^9*z^2*(-3 + 2*z) - q^8*z*(1 + 3*z))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/(q*(-1 + q^5*z)) - 
     (q^8*z^2*(1 + 2*q - q^2 - q^3 + z - 2*q^5*z + q^7*z + q^8*z + 
        q^6*(-3 + z)*z + 2*q^10*z^2 + q^12*z^2 - q^11*(-3 + z)*z^2)*
       R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     (q*(-1 + (1 - 3*q^2 - 4*q^3 - 2*q^4 + q^5)*z + 
        q^4*(-1 - 3*q - q^2 + q^3 + 5*q^4 + 4*q^5 + q^6)*z^2 + 
        q^8*(1 + q + 2*q^2 + q^3 + 2*q^4)*z^3)*
       R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/(-1 + q^5*z) + 
     (q^5*z^2*(1 - q^3 - q^5*z - 3*q^10*z - q^11*z + q^13*z^2 - 
        q^8*z*(1 + z) - q^9*z*(3 + z))*R2[{{1}, {{6, 0, 1}, {0, 2, 1}}}])/
      (-1 + q^5*z) - q^3*z*(1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}] - 
     q*z*(-1 + q + 2*q^3 + q^4 + 4*q^6*z + q^8*z - q^7*(-3 + z)*z)*
      R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}] + 
     q*z*(-1 + q - q^2 + q^3 - 2*q^4 + q^5 + q^6 - 4*q^7*z + q^10*z - 
       q^9*(-2 + z)*z + q^8*z^2)*R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}] - 
     q^8*z^2*R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}] + 
     (q^21*z^4*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) + (q^12*z^2*(-1 + 2*q^11*z^2 + q^12*z^2 + 
        q^10*z^2*(2 + z))*R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/(-1 + q^5*z) + 
     (-1 + q)*q^3*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{1}, {{6, 0, 1}, {3, 1, 1}}}] - q^4*z*(1 + q^5*z)*
      R2[{{1}, {{6, 0, 1}, {3, 1, 2}}}] + 
     q^4*z*(-2 - 2*q + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}] - 
     ((2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 - q^12*z^2 - q^13*z^2 + 
        2*q^17*z^3 + q^18*z^3 + q^15*(-1 + z)*z^3 + q^16*(-1 + z)*z^3 + 
        2*q^20*z^4 + q^22*z^4 - q^21*(-3 + z)*z^4 + q^3*(1 + z) - 
        q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - q^7*z*(2 + z))*
       R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/(q*(-1 + q^5*z)) + 
     (q^9*z^2*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/
      (-1 + q^5*z) + (q*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{6, 0, 2}, {2, 1, 1}}}])/(-1 + q^5*z) + 
     q^3*z*(1 + q^2 - q^4*z + 3*q^5*z + 2*q^6*z + q^7*z)*
      R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}] + 
     q*z*(1 - q - 2*q^3 - q^4 - 5*q^6*z - 3*q^8*z + q^7*(-5 + z)*z + 
       q^10*z^2)*R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}] + 
     q^8*z^2*R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}] + 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/
      (-1 + q^5*z) + (z*(1 + q^2 + 2*q^4 - q^5*(-1 + z) + 2*q^7*z - q^9*z + 
        q^10*z + q^11*z - q^8*(-3 + z)*z - 4*q^12*z^2 - 2*q^13*z^2 - 
        2*q^15*z^2 - q^16*z^2 - q^14*z^3 + q^17*z^3 - 2*q^18*z^3 - q^20*z^3 + 
        q^19*(-3 + z)*z^3)*R2[{{1}, {{6, 1, 0}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     (q^7*z^2*(-1 + 3*q + 3*q^2 + q^3*(-1 + z) + q^4*(-1 + z) + q^5*z + 
        q^6*(-4 + z)*z + q^7*(-4 + z)*z - q^8*(-1 + z)*z - q^9*(-1 + z)*z + 
        2*q^11*z^2 + q^13*z^2 - q^12*(-3 + z)*z^2)*
       R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     z*(1 - q + q^2 + 2*q^4 + q^5 - q^6*z + 3*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}] - 
     (q^2*z*(1 - q + q^2 - q^4 + q^3*(-2 + z) - 3*q^6*z + q^9*z + 
        q^7*(-3 + z)*z - q^8*(-1 + z)*z - q^10*z^2 + q^14*z^2 + q^15*z^2 - 
        q^11*(-2 + z)*z^2 + q^13*(-1 + z)*z^2 + q^16*z^3 - 
        q^12*z^2*(1 + 2*z))*R2[{{1}, {{6, 1, 0}, {0, 2, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}] + q^3*z*(1 + q^5*z)*
      R2[{{1}, {{6, 1, 0}, {1, 1, 0}}}] - 
     (z*(1 - q + 2*q^2 - q^3 + 3*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + q^16*z^2 + q^17*z^2 + q^13*z^3 - 
        2*q^14*z^3 + q^15*z^3 - q^5*(1 + z) + q^11*z*(1 + z))*
       R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}] - 
     q^8*z^2*(-1 - q^4 + q^5*z - 2*q^6*z - 3*q^7*z - q^9*z^2 + q^11*z^2 - 
       q^8*z*(1 + z))*R2[{{1}, {{6, 1, 0}, {1, 2, 1}}}] - 
     q^3*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {2, 1, 0}}}] - 
     q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}] - 
     (q^21*z^4*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/
      (-1 + q^5*z) - q^8*z^2*(-1 + q^4 + q^9*z)*
      R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}] - 
     (z*(-1 + q^3 + q^4 + q^5*z + q^6*z + q^7*z + q^10*z - q^9*(-2 + z)*z - 
        q^11*z^2 - q^12*z^2 - q^13*z^2 + q^14*(-1 + z)*z^2 + q^8*z*(1 + z))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/(-1 + q^5*z) - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 + q^8*(-10 + z)*z + q^12*z^2 - 
        q^15*(-6 + z)*z^2 - 2*q^13*(-1 + z)*z^2 + 6*q^18*z^3 + q^22*z^3 + 
        q^19*(5 - 2*z)*z^3 - q^21*(-2 + z)*z^3 - q^6*(1 + z) + 
        q^20*z^3*(2 + z) - q^9*z*(8 + z) + q^5*(1 + 2*z) - q^7*(1 + 2*z) + 
        q^17*z^2*(-2 + 3*z) - q^10*z*(10 + 3*z) - q^11*z*(3 + 4*z) + 
        q^14*z^2*(5 + 4*z) + q^16*z^2*(-1 + 5*z))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/(q^5*(-1 + q^5*z)) - 
     (q^2*z*(-1 - q^3 - 2*q^4 - q^5 + q^6*(-1 + z) + q^7*(-1 + z)*z + 
        q^8*(-1 + z)*z - q^11*(-1 + z)*z + q^9*z^2 + 2*q^10*z^2 + q^12*z^2 - 
        q^13*(-4 + z)*z^2 - q^14*(-3 + z)*z^2 - q^15*(-1 + z)*z^2 + q^17*z^3)*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) + 
     q^9*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}] - 
     q^4*z*(-3 - 2*q - 4*q^5*z + q^6*(-2 + z)*z - q^7*z^2 + q^10*z^2 - 
       q^3*(1 + z) - q^2*(3 + z))*R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}] - 
     ((q + z + 2*q^2*z + 4*q^3*z + 7*q^4*z + 4*q^5*z + q^7*z^2 + 
        2*q^9*(-2 + z)*z^2 - 2*q^11*(-1 + z)*z^2 - q^10*z^3 - 4*q^12*z^3 - 
        2*q^15*z^3 - q^16*z^3 + q^13*(-3 + z)*z^3 + q^17*z^4 + q^18*z^4 - 
        q^8*z^2*(2 + z) - q^14*z^3*(2 + z) + q^6*z*(-1 + 2*z))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     (q*z*(-1 - q^2 - 2*q^4 - 2*q^7*z - 2*q^9*z - 4*q^10*z + q^8*(-5 + z)*z - 
        2*q^11*z^2 + 2*q^13*z^2 + 3*q^15*z^2 + q^16*z^2 - q^12*(-1 + z)*z^2 + 
        q^17*z^3 + 2*q^18*z^3 + q^20*z^3 - q^19*(-3 + z)*z^3 + q^5*(1 + z) + 
        q^14*z^2*(2 + z) + q^6*(-1 + 2*z))*R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/
      (-1 + q^5*z) - ((1 - q^4*z - q^8*z^2 + 3*q^9*z^2 + 2*q^10*z^2 + 
        q^12*z^3 + q^13*z^3 - q^15*z^3 + q^14*(-1 + z)*z^3 - q^16*z^4 - 
        q^17*z^4 + q^11*z^2*(1 + z))*R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/
      (-1 + q^5*z) - (z*(-1 + q - 2*q^2 + q^3 - 2*q^4 + q^6 - 2*q^7*z - 
        q^10*z - q^9*(-4 + z)*z + q^8*(-1 + z)*z + 3*q^12*z^2 - 2*q^16*z^2 + 
        q^14*(-2 + z)*z^2 + q^17*(-1 + z)*z^2 - q^13*z^3 + q^5*(1 + z) - 
        q^11*z*(1 + z) - q^15*z^2*(1 + z))*R2[{{1}, {{6, 1, 1}, {0, 2, 1}}}])/
      (-1 + q^5*z) - q^3*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}] - 
     (z*(-1 + q - 2*q^2 + q^3 - 3*q^4 + 3*q^6 + q^7*(1 - 2*z) - 
        q^9*(-6 + z)*z - q^10*(-3 + z)*z + q^8*(-1 + z)*z + 
        q^15*(-2 + z)*z^2 + 2*q^14*(-1 + z)*z^2 - q^13*z^3 + q^5*(1 + z) - 
        q^11*z*(2 + z) + q^12*z*(-1 + 4*z))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^5*z*(-1 + 2*q^11*z^2 + q^12*z^2 + q^10*z^2*(2 + z))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/(-1 + q^5*z) + 
     q^10*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}] + 
     (q^6*z*(-2 - q + 7*q^5*z + q^3*z^2 + q^7*z^2 + 3*q^8*z^2 - 
        q^9*(-2 + z)*z^2 - 3*q^13*z^3 - 3*q^14*z^3 - q^17*z^3 + q^18*z^4 + 
        q^2*(1 + z) - 2*q^15*z^3*(1 + z) - q^16*z^3*(2 + z) + q^4*z*(3 + z) + 
        q^6*z*(5 + z) + q^10*z^2*(-1 + 3*z) + q^12*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^3*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{1}, {{6, 1, 1}, {2, 1, 0}}}] + 
     (q^3*z*(-1 - q + q^4*z + q^6*z + 4*q^7*z + 5*q^8*z + 6*q^9*z + 
        2*q^11*z^2 - 4*q^14*z^2 + q^13*(-2 + z)*z^2 - q^12*z^3 - 3*q^16*z^3 - 
        5*q^17*z^3 - q^20*z^3 + q^21*z^4 + q^10*z*(1 + z) - 
        q^19*z^3*(3 + z) - q^18*z^3*(5 + z) + q^5*(1 + 2*z) - 
        q^15*z^2*(1 + 2*z))*R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/(-1 + q^5*z) + 
     q^9*z^2*(-1 - q - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{6, 1, 1}, {2, 1, 2}}}] + 
     (q^11*z^2*(1 - 2*q^5*z - q^6*z + 3*q^11*z^2 + q^12*z^2 + 
        q^10*z^2*(2 + z))*R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/(-1 + q^5*z) + 
     q^4*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}] + 
     q^12*z^2*(-1 + q^4 + q^9*z)*R2[{{1}, {{6, 1, 1}, {3, 2, 2}}}] + 
     q*(1 + q)*R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}] + 
     (q*z*(-1 + q^3 + 2*q^4 + q^6 - q^9*z - q^11*z - 2*q^13*z^2 + q^14*z^2 + 
        q^5*(1 + z) + q^8*z*(2 + z))*R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/
      (-1 + q^5*z) - (q*z*(-1 + q^3 + q^5*z + 2*q^9*z - q^11*z - q^13*z^2 + 
        q^15*z^2 + q^16*z^2 + q^8*z*(1 + z))*
       R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}])/(-1 + q^5*z) + 
     (q^13*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}] - 
     q^2*(-1 - q^5*z + 2*q^10*z^2 + 2*q^9*z^2*(1 + z) + q^11*z^2*(1 + z))*
      R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}] + q^4*z*(1 + q^5*z)*
      R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}] - q^4*z*(1 + q^5*z)*
      R2[{{1}, {{6, 2, 0}, {0, 2, 1}}}] + 
     q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}] - 
     q^8*z^2*R2[{{1}, {{6, 2, 1}, {-1, 0, 0}}}] - 
     q^7*z*(1 - q*z + q^2*z + 2*q^3*z + q^4*z)*
      R2[{{1}, {{6, 2, 1}, {-1, 0, 1}}}] - q^9*z^2*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{6, 2, 1}, {-1, 0, 2}}}] - 
     q^5*z*(2 + q - q^2*z + 6*q^3*z - q^4*(-6 + z)*z + q^6*(-1 + z)*z - 
       q^7*z^2 + q^8*z^2 + q^5*z*(1 + z))*
      R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}] + 
     (q^2*(1 - q^6*z^2 + 4*q^7*z^2 - 5*q^10*z^2 - 2*q^11*z^2 - 
        q^8*(-5 + z)*z^2 - 4*q^12*z^3 + 4*q^15*z^3 + 2*q^13*(-3 + z)*z^3 + 
        q^14*(-1 + z)*z^3 + 2*q^18*z^4 + q^20*z^4 - q^19*(-3 + z)*z^4 + 
        q^16*z^3*(2 + z))*R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) + 
     (q*(z - q*z - q^3*z + 3*q^4*z + q^6*z^2 + 3*q^7*z^2 - 2*q^11*z^2 - 
        q^8*(-4 + z)*z^2 + q^9*(-1 + z)*z^2 + q^16*z^3 + 2*q^17*z^3 + 
        q^2*(1 + z) - q^5*z*(1 + z) + q^10*z^2*(1 + z) + q^18*z^3*(1 + z) - 
        q^15*z^3*(2 + z) - q^14*z^3*(3 + 2*z) - q^12*z^2*(3 + 4*z) + 
        q^13*z^2*(-1 - 4*z + z^2))*R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/
      (-1 + q^5*z) - q^10*z^2*(1 + q^2*z)*
      R2[{{1}, {{6, 2, 1}, {-1, 2, 2}}}] - 
     q^9*z^2*R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}] - 
     ((-1 + q)*q*z*(-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + 
        q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + 
        q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     (q^14*z^3*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/
      (-1 + q^5*z) + (q*z*(1 - q + 2*q^2 - q^3 + 2*q^4 - 2*q^6 + q^7*z - 
        3*q^10*z + q^9*(-9 + z)*z - q^11*(-1 + z)*z - 3*q^12*z^2 + q^17*z^2 + 
        q^14*(7 - 3*z)*z^2 - q^18*z^3 + 2*q^20*z^3 + q^21*z^3 + 
        2*q^15*z^2*(1 + z) + q^19*z^3*(1 + z) - q^8*z*(2 + z) - 
        q^5*(1 + 2*z) + q^16*z^2*(1 + 2*z) + q^13*z^2*(5 + 2*z))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     (q^9*z^2*(1 + q^3 - q^4 + 3*q^6*z + q^9*z + q^8*(-2 + z)*z + q^7*z^2 - 
        4*q^10*z^2 - q^11*z^2 - q^12*(-1 + z)*z^2 - q^13*(-1 + z)*z^2 + 
        q^15*z^3 + q^5*z*(3 + z))*R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/
      (-1 + q^5*z) + (q*z*(-1 + q - 2*q^2 + q^3 - 3*q^4 + q^6 - 2*q^7*z - 
        q^9*(-4 + z)*z + q^8*(-1 + z)*z + 4*q^12*z^2 - 2*q^16*z^2 - 
        q^17*z^2 - q^13*(-1 + z)*z^2 + q^14*(-1 + z)*z^2 - q^18*z^3 + 
        2*q^20*z^3 + q^21*z^3 - q^11*z*(1 + z) + q^19*z^3*(1 + z) + 
        q^5*(2 + z) - q^15*z^2*(3 + z))*R2[{{1}, {{6, 2, 1}, {0, 2, 2}}}])/
      (-1 + q^5*z) - (-1 + q)*q^8*(1 + q)*z^2*
      R2[{{1}, {{6, 2, 1}, {1, 0, 2}}}] - 
     q^8*z^2*(-1 - q^2 - q^3 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 5*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}] - 
     q^4*z*(-1 - 3*q^5*z - q^6*z - q^7*z - 3*q^9*z + q^10*(-1 + z)*z - 
       q^11*z^2 - 6*q^12*z^2 - 4*q^13*z^2 + q^16*z^3 - q^14*z^2*(1 + z))*
      R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}] - 
     (q*z*(1 - q + 2*q^2 - q^3 + 3*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + q^16*z^2 + q^17*z^2 + q^13*z^3 - 
        2*q^14*z^3 + q^15*z^3 - q^5*(1 + z) + q^11*z*(1 + z))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/(-1 + q^5*z) + 
     q^15*z^3*R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}] + 
     q^13*z^2*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{1}, {{6, 2, 1}, {1, 2, 2}}}] - q^4*z*(1 + q^5*z)*
      R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}] - q^9*z^2*(-1 + q^4 + q^9*z)*
      R2[{{1}, {{6, 2, 1}, {2, 1, 2}}}] - 
     (q^22*z^4*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 2, 1}, {2, 2, 2}}}])/
      (-1 + q^5*z) + (q^5*z*(-2 - 2*q + 2*q^5*z + 2*q^6*z - q^9*z + 
        q^8*(-1 + z)*z + 2*q^13*z^2 + q^14*z^2 + q^11*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 + 2*q^16*z^3 + q^18*z^3 - q^17*(-3 + z)*z^3 - 
        q^3*(1 + z) - q^2*(2 + z) + q^7*z*(2 + z))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^13*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{6, 2, 2}, {-1, 2, 1}}}])/(-1 + q^5*z) + 
     (q^12*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     (q^7*z*(2 + q - 2*q^5*z - 2*q^6*z - q^7*z - q^3*(-1 + z)*z - 
        q^4*(-1 + z)*z - 2*q^8*z^2 - q^10*z^2 + q^11*z^2 + q^12*z^2 + 
        q^9*(-3 + z)*z^2)*R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     R2[{{2}, {{-1, 2, 1}, {0, 0, 2}}}]/(q^2*z) - 
     R2[{{2}, {{0, 1, 1}, {0, 0, 1}}}] - R2[{{2}, {{0, 1, 1}, {0, 0, 2}}}]/
      (q^2*z) - q^2*R2[{{2}, {{0, 1, 1}, {3, 0, 1}}}] - 
     q*R2[{{2}, {{0, 1, 2}, {0, 0, 1}}}] + 
     R2[{{2}, {{0, 2, 0}, {0, 0, 1}}}] + 
     q^2*R2[{{2}, {{0, 2, 0}, {3, 0, 1}}}] + 
     q*R2[{{2}, {{0, 2, 1}, {0, 0, 1}}}] + 
     q*R2[{{2}, {{1, 1, 1}, {0, 0, 2}}}] - 
     q*R2[{{2}, {{1, 1, 1}, {1, 0, 1}}}] - 
     q*R2[{{2}, {{1, 1, 2}, {0, 0, 1}}}] - 
     q*R2[{{2}, {{1, 2, 0}, {0, 0, 2}}}] + 
     q*R2[{{2}, {{1, 2, 0}, {1, 0, 1}}}] + 
     q*R2[{{2}, {{1, 2, 1}, {-1, 0, 1}}}] - 
     R2[{{2}, {{1, 2, 1}, {-1, 0, 2}}}]/q^2 + 
     q*R2[{{2}, {{1, 2, 1}, {0, 0, 1}}}] - 
     q^7*z*R2[{{2}, {{1, 2, 1}, {3, 0, 1}}}] + 
     q^2*R2[{{2}, {{1, 2, 2}, {-1, 0, 1}}}] - 
     R2[{{2}, {{2, 0, 0}, {1, 0, 1}}}] - 
     (q - q*z)*R2[{{2}, {{2, 1, 1}, {-1, 0, 1}}}] - 
     (-1 - q + q^2*z)*R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}] + 
     q*R2[{{2}, {{2, 1, 1}, {0, 0, 2}}}] + q^5*(-1 + q^2)*z*
      R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] + q^2*(-1 + z)*
      R2[{{2}, {{2, 1, 2}, {-1, 0, 1}}}] + 
     q*(1 + q)*R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}] - 
     q*z*R2[{{2}, {{2, 2, 0}, {-1, 0, 1}}}] - (1 + q - q^2*z)*
      R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}] - 
     q*R2[{{2}, {{2, 2, 0}, {0, 0, 2}}}] - 
     q^2*z*R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}] - 
     q^2*R2[{{2}, {{2, 2, 1}, {-1, 0, 2}}}] - 
     q*(1 + q)*R2[{{2}, {{2, 2, 1}, {0, 0, 1}}}] - (-1 + q)*q^5*(1 + q)*z*
      R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] + 
     q^2*R2[{{2}, {{2, 2, 2}, {-1, 0, 1}}}] + 
     q^2*z*R2[{{2}, {{3, 0, 0}, {1, 0, 1}}}] - 
     (q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*R2[{{2}, {{3, 0, 1}, {2, 0, 2}}}] - 
     q^2*z*R2[{{2}, {{3, 1, 0}, {-1, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{3, 1, 0}, {0, 0, 1}}}] + 
     (-1 + q)*q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R2[{{2}, {{3, 1, 0}, {2, 0, 2}}}] + q^3*(-1 + q^2)*z*
      R2[{{2}, {{3, 1, 0}, {3, 0, 1}}}] + 
     q^2*z*R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}] + 
     q^2*R2[{{2}, {{3, 1, 1}, {-1, 0, 2}}}] - 
     2*q^2*z*R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}] - 
     (q + 2*q^3*z + 2*q^4*z + q^5*z)*R2[{{2}, {{3, 1, 1}, {0, 0, 2}}}] - 
     q^4*(1 + q)*z*R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}] + 
     q^3*z*(1 + 2*q + q^2 + z)*R2[{{2}, {{3, 1, 1}, {1, 0, 2}}}] - 
     (-1 + q)*q^3*(1 + q)*z*R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] - 
     (q^2 - q^3*z)*R2[{{2}, {{3, 1, 2}, {-1, 0, 1}}}] + 
     (-2 + q)*q^3*z*R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{3, 2, 0}, {-1, 0, 2}}}] - 
     (-q^(-1) - 1/(q^6*z) - 2*q^2*z + 3*q^4*z + q^3*z*(1 + z) + 
       q^5*z*(1 + z))*R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}] + 
     (1 + 2*q)*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R2[{{2}, {{3, 2, 0}, {0, 0, 2}}}] - q^3*z*(1 + 2*q + q^2 + z)*
      R2[{{2}, {{3, 2, 0}, {1, 0, 2}}}] - q*(1 + q + q^2*z)*
      R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}] - q^2*(1 + q*z)*
      R2[{{2}, {{3, 2, 1}, {-1, 0, 2}}}] - 
     (q^(-1) + 1/(q^6*z) - 2*q^4*z - q^5*z*(1 + z) - q^3*z*(3 + z))*
      R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}] - 
     (1 + 1/(q^5*z) + z + q*z - 3*q^5*z + q^2*z^2 - q^4*z*(1 + z) - 
       q^6*z*(1 + z))*R2[{{2}, {{3, 2, 1}, {0, 0, 2}}}] + 
     q^4*(1 + q)*z*R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}] - 
     q^2*(1 + q)*R2[{{2}, {{3, 2, 2}, {-1, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{4, 0, 0}, {1, 0, 1}}}] - 
     q^3*z*R2[{{2}, {{4, 0, 0}, {1, 0, 2}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{2}, {{4, 0, 0}, {2, 0, 2}}}] - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^4*(-1 + q^5*z)) + 
     q^2*z*(-1 + q^3*z)*R2[{{2}, {{4, 1, 0}, {0, 0, 1}}}] - 
     (1 + q)*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R2[{{2}, {{4, 1, 0}, {0, 0, 2}}}] - (-1 - q^2*z - q^3*z - q^4*z)*
      R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}] + 
     ((-1 + q)*(-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + 
        q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + 
        q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{2}, {{4, 1, 0}, {2, 0, 2}}}])/(q^5*(-1 + q^5*z)) + 
     q^4*z*R2[{{2}, {{4, 1, 0}, {3, 0, 2}}}] + q*(-1 + q^2*z)*
      (-1 - q + q^2*z)*R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}] - 
     q^2*(-1 + q^2*z)*R2[{{2}, {{4, 1, 1}, {-1, 0, 2}}}] - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 + q^6*z - q^7*z - 5*q^11*z^2 + q^12*z^2 - 
        2*q^13*(-1 + z)*z^2 + 3*q^16*z^3 + 2*q^18*z^3 - 2*q^20*z^3 - 
        q^21*z^3 + q^5*(1 + z) - q^9*z*(1 + z) - q^19*z^3*(1 + z) + 
        3*q^14*z^2*(2 + z) + q^15*z^2*(3 + z) + q^8*z*(-5 + 2*z) + 
        q^17*z^2*(-1 + 2*z) - q^10*z*(1 + 2*z))*
       R2[{{2}, {{4, 1, 1}, {0, 0, 2}}}])/(q^6*(-1 + q^5*z)) + 
     (q^2*z*(-1 - q + 2*q^5*z - 4*q^7*z - 2*q^8*z - q^10*z^2 + 2*q^12*z^2 + 
        q^13*z^2 + q^11*z^2*(1 + z) - q^6*z*(1 + 2*z))*
       R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/(-1 + q^5*z) + 
     q*(-1 + (-1 + 2*q - 3*q^3 - 3*q^4 + q^5)*z + 
       (q^3 - 2*q^5 - 4*q^6 - 2*q^7 + q^8 + q^9)*z^2 + 
       q^8*(-1 - q + q^3)*z^3)*R2[{{2}, {{4, 1, 1}, {1, 0, 2}}}] + 
     q^2*z*(1 + q^7*z)*R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}] + 
     q^4*z*(-2 - 3*q^2 - q^3 - 2*q^4*z - 6*q^5*z - 4*q^6*z + q^9*z^2 - 
       q^7*z*(1 + z))*R2[{{2}, {{4, 1, 1}, {3, 0, 2}}}] - 
     q^2*(1 + q)*(-1 + q^2*z)*R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}] - 
     (-1 - q + q^4*z)*R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}] - 
     q^5*(2 + q)*z^2*R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] + 
     q^4*z*R2[{{2}, {{4, 2, 0}, {-1, 0, 2}}}] - 
     ((1 + q^2 + 3*q^4 - q^5*(-1 + z) + 2*q^7*z - q^8*(-4 + z)*z + 
        q^10*(-1 + z)*z + q^11*z^2 - 3*q^12*z^2 + q^13*(-4 + z)*z^2 - 
        q^16*z^2*(1 + z) - q^15*z^2*(2 + z) - q^14*z^2*(4 + z))*
       R2[{{2}, {{4, 2, 0}, {0, 0, 2}}}])/(q^6*(-1 + q^5*z)) - 
     (1 + q^(-6) - q^(-5) + q^(-4) + 2/q^2 + q^(-1) - z + 4*q*z + 6*q^3*z - 
       q^2*(-7 + z)*z + q^6*z^2 + 2*q^9*z^2 + q^10*z^2 + q^8*z^2*(1 + z) + 
       q^4*z*(3 + z) + q^5*z*(1 + 2*z))*R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}] - 
     q*z*(-2 + 2*q + 3*q^2 + q^5 + q^4*(-1 + z) - 3*q^6*z - q^7*z - 
       q^8*(-1 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z))*
      R2[{{2}, {{4, 2, 0}, {1, 0, 2}}}] - 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R2[{{2}, {{4, 2, 0}, {3, 0, 2}}}] + 
     q^9*z*(1 + q^5*z)*R2[{{2}, {{4, 2, 0}, {4, 0, 1}}}] + 
     q^3*z*(2 + 3*q + 2*q^2 + q^3*z)*R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}] + 
     q^2*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{2}, {{4, 2, 1}, {-1, 0, 2}}}] - (1 + q - q^4*z)*
      R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}] - 
     (-1 - 1/(q^5*z) + 2*q^5*z + q^6*z*(1 + z) + q^4*z*(2 + z))*
      R2[{{2}, {{4, 2, 1}, {0, 0, 2}}}] + 
     (q^7*z^2*(-1 + q + 2*q^2 + q^3 + q*z + q^5*z)*
       R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/(-1 + q^5*z) + 
     q^9*z^2*(1 + 2*q + q^2 + z)*R2[{{2}, {{4, 2, 1}, {1, 0, 2}}}] - 
     q^2*z*(1 + q^7*z)*R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}] - 
     (-1 + q)*q^10*(1 + q)*z^2*R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}] - 
     ((q^2 + q^12*z^2 + q^13*z^2 + q^11*z^2*(1 + z))*
       R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/(-1 + q^5*z) - 
     q^9*z*(1 + q^5*z)*R2[{{2}, {{4, 2, 1}, {4, 0, 1}}}] - 
     q^4*z*(-1 + q + q^2*z)*R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}] + 
     q*z*(1 + 2*q + 4*q^2 + q^5*z + q^6*z + q^3*(2 + z) + q^4*(1 + 2*z))*
      R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{5, 0, 0}, {1, 0, 2}}}] + 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{2}, {{5, 0, 0}, {2, 0, 2}}}])/(q^5*(-1 + q^5*z)) - 
     q^7*z^2*R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}] - q^3*z*(1 + q^2*z + q^3*z)*
      R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}] - 
     ((-1 + q - q^2 - 2*q^4 + q^7*z + 3*q^10*z^2 + q^12*z^2 - 2*q^14*z^2 - 
        q^16*(-1 + z)*z^2 - q^17*z^3 + 2*q^19*z^3 + q^20*z^3 + 
        q^8*z*(1 + z) - 2*q^13*z^2*(1 + z) + q^18*z^3*(1 + z) + 
        q^9*z*(3 + z) + q^15*(z^2 - 2*z^3))*
       R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/(q^5*(-1 + q^5*z)) - 
     ((1 - q + q^2 + 2*q^4 - q^5*(-1 + z) + 2*q^7*z - q^9*z - q^10*z - 
        q^8*(-3 + z)*z + q^11*z^2 - 3*q^12*z^2 - 4*q^15*z^2 - 2*q^16*z^2 + 
        q^13*(-3 + z)*z^2 + 2*q^20*z^3 + q^21*z^3 + q^19*z^3*(1 + z) - 
        q^14*z^2*(3 + 2*z))*R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/
      (q^6*(-1 + q^5*z)) + q*z*(-1 - q + q^4 + 2*q^6*z + 2*q^7*z + q^8*z)*
      R2[{{2}, {{5, 1, 0}, {1, 0, 2}}}] + 
     q*z*(1 - q + q^2 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{5, 1, 0}, {3, 0, 2}}}] - (-1 + q)*q^6*(1 + q + q^2)*z*
      (1 + q^5*z)*R2[{{2}, {{5, 1, 0}, {4, 0, 1}}}] + 
     q^3*z*(-1 - q + q^3*z + 2*q^4*z)*R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}] - 
     (q^2 + 2*q^4*z + q^5*z + q^6*z - 2*q^7*z^2 - 3*q^8*z^2 - q^9*z^2)*
      R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}] + 
     ((1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z + q^8*z - q^6*(-3 + z)*z - q^9*z^2 + 
        q^10*z^2 + q^11*z^2 + q^12*z^2)*R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/
      q^3 - q^4*z*(-1 - 2*q^2*z + 2*q^4*z + q^5*z + q^3*z*(1 + z))*
      R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}] + q^8*z^2*(1 + 2*q + q^2 + z)*
      R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}] - 
     (q*(1 + q*z + 3*q^2*z + 4*q^3*z - q^7*z^2 - q^11*z^3 - 2*q^12*z^3 + 
        q^15*z^4 + q^4*z*(2 + z) - q^9*z^2*(4 + z) - q^8*z^2*(5 + z) + 
        q^5*z*(-1 + 2*z) - q^10*z^2*(1 + 3*z))*
       R2[{{2}, {{5, 1, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     q*z*(1 - q + q^2 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}] - 
     q^2*z*(1 + q^2 + 2*q^4 + q^5 - q^6*(-1 + z) + 3*q^7*z + 3*q^9*z + 
       q^10*z - q^8*(-5 + z)*z)*R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}] - 
     q^10*z^2*R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}] - 
     ((q^2 + q^5*z + q^12*z^2 + q^13*z^2 - q^15*z^3 + q^11*z^2*(1 + z))*
       R2[{{2}, {{5, 1, 1}, {3, 0, 2}}}])/(1 - q^5*z) + 
     (-1 + q)*q^6*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{2}, {{5, 1, 1}, {4, 0, 1}}}] - q^7*z*(1 + q^5*z)*
      R2[{{2}, {{5, 1, 1}, {4, 0, 2}}}] - (-1 + q)*q^4*z*(-1 + q^3*z)*
      R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}] + q^5*(1 + q)*z*
      R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}] - 
     (q^(-2) + q^3*z + 2*q^6*z^2 - 2*q^8*z^2 - q^7*z^2*(1 + z) - 
       q^9*z^2*(1 + z))*R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}] - 
     q^4*(1 + 2*q)*z*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}] - 
     q^7*z^2*(-1 - q - q^2*z - q^3*z + q^5*z)*
      R2[{{2}, {{5, 2, 0}, {0, 0, 1}}}] + 
     q^6*z^2*(-1 + 2*q^2 + q^3 + q*(2 + z))*
      R2[{{2}, {{5, 2, 0}, {0, 0, 2}}}] - 
     q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}] + 
     q^11*z^3*R2[{{2}, {{5, 2, 0}, {1, 0, 2}}}] - 
     q^10*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{2}, {{5, 2, 0}, {3, 0, 1}}}] + 
     q^5*z*(1 + q^5*z)*R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}] - 
     (-q^(-2) - q^3*z + q^4*z + q^6*z^2 + q^8*z^2 + q^9*z^2*(1 + z) + 
       q^7*z^2*(5 + z))*R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}] - 
     ((1 - q + 2*q^2 - q^3 + 4*q^4 + 2*q^7*z - q^8*(-4 + z)*z - 4*q^12*z^2 - 
        4*q^13*z^2 + q^17*z^2 + q^21*z^3 - q^5*(1 + z) - q^16*z^3*(1 + z) + 
        q^18*z^3*(1 + z) + q^11*z^2*(2 + z) - 2*q^15*z^2*(2 + z) + 
        q^19*z^3*(3 + z) + q^20*z^3*(3 + z) + q^9*z*(-1 + 2*z) + 
        q^10*z*(1 + 2*z) - q^14*z^2*(7 + 4*z))*
       R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}])/(q^5*(-1 + q^5*z)) + 
     (q*(1 + q*z + 4*q^2*z + 5*q^3*z + 2*q^5*z^2 + q^6*z^2 - 2*q^7*z^2 + 
        q^9*z^2 - 3*q^11*z^3 - 2*q^12*z^3 - q^15*z^3 + q^16*z^4 - 
        2*q^13*z^3*(1 + z) - q^14*z^3*(2 + z) + q^4*z*(3 + z) + 
        q^8*z^2*(-2 + 3*z) + q^10*(z^2 - 2*z^3))*
       R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/(-1 + q^5*z) + 
     q^5*z*(2 + q - q^2*z + 6*q^3*z - q^4*(-6 + z)*z + q^6*(-1 + z)*z - 
       q^7*z^2 + q^8*z^2 + q^5*z*(2 + z))*R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}] - 
     (1 + q^5*z + q^8*z^2 - 2*q^9*z^2 - 3*q^10*z^2 - q^12*z^3 - 
       q^11*z^2*(1 + z))*R2[{{2}, {{5, 2, 1}, {1, 0, 2}}}] + 
     (q^15*z^3*(1 + 2*q + q^2 + z)*R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/
      (-1 + q^5*z) - ((-1 + q)*q^2*z*(-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 
        2*q^7*z + q^9*z + q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 
        2*q^15*z^2 + q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 2}}}])/(-1 + q^5*z) + 
     q^10*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}] + 
     q^11*z^2*(-1 - q - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{2}, {{5, 2, 1}, {3, 0, 2}}}] + 
     q^7*z*(1 + q^5*z)*R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}] - 
     q*(1 + q + q^7*z^2)*R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}] + 
     (-1 + q)*q^8*z^2*R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}] - 
     (1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{2}, {{6, 0, 0}, {-1, 0, 1}}}] + q^8*z^2*(1 + 2*q + q^2 + z)*
      R2[{{2}, {{6, 0, 0}, {1, 0, 1}}}] - 
     (-1 - 3*q^2*z - 3*q^3*z - q^5*z^2 - q^4*z*(1 + z))*
      R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}] + 
     q*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}] - 
     ((-1 + q^5*z)*(-1 - 2*q^2 - q^3 - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
        q^9*z^2)*R2[{{2}, {{6, 0, 1}, {0, 0, 1}}}])/q^3 - 
     (q^(-1) + q^4*z + q^7*z^2 - 2*q^9*z^2 - q^10*z^2 - q^8*z^2*(1 + z))*
      R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}] + 
     z*(-1 - 2*q^2 - 4*q^4 - 3*q^5 + q^6*z - 7*q^7*z - q^9*z + 2*q^11*z^2 + 
       2*q^12*z^2 + q^10*z*(1 + z) + q^8*z*(-5 + 2*z))*
      R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}] + 
     q^8*z^2*R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}] + 
     z*(1 - q + q^2 + 2*q^4 + q^5 - q^6*z + 3*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}] + 
     q^3*z*(-1 + q^3 - q^5*z + q^8*z + 2*q^13*z^2 + q^14*z^2 + 
       q^12*z^2*(1 + z))*R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}] - 
     (-q^(-1) - 2*q^4*z - q^6*z^2 - q^7*z^2 + 2*q^9*z^2 + q^10*z^2*(1 + z) + 
       q^8*z^2*(2 + z))*R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}] - 
     ((-1 + q - 2*q^2 + q^3 + 2*q^5 + q^4*(-3 + z) - 3*q^7*z + 
        q^8*(-4 + z)*z + 5*q^13*z^2 - q^16*z^2 - q^12*(-7 + z)*z^2 - 
        4*q^19*z^3 - q^21*(-1 + z)*z^3 - 2*q^20*z^4 - 2*q^22*z^4 + 
        2*q^24*z^4 + q^25*z^4 + q^23*z^4*(1 + z) - 2*q^9*z*(2 + z) + 
        3*q^14*z^2*(3 + z) + q^6*(-1 + 2*z) + 2*q^15*z^2*(1 + 2*z) - 
        q^10*z*(3 + 2*z) - q^18*z^3*(4 + 3*z) + q^11*(z - 2*z^2) + 
        q^17*z^2*(-1 + z^2))*R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/
      (q^5*(-1 + q^5*z)) - ((q + z + 2*q^2*z + 4*q^3*z + 7*q^4*z + 4*q^5*z + 
        q^6*z^2 + 2*q^9*(-3 + z)*z^2 - q^11*(-1 + z)*z^2 - 3*q^12*z^3 - 
        q^16*z^3 + q^15*(-3 + z)*z^3 + q^17*z^4 + 2*q^19*z^4 + q^20*z^4 + 
        q^18*z^4*(1 + z) - q^8*z^2*(3 + z) - q^13*z^3*(3 + z) - 
        q^14*z^3*(4 + z) - q^10*z^2*(1 + 2*z))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     q*z*(-1 - q^2 - 2*q^4 - q^5 - q^6 - 3*q^7*z - 4*q^9*z + q^8*(-5 + z)*z - 
       3*q^11*z^2 - q^12*z^2 - q^13*(-1 + z)*z^2 - q^14*(-1 + z)*z^2 + 
       q^16*z^3)*R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}] + 
     (q^5*z*(2 + q + q^2*z + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z - 
        2*q^7*z^2 - 2*q^10*z^2 + q^9*(-6 + z)*z^2 + q^12*z^3 + q^13*z^3 - 
        q^8*z^2*(5 + z))*R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/(-1 + q^5*z) - 
     ((1 - q^4*z + q^10*z^2 + q^11*z^2 + q^14*z^3 + q^9*z^2*(1 + z))*
       R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     (q^3*z*(1 - q^3 - q^10*z^2 + q^13*z^2 + 2*q^18*z^3 + q^19*z^3 + 
        q^17*z^3*(1 + z))*R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/(-1 + q^5*z) - 
     (q^3*z*(1 + q - q^5*z + q^9*z^2 - q^11*z^2 + q^14*z^2 + 2*q^19*z^3 + 
        q^20*z^3 - q^4*(1 + z) + q^18*z^3*(1 + z))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/(-1 + q^5*z) - 
     q*(1 + q)*(-1 + q^4*z)*R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}] + 
     q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}] - 
     (z*(-1 - q^2 - 3*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(3 + z))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}])/(q*(-1 + q^5*z)) + 
     (z*(1 - q + q^2 + 2*q^4 + q^5 - q^6*z + 4*q^7*z + 6*q^9*z - 
        q^8*(-7 + z)*z + 2*q^11*z^2 - q^13*z^2 + 2*q^15*z^2 + q^16*z^2 + 
        q^14*z^2*(2 + z) + q^10*z*(3 + z))*R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/
      q + q^6*z^2*(-1 - q - q^4 + q^5 - 3*q^6*z - q^7*z - q^8*(-1 + z)*z - 
       q^9*(-1 + z)*z + q^11*z^2)*R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}] + 
     q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^10*z^2 + q^11*z^2 - q^9*z*(1 + z))*
      R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}] + q^4*z*(1 + q^5*z)*
      R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}] + 
     q^3*z*(-1 - q^2 + q^4*z - 6*q^5*z + q^6*(-5 + z)*z - q^8*(-1 + z)*z - 
       q^7*z^2 + q^9*z^2)*R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}] - 
     (1 + q^5*z - q^8*z^2 + 2*q^9*z^2 + 3*q^10*z^2 + q^11*z^2 + q^12*z^3)*
      R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}] - 
     (q^5*z*(1 + q^4*z + q^6*z^2 + q^7*z^2 + 2*q^10*z^2 - q^11*(-1 + z)*z^2 + 
        q^8*z^3 - q^12*z^3 + q^13*z^3 + q^9*z^2*(2 + z))*
       R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     (z*(-1 - q^2 - q^3 - 2*q^4 + q^7*(1 - 2*z) + q^5*(-1 + z) + 
        q^10*(3 - 2*z)*z + q^8*(-6 + z)*z - 2*q^11*z^2 - 2*q^16*z^2 - 
        2*q^17*z^2 - q^13*(-8 + z)*z^2 + 2*q^15*z^3 + q^19*z^3 - 
        q^18*z^2*(1 + z) + q^6*(2 + z) + q^14*z^2*(2 + z) + 
        q^12*z*(-1 + 3*z))*R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     (q^7*z*(1 + (1 + 2*q + 4*q^2 + 6*q^3 + 3*q^4 + 3*q^5 + q^6)*z - 
        q^4*(-1 - q + 3*q^2 + 2*q^3 - 2*q^4 - 5*q^5 + q^6 + q^7)*z^2 - 
        q^8*(-2 + q + q^2 + 3*q^4 + 7*q^5 + 6*q^6 + 2*q^7)*z^3 + 
        q^13*(-1 - q^2 + q^3 + q^4)*z^4)*R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/
      (-1 + q^5*z) - (q^9*z^2*(1 + q + q^2 - q^3 + 3*q^4 - 4*q^6*z - 
        q^8*(-5 + z)*z - q^7*(-3 + z)*z + q^9*(-2 + z)*z + 
        q^12*(-5 + z)*z^2 + q^13*(-4 + z)*z^2 + q^16*z^3 - q^14*z^2*(1 + z) + 
        q^10*z*(-1 + 3*z) - q^5*(-1 + 5*z + z^2))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     q^10*z^2*(-1 + q^5*z + q^6*z)*R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}] + 
     (q^4*z*(1 - q^10*z^2 + 2*q^18*z^3 + q^19*z^3 + q^17*z^3*(1 + z))*
       R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/(-1 + q^5*z) - 
     q^11*z^2*(-1 + q^4 + q^9*z)*R2[{{2}, {{6, 2, 1}, {3, 0, 2}}}] + 
     q^10*(1 + q)*z^2*R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}] + 
     q^6*(1 + q)*z*R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}] - 
     R3[{{1, 0, 0}, {-1, 1, 0}}] + R3[{{1, 0, 0}, {0, 0, 0}}] + 
     R3[{{1, 0, 1}, {-1, 1, 0}}] - R3[{{1, 0, 1}, {0, 0, 0}}] - 
     R3[{{1, 0, 1}, {0, 1, 0}}] - (1 + 2*q)*R3[{{1, 1, 1}, {1, 1, 0}}] + 
     q*R3[{{1, 2, 1}, {-1, 1, 0}}] - R3[{{2, 0, 0}, {-1, 1, 0}}] + 
     R3[{{2, 0, 0}, {0, 0, 0}}] - (-1 - q*z)*R3[{{2, 0, 0}, {0, 1, 0}}] + 
     R3[{{2, 0, 1}, {-1, 1, 0}}] - R3[{{2, 0, 1}, {0, 0, 0}}] - 
     q*z*R3[{{2, 0, 1}, {0, 1, 0}}] + q^2*z*R3[{{2, 1, 1}, {1, 1, 0}}] - 
     (-1 - q - q^2*z)*R3[{{2, 2, 0}, {-1, 1, 0}}] - 
     q^2*z*R3[{{2, 2, 1}, {-1, 1, 0}}] - R3[{{3, 0, 0}, {-1, 1, 0}}] + 
     R3[{{3, 0, 0}, {0, 0, 0}}] - q*R3[{{3, 0, 1}, {0, 0, 0}}] - 
     (-1 - q + q^2*z)*R3[{{3, 0, 1}, {0, 1, 0}}] - 
     q*(-1 - q + 2*q^2*z + q^3*z + q^5*z^2)*R3[{{3, 1, 1}, {1, 1, 0}}] - 
     q*(1 + q + q^4*z)*R3[{{3, 2, 1}, {-1, 1, 0}}] - 
     (1 + q)*R3[{{4, 0, 0}, {0, 0, 0}}] - 
     (1 + q)*R3[{{4, 0, 0}, {0, 1, 0}}] + q^2*z*R3[{{4, 0, 1}, {-1, 1, 0}}] - 
     q^2*z*R3[{{4, 0, 1}, {0, 0, 0}}] - 2*q^2*z*R3[{{4, 0, 1}, {0, 1, 0}}] + 
     q^3*z*(1 + q - 2*q^4*z + 3*q^5*z + q^7*z - q^6*(-3 + z)*z + 
       q^2*(2 + z) + q^3*(1 + z - z^2))*R3[{{4, 1, 0}, {1, 1, 0}}] - 
     q^4*z*R3[{{4, 1, 1}, {-1, 0, 0}}] + 
     q^6*z^2*R3[{{4, 1, 1}, {-1, 1, 0}}] + 
     q^2*z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R3[{{4, 1, 1}, {3, 1, 0}}] + q^8*z*(1 + q^5*z)*
      R3[{{4, 1, 1}, {4, 0, 0}}] - q^3*z*(1 + q + q^2*z)*
      R3[{{4, 2, 0}, {-1, 0, 0}}] - q^3*(1 + q)*z*(1 + q^2*z)*
      R3[{{4, 2, 0}, {-1, 1, 0}}] + q^5*z^2*R3[{{4, 2, 1}, {-1, 0, 0}}] - 
     q^3*z*(-2 - 2*q - q^2 - q^3*z + q^5*z + q^6*z)*
      R3[{{4, 2, 1}, {-1, 1, 0}}] - q^2*z*R3[{{5, 0, 0}, {-1, 1, 0}}] + 
     q^2*z*R3[{{5, 0, 0}, {0, 0, 0}}] - q^2*z*(-1 + q^2*z)*
      R3[{{5, 0, 0}, {0, 1, 0}}] - q*(-1 - q + q^2*z - q^4*z + q^5*z^2)*
      R3[{{5, 0, 1}, {0, 0, 0}}] + q^3*z*(1 + q*z + q^2*z)*
      R3[{{5, 0, 1}, {0, 1, 0}}] - q^8*z*(1 + q^5*z)*
      R3[{{5, 0, 1}, {4, 0, 0}}] - q^4*(1 + q)*z*
      R3[{{5, 1, 0}, {-1, 0, 0}}] - q^3*z*(-2 - 2*q^4*z + q^5*z - q^3*z^2)*
      R3[{{5, 1, 0}, {-1, 1, 0}}] + q^3*z*(-1 + q^2*(-1 + z) - 2*q^4*z + 
       q^5*z - q^3*(-1 + z)*z)*R3[{{5, 1, 0}, {0, 0, 0}}] - 
     q^3*z*(1 + q^2*z + q^3*z)*R3[{{5, 1, 0}, {0, 1, 0}}] + 
     q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - q^6*(-3 + z)*z)*
      R3[{{5, 1, 0}, {2, 0, 0}}] + q^7*(1 + q)*z^2*
      R3[{{5, 1, 1}, {-1, 1, 0}}] + 
     (q^4*z*(-1 - q - 2*q^3*z + 2*q^5*z + 2*q^6*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + 2*q^9*z^2 + q^10*z^2)*R3[{{5, 1, 1}, {0, 1, 0}}])/
      (-1 + q^5*z) - q^6*z^2*(1 + q + q^2*z)*R3[{{5, 2, 0}, {-1, 1, 0}}] + 
     q^7*(1 + q)*z^2*(1 + q^2*z)*R3[{{5, 2, 0}, {0, 1, 0}}] + 
     q^9*z^2*R3[{{5, 2, 1}, {-1, 0, 0}}] + 
     q^8*z^3*R3[{{5, 2, 1}, {-1, 1, 0}}] - q^4*z*(1 + q^2*z + q^3*z)*
      R3[{{5, 2, 1}, {0, 0, 0}}] + q^6*z*(1 + q - 2*q*z - 2*q^2*z - q^4*z^2 + 
       q^6*z^2 + q^7*z^2 - q^3*z*(1 + z))*R3[{{5, 2, 1}, {0, 1, 0}}] - 
     q^5*z*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R3[{{6, 0, 0}, {-1, 1, 0}}] + q^5*z*(2 + q + 2*q^3*z + q^5*z - 
       q^4*(-3 + z)*z)*R3[{{6, 0, 0}, {0, 0, 0}}] + 
     q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - q^6*(-3 + z)*z)*
      R3[{{6, 0, 0}, {1, 1, 0}}] - q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - 
       q^6*(-3 + z)*z)*R3[{{6, 0, 0}, {2, 0, 0}}] - 
     q^3*z*(2 + 2*q - 2*q^5*z - 2*q^6*z - q^7*z^2 - q^8*z^2 + q^11*z^2 + 
       q^3*(1 + z) + q^2*(2 + z))*R3[{{6, 0, 1}, {-1, 1, 0}}] + 
     q^4*(1 + q)^2*z*R3[{{6, 0, 1}, {0, 0, 0}}] - 
     (q^8*z^2*(1 + 2*q - q^2 - q^3 + z - 2*q^5*z + q^7*z + q^8*z + 
        q^6*(-3 + z)*z + 2*q^10*z^2 + q^12*z^2 - q^11*(-3 + z)*z^2)*
       R3[{{6, 0, 1}, {0, 1, 0}}])/(-1 + q^5*z) + 
     (q^10*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*R3[{{6, 0, 1}, {1, 0, 0}}])/
      (-1 + q^5*z) - q^5*z*(2 + q - z - q^3*(-2 + z)*z - q^4*(-1 + z)*z + 
       q^8*z^2)*R3[{{6, 0, 1}, {1, 1, 0}}] + 
     z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R3[{{6, 0, 1}, {2, 0, 0}}] + q^3*z*(-1 - q^2 + q^4*z - 5*q^5*z - 
       4*q^6*z - q^8*z^2 + q^11*z^2 - q^7*z*(1 + z))*
      R3[{{6, 1, 0}, {-1, 1, 0}}] + q^3*z*(1 + q^2 + 3*q^5*z + q^7*z - 
       q^6*(-3 + z)*z)*R3[{{6, 1, 0}, {0, 0, 0}}] - 
     (q^10*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*R3[{{6, 1, 0}, {1, 0, 0}}])/
      (-1 + q^5*z) + (q^5*z^2*(1 - q^3 - q^5*z - 2*q^9*z - q^10*z + 
        q^13*z^2 - q^8*z*(1 + z))*R3[{{6, 1, 0}, {1, 1, 0}}])/(-1 + q^5*z) + 
     q^10*z^2*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - q^6*(-3 + z)*z)*
      R3[{{6, 1, 0}, {2, 1, 0}}] - q^6*z*(-1 - q + q^2*z - q^4*z + q^5*z^2)*
      R3[{{6, 1, 1}, {-1, 0, 0}}] + 
     (z*(-1 + q^3 + q^5*z + q^10*z - q^9*(-2 + z)*z - q^13*z^2 + q^14*z^3 + 
        q^8*z*(1 + z))*R3[{{6, 1, 1}, {-1, 1, 0}}])/(-1 + q^5*z) - 
     (z*(-1 + q^3 + q^4 + q^5*z + q^6*z + q^9*z + q^10*z - q^11*z^2 - 
        q^13*z^2 + q^8*z*(1 + z))*R3[{{6, 1, 1}, {0, 0, 0}}])/(-1 + q^5*z) + 
     q^6*z*(-1 - q - 2*q^2*z - 2*q^3*z - q^5*z^2 + q^8*z^2 - q^4*z*(1 + z))*
      R3[{{6, 1, 1}, {0, 1, 0}}] - 
     (q^12*z^2*(-2 - q + 2*q^5*z + q^6*z + q^4*z^2 + 2*q^8*z^2 + q^10*z^2 - 
        q^9*(-3 + z)*z^2 + q^2*z*(1 + z) + q^3*z*(1 + z))*
       R3[{{6, 1, 1}, {1, 1, 0}}])/(-1 + q^5*z) - 
     (q^12*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*R3[{{6, 1, 1}, {2, 1, 0}}])/
      (-1 + q^5*z) - q^13*z^2*(1 + q^5*z)*R3[{{6, 1, 1}, {3, 0, 0}}] + 
     q^8*(1 + q)*z^2*(1 + q^2*z)*R3[{{6, 2, 0}, {-1, 0, 0}}] + 
     q^9*z^2*(-2 - 2*q^2*z - q^3*z + q^4*z + q^5*z + q^6*z - q*(1 + z))*
      R3[{{6, 2, 1}, {-1, 0, 0}}] + 
     (q^9*z^2*(-1 - q - 2*q^3 + q^5*z + 2*q^8*z + q^7*(-1 + z)*z + q^6*z^2 + 
        2*q^11*z^2 + q^13*z^2 - q^12*(-3 + z)*z^2 - q^4*(1 + z) + 
        q^9*z*(1 + z))*R3[{{6, 2, 1}, {-1, 1, 0}}])/(-1 + q^5*z) - 
     (q^9*z^2*(2 + q + q^2 - 2*q^3 - q^4 + 2*q^8*z + q^9*z + q^5*(-1 + z)*z + 
        q^7*(-1 + z)*z + q^6*z^2 + 2*q^11*z^2 + q^13*z^2 - q^12*(-3 + z)*z^2)*
       R3[{{6, 2, 1}, {0, 0, 0}}])/(-1 + q^5*z) + 
     (q^6*z^2*(1 - q^3 - q^5*z - 2*q^9*z - q^10*z + q^13*z^2 - q^8*z*(1 + z))*
       R3[{{6, 2, 1}, {1, 0, 0}}])/(-1 + q^5*z) - 
     q^12*(1 + q)*z^2*R3[{{6, 2, 1}, {1, 1, 0}}] - 
     (q^19*z^3*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*R3[{{6, 2, 1}, {2, 1, 0}}])/
      (-1 + q^5*z) + R4[{{1, 0, 0}, {-1, 1, 0}}] - 
     R4[{{1, 0, 0}, {0, 0, 0}}] + R4[{{1, 1, 0}, {-1, 1, 1}}] + 
     R4[{{1, 2, 0}, {-1, 1, 1}}] - R4[{{1, 2, 0}, {0, 0, 1}}] - 
     q^6*z*R4[{{1, 2, 0}, {3, 0, 0}}] + R4[{{2, 0, 0}, {-1, 1, 0}}] - 
     R4[{{2, 0, 0}, {-1, 1, 1}}] - R4[{{2, 0, 0}, {0, 0, 0}}] - 
     q*z*R4[{{2, 0, 0}, {0, 1, 0}}] - (-q - 1/(q^4*z) + 3*q^6*z + 
       q^5*z*(1 + z) + q^7*z*(1 + z))*R4[{{2, 1, 0}, {2, 2, 1}}] + 
     q^6*z*R4[{{2, 1, 0}, {3, 0, 0}}] - q^2*z*R4[{{2, 2, 0}, {-1, 1, 0}}] - 
     (-1 - q - q^2*z)*R4[{{2, 2, 0}, {-1, 1, 1}}] + 
     q^2*z*R4[{{2, 2, 0}, {0, 0, 0}}] + q^3*z*R4[{{2, 2, 0}, {0, 0, 1}}] - 
     R4[{{3, 0, 0}, {-1, 1, 1}}] + R4[{{3, 0, 0}, {0, 0, 1}}] - 
     q*(1 + q)*z*R4[{{3, 0, 0}, {0, 1, 1}}] - (1 + q + q^2*z)*
      R4[{{3, 1, 0}, {-1, 1, 1}}] - q^8*z*(1 + q^5*z)*
      R4[{{3, 1, 0}, {4, 2, 0}}] - q^3*z*R4[{{3, 2, 0}, {-1, 1, 1}}] + 
     q^4*z*R4[{{3, 2, 0}, {0, 0, 1}}] + q^2*z*R4[{{4, 0, 0}, {-1, 1, 0}}] - 
     2*q^2*z*R4[{{4, 0, 0}, {0, 0, 0}}] - q^3*z*R4[{{4, 0, 0}, {0, 0, 1}}] - 
     q*(1 + q)*z*R4[{{4, 0, 0}, {0, 1, 1}}] + 
     q*(1 + q)*z*R4[{{4, 0, 0}, {2, 1, 1}}] - (q*z - q^3*z)*
      R4[{{4, 0, 0}, {3, 0, 1}}] - q^2*z*(-1 - q + q^2*z)*
      R4[{{4, 1, 0}, {-1, 1, 1}}] + 
     (q^6*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R4[{{4, 1, 0}, {1, 0, 0}}])/(-1 + q^5*z) - 
     (1 + q^(-1) + q^4*z + q^5*z - q^11*z^2 - q^8*z^2*(1 + z) - 
       q^9*z^2*(3 + z) - q^10*z^2*(3 + z))*R4[{{4, 1, 0}, {1, 2, 1}}] + 
     q*z*(1 + q^7*z)*R4[{{4, 1, 0}, {2, 0, 0}}] + 
     q^5*z*(1 - 2*q - q^2 + q^5*z)*R4[{{4, 1, 0}, {2, 2, 0}}] + 
     q^8*z*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 0, 0}}] - 
     q^8*z*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 2, 0}}] + 
     (q^5*z*(1 - q + 2*q^2 - q^3 + 2*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + q^16*z^2 + q^17*z^2 + q^13*z^3 + 
        q^11*z*(1 + z) + q^15*z^2*(1 + z) - q^5*(2 + z) + q^14*(z^2 - 2*z^3))*
       R4[{{4, 1, 0}, {4, 2, 1}}])/(-1 + q^5*z) - 
     q^2*z*(-1 + 3*q + q^4*z + q^3*(1 + z) + q^2*(3 + z))*
      R4[{{4, 2, 0}, {-1, 1, 1}}] + q^8*z^2*(1 + 2*q + q^2 + z)*
      R4[{{4, 2, 0}, {1, 0, 1}}] - q^6*z^2*(1 + q + q^2*z)*
      R4[{{4, 2, 0}, {1, 1, 1}}] - q^8*z^2*(-1 + 3*q + 3*q^2 + q^4*z + 
       q^3*(1 + z))*R4[{{4, 2, 0}, {2, 1, 1}}] - 
     q^2*z*R4[{{5, 0, 0}, {-1, 1, 1}}] - (q^(-1) + 1/(q^6*z) - 2*q^4*z - 
       q^5*z - q^3*z*(1 + z))*R4[{{5, 0, 0}, {0, 0, 1}}] - 
     (-q^(-1) - 1/(q^6*z) + q^5*z - q^4*(-3 + z)*z + q^3*z*(1 + z))*
      R4[{{5, 0, 0}, {0, 1, 0}}] - (1 + q*z + 4*q^2*z + 5*q^3*z + 2*q^5*z^2 + 
       q^6*z^2 + q^7*z^2 + 2*q^4*z*(1 + z))*R4[{{5, 0, 0}, {0, 1, 1}}] - 
     (q^6*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R4[{{5, 0, 0}, {1, 0, 0}}])/(-1 + q^5*z) - 
     q^8*z*(1 + q^5*z)*R4[{{5, 0, 0}, {4, 0, 0}}] - 
     q^6*z^2*R4[{{5, 1, 0}, {-1, 0, 0}}] + 
     (q^2*z*(2 - 6*q - 5*q^2 - 2*q^5*z + 3*q^7*z - q^6*(-5 + z)*z + 
        q^8*z*(1 + z) - q^3*(2 + z))*R4[{{5, 1, 0}, {-1, 1, 1}}])/
      (-1 + q^5*z) - q^3*z*(1 + q + q^2*z + q^3*z + q^4*z)*
      R4[{{5, 1, 0}, {0, 0, 0}}] - 
     (q^2*z*(1 - 3*q - 2*q^2 - q^5*z - q^6*(-2 + z)*z + q^8*z^2 - 
        q^3*(1 + z))*R4[{{5, 1, 0}, {0, 0, 1}}])/(-1 + q^5*z) + 
     q^5*(2 + q)*z*R4[{{5, 1, 0}, {0, 2, 0}}] - 
     q^6*z*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R4[{{5, 1, 0}, {0, 2, 1}}] - 
     (q^9*z^2*(-1 - q^2*z - 2*q^6*z + q^7*(-1 + z)*z - q^5*z^2)*
       R4[{{5, 1, 0}, {1, 2, 1}}])/(-1 + q^5*z) - 
     q^5*z*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R4[{{5, 1, 0}, {2, 0, 0}}] + q^5*z*(1 + q^5*z)*
      R4[{{5, 1, 0}, {2, 2, 0}}] + 
     (q*z*(-1 - q^2 - q^3 - 2*q^4 + q^7*(1 - 2*z) + q^5*(-1 + z) + 3*q^9*z - 
        q^10*(-4 + z)*z + q^8*(-3 + z)*z - 2*q^17*z^2 - q^13*(-5 + z)*z^2 + 
        q^14*(-1 + z)*z^2 + q^15*(-1 + z)*z^2 + q^19*z^3 - q^11*z*(1 + z) - 
        q^18*z^2*(1 + z) - q^16*z^2*(2 + z) + q^6*(3 + z) + 
        q^12*z*(-1 + 3*z))*R4[{{5, 1, 0}, {2, 2, 1}}])/(-1 + q^5*z) + 
     q^14*z^2*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R4[{{5, 1, 0}, {3, 2, 1}}] - (q^24*z^4*(1 + 2*q + q^2 + z)*
       R4[{{5, 1, 0}, {4, 2, 1}}])/(-1 + q^5*z) + q^7*(1 + q*(-1 + z))*z^2*
      R4[{{5, 2, 0}, {0, 0, 0}}] + q^6*(1 + q)*z^2*(-1 - q - q^2*z - q^4*z + 
       q^5*z)*R4[{{5, 2, 0}, {0, 0, 1}}] + q^6*(1 + q)*z^2*
      (-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*R4[{{5, 2, 0}, {0, 1, 1}}] - 
     q^2*(-1 - q^5*z + 2*q^10*z^2 + q^11*z^2*(1 + z) + q^9*z^2*(2 + z))*
      R4[{{5, 2, 0}, {1, 1, 1}}] + q^10*z^2*(-1 - q^2 - 3*q^4 - q^5 - 
       2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - q^9*z*(1 + z))*
      R4[{{5, 2, 0}, {3, 0, 1}}] - (-1 - 3*q^2*z - 3*q^3*z - q^5*z^2 - 
       q^4*z*(1 + z))*R4[{{6, 0, 0}, {-1, 0, 1}}] - 
     (q^2*z*(1 - 3*q - 2*q^2 - q^5*z - q^6*(-2 + z)*z + q^8*z^2 - 
        q^3*(1 + z))*R4[{{6, 0, 0}, {-1, 1, 1}}])/(-1 + q^5*z) - 
     (1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R4[{{6, 0, 0}, {0, 0, 0}}] + 
     (q^2*z*(1 - 3*q - 2*q^2 - q^5*z - q^6*(-2 + z)*z + q^8*z^2 - 
        q^3*(1 + z))*R4[{{6, 0, 0}, {0, 0, 1}}])/(-1 + q^5*z) + 
     q^6*z*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R4[{{6, 0, 0}, {0, 2, 1}}] - q^8*z^2*(1 + 2*q + q^2 + z)*
      R4[{{6, 0, 0}, {1, 0, 1}}] + q^3*z*(-1 - 2*q^2 - q^3 + q^5*(-2 + z)*z + 
       q^6*(-1 + z)*z)*R4[{{6, 0, 0}, {1, 1, 0}}] + 
     z*(-1 + q - q^2 + q^3 - 2*q^4 + q^5 + q^6 - 4*q^7*z + q^10*z - 
       q^9*(-2 + z)*z + q^8*z^2)*R4[{{6, 0, 0}, {1, 1, 1}}] + 
     q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - q^6*(-3 + z)*z)*
      R4[{{6, 0, 0}, {2, 0, 0}}] - z*(-1 + q - q^2 + q^3 - 2*q^4 + q^5 + 
       q^6 - 4*q^7*z + q^10*z - q^9*(-2 + z)*z + q^8*z^2)*
      R4[{{6, 0, 0}, {2, 0, 1}}] - q^3*z*(1 - q^3 + q^5*z - q^8*z + 
       2*q^14*z^2 + q^15*z^2 + q^13*z^2*(1 + z))*R4[{{6, 0, 0}, {3, 1, 1}}] - 
     (-1 + q)*q^3*(1 + q + q^2)*z*(1 + q^5*z)*R4[{{6, 0, 0}, {4, 0, 1}}] - 
     q*z*(1 + q^2 + 2*q^4 + 2*q^7*z + q^8*z)*R4[{{6, 1, 0}, {-1, 1, 1}}] + 
     q^9*z^2*(1 + q^2*z)*R4[{{6, 1, 0}, {-1, 2, 1}}] - 
     (q^7*z^2*(-1 + q^2*(-1 + z) + q^4*z - 4*q^6*z - q^9*z^2 + 2*q^11*z^2 + 
        q^12*z^2 - q^7*z*(1 + z) + q^10*z^2*(1 + z) - q^5*z*(1 + 2*z))*
       R4[{{6, 1, 0}, {0, 0, 0}}])/(-1 + q^5*z) - 
     z*(-1 - q - q^2 - q^3 - 2*q^4 - 3*q^5 + q^6*z - 2*q^7*z + 
       q^8*(-3 + z)*z + q^9*(-1 + z)*z + q^10*z^2 + q^11*z^2 + 2*q^12*z^2)*
      R4[{{6, 1, 0}, {0, 0, 1}}] - 
     (z*(-1 + q - 2*q^2 + q^3 - 3*q^4 + q^6 - 2*q^7*z - q^9*(-4 + z)*z + 
        q^8*(-1 + z)*z + 4*q^12*z^2 - 2*q^16*z^2 - q^17*z^2 - 
        q^13*(-1 + z)*z^2 + q^14*(-1 + z)*z^2 - q^18*z^3 + 2*q^20*z^3 + 
        q^21*z^3 - q^11*z*(1 + z) + q^19*z^3*(1 + z) + q^5*(2 + z) - 
        q^15*z^2*(3 + z))*R4[{{6, 1, 0}, {0, 2, 1}}])/(-1 + q^5*z) - 
     z*(1 + q^2 + 2*q^4 + q^5 + 3*q^7*z + q^9*z - q^8*(-3 + z)*z - q^12*z^2)*
      R4[{{6, 1, 0}, {1, 0, 0}}] - q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + 
       q^3*(1 + z))*R4[{{6, 1, 0}, {1, 0, 1}}] - 
     ((q^3*z + 2*q^14*z^3 + q^15*z^3 + q^13*z^4)*R4[{{6, 1, 0}, {1, 1, 0}}])/
      (1 - q^5*z) + q^3*z*(1 + q^5*z)*R4[{{6, 1, 0}, {2, 0, 0}}] - 
     (z*(1 - q + 2*q^2 + 3*q^4 - 2*q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 - q^15*z^2 + q^13*(-1 + z)*z^2 - 
        2*q^14*z^3 + 2*q^21*z^3 + q^22*z^3 - q^5*(1 + z) + q^11*z*(1 + z) + 
        q^20*z^3*(1 + z))*R4[{{6, 1, 0}, {2, 0, 1}}])/(-1 + q^5*z) + 
     q^6*z*(1 - q^4*z + q^5*z - 2*q^6*z - q^7*z + q^9*(-2 + z)*z^2 + 
       q^10*(-1 + z)*z^2)*R4[{{6, 1, 0}, {2, 1, 0}}] - 
     q^3*z*(1 + q^5*z)*(1 + q^10*z)*R4[{{6, 1, 0}, {3, 0, 0}}] - 
     q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R4[{{6, 1, 0}, {3, 0, 1}}] - 
     (q^21*z^4*(1 + 2*q + q^2 + z)*R4[{{6, 1, 0}, {3, 1, 1}}])/(-1 + q^5*z) - 
     q^8*(1 + q)*z^2*(1 + q^2*z)*R4[{{6, 2, 0}, {-1, 0, 0}}] - 
     (q^2 + q^7*z - 2*q^12*z^2 - 2*q^11*z^2*(1 + z) - q^13*z^2*(1 + z))*
      R4[{{6, 2, 0}, {-1, 1, 1}}] + q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + 
       q^3*(1 + z))*R4[{{6, 2, 0}, {0, 0, 0}}] - 
     q^2*(-1 - q^3*z - q^5*z - q^8*z^2 - q^10*(-2 + z)*z^2 + 2*q^12*z^3 + 
       q^13*z^3 + q^9*z^2*(2 + z) + q^11*z^2*(1 + 3*z + z^2))*
      R4[{{6, 2, 0}, {0, 0, 1}}] + q^5*z*(-1 - q^5*z + q^8*z^3)*
      R4[{{6, 2, 0}, {0, 1, 0}}] - q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 
       2*q^6*z - 6*q^7*z - 4*q^8*z + q^10*z^2 + q^11*z^2 - q^9*z*(1 + z))*
      R4[{{6, 2, 0}, {1, 0, 1}}] + q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 
       2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - q^9*z*(1 + z))*
      R4[{{6, 2, 0}, {2, 0, 0}}] - q^14*z^2*(1 + q^5*z)*
      R4[{{6, 2, 0}, {3, 0, 1}}] + q^14*z^2*(1 + q^5*z)*
      R4[{{6, 2, 0}, {3, 1, 0}}]
 

==> anc/M11RecH512_Explicit.txt <==
 + R1[{{1}, {{0, 1, 1}, {0, 0, 1}}}] - 
     R1[{{1}, {{0, 1, 1}, {0, 2, 2}}}]/q + R1[{{1}, {{0, 2, 0}, {0, 2, 2}}}]/
      q + q^4*z*R1[{{1}, {{1, 0, 0}, {3, 2, 1}}}] + 
     q^7*z*(1 + q^2*z + q^3*z)*R1[{{1}, {{1, 0, 1}, {4, 2, 2}}}] + 
     q^2*z*R1[{{1}, {{1, 1, 0}, {1, 2, 1}}}] - 
     ((1 + q - q^2*z)*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(1 + q) - 
     ((1 + q)*R1[{{1}, {{1, 1, 1}, {0, 2, 2}}}])/q^2 - 
     z*R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}] + 
     (q*z*R1[{{1}, {{1, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     (q^2*z*R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(1 + q) + 
     ((1 + q)*R1[{{1}, {{1, 2, 0}, {0, 2, 2}}}])/q^2 + 
     z*R1[{{1}, {{1, 2, 0}, {1, 2, 2}}}] - 
     (q*z*R1[{{1}, {{1, 2, 0}, {2, 0, 0}}}])/(1 + q) + 
     (q^7*z^2*R1[{{1}, {{1, 2, 0}, {3, 0, 0}}}])/(1 + q) + 
     q*(1 + q)*z*R1[{{1}, {{1, 2, 1}, {1, 1, 1}}}] - 
     q^2*z*R1[{{1}, {{1, 2, 1}, {1, 2, 1}}}] - 
     (q^7*z^2*R1[{{1}, {{1, 2, 1}, {3, 0, 0}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R1[{{1}, {{1, 2, 1}, {4, 2, 0}}}])/(1 + q) - 
     q^6*z*(1 + q^2*z + q^3*z)*R1[{{1}, {{2, 0, 0}, {4, 2, 2}}}] + 
     (q*z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     q*z*R1[{{1}, {{2, 1, 0}, {0, 1, 1}}}] + 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/
      (1 + q) - z*R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}] + 
     ((3 + 3*q + q^2)*z*R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}])/(1 + q) - 
     (q^2*z*(1 + q + q^5*z)*R1[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(1 + q) - 
     (1 + q)*z*R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}] - 
     (q^9*z^2*(1 + q^5*z)*R1[{{1}, {{2, 1, 1}, {4, 2, 0}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{2, 1, 2}, {1, 1, 1}}}])/
      (1 + q) + (q^2*z*(1 + 2*q + q^2 + q^3*z)*
       R1[{{1}, {{2, 1, 2}, {1, 2, 1}}}])/(1 + q) - 
     q*z*R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}] - 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/
      (1 + q) + z*R1[{{1}, {{2, 2, 0}, {0, 1, 2}}}] - 
     ((3 + 3*q + q^2)*z*R1[{{1}, {{2, 2, 0}, {0, 2, 2}}}])/(1 + q) + 
     q^2*z*R1[{{1}, {{2, 2, 0}, {1, 1, 2}}}] + 
     (1 + q)*z*R1[{{1}, {{2, 2, 0}, {1, 2, 2}}}] + 
     q^2*z*R1[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] + 
     q*(1 + q)*z*R1[{{1}, {{2, 2, 1}, {0, 0, 1}}}] - 
     q^2*z*R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}] - 
     (q*z*(-1 - 3*q - 3*q^2 - q^3 - q^4*z + q^5*z)*
       R1[{{1}, {{2, 2, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{2, 2, 1}, {1, 2, 1}}}])/
      (1 + q) + (q^6*z^2*R1[{{1}, {{2, 2, 1}, {2, 0, 0}}}])/(1 + q) + 
     (q^7*z^2*R1[{{1}, {{2, 2, 2}, {1, 2, 1}}}])/(1 + q) - 
     (q^4*z*(-1 + q*(-1 + z) + 2*q^2*z + 3*q^3*z + 3*q^4*z + 2*q^5*z)*
       R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}])/(1 + q) - 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     q*z*R1[{{1}, {{3, 1, 0}, {0, 0, 0}}}] + 
     q^4*z^2*R1[{{1}, {{3, 1, 0}, {0, 2, 1}}}] + q^2*z*(1 + q^2*z + q^3*z)*
      R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}] - 
     (q^5*(2 + 2*q + q^2)*z^2*R1[{{1}, {{3, 1, 0}, {1, 2, 1}}}])/(1 + q) + 
     q^2*z*(1 + q^2*z + q^3*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}] - 
     (q*(-1 - 2*q + q^2*(-1 + z))*z*R1[{{1}, {{3, 1, 1}, {0, 1, 0}}}])/
      (1 + q) - q^2*z*(1 + q^2*z)*R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}] - 
     (q^4*(2 + 2*q + q^2)*z^2*R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(1 + q) - 
     q^2*z^2*R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}] + 
     (q^3*z^2*R1[{{1}, {{3, 1, 1}, {1, 0, 0}}}])/(1 + q) - 
     (q^2*z^2*(-1 - q + q^3 + q^4 + q^6*z)*R1[{{1}, {{3, 1, 1}, {1, 1, 2}}}])/
      (1 + q) - (q^3*z*(1 + 2*q + q^2*(1 - 2*z) - q^3*z + q^4*z + 2*q^5*z + 
        q^6*z + q^7*z^2)*R1[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/(1 + q) + 
     q^6*(2 + q)*z^2*R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}] + 
     (q^4*z^2*R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R1[{{1}, {{3, 1, 1}, {4, 2, 0}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{3, 1, 2}, {0, 0, 1}}}])/
      (1 + q) + (q^2*z*(1 + 2*q + q^2 + q^3*z)*
       R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}])/(1 + q) - 
     (q^5*(1 + q + q^2)*z^2*R1[{{1}, {{3, 1, 2}, {1, 1, 1}}}])/(1 + q) + 
     q^4*(-1 + q*(-1 + z))*z*R1[{{1}, {{3, 1, 2}, {1, 2, 1}}}] - 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{3, 2, 0}, {0, 0, 0}}}])/
      (1 + q) + ((-1 - q^5*z + q^6*z + 2*q^7*z - q^8*(-1 + z)*z + q^9*z^2 + 
        q^10*z^2 + q^11*z^2)*R1[{{1}, {{3, 2, 0}, {0, 0, 1}}}])/
      (q^5*(1 + q)) - q*(1 + q)*z*(1 + q^2*z + 2*q^3*z)*
      R1[{{1}, {{3, 2, 0}, {0, 0, 2}}}] - 
     ((-1 - q^5*z + q^6*z + 2*q^7*z - q^8*(-1 + z)*z + q^9*z^2 + q^10*z^2 + 
        q^11*z^2)*R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}])/(q^5*(1 + q)) + 
     q*(1 + q)*z*(1 + q^2*z + 2*q^3*z)*R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}] + 
     (q^4*(2 + 2*q + q^2)*z^2*R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/(1 + q) + 
     (q^3*z^2*(-1 + q^2 + 2*q^3 + q^4 + q^5*z)*
       R1[{{1}, {{3, 2, 0}, {1, 0, 0}}}])/(1 + q) + 
     (q^8*z^3*R1[{{1}, {{3, 2, 0}, {1, 1, 2}}}])/(1 + q) + 
     (q^9*z^3*R1[{{1}, {{3, 2, 0}, {2, 0, 0}}}])/(1 + q) + 
     q^3*z*R1[{{1}, {{3, 2, 1}, {-1, 1, 2}}}] + 
     (q^6*z^2*R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}])/(1 + q) + 
     ((1 + q^5*z + q^6*z + 4*q^7*z + 5*q^8*z - q^9*(-2 + z)*z + q^10*z^2 - 
        2*q^11*z^2)*R1[{{1}, {{3, 2, 1}, {0, 0, 1}}}])/(q^5*(1 + q)) - 
     ((-1 - q^6*z^2 + q^9*z^2 + q^10*z^2 + q^11*z^2 - q^5*z*(1 + z))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}])/(q^4*(1 + q)) - 
     ((1 + q^5*z + q^7*z + 2*q^8*z - q^9*(-1 + z)*z - q^11*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}])/(q^5*(1 + q)) - 
     ((1 - q^7*(-2 + z)*z - q^9*z^2 - q^10*z^2 - q^11*z^2 + q^5*z*(1 + z) + 
        q^6*z*(1 + z) + q^8*(z - 2*z^2))*R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}])/
      (q^4*(1 + q)) + q^4*z^2*R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}] + 
     (q^5*z^2*(1 + q^5*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/(1 + q) - 
     q^4*z^2*R1[{{1}, {{3, 2, 1}, {0, 2, 1}}}] + 
     ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/(q^3*(1 + q)) - 
     (q^5*z^2*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}])/
      (1 + q) - (q^2*z*(1 + 2*q + 2*q^3*z + q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2 + q^2*(1 + 2*z))*R1[{{1}, {{3, 2, 1}, {1, 1, 1}}}])/(1 + q) + 
     q^5*z^2*R1[{{1}, {{3, 2, 1}, {1, 2, 1}}}] - 
     (q^4*z*(-1 - q^4*z - 4*q^5*z - 3*q^6*z - q^7*z + q^8*z^2 + 3*q^9*z^2 + 
        2*q^10*z^2 + q^11*z^2)*R1[{{1}, {{3, 2, 1}, {3, 2, 2}}}])/(1 + q) - 
     (q^14*z^3*R1[{{1}, {{3, 2, 1}, {4, 2, 0}}}])/(1 + q) - 
     (q^7*z^2*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/(1 + q) + 
     (q^7*z^2*R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}])/(1 + q) - 
     (q^3*z*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{3, 2, 2}, {1, 1, 0}}}])/
      (1 + q) + (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        2*q^7*z^2 + q^8*z^2)*R1[{{1}, {{3, 2, 2}, {1, 2, 1}}}])/(1 + q) + 
     q^4*(2 + q)*z^2*R1[{{1}, {{4, 0, 0}, {1, 2, 1}}}] - 
     (q^8*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R1[{{1}, {{4, 0, 0}, {3, 2, 1}}}])/(1 + q) - 
     q^4*(2 + q)*z^2*R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}] - 
     q^5*(2 + q)*z^2*R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}] - 
     (z*(-1 + q^5*z)*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 3*q^5*z + 
        3*q^6*z + 3*q^7*z + q^8*z)*R1[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/
      (1 + q) - (q*z*(1 + 2*q + q^2 + q^3*z)*
       R1[{{1}, {{4, 1, 0}, {0, 0, 0}}}])/(1 + q) + 
     ((-1 - q^5*z + q^6*z + 2*q^7*z + q^8*z + 3*q^9*z^2 + 2*q^10*z^2 + 
        q^11*z^2)*R1[{{1}, {{4, 1, 0}, {0, 0, 1}}}])/(q^5*(1 + q)) - 
     ((-1 - q^5*z + q^6*z + 2*q^7*z + q^8*z + 3*q^9*z^2 + 2*q^10*z^2 + 
        q^11*z^2)*R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/(q^5*(1 + q)) + 
     (q^2*z*(1 + q - q*z - q^2*z + q^4*z)*R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/
      (1 + q) + (q^2*z^2*(1 - 2*q^2 - 5*q^3 - 6*q^4 - 4*q^5 - q^6 + q^7*z + 
        3*q^8*z + 2*q^9*z + q^10*z)*R1[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/
      (1 + q) - (q^3*z^2*(1 + 4*q + 4*q^2 - 7*q^5*z - 7*q^6*z - 4*q^7*z + 
        q^8*z + 4*q^10*z^2 + 2*q^11*z^2 + q^12*z^2 - q^4*(1 + z) + 
        q^9*z*(1 + z))*R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q*z*(-1 + q*(-1 + z) + q^3*z + 4*q^4*z + 
        4*q^5*z + 2*q^6*z - q^7*(-1 + z)*z + 2*q^8*z^2 + 3*q^9*z^2 + 
        3*q^10*z^2 + q^11*z^2 + q^12*z^3)*R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/
      (1 + q) + (q^4*z^2*(2 - 4*q^2 - 4*q^3 + q^4*(-1 + z) - 2*q^5*z - 
        2*q^6*z + 2*q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + 
        q^14*z^3 + q^9*(z - 2*z^2))*R1[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (z*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 
        q^6*(1 - 2*z) - q^5*(-2 + z) + q^7*z + 3*q^8*z + 6*q^9*z + 6*q^10*z + 
        q^12*(2 - 3*z)*z - 6*q^13*z^2 - 13*q^14*z^2 - 11*q^15*z^2 - 
        q^17*z^2 + q^18*z^3 + 3*q^19*z^3 + 2*q^20*z^3 + q^21*z^3 - 
        q^16*z^2*(6 + z) + q^11*z*(5 + 4*z))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-1 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 3*q^14*z^2 + q^16*z^3 + 
        2*q^19*z^3 + 2*q^20*z^3 + q^21*z^3 + q^12*z*(-1 + 3*z) - 
        q^11*z*(1 + 3*z))*R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(1 + q) - 
     (q^4*z^2*(-1 - 2*q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-1 + z) - 4*q^6*z - 
        6*q^7*z - 4*q^8*z - q^9*z + q^11*z^2)*
       R1[{{1}, {{4, 1, 0}, {2, 2, 1}}}])/(1 + q) - 
     (q^3*z^2*R1[{{1}, {{4, 1, 0}, {3, 0, 2}}}])/(1 + q) + 
     (q^4*z^2*(-1 + q^5*z - q^10*z - 2*q^11*z - q^12*z + 2*q^14*z^2 + 
        2*q^15*z^2 + q^16*z^2)*R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^9*z^2*(1 + q^5*z)*
       R1[{{1}, {{4, 1, 0}, {4, 0, 0}}}])/(1 + q) - 
     (q^4*z^2*R1[{{1}, {{4, 1, 0}, {4, 1, 2}}}])/(1 + q) + 
     (q^6*z^2*R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}])/(1 + q) + 
     ((1 + q^5*z + q^7*z + 2*q^8*z - q^9*(-1 + z)*z + q^10*z^2 - q^11*z^2 + 
        q^12*z^3)*R1[{{1}, {{4, 1, 1}, {0, 0, 1}}}])/(q^5*(1 + q)) - 
     ((q + z - q*z + 3*q^2*z + q^4*z - q^5*z^2 + 2*q^8*z^2 + 5*q^9*z^2 + 
        3*q^10*z^2 - 6*q^12*z^3 - 11*q^14*z^3 - 4*q^15*z^3 + q^18*z^4 + 
        3*q^19*z^4 + 2*q^20*z^4 + q^21*z^4 - q^6*z*(1 + z) - 
        q^16*z^3*(1 + z) + q^17*z^3*(1 + z) + q^7*z*(-1 + 2*z) - 
        q^13*z^2*(1 + 3*z) + q^11*z^2*(2 + 3*z))*
       R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/(q^5*(1 + q)) + 
     ((q + z - q*z + 3*q^2*z + q^4*z - q^5*z^2 + 2*q^8*z^2 + 5*q^9*z^2 + 
        4*q^10*z^2 - 12*q^14*z^3 - 5*q^15*z^3 + 4*q^19*z^4 + 2*q^20*z^4 + 
        q^21*z^4 - q^6*z*(1 + z) - q^16*z^3*(1 + z) + q^18*z^3*(1 + z) + 
        q^17*z^3*(3 + z) + q^7*z*(-1 + 2*z) - 2*q^12*z^2*(1 + 3*z) + 
        q^11*z^2*(2 + 3*z) - q^13*z^2*(2 + 3*z))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     q^4*(1 + q)*z^2*R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}] + 
     (q^5*z^2*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + q^2 + 2*q^3*z + q^4*z + q^8*z^2)*
       R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}])/(1 + q) + 
     (q^3*z^2*(1 + 4*q + 4*q^2 - 7*q^5*z - 7*q^6*z - 4*q^7*z + q^8*z + 
        4*q^10*z^2 + 2*q^11*z^2 + q^12*z^2 - q^4*(1 + z) + q^9*z*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 - 2*q - 4*q^2 - 3*q^3 + q^5*(1 - 2*z) - 2*q^6*z + q^7*z + 
        q^8*z + q^10*z^2)*R1[{{1}, {{4, 1, 1}, {1, 0, 2}}}])/(1 + q) + 
     (q^2*z*(-1 + q^2*(-1 + z) - z + 3*q^3*z + 3*q^4*z + q^6*z - 6*q^8*z^2 - 
        3*q^9*z^2 - q^10*(-1 + z)*z^2 + 4*q^12*z^3 + 2*q^13*z^3 + q^14*z^3 + 
        q^11*z^2*(1 + z) - q*(2 + z) + q^5*z*(1 + 2*z) + q^7*(z - 7*z^2))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(1 + q^2*(1 - 2*z) + 2*q^4*z + q^6*(-4 + z)*z - 4*q^8*z^2 - 
        5*q^9*z^2 - 3*q^10*z^2 + 3*q^13*z^3 + 4*q^14*z^3 + 3*q^15*z^3 + 
        q^17*z^4 + q^16*z^3*(1 + z) + q*(2 + z) + 2*q^7*z*(-1 + 2*z) + 
        q^12*(z^2 - 5*z^3) + q^11*(z^2 - 3*z^3))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + 3*q^5*z + 2*q^6*z - 2*q^7*z - 2*q^8*z - q^11*z^2 + q^12*z^2 + 
        q^13*z^2)*R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q - q^5*z + 2*q^7*z - 2*q^10*z^2 - q^11*z^2 - 3*q^12*z^2 + 
        q^16*z^3 + 2*q^17*z^3 + q^18*z^3 + q^19*z^4 + q^9*z*(-1 + 2*z) + 
        q^14*(z^2 - 3*z^3))*R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (z*(-1 + q - 3*q^2 - q^4 + q^7*(1 - 2*z) - 
        2*q^8*z - 3*q^9*z + 6*q^12*z^2 + 4*q^14*z^2 - 4*q^15*z^2 + 
        q^16*(-3 + z)*z^2 + 2*q^19*z^3 + 2*q^20*z^3 + q^21*z^3 + 
        q^5*(1 + z) + q^6*(1 + z) - q^17*z^2*(1 + z) + q^13*z*(1 + 2*z) - 
        q^11*z*(1 + 3*z))*R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/
      (q^3*(1 + q)*(-1 + q^5*z)) + (q^4*z^2*(1 + q^5*z)*
       R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     (z*(1 + 2*q + 2*q^2 + 2*q^3 + q^4 + 2*q^5*z + 2*q^6*z - q^7*z - 
        6*q^8*z - 6*q^9*z + q^13*z^2 + 2*q^17*z^3 + 3*q^18*z^3 + 3*q^19*z^3 + 
        q^20*z^3 + q^21*z^4 - q^11*z*(1 + z) + q^15*z^2*(1 + z) - 
        q^10*z*(3 + 4*z) + q^16*(z^2 - 2*z^3))*
       R1[{{1}, {{4, 1, 1}, {2, 1, 0}}}])/(q*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {2, 2, 0}}}])/(1 + q) + 
     (q^4*z^2*(1 + q + 3*q^2 + 4*q^3 - q^4 + q^7*z + 2*q^8*z + 4*q^9*z + 
        4*q^10*z - q^11*(-1 + z)*z - 4*q^12*z^2 - 4*q^13*z^2 - 2*q^14*z^2 - 
        q^15*z^2 + q^16*z^3 - q^6*(2 + z) - q^5*(4 + z))*
       R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^5*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 3*q^5 - 2*q^6*(-1 + z) + 4*q^7*z + 
        5*q^8*z + 4*q^9*z + q^10*z + q^11*z^2)*
       R1[{{1}, {{4, 1, 1}, {3, 1, 2}}}])/(1 + q) + 
     (q^7*z^2*(-1 - 2*q - 2*q^2 - 2*q^3 + q^4*(-1 + z) - 3*q^5*z - 3*q^6*z - 
        3*q^7*z + 6*q^10*z^2 + 6*q^11*z^2 + 4*q^12*z^2 + q^13*z^2 + 
        q^14*z^3 + q^9*(z - 2*z^2))*R1[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + q^9*z^2*(1 + q^5*z)*
      R1[{{1}, {{4, 1, 1}, {4, 0, 1}}}] + 
     (q^4*z*(1 - q^5*z - 2*q^6*z - q^7*z + 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(-1 + q^4 + q^9*z)*R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}])/(1 + q) - 
     (q^7*z^2*R1[{{1}, {{4, 1, 2}, {0, 0, 1}}}])/(1 + q) - 
     (q^5*z^2*(1 + 2*q + q^3*z)*R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^5*z^2*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}])/
      (1 + q) - (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        2*q^7*z^2 + q^8*z^2)*R1[{{1}, {{4, 1, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R1[{{1}, {{4, 1, 2}, {1, 2, 1}}}])/(1 + q) - 
     ((1 + 2*q - q^2*(-1 + z) + q^4*z + q^5*z - q^6*z + 2*q^8*z^2 + q^9*z^2 - 
        q^10*z^2 - q^11*z^2 - 4*q^12*z^3 - 3*q^13*z^3 - q^14*z^3 + 
        q^7*z*(-1 + 3*z))*R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/
      (q*(1 + q)*(-1 + q^5*z)) - (q^7*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 
        2*q^5*z + q^6*z)*R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^7*z^2*(-1 - 3*q - 4*q^2 - 3*q^3 + 
        q^4*(-1 + z) + q^5*z + q^6*z + q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 
        3*q^12*z^2 + q^13*z^2 + q^14*z^3 + q^9*(z - 2*z^2))*
       R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(1 + q^5*z)*R1[{{1}, {{4, 1, 2}, {4, 0, 1}}}])/(1 + q) - 
     (q^3*z*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z - 
        q^7*z + q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + 
        q^14*z^3 + q^17*z^3 + q^9*(z - 2*z^2))*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(-1 + q^2 + q^3*(1 + z))*R1[{{1}, {{4, 2, 0}, {0, 0, 1}}}])/
      (1 + q) - (z*(-1 - 2*q^2 - 2*q^3 - 3*q^4 + q^5*(-2 + z) + 
        q^6*(-1 + z) - q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 6*q^14*z^2 + 
        3*q^15*z^2 + q^16*z^2*(1 + z) - q^11*z*(1 + 2*z) + q^12*z*(-1 + 3*z))*
       R1[{{1}, {{4, 2, 0}, {0, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - 2*q^2 - 2*q^3 - 3*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - q^7*z - 
        q^8*z - q^9*z + 3*q^13*z^2 + 6*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) - q^11*z*(1 + 2*z) + q^12*z*(-1 + 3*z))*
       R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (z*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 2*z) + 4*q^7*z + 
        6*q^8*z + 8*q^9*z + 4*q^10*z + q^11*z*(1 + z))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}])/(q^5*(1 + q)) + 
     (q^2*z^2*(-1 - q + q^5 + q^6*(1 - 2*z) - 2*q^7*z + q^8*z + q^9*z + 
        q^11*z^2)*R1[{{1}, {{4, 2, 0}, {1, 0, 2}}}])/(1 + q) - 
     (z*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 2*z) + 4*q^7*z + 
        6*q^8*z + 8*q^9*z + 4*q^10*z - q^12*z^2 + 2*q^14*z^2 + 2*q^15*z^2 + 
        q^16*z^2 + q^11*z*(1 + z))*R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}])/
      (q^5*(1 + q)) - (q^2*z^2*(-1 - q + q^5 + q^6*(1 - 2*z) - 2*q^7*z + 
        q^8*z + q^9*z + q^11*z^2)*R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}])/
      (1 + q) + (z*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {1, 1, 2}}}])/(1 + q) - 
     (z*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {1, 2, 1}}}])/(1 + q) - 
     (q^14*z^4*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(1 + q) - 
     (q^10*z^2*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 0, 1}}}])/(1 + q) + 
     (q^10*z^2*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 1, 0}}}])/(1 + q) + 
     q^2*(1 + q)*z*R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}] - 
     q^5*(1 + q)*z^2*R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}] - 
     ((-1 - q^5*z + 2*q^8*z^2 + 3*q^9*z^2 + 2*q^10*z^2 + q^11*z^2)*
       R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/(q^3*(1 + q)) + 
     (q^5*z^2*(1 + q + 2*q^2 + q^3 + 2*q^4*z + q^5*z)*
       R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + 2*q^3*z - q^4*z + q^6*z + 2*q^7*z^2 + q^8*z^2 + 
        q^2*(1 + 2*z))*R1[{{1}, {{4, 2, 1}, {0, 0, 1}}}])/(1 + q) - 
     (q^(-4) + q*z - q^5*z^2 - q^6*z^2 - 2*q^7*z^2)*
      R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}] + 
     ((1 + q^5*z + q^8*z^2 + 3*q^9*z^2 + 2*q^10*z^2 - 2*q^11*z^2 + 
        q^12*(-1 + z)*z^2 - 2*q^13*z^3)*R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/
      (q^4*(1 + q)) + (-1 + q)*q^4*(1 + q)*z^2*
      R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}] - 
     (q^5*z^2*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{4, 2, 1}, {0, 2, 1}}}])/
      (1 + q) + (q^9*z^3*R1[{{1}, {{4, 2, 1}, {1, 0, 0}}}])/(1 + q) - 
     (q^4*z^2*(1 + 5*q + 7*q^2 + 3*q^3 - 4*q^5*z - 6*q^6*z - 6*q^7*z - 
        2*q^8*z + q^10*z^2)*R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (z*(-1 + q - 3*q^2 - q^4 + q^7*(1 - 2*z) + 
        q^5*z - 3*q^8*z - 7*q^9*z - 7*q^10*z + 10*q^14*z^2 + q^15*z^2 + 
        q^16*(-3 + z)*z^2 + 3*q^20*z^3 + 2*q^21*z^3 + q^22*z^3 + 
        q^6*(1 + z) - 3*q^11*z*(1 + z) - q^17*z^2*(4 + z) + 
        3*q^12*z*(1 + 2*z) - q^18*z^2*(1 + 2*z) + q^13*z*(3 + 5*z))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(1 - q - 2*q^2 - q^3 - q^4 + 4*q^6*z - q^8*z + q^9*z - 
        2*q^11*z^2 + q^12*z^2 + q^13*z^2 + q^15*z^3 + q^5*(-1 + 3*z) + 
        q^10*(z - 3*z^2))*R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (-1 + q)*q^8*z^2*(1 + q^2*z + q^3*z)*
      R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}] + 
     (q^3*z^2*(1 + q + 3*q^2 + 4*q^3 - q^4 - q^8*z + 2*q^9*z + 3*q^10*z - 
        q^13*z^2 + q^15*z^2 + q^17*z^3 + q^16*z^2*(1 + z) + q^11*z*(2 + z) - 
        q^5*(5 + z) - q^7*(1 + 2*z) - q^6*(4 + 3*z) + q^12*(z - 2*z^2))*
       R1[{{1}, {{4, 2, 1}, {2, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     q^10*(-2 + q^2)*z^3*R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}] + 
     (q^11*z^3*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(1 + q) + 
     q^11*(2 + q)*z^3*R1[{{1}, {{4, 2, 1}, {2, 2, 2}}}] + 
     (q^3*z*(1 - q^5*z - 2*q^6*z - q^7*z + 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(1 - 2*q^4*z - 3*q^5*z - 4*q^6*z - 3*q^7*z + q^8*(-1 + z)*z + 
        q^9*z^2 + q^11*z^2 + 3*q^12*z^2 - 2*q^13*(-1 + z)*z^2 + 3*q^14*z^3 + 
        q^15*z^3 + q^16*z^3 + q^18*z^4)*R1[{{1}, {{4, 2, 1}, {3, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^14*z^3*(-1 - 2*q - q^2 + 2*q^4*z + 
        2*q^5*z + q^6*z)*R1[{{1}, {{4, 2, 1}, {3, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^2*(1 - q^4*z - q^5*z - q^6*z - 
        2*q^7*z - 5*q^8*z + q^10*z + q^9*(-2 + z)*z + 4*q^12*z^2 + 
        3*q^13*z^2 - q^14*z^2 - 3*q^15*z^2 + 3*q^18*z^3 + 2*q^19*z^3 + 
        q^20*z^3 - q^16*z^2*(1 + z) + q^11*z*(1 + 2*z))*
       R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}])/
      (1 + q) - (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        2*q^7*z^2 + q^8*z^2)*R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^3*z*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}])/
      (1 + q) + (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        q^7*z^2 + q^8*z^2)*R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^10*z^3*R1[{{1}, {{4, 2, 2}, {0, 2, 1}}}])/(1 + q) + 
     (q^6*(1 + q + q^2)*z^2*R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}])/(1 + q) - 
     (q^14*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R1[{{1}, {{4, 2, 2}, {3, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^2*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 
        2*q^5*z + q^6*z + 2*q^7*z^2 + q^8*z^2)*
       R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}])/(1 + q) - 
     (z*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-2 + z) + 3*q^7*z + 2*q^8*z + 
        2*q^9*z + q^10*z + 2*q^11*z^2 + q^12*z^2 + q^6*(1 + 2*z) + 
        q^5*(2 + 3*z))*R1[{{1}, {{5, 1, 1}, {0, 0, 1}}}])/(q^2*(1 + q)) + 
     (z*(-1 + q^5*z + q^6*z - q^7*z - 3*q^8*z - 4*q^9*z - 3*q^10*z - q^11*z + 
        q^12*z^2 + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 3*q^18*z^3 + 
        3*q^19*z^3 + q^20*z^3 + q^21*z^4 + q^16*(z^2 - 2*z^3))*
       R1[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/(q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(1 - 2*q^2 - 5*q^3 - 6*q^4 - 4*q^5 - q^6 + q^7*z + 3*q^8*z + 
        2*q^9*z + q^10*z)*R1[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(1 + q) - 
     (z*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 2*q^6*z - q^7*z - 
        6*q^8*z + q^9*(-6 + z)*z + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 
        3*q^18*z^3 + 3*q^19*z^3 + q^20*z^3 + q^21*z^4 - 3*q^10*z*(1 + z) - 
        q^11*z*(1 + z) + q^16*(z^2 - 2*z^3))*
       R1[{{1}, {{5, 1, 1}, {1, 0, 0}}}])/(q^2*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z^2*(-1 + 2*q^2 + 5*q^3 + 7*q^4 + 2*q^6 - 3*q^7*z - 10*q^8*z - 
        10*q^9*z - 6*q^10*z - q^11*z + q^12*z^2 + 3*q^13*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^5*(6 + z))*R1[{{1}, {{5, 1, 1}, {1, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q*z^2*(1 - q^3 + q^4 + 3*q^6 + q^7 - 
        q^5*(-3 + z) - 2*q^8*z - 4*q^9*z - 3*q^10*z - q^11*z + q^13*z^2)*
       R1[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(-1 + q^3 + q^8*z)*R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     (q^5*z^2*(2 + 2*q + 2*q^2 + 2*q^3 + q^4 + 3*q^5*z + 3*q^6*z + 3*q^7*z + 
        q^8*z)*R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/(1 + q) + 
     (q^9*z^3*R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}])/(1 + q) - 
     (q^13*z^3*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^8*z^2*(-1 - q^6*z - 2*q^7*z - q^8*z + 3*q^10*z^2 + 2*q^11*z^2 + 
        q^12*z^2)*R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(1 + q^5*z)*R1[{{1}, {{5, 1, 1}, {4, 0, 2}}}])/(1 + q) - 
     (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R1[{{1}, {{5, 1, 2}, {0, 0, 1}}}])/(1 + q) + 
     ((-1 + q^5*z)*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        2*q^7*z^2 + q^8*z^2)*R1[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/
      (q^2*(1 + q)) - ((1 + 2*q - q^2*(-1 + z) + q^4*z + q^5*z - q^6*z + 
        2*q^8*z^2 + q^9*z^2 - q^10*z^2 - q^11*z^2 - 4*q^12*z^3 - 3*q^13*z^3 - 
        q^14*z^3 + q^7*z*(-1 + 3*z))*R1[{{1}, {{5, 1, 2}, {1, 0, 1}}}])/
      (q^2*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R1[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/
      (1 + q) - (q^2*z^2*(-1 + 2*q^3 + 2*q^4 + 2*q^5 + 2*q^6 - q^7*(-1 + z) + 
        3*q^8*z + 3*q^9*z + 3*q^10*z + q^11*z + q^12*z^2)*
       R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}])/(1 + q) + 
     (z*(1 + 3*q + 3*q^3 - q^2*(-4 + z) - q^4*(-1 + z) + q^5*z + q^6*z + 
        2*q^7*z + q^8*z + q^9*z^2 + q^10*z^2)*
       R1[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/(1 + q) - 
     (z*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + q^8*z + 
        2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R1[{{1}, {{5, 1, 2}, {3, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^5*z^2*(1 + 2*q + q^2 + q^3*z)*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(1 + q) + 
     (z*(1 - q + 3*q^2 + q^4 - q^5*z + 2*q^8*z + 5*q^9*z + 5*q^10*z - 
        11*q^14*z^2 - 6*q^15*z^2 + q^17*z^3 + q^18*z^3 + 3*q^19*z^3 + 
        2*q^20*z^3 + q^21*z^3 - q^6*(1 + z) - q^16*z^2*(3 + z) + 
        q^7*(-1 + 2*z) - q^13*z*(1 + 3*z) + q^11*z*(5 + 3*z) + 
        q^12*(z - 6*z^2))*R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(-1 - 3*q - 4*q^2 + 2*q^3 + 6*q^4 + 2*q^6*z - q^7*z - 5*q^8*z - 
        6*q^9*z - 2*q^10*z + q^11*z^2 + 3*q^12*z^2 + 2*q^13*z^2 + q^14*z^2 + 
        q^5*(3 + z))*R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^5*z^2*(2 + 3*q + 2*q^4 + q^5 + 2*q^6*z + 
        3*q^7*z + q^8*z + q^10*z^2)*R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/
      (1 + q) + (z*(-1 + q - 3*q^2 - q^4 + q^7*(1 - 3*z) + q^5*z - 6*q^8*z - 
        13*q^9*z - 10*q^10*z - 3*q^11*z^2 + 13*q^14*z^2 + 3*q^15*z^2 - 
        2*q^18*z^2 + q^16*(-5 + z)*z^2 + q^19*z^3 + 3*q^20*z^3 + 2*q^21*z^3 + 
        q^22*z^3 + q^6*(1 + z) + 7*q^12*z*(1 + z) - q^17*z^2*(7 + z) + 
        2*q^13*z*(2 + 3*z))*R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) + q^5*z^2*(2 + q - q^2 + 2*q^3 + 
       q^4*(1 - 2*z) + 3*q^6*z + q^7*z + q^9*z^2)*
      R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - 
     (q^7*z^2*(1 + 2*q + q^2 + 2*q^3*z + 2*q^4*z + 2*q^5*z + q^6*z + q^7*z^2)*
       R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(1 + q) + 
     (q^11*z^3*R1[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(1 + q) + 
     (q^3*z^2*(1 + 3*q + 4*q^2 - q^3 - 5*q^4 - q^7*z + 2*q^8*z + 3*q^9*z - 
        q^12*z^2 + q^14*z^2 + q^15*z^2 + q^16*z^3 - 2*q^5*(2 + z) + 
        q^10*z*(2 + z) - q^6*(1 + 2*z) + q^11*(z - 2*z^2))*
       R1[{{1}, {{5, 2, 1}, {1, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-2 + z) + 2*q^6*z + 5*q^7*z + 
        2*q^8*z + q^10*z^2 + q^5*(1 + z))*R1[{{1}, {{5, 2, 1}, {1, 0, 1}}}])/
      (1 + q) + (q*z*(-1 - q^5*z + q^12*z^2 - q^13*(-2 + z)*z^2 - 
        q^14*(-1 + z)*z^2 + 2*q^15*z^3 + 3*q^16*z^3 + 3*q^17*z^3 + q^18*z^3 + 
        q^19*z^4)*R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*z^2*(1 - q + 2*q^2 + q^4 - q^6 - q^5*z - q^10*z + 
        2*q^12*(1 - 3*z)*z - 3*q^14*z^2 - q^16*z^3 + q^17*z^3 + 
        2*q^11*z*(1 + z) + q^7*(-1 + 3*z))*R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^7*z^2*(1 + q^5*z)*
       R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/(1 + q) + 
     (q^11*z^3*(-1 + q^4 + q^5*(1 - 2*z) - 2*q^6*z + q^7*z + q^8*z + 
        q^10*z^2)*R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}])/(1 + q) + 
     (q^7*z^2*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 0, 0}}}])/(1 + q) + 
     (q^4*z^2*(1 - q^4*z - q^5*z - q^6*z - 2*q^7*z - 5*q^8*z + q^10*z + 
        q^9*(-2 + z)*z + 4*q^12*z^2 + 3*q^13*z^2 - q^14*z^2 - 3*q^15*z^2 + 
        3*q^18*z^3 + 2*q^19*z^3 + q^20*z^3 - q^16*z^2*(1 + z) + 
        q^11*z*(1 + 2*z))*R1[{{1}, {{5, 2, 1}, {3, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^11*z^3*R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}])/
      (1 + q) - (q^12*z^3*(-1 + q^5*z + q^6*z)*
       R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}])/(1 + q) + 
     q^8*z^2*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}] - 
     (q^8*z^2*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}])/(1 + q) - 
     (q^13*z^3*(-1 + q^4 + q^9*z)*R1[{{1}, {{5, 2, 1}, {4, 1, 2}}}])/
      (1 + q) + (q^6*z^2*(-1 - q + 2*q^3 + q^4 + q^5*z)*
       R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^6*z^2*(-2 - 3*q - q^2 + q^4 - q^3*(-2 + z) + q^5*z)*
       R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}])/(1 + q) - 
     (q^6*z^2*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/
      (1 + q) + (q^4*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + q^5*z - q^6*z - 
        4*q^9*z^2 - 6*q^10*z^2 - 4*q^11*z^2 + q^14*z^3 + q^16*z^3 + 
        2*q^18*z^4 + 3*q^19*z^4 + 3*q^20*z^4 + q^21*z^4 + q^22*z^5 - 
        q^12*z^2*(1 + z) + q^7*z*(-1 + 3*z) + q^17*(z^3 - 2*z^4))*
       R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^8*z^2*(1 + 2*q - q^2*(-1 + z) + q^4*z + 
        2*q^5*z + q^6*z + 2*q^7*z^2 + q^8*z^2)*
       R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/(1 + q) + 
     (q^4*z^2*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-2 + z) + 3*q^7*z + 2*q^8*z + 
        2*q^9*z + q^10*z + 2*q^11*z^2 + q^12*z^2 + q^6*(1 + 2*z) + 
        q^5*(2 + 3*z))*R1[{{1}, {{6, 2, 1}, {-1, 0, 1}}}])/(1 + q) - 
     (q^4*z^2*(-1 + q^5*z + q^6*z - q^7*z - 3*q^8*z - 4*q^9*z - 3*q^10*z - 
        q^11*z + q^12*z^2 + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 3*q^18*z^3 + 
        3*q^19*z^3 + q^20*z^3 + q^21*z^4 + q^16*(z^2 - 2*z^3))*
       R1[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^3*(1 - 2*q^2 - 5*q^3 - 6*q^4 - 4*q^5 - q^6 + q^7*z + 3*q^8*z + 
        2*q^9*z + q^10*z)*R1[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/(1 + q) + 
     (q^4*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 2*q^6*z - 
        q^7*z - 6*q^8*z + q^9*(-6 + z)*z + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 
        3*q^18*z^3 + 3*q^19*z^3 + q^20*z^3 + q^21*z^4 - 3*q^10*z*(1 + z) - 
        q^11*z*(1 + z) + q^16*(z^2 - 2*z^3))*
       R1[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^8*z^3*(-1 + 2*q^2 + 5*q^3 + 7*q^4 + 2*q^6 - 3*q^7*z - 10*q^8*z - 
        10*q^9*z - 6*q^10*z - q^11*z + q^12*z^2 + 3*q^13*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^5*(6 + z))*R1[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^3*(1 - q^3 + q^4 + 3*q^6 + q^7 - 
        q^5*(-3 + z) - 2*q^8*z - 4*q^9*z - 3*q^10*z - q^11*z + q^13*z^2)*
       R1[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^3*(-1 + q^3 + q^8*z)*R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}])/(1 + q) + 
     (q^11*z^3*(2 + 2*q + 2*q^2 + 2*q^3 + q^4 + 3*q^5*z + 3*q^6*z + 3*q^7*z + 
        q^8*z)*R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q^15*z^4*R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}])/(1 + q) + 
     (q^19*z^4*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^14*z^3*(-1 - q^6*z - 2*q^7*z - q^8*z + 3*q^10*z^2 + 2*q^11*z^2 + 
        q^12*z^2)*R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^14*z^3*(1 + q^5*z)*R1[{{1}, {{6, 2, 1}, {3, 0, 2}}}])/(1 + q) + 
     (q^9*z^2*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R1[{{1}, {{6, 2, 2}, {-1, 0, 1}}}])/(1 + q) - 
     (q^4*z*(-1 + q^5*z)*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        2*q^7*z^2 + q^8*z^2)*R1[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^4*z*(-1 - 2*q + q^2*(-1 + z) - q^4*z - q^5*z + q^6*z - 2*q^8*z^2 - 
        q^9*z^2 + q^10*z^2 + q^11*z^2 + 4*q^12*z^3 + 3*q^13*z^3 + q^14*z^3 + 
        q^7*(z - 3*z^2))*R1[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^11*z^3*(1 + 2*q + 2*q^2 + 2*q^3 - 
        q^4*(-1 + z) + 2*q^5*z + 3*q^6*z + 3*q^7*z + q^8*z + q^9*z^2)*
       R1[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^8*z^3*(-1 + 2*q^3 + 2*q^4 + 2*q^5 + 2*q^6 - q^7*(-1 + z) + 3*q^8*z + 
        3*q^9*z + 3*q^10*z + q^11*z + q^12*z^2)*
       R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}])/(1 + q) - 
     (q^6*z^2*(1 + 3*q + 3*q^3 - q^2*(-4 + z) - q^4*(-1 + z) + q^5*z + 
        q^6*z + 2*q^7*z + q^8*z + q^9*z^2 + q^10*z^2)*
       R1[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^6*z^2*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R1[{{1}, {{6, 2, 2}, {2, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z*R1[{{2}, {{-1, 1, 1}, {4, 1, 1}}}])/
      (1 + q) + R1[{{2}, {{0, 1, 1}, {0, 2, 2}}}]/q - 
     R1[{{2}, {{1, 0, 1}, {0, 2, 2}}}]/q + 
     q*z*R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}] - 
     (q*z*R1[{{2}, {{1, 0, 1}, {3, 0, 1}}}])/(1 + q) + 
     ((1 + q)*R1[{{2}, {{1, 1, 1}, {0, 2, 2}}}])/q^2 - 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R1[{{2}, {{1, 1, 1}, {2, 1, 1}}}])/
      (1 + q) - q*z*R1[{{2}, {{2, 0, 1}, {-1, 2, 2}}}] + 
     ((1 + q^2)*z*R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}])/(1 + q) + 
     q*z*R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}] - 
     ((1 + q)*R1[{{2}, {{2, 0, 1}, {0, 2, 2}}}])/q^2 - 
     ((1 + q + q^2)*z*R1[{{2}, {{2, 0, 1}, {1, 0, 1}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R1[{{2}, {{2, 0, 1}, {1, 2, 1}}}])/
      (1 + q) - (z - q^2*z)*R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}] + 
     (q*z*R1[{{2}, {{2, 0, 1}, {2, 0, 0}}}])/(1 + q) - 
     (q^3*(-1 - 2*q + q^2*(-1 + z))*z*R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}])/
      (1 + q) - q^4*z*(1 + 2*q^2*z + 2*q^3*z)*
      R1[{{2}, {{2, 0, 1}, {2, 2, 2}}}] - 
     (q^6*z^2*R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}])/(1 + q) + 
     (q^4*z*(1 + 2*q + q^2 + q^3*z)*R1[{{2}, {{2, 0, 2}, {2, 2, 1}}}])/
      (1 + q) - ((3 + 3*q + q^2)*z*R1[{{2}, {{2, 1, 1}, {0, 2, 2}}}])/
      (1 + q) + q^2*z*R1[{{2}, {{2, 1, 1}, {1, 1, 2}}}] + 
     (q*z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R1[{{2}, {{2, 1, 1}, {2, 1, 2}}}])/(1 + q) - 
     q^3*z^2*R1[{{2}, {{2, 1, 1}, {2, 2, 2}}}] + 
     (q^6*(-3 - 3*q + q^3)*z^2*R1[{{2}, {{2, 1, 1}, {3, 2, 2}}}])/(1 + q) - 
     q^2*z*R1[{{2}, {{3, 0, 1}, {-1, 2, 2}}}] + 
     (2*q*z*(1 + 2*q + q^2 + q^3*z)*R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}])/
      (1 + q) - (z - q^2*z)*R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}] + 
     ((3 + 3*q + q^2)*z*R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}])/(1 + q) - 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R1[{{2}, {{3, 0, 1}, {1, 0, 1}}}])/
      (1 + q) - (q^5*(1 + q + q^2)*z^2*R1[{{2}, {{3, 0, 1}, {1, 2, 1}}}])/
      (1 + q) - ((-1 + q^4*z + 2*q^5*z + 3*q^6*z + q^7*z + 2*q^8*z^2 + 
        q^9*z^2)*R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}])/(q^4*(1 + q)) + 
     (-1 + q)*q^2*z*(1 + q^2*z + q^3*z)*R1[{{2}, {{3, 0, 1}, {2, 0, 2}}}] + 
     (-1 + q)*q^4*z^2*R1[{{2}, {{3, 0, 1}, {3, 0, 1}}}] - 
     (q^9*z^2*(1 + q^5*z)*R1[{{2}, {{3, 0, 1}, {4, 2, 0}}}])/(1 + q) + 
     (q^6*z^2*R1[{{2}, {{3, 0, 2}, {-1, 2, 1}}}])/(1 + q) - 
     (q^6*z^2*R1[{{2}, {{3, 0, 2}, {0, 1, 1}}}])/(1 + q) - 
     (q^4*z^2*(-1 - q + q^2 + 2*q^3 + q^4 + 2*q^5*z + q^6*z)*
       R1[{{2}, {{3, 0, 2}, {1, 2, 1}}}])/(1 + q) + 
     (z*(-1 - 2*q - q^2 + q^4*z + 2*q^5*z + q^6*z + q^7*z^2)*
       R1[{{2}, {{3, 1, 1}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*z^2*(-1 - 2*q - q^2 + q^6*z)*R1[{{2}, {{3, 1, 1}, {1, 1, 2}}}])/
      (1 + q) - q^3*(-3 - 3*q - q^2 + q^3)*z^2*
      R1[{{2}, {{3, 1, 1}, {1, 2, 2}}}] - 
     ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R1[{{2}, {{3, 1, 1}, {2, 2, 2}}}])/(q^2*(1 + q)) - 
     (q^6*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R1[{{2}, {{3, 1, 1}, {4, 1, 2}}}])/(1 + q) - 
     q*(1 + q)*z*R1[{{2}, {{4, 0, 1}, {-1, 1, 1}}}] + 
     q^4*(1 + q)*z^2*R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}] - 
     ((1 + q^5*z - 2*q^8*z^2 - 3*q^9*z^2 - 2*q^10*z^2 - q^11*z^2)*
       R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}])/(q^4 + q^5) - 
     (q*z*(-1 - q + q^3*z + 3*q^4*z + q^5*z)*
       R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}])/(1 + q) - 
     ((-1 - q^4*z - 3*q^5*z - q^6*z + 6*q^8*z^2 + 7*q^9*z^2 + 4*q^10*z^2 + 
        q^11*z^2)*R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}])/(q^4*(1 + q)) + 
     (z*(1 + 2*q^2 + 2*q^3 + 3*q^4 + q^6*(1 - 2*z) - q^5*(-2 + z) + q^7*z + 
        4*q^8*z + 7*q^9*z + 6*q^10*z + q^12*(2 - 3*z)*z - 7*q^13*z^2 - 
        15*q^14*z^2 - 11*q^15*z^2 - q^17*z^2 + q^18*z^3 + 3*q^19*z^3 + 
        2*q^20*z^3 + q^21*z^3 - q^16*z^2*(6 + z) + q^11*z*(5 + 3*z))*
       R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*R1[{{2}, {{4, 0, 1}, {1, 0, 0}}}])/(1 + q) + 
     q^2*z*(1 - q*z + q^2*z + q^3*z)*R1[{{2}, {{4, 0, 1}, {1, 0, 1}}}] + 
     (z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R1[{{2}, {{4, 0, 1}, {1, 0, 2}}}])/(1 + q) - 
     (q^5*z^2*(1 + q + q^2*z)*R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}])/(1 + q) - 
     (z*(-1 + 3*q - 4*q^2 + 4*q^3 + 3*q^4 + q^7*(3 - 5*z) - q^6*(-5 + z) + 
        3*q^10*z - 4*q^13*(-1 + z)*z + q^14*z^2 - 14*q^15*z^2 - q^18*z^2 + 
        q^16*(-11 + z)*z^2 - 2*q^19*z^3 + q^20*z^3 + q^21*z^3 + q^22*z^3 + 
        q^5*(5 + z) - q^17*z^2*(7 + 3*z) + q^12*z*(5 + 12*z) + 
        q^11*(z - 3*z^2))*R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}])/(1 + q) - 
     (z*(-1 + 2*q - 3*q^2 + q^6 + q^7*(1 - 2*z) + q^5*z + q^10*z + q^13*z + 
        6*q^12*z^2 + 2*q^14*z^2 - 2*q^15*z^2 + q^16*(-2 + z)*z^2 - 
        q^17*z^2*(1 + z) - q^11*z*(1 + 3*z))*
       R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/(q^3*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 + 2*q + 3*q^2 + q^5 + q^6*z + 2*q^7*z + q^8*z)*
       R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}])/(1 + q) - 
     (q^6*z^2*(-1 + q + 2*q^2 + q^3 + 2*q^4*z + q^5*z + 2*q^6*z + q^7*z + 
        q^8*z^2)*R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}])/(1 + q) + 
     (q^4*z^2*(1 + 2*q + 2*q^2 + 2*q^3 + 2*q^4 - q^5*(-1 + z) + 3*q^6*z + 
        5*q^7*z + 4*q^8*z + q^9*z)*R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}])/
      (1 + q) - (q*z*(-1 - q^5*z + 2*q^9*z^2 + 2*q^10*z^2 + q^11*z^2)*
       R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}])/(1 + q) + 
     (-1 + q)*q^3*z^2*R1[{{2}, {{4, 0, 1}, {3, 0, 2}}}] - 
     (q^6*z^2*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}])/(1 + q) - 
     (q^4*z^2*(1 + q^7*z)*R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}])/(1 + q) - 
     (q^5*z^2*(-1 + q^5*z + q^6*z - q^7*z - 3*q^8*z - 4*q^9*z - 3*q^10*z - 
        q^11*z + q^12*z^2 + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 3*q^18*z^3 + 
        3*q^19*z^3 + q^20*z^3 + q^21*z^4 + q^16*(z^2 - 2*z^3))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^12*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z^2*(-1 + q^5*z + 2*q^6*z + 3*q^7*z + 
        q^8*z - q^10*z - q^13*z^2 + 2*q^14*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        2*q^11*z*(1 + z) - q^12*z*(1 + 3*z))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(3 + 2*q + 2*q^2 + 2*q^3 + q^4 + 6*q^5*z + 4*q^6*z + 3*q^7*z + 
        q^8*z)*R1[{{2}, {{4, 0, 1}, {4, 1, 2}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}])/(1 + q) - 
     (q^10*z^3*(-1 - q^2 - 2*q^3 - 5*q^4 + q^6 + q^5*(-2 + z) + 4*q^8*z + 
        3*q^9*z - q^10*z - 3*q^11*z + 3*q^14*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^12*z*(1 + z) + q^7*(1 + 2*z))*R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^2*z*(1 + 2*q + q^2 + q^3*z)*
       R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}])/(1 + q) + 
     (q^2*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R1[{{2}, {{4, 0, 2}, {0, 1, 0}}}])/
      (1 + q) - (q^6*z^2*(1 + 2*q + q^2 + 2*q^3*z + q^4*z)*
       R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^2*(-1 - 2*q + q^2*(-1 + z))*z*R1[{{2}, {{4, 0, 2}, {0, 2, 1}}}])/
      (1 + q) - (q^5*(1 + q + q^2)*z^2*R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}])/
      (1 + q) + (q^13*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + 
        q^6*z + q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + 
        q^14*z^3 + q^9*(z - 2*z^2))*R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - q^3*z^2*R1[{{2}, {{4, 1, 1}, {0, 1, 1}}}] - 
     ((1 + q^5*z + q^6*z^2 + 2*q^7*z^2 + q^8*z^2 - q^9*z^2 - q^10*z^2 - 
        q^11*z^2)*R1[{{2}, {{4, 1, 1}, {0, 2, 2}}}])/(q^3 + q^4) - 
     (q^3*(-3 - 3*q + q^3)*z^2*R1[{{2}, {{4, 1, 1}, {1, 1, 1}}}])/(1 + q) - 
     ((-1 - q^3*z - q^5*z - q^8*z^2 + q^9*z^2 + q^10*z^2 + 2*q^12*z^3 + 
        q^13*z^3 + q^11*z^2*(1 + 2*z))*R1[{{2}, {{4, 1, 1}, {1, 1, 2}}}])/
      (q^3*(1 + q)) - (z*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {1, 2, 1}}}])/
      (1 + q) - (q^3*z^2*(-1 - 2*q^2 - 2*q^3 - 2*q^4 - 2*q^5 - q^6 - 
        6*q^7*z - 4*q^8*z - 3*q^9*z + q^10*(-1 + z)*z)*
       R1[{{2}, {{4, 1, 1}, {2, 1, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R1[{{2}, {{4, 1, 1}, {3, 1, 1}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 1, 2}}}])/(1 + q) + 
     (q^9*z^2*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 2, 1}}}])/(1 + q) + 
     (q^4*z^2*(1 + 2*q + q^2 + q^3*z)*R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}])/
      (1 + q) - (z*(1 - q + 3*q^2 + q^4 - q^5*z + 2*q^8*z + 5*q^9*z + 
        5*q^10*z - 11*q^14*z^2 - 6*q^15*z^2 + q^17*z^3 + q^18*z^3 + 
        3*q^19*z^3 + 2*q^20*z^3 + q^21*z^3 - q^6*(1 + z) - q^16*z^2*(3 + z) + 
        q^7*(-1 + 2*z) - q^13*z*(1 + 3*z) + q^11*z*(5 + 3*z) + 
        q^12*(z - 6*z^2))*R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(-1 - 3*q - 4*q^2 + 2*q^3 + 6*q^4 + 2*q^6*z - q^7*z - 5*q^8*z - 
        6*q^9*z - 2*q^10*z + q^11*z^2 + 3*q^12*z^2 + 2*q^13*z^2 + q^14*z^2 + 
        q^5*(3 + z))*R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z^2*(2 + 3*q + 2*q^4 + q^5 + 2*q^6*z + 
        3*q^7*z + q^8*z + q^10*z^2)*R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}])/
      (1 + q) - (z*(-1 + q - 3*q^2 - q^4 + q^7*(1 - 3*z) + q^5*z - 6*q^8*z - 
        13*q^9*z - 10*q^10*z - 3*q^11*z^2 + 13*q^14*z^2 + 3*q^15*z^2 - 
        2*q^18*z^2 + q^16*(-5 + z)*z^2 + q^19*z^3 + 3*q^20*z^3 + 2*q^21*z^3 + 
        q^22*z^3 + q^6*(1 + z) + 7*q^12*z*(1 + z) - q^17*z^2*(7 + z) + 
        2*q^13*z*(2 + 3*z))*R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) - q^4*z^2*(2 + q - q^2 + 2*q^3 + 
       q^4*(1 - 2*z) + 3*q^6*z + q^7*z + q^9*z^2)*
      R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}] + 
     (q^6*z^2*(1 + 2*q + q^2 + 2*q^3*z + 2*q^4*z + 2*q^5*z + q^6*z + q^7*z^2)*
       R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}])/(1 + q) - 
     (q^10*z^3*R1[{{2}, {{5, 0, 1}, {0, 2, 1}}}])/(1 + q) - 
     (z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}])/(1 + q) - 
     (q^2*z^2*(1 + 3*q + 4*q^2 - q^3 - 5*q^4 - q^7*z + 2*q^8*z + 3*q^9*z - 
        q^12*z^2 + q^14*z^2 + q^15*z^2 + q^16*z^3 - 2*q^5*(2 + z) + 
        q^10*z*(2 + z) - q^6*(1 + 2*z) + q^11*(z - 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {1, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-2 + z) + 2*q^6*z + 5*q^7*z + 
        2*q^8*z + q^10*z^2 + q^5*(1 + z))*R1[{{2}, {{5, 0, 1}, {1, 1, 1}}}])/
      (1 + q) - (z*(-1 - q^5*z + q^12*z^2 - q^13*(-2 + z)*z^2 - 
        q^14*(-1 + z)*z^2 + 2*q^15*z^3 + 3*q^16*z^3 + 3*q^17*z^3 + q^18*z^3 + 
        q^19*z^4)*R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}])/(1 + q) - 
     (q*z^2*(1 - q + 2*q^2 + q^4 - q^6 - q^5*z - q^10*z + 
        2*q^12*(1 - 3*z)*z - 3*q^14*z^2 - q^16*z^3 + q^17*z^3 + 
        2*q^11*z*(1 + z) + q^7*(-1 + 3*z))*R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^6*z^2*(1 + q^5*z)*
       R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}])/(1 + q) - 
     (q^10*z^3*(-1 + q^4 + q^5*(1 - 2*z) - 2*q^6*z + q^7*z + q^8*z + 
        q^10*z^2)*R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}])/(1 + q) - 
     (q^6*z^2*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 1, 0}}}])/(1 + q) - 
     (q^3*z^2*(1 - q^4*z - q^5*z - q^6*z - 2*q^7*z - 5*q^8*z + q^10*z + 
        q^9*(-2 + z)*z + 4*q^12*z^2 + 3*q^13*z^2 - q^14*z^2 - 3*q^15*z^2 + 
        3*q^18*z^3 + 2*q^19*z^3 + q^20*z^3 - q^16*z^2*(1 + z) + 
        q^11*z*(1 + 2*z))*R1[{{2}, {{5, 0, 1}, {3, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^10*z^3*R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}])/
      (1 + q) + (q^11*z^3*(-1 + q^5*z + q^6*z)*
       R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}])/(1 + q) - 
     q^7*z^2*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}] + 
     (q^7*z^2*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}])/(1 + q) + 
     (q^12*z^3*(-1 + q^4 + q^9*z)*R1[{{2}, {{5, 0, 1}, {4, 2, 2}}}])/
      (1 + q) - (q^5*z^2*(-1 - q + 2*q^3 + q^4 + q^5*z)*
       R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^5*z^2*(-2 - 3*q - q^2 + q^4 - q^3*(-2 + z) + q^5*z)*
       R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^5*z^2*(1 + 2*q + q^2 + q^3*z)*R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}])/
      (1 + q) - (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + q^5*z - q^6*z - 
        4*q^9*z^2 - 6*q^10*z^2 - 4*q^11*z^2 + q^14*z^3 + q^16*z^3 + 
        2*q^18*z^4 + 3*q^19*z^4 + 3*q^20*z^4 + q^21*z^4 + q^22*z^5 - 
        q^12*z^2*(1 + z) + q^7*z*(-1 + 3*z) + q^17*(z^3 - 2*z^4))*
       R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^2*(1 + 2*q - q^2*(-1 + z) + q^4*z + 
        2*q^5*z + q^6*z + 2*q^7*z^2 + q^8*z^2)*
       R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}])/(1 + q) - 
     (q^3*z^2*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-2 + z) + 3*q^7*z + 2*q^8*z + 
        2*q^9*z + q^10*z + 2*q^11*z^2 + q^12*z^2 + q^6*(1 + 2*z) + 
        q^5*(2 + 3*z))*R1[{{2}, {{6, 0, 1}, {-1, 1, 1}}}])/(1 + q) + 
     (q^3*z^2*(-1 + q^5*z + q^6*z - q^7*z - 3*q^8*z - 4*q^9*z - 3*q^10*z - 
        q^11*z + q^12*z^2 + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 3*q^18*z^3 + 
        3*q^19*z^3 + q^20*z^3 + q^21*z^4 + q^16*(z^2 - 2*z^3))*
       R1[{{2}, {{6, 0, 1}, {-1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^3*(1 - 2*q^2 - 5*q^3 - 6*q^4 - 4*q^5 - q^6 + q^7*z + 3*q^8*z + 
        2*q^9*z + q^10*z)*R1[{{2}, {{6, 0, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 2*q^6*z - 
        q^7*z - 6*q^8*z + q^9*(-6 + z)*z + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 
        3*q^18*z^3 + 3*q^19*z^3 + q^20*z^3 + q^21*z^4 - 3*q^10*z*(1 + z) - 
        q^11*z*(1 + z) + q^16*(z^2 - 2*z^3))*
       R1[{{2}, {{6, 0, 1}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^7*z^3*(-1 + 2*q^2 + 5*q^3 + 7*q^4 + 2*q^6 - 3*q^7*z - 10*q^8*z - 
        10*q^9*z - 6*q^10*z - q^11*z + q^12*z^2 + 3*q^13*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^5*(6 + z))*R1[{{2}, {{6, 0, 1}, {0, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z^3*(1 - q^3 + q^4 + 3*q^6 + q^7 - 
        q^5*(-3 + z) - 2*q^8*z - 4*q^9*z - 3*q^10*z - q^11*z + q^13*z^2)*
       R1[{{2}, {{6, 0, 1}, {0, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^3*(-1 + q^3 + q^8*z)*R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^10*z^3*(2 + 2*q + 2*q^2 + 2*q^3 + q^4 + 3*q^5*z + 3*q^6*z + 3*q^7*z + 
        q^8*z)*R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}])/(1 + q) + 
     (q^14*z^4*R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}])/(1 + q) - 
     (q^18*z^4*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^13*z^3*(-1 - q^6*z - 2*q^7*z - q^8*z + 3*q^10*z^2 + 2*q^11*z^2 + 
        q^12*z^2)*R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^13*z^3*(1 + q^5*z)*R1[{{2}, {{6, 0, 1}, {3, 1, 2}}}])/(1 + q) - 
     (q^8*z^2*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R1[{{2}, {{6, 0, 2}, {-1, 1, 1}}}])/(1 + q) + 
     (q^3*z*(-1 + q^5*z)*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        2*q^7*z^2 + q^8*z^2)*R1[{{2}, {{6, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^3*z*(-1 - 2*q + q^2*(-1 + z) - q^4*z - q^5*z + q^6*z - 2*q^8*z^2 - 
        q^9*z^2 + q^10*z^2 + q^11*z^2 + 4*q^12*z^3 + 3*q^13*z^3 + q^14*z^3 + 
        q^7*(z - 3*z^2))*R1[{{2}, {{6, 0, 2}, {0, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^10*z^3*(1 + 2*q + 2*q^2 + 2*q^3 - 
        q^4*(-1 + z) + 2*q^5*z + 3*q^6*z + 3*q^7*z + q^8*z + q^9*z^2)*
       R1[{{2}, {{6, 0, 2}, {0, 2, 1}}}])/(1 + q) - 
     (q^7*z^3*(-1 + 2*q^3 + 2*q^4 + 2*q^5 + 2*q^6 - q^7*(-1 + z) + 3*q^8*z + 
        3*q^9*z + 3*q^10*z + q^11*z + q^12*z^2)*
       R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^5*z^2*(1 + 3*q + 3*q^3 - q^2*(-4 + z) - q^4*(-1 + z) + q^5*z + 
        q^6*z + 2*q^7*z + q^8*z + q^9*z^2 + q^10*z^2)*
       R1[{{2}, {{6, 0, 2}, {1, 2, 1}}}])/(1 + q) - 
     (q^5*z^2*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R1[{{2}, {{6, 0, 2}, {2, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z*R2[{{1}, {{0, 0, 1}, {3, 2, 1}}}])/
      (1 + q) - (q^4*z*R2[{{1}, {{0, 1, 0}, {3, 2, 1}}}])/(1 + q) - 
     (q^3*z*R2[{{1}, {{0, 1, 1}, {2, 1, 1}}}])/(1 + q) + 
     (q^3*z*R2[{{1}, {{0, 2, 0}, {2, 1, 1}}}])/(1 + q) + 
     q^2*z*R2[{{1}, {{1, 0, 1}, {1, 2, 1}}}] - 
     (q*z*R2[{{1}, {{1, 0, 1}, {2, 1, 1}}}])/(1 + q) - 
     q^2*z*R2[{{1}, {{1, 1, 0}, {1, 2, 1}}}] + 
     (q*z*R2[{{1}, {{1, 1, 0}, {2, 1, 1}}}])/(1 + q) - 
     (q^2*z*R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q*z*R2[{{1}, {{1, 1, 1}, {1, 1, 0}}}])/(1 + q) + 
     (q^9*z^2*R2[{{1}, {{1, 1, 1}, {3, 2, 1}}}])/(1 + q) + 
     (q^2*z*R2[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(1 + q) - 
     (q*z*R2[{{1}, {{1, 2, 0}, {1, 1, 0}}}])/(1 + q) + 
     q^2*z*R2[{{1}, {{2, 0, 0}, {1, 2, 1}}}] + 
     q*z*R2[{{1}, {{2, 0, 1}, {-1, 2, 2}}}] - 
     ((1 + q + q^2)*z*R2[{{1}, {{2, 0, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{2, 0, 1}, {1, 2, 1}}}])/
      (1 + q) + q^4*z*(1 + q^2*z + q^3*z)*R2[{{1}, {{2, 0, 1}, {2, 2, 2}}}] - 
     (-1 + q)*q^7*z^2*R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] - 
     q*z*R2[{{1}, {{2, 1, 0}, {-1, 2, 2}}}] + 
     ((1 + q + q^2)*z*R2[{{1}, {{2, 1, 0}, {0, 1, 1}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{2, 1, 0}, {1, 2, 1}}}])/
      (1 + q) + q*z*R2[{{1}, {{2, 1, 1}, {-1, 1, 0}}}] - 
     z*R2[{{1}, {{2, 1, 1}, {-1, 2, 2}}}] - 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/
      (1 + q) + (q^7*z^2*R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(1 + q) - 
     (q^6*z^2*R2[{{1}, {{2, 1, 1}, {2, 1, 1}}}])/(1 + q) + 
     (-1 + q)*q^7*z^2*R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] - 
     q*z*R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}] + 
     z*R2[{{1}, {{2, 2, 0}, {-1, 2, 2}}}] + 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/
      (1 + q) + q*(1 + q)*z*R2[{{1}, {{2, 2, 1}, {-1, 1, 1}}}] - 
     q^2*z*R2[{{1}, {{2, 2, 1}, {-1, 2, 1}}}] + 
     (q^6*z^2*R2[{{1}, {{2, 2, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^6*z^2*(1 + q^5*z)*R2[{{1}, {{2, 2, 1}, {2, 2, 0}}}])/(1 + q) - 
     q*z*R2[{{1}, {{3, 0, 0}, {0, 1, 1}}}] - q^4*z*(1 + q^2*z + q^3*z)*
      R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}] - (-1 + q)*q^5*z^2*
      R2[{{1}, {{3, 0, 0}, {3, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{3, 0, 1}, {-1, 2, 2}}}] - 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{3, 0, 1}, {0, 1, 1}}}])/
      (1 + q) - q^2*z*(1 + q^2*z + q^3*z)*R2[{{1}, {{3, 0, 1}, {1, 1, 2}}}] + 
     q^5*z^2*R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}] - 
     (q*z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{3, 0, 1}, {1, 2, 2}}}])/(1 + q) + 
     (-1 + q)*q^4*z^2*R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] + 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R2[{{1}, {{3, 0, 1}, {2, 2, 2}}}])/(q^2*(1 + q)*(-1 + q^5*z)) + 
     (-1 + q)*q^5*z^2*R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] - 
     (q^6*z^2*R2[{{1}, {{3, 0, 2}, {-1, 2, 1}}}])/(1 + q) - 
     q^2*z*R2[{{1}, {{3, 1, 0}, {-1, 2, 2}}}] + 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{3, 1, 0}, {0, 1, 1}}}])/
      (1 + q) - q^2*z*(1 + q^2*z + q^3*z)*R2[{{1}, {{3, 1, 0}, {0, 2, 2}}}] + 
     (q*z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{3, 1, 0}, {1, 2, 2}}}])/(1 + q) + 
     (q^2*z*(-1 - q + q^2*z)*R2[{{1}, {{3, 1, 1}, {-1, 1, 1}}}])/(1 + q) + 
     q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 1, 2}}}] + 
     (q^6*z^2*R2[{{1}, {{3, 1, 1}, {-1, 2, 1}}}])/(1 + q) - 
     (1 + q)*z*R2[{{1}, {{3, 1, 1}, {-1, 2, 2}}}] - 
     q^5*z^2*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}] + 
     (z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(1 + q) - 
     (-1 + q)*q^4*z^2*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}] + 
     (q^5*z^2*(-1 - q + q^2 + 2*q^3 + q^4 + q^5*z)*
       R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/(1 + q) + 
     (q^4*(-3 - 3*q + q^3)*z^2*R2[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/(1 + q) - 
     (-1 + q)*q^4*z^2*R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] - 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{3, 2, 0}, {-1, 1, 0}}}])/
      (1 + q) + (1 + q)*z*R2[{{1}, {{3, 2, 0}, {-1, 2, 2}}}] - 
     (z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/(1 + q) + 
     q^2*z^2*R2[{{1}, {{3, 2, 0}, {0, 2, 2}}}] - 
     (q^4*(-3 - 3*q + q^3)*z^2*R2[{{1}, {{3, 2, 0}, {1, 2, 2}}}])/(1 + q) + 
     (q^6*z^2*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/(1 + q) - 
     (q*z*(-1 - 3*q - 3*q^2 - q^3 - q^4*z + q^5*z)*
       R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{3, 2, 1}, {-1, 2, 1}}}])/
      (1 + q) - (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/
      (1 + q) - ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R2[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/(q^3*(1 + q)) + 
     (q^4*z^2*R2[{{1}, {{3, 2, 1}, {1, 0, 1}}}])/(1 + q) + 
     (q^6*z^2*(1 + q^3*z)*R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}])/(1 + q) + 
     (q^7*z^2*R2[{{1}, {{3, 2, 2}, {-1, 2, 1}}}])/(1 + q) + 
     q*z*R2[{{1}, {{4, 0, 0}, {-1, 1, 0}}}] + 
     q^4*z^2*R2[{{1}, {{4, 0, 0}, {0, 2, 1}}}] + q^2*z*(1 + q^2*z + q^3*z)*
      R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}] + q^2*z*(1 + q^2*z + q^3*z)*
      R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}] - 
     (q^4*(2 + 5*q + 4*q^2 + 2*q^3)*z^2*R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/
      (1 + q) + (-1 + q)*q^2*z^2*R2[{{1}, {{4, 0, 0}, {2, 1, 1}}}] - 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*R2[{{1}, {{4, 0, 0}, {3, 2, 2}}}])/(1 + q) - 
     q^2*z*(1 + q^2*z + q^3*z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 2}}}] + 
     q^2*z*R2[{{1}, {{4, 0, 1}, {-1, 2, 1}}}] - 
     ((-1 - q^5*z + 2*q^8*z^2 + 3*q^9*z^2 + 2*q^10*z^2 + q^11*z^2)*
       R2[{{1}, {{4, 0, 1}, {-1, 2, 2}}}])/(q^4*(1 + q)) + 
     q^2*z*(1 - q*z + q^2*z + q^3*z)*R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}] + 
     (z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{4, 0, 1}, {0, 1, 2}}}])/(1 + q) - 
     (z*(1 + 2*q^2 + 2*q^3 + 3*q^4 + q^6*(1 - 3*z) - q^5*(-2 + z) + 4*q^8*z + 
        7*q^9*z + 6*q^10*z - 2*q^12*(-1 + z)*z - 7*q^13*z^2 - 15*q^14*z^2 - 
        11*q^15*z^2 - q^17*z^2 + q^18*z^3 + 3*q^19*z^3 + 2*q^20*z^3 + 
        q^21*z^3 - q^16*z^2*(6 + z) + q^11*z*(5 + 4*z))*
       R2[{{1}, {{4, 0, 1}, {0, 2, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R2[{{1}, {{4, 0, 1}, {1, 1, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 - q + q^2 + 4*q^3 + 4*q^4 - q^6 + q^5*z - 7*q^7*z - 
        7*q^8*z - 4*q^9*z + q^10*z + 4*q^12*z^2 + 2*q^13*z^2 + q^14*z^2 + 
        q^11*z*(1 + z))*R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^4*z^2*(2 + q - 4*q^2 - 3*q^3 + q^4 - 
        q^5*(-1 + z) + 2*q^7*z + q^8*z + q^10*z^2)*
       R2[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/(1 + q) - 
     (-1 + q)*q^2*z^2*R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - 
     (q^4*z^2*(1 + q^7*z)*R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/(1 + q) + 
     (q^6*z^2*(3 + 2*q + 2*q^2 + 2*q^3 + q^4 + 6*q^5*z + 4*q^6*z + 3*q^7*z + 
        q^8*z)*R2[{{1}, {{4, 0, 1}, {3, 2, 2}}}])/(1 + q) + 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}])/
      (1 + q) - (q^2*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        2*q^7*z^2 + q^8*z^2)*R2[{{1}, {{4, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     q^4*(1 + q)*z^2*R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}] - 
     ((1 + q^5*z - 2*q^8*z^2 - 3*q^9*z^2 - 2*q^10*z^2 - q^11*z^2)*
       R2[{{1}, {{4, 1, 0}, {-1, 2, 2}}}])/(q^4 + q^5) - 
     (-1 + q)*q*z*(1 + q^2*z + q^3*z)*R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}] - 
     (z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}])/(1 + q) - 
     (z*(-1 - 2*q^2 - 2*q^3 - 3*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - q^7*z - 
        2*q^8*z - 2*q^9*z + 4*q^13*z^2 + 7*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) - q^11*z*(1 + 2*z) + q^12*z*(-1 + 3*z))*
       R2[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (-1 + q)*q^2*z^2*R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}] + 
     (z*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 2*z) + 4*q^7*z + 
        6*q^8*z + 8*q^9*z + 3*q^10*z - q^12*z + q^11*(-1 + z)*z + 
        2*q^14*z^2 + 2*q^15*z^2 + q^16*z^2)*
       R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/(q^4*(1 + q)) + 
     (q^3*z^2*(-1 + 2*q + 3*q^2 - q^4 + q^5 + q^6*(1 - 2*z) - 2*q^7*z + 
        q^8*z + q^9*z + q^11*z^2)*R2[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/
      (1 + q) - (q^4*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 
        4*q^8*z + 3*q^9*z + q^10*z)*R2[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/
      (1 + q) - (q^11*z^2*(1 + q^5*z)*R2[{{1}, {{4, 1, 0}, {4, 2, 1}}}])/
      (1 + q) + (q*z*(-1 - 3*q - 3*q^2 - q^3 + q^5*z + q^6*z^2)*
       R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}])/(1 + q) - 
     q^3*(1 + q^2)*z^2*R2[{{1}, {{4, 1, 1}, {-1, 1, 2}}}] + 
     (q^2*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R2[{{1}, {{4, 1, 1}, {-1, 2, 1}}}])/(1 + q) + 
     (q^3*(3 + 3*q + q^2)*z^2*R2[{{1}, {{4, 1, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (q^3*z^2*(-1 - q + q^3 + 2*q^4 + q^5 + q^6*z)*
       R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(1 + q) - 
     (q^3*(-3 - 3*q + q^3)*z^2*R2[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/(1 + q) + 
     (-1 + q)*q^2*z^2*R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] + 
     (q^5*z^2*(1 + 3*q + 2*q^2 - q^3 - 5*q^5*z - 4*q^6*z - q^7*z + 2*q^8*z + 
        2*q^10*z^2 - q^4*(1 + z) + q^9*z*(1 + z))*
       R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}])/(1 + q) + 
     q^4*z^2*(1 - q + q^2 + q^7*z)*R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}] + 
     (-1 + q)*q^12*z^3*R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}] + 
     (q^4*z*(1 - q^5*z - 2*q^6*z - q^7*z + 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^11*z^2*(1 + q^5*z)*R2[{{1}, {{4, 1, 1}, {4, 2, 1}}}])/(1 + q) - 
     (q^7*z^2*R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^4*z^2*(-1 + q^3*z)*R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}])/(1 + q) + 
     q^3*z^2*R2[{{1}, {{4, 2, 0}, {-1, 1, 2}}}] - 
     (q^3*(3 + 3*q + q^2)*z^2*R2[{{1}, {{4, 2, 0}, {-1, 2, 2}}}])/(1 + q) + 
     (q^3*(-3 - 3*q + q^3)*z^2*R2[{{1}, {{4, 2, 0}, {0, 1, 2}}}])/(1 + q) + 
     ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R2[{{1}, {{4, 2, 0}, {0, 2, 2}}}])/(q^3*(1 + q)) + 
     (q^3*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R2[{{1}, {{4, 2, 0}, {2, 1, 2}}}])/(1 + q) + 
     (q^4*(1 + q + q^2)*z^2*R2[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/(1 + q) + 
     (q^6*z^2*(1 + 2*q + q^2 + 2*q^3*z + q^4*z)*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(1 + q) - 
     (q^2*z*(1 + 2*q + 2*q^3*z + q^5*z + q^6*z + 2*q^7*z^2 + q^8*z^2 + 
        q^2*(1 + 2*z))*R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/(1 + q) + 
     ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/(q^3*(1 + q)) + 
     q^5*z^2*R2[{{1}, {{4, 2, 1}, {-1, 2, 1}}}] - 
     (q^5*z^2*R2[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(1 + q) + 
     (q^9*z^3*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/(1 + q) - 
     (q^2*z*(-1 - q^4*z - 4*q^5*z - 3*q^6*z - q^7*z + q^8*z^2 + 3*q^9*z^2 + 
        2*q^10*z^2 + q^11*z^2)*R2[{{1}, {{4, 2, 1}, {1, 2, 2}}}])/(1 + q) - 
     (q^11*z^3*R2[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(1 + q) - 
     (q^7*z^2*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {2, 2, 1}}}])/(1 + q) - 
     (q^3*z*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/
      (1 + q) + (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        2*q^7*z^2 + q^8*z^2)*R2[{{1}, {{4, 2, 2}, {-1, 2, 1}}}])/(1 + q) - 
     q^4*z^2*R2[{{1}, {{5, 0, 0}, {-1, 1, 1}}}] + 
     (q*z*(-1 + q*(-1 + z) + 2*q^2*z + 3*q^3*z + 3*q^4*z + 2*q^5*z)*
       R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}])/(1 + q) + 
     (q^2*z^2*(1 - 2*q^2 - 5*q^3 - 6*q^4 - 4*q^5 - q^6 + q^7*z + 3*q^8*z + 
        2*q^9*z + q^10*z)*R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}])/(1 + q) + 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}])/(1 + q) + 
     (q^3*z^2*R2[{{1}, {{5, 0, 0}, {2, 1, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 - q^6*(-1 + z) + 
        4*q^7*z + 3*q^8*z + 3*q^9*z + q^10*z + q^11*z^2)*
       R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}])/(1 + q) + 
     (q^4*z^2*R2[{{1}, {{5, 0, 0}, {3, 2, 2}}}])/(1 + q) + 
     ((-1 + q)*q^8*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{5, 0, 0}, {4, 2, 1}}}])/(1 + q) - 
     (q^5*z^2*(1 + q + q^2*z)*R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}])/(1 + q) + 
     (z*(1 - q + 3*q^2 + q^4 - q^5*z + 2*q^8*z + 5*q^9*z + 4*q^10*z - 
        11*q^14*z^2 - 5*q^15*z^2 + q^17*z^3 + q^18*z^3 + 3*q^19*z^3 + 
        2*q^20*z^3 + q^21*z^3 - q^6*(1 + z) - q^16*z^2*(2 + z) + 
        q^7*(-1 + 2*z) - q^13*z*(1 + 3*z) + q^11*z*(4 + 3*z) + 
        q^12*(z - 6*z^2))*R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 - 3*q - 4*q^2 + 2*q^3 + 6*q^4 + 2*q^6*z - q^7*z - 5*q^8*z - 
        6*q^9*z - 2*q^10*z + q^11*z^2 + 3*q^12*z^2 + 2*q^13*z^2 + q^14*z^2 + 
        q^5*(3 + z))*R2[{{1}, {{5, 0, 1}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^4*z^2*(2 + 3*q + 2*q^4 + q^5 + 2*q^6*z + 
        3*q^7*z + q^8*z + q^10*z^2)*R2[{{1}, {{5, 0, 1}, {-1, 2, 2}}}])/
      (1 + q) + (q^4*z^2*(1 + 4*q + 4*q^2 - 7*q^5*z - 7*q^6*z - 4*q^7*z + 
        q^8*z + 4*q^10*z^2 + 2*q^11*z^2 + q^12*z^2 - q^4*(1 + z) + 
        q^9*z*(1 + z))*R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^3*z^2*(-1 - 2*q - 4*q^2 - 3*q^3 + 
        q^5*(1 - 2*z) - 2*q^6*z + q^7*z + q^8*z + q^10*z^2)*
       R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}])/(1 + q) - 
     (q^5*z^2*(-1 + q + 2*q^2 + q^3 + 2*q^4*z + q^5*z + 2*q^6*z + q^7*z + 
        q^8*z^2)*R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}])/(1 + q) + 
     (z*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/(1 + q) - 
     (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^3*z^2*(-1 + q^5*z + q^6*z - q^7*z - 3*q^8*z - 4*q^9*z - 3*q^10*z - 
        q^11*z + q^12*z^2 + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 3*q^18*z^3 + 
        3*q^19*z^3 + q^20*z^3 + q^21*z^4 + q^16*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(-1 - 2*q - q^2 + q^4*z - q^6*z - 2*q^7*z + q^8*(-1 + z)*z - 
        q^9*z^2 - q^10*z^2 - q^11*z^2 + q^12*z^2 + 2*q^14*z^3 + 3*q^15*z^3 + 
        3*q^16*z^3 + q^17*z^3 + q^18*z^4 + q^13*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(-1 + 2*q^2 + 5*q^3 + 6*q^4 + q^6 - 3*q^7*z - 8*q^8*z - 
        7*q^9*z - 3*q^10*z + q^12*z^2 + q^13*z^2 + q^5*(4 + z))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(1 - q + 2*q^2 + 2*q^3 - q^4*(-2 + z) - q^5*(-2 + z) - 
        q^6*(-1 + z) - 4*q^8*z + q^9*(-1 + z)*z + 4*q^11*z^2 - 4*q^14*z^2 - 
        4*q^15*z^2 + 3*q^18*z^3 + 2*q^19*z^3 + q^20*z^3 - q^16*z^2*(1 + 2*z))*
       R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 - 2*q^6*(-1 + z) + 4*q^8*z + 
        5*q^9*z + 2*q^10*z + q^11*z^2 + q^7*(1 + 3*z))*
       R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}])/(1 + q) + 
     (q^12*z^3*R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}])/(1 + q) + 
     (q^4*z*(-1 - q^3*z + q^5*z + 2*q^6*z + q^7*z - 2*q^9*z^2 - q^10*z^2 - 
        q^11*z^2 + q^13*z^3)*R2[{{1}, {{5, 0, 1}, {3, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - ((-1 + q)*q^8*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{5, 0, 1}, {4, 2, 1}}}])/(1 + q) + 
     (q^9*z^2*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {4, 2, 2}}}])/(1 + q) + 
     (q^5*z^2*(-1 - q + 2*q^3 + q^4 + q^5*z)*
       R2[{{1}, {{5, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^11*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z^2*(-1 - 2*q - q^2 + 2*q^3 + q^4 + 
        q^5*z)*R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^4*z^2*(-4 - 2*q + 2*q^2 - q^4 + q^3*z + q^5*z + q^6*z - q^7*z + 
        q^9*z - q^8*(-1 + z)*z + q^10*z^2)*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q + 3*q^2 + q^4 - q^5*z + 2*q^8*z + 5*q^9*z + 5*q^10*z - 
        11*q^14*z^2 - 6*q^15*z^2 + q^17*z^3 + q^18*z^3 + 3*q^19*z^3 + 
        2*q^20*z^3 + q^21*z^3 - q^6*(1 + z) - q^16*z^2*(3 + z) + 
        q^7*(-1 + 2*z) - q^13*z*(1 + 3*z) + q^11*z*(5 + 3*z) + 
        q^12*(z - 6*z^2))*R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(-1 - 3*q - 4*q^2 + 2*q^3 + 6*q^4 + 3*q^5 + q^6*z - q^7*z - 
        5*q^8*z - 6*q^9*z + q^10*(-2 + z)*z + 2*q^11*z^2 + 3*q^12*z^2 + 
        2*q^13*z^2 + q^14*z^2)*R2[{{1}, {{5, 1, 0}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z^2*(2 + 3*q + q^2 + q^3 + 3*q^6*z + 
        3*q^7*z + q^8*z + q^10*z^2 + q^4*(2 + z) + q^5*(1 + 2*z))*
       R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}])/(1 + q) - 
     (q^2*z^2*(-1 - 3*q - 5*q^2 - q^3 + 3*q^4 + 3*q^6*z + q^7*z - 2*q^8*z - 
        3*q^9*z - q^10*z + 2*q^12*z^2 + 2*q^13*z^2 + q^14*z^2 + q^5*(2 + z))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*(-1 + q^2*(1 - 3*z) - 4*q^3*z + q^5*z + q^7*z^2)*
       R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}])/(1 + q) - 
     (z*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {0, 2, 2}}}])/(1 + q) + 
     (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {1, 1, 0}}}])/(1 + q) + 
     (q^2*z^2*(1 - q + q^7*z)*R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}])/(1 + q) + 
     (q^3*z^2*(-1 + q^5*z + q^6*z - q^7*z - 3*q^8*z - 4*q^9*z - 3*q^10*z - 
        q^11*z + q^12*z^2 + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 3*q^18*z^3 + 
        3*q^19*z^3 + q^20*z^3 + q^21*z^4 + q^16*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^10*z^3*(2 - 4*q^2 - 4*q^3 + q^4*(-1 + z) - 2*q^5*z - 2*q^6*z + 
        2*q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + 
        q^14*z^3 + q^9*(z - 2*z^2))*R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^2*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + 
        q^6*(1 - 2*z) + 3*q^7*z + 3*q^8*z + 3*q^9*z + q^10*z + q^11*z^2)*
       R2[{{1}, {{5, 1, 0}, {1, 2, 2}}}])/(1 + q) - 
     (q^3*z^2*R2[{{1}, {{5, 1, 0}, {2, 1, 2}}}])/(1 + q) + 
     (q^3*z^2*(1 - q + 3*q^2 - q^7 - q^4*z - q^5*z - 5*q^8*z + 
        q^9*(-2 + z)*z - 2*q^12*z^2 - 3*q^14*z^2 - q^15*z^2 + 3*q^18*z^3 + 
        2*q^19*z^3 + q^20*z^3 + q^17*z^2*(1 + z) - q^6*(1 + 2*z) + 
        q^13*z*(-1 + 3*z) + q^11*z*(2 + 5*z) + q^16*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^7*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 1, 1}}}])/(1 + q) - 
     (q^12*z^3*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R2[{{1}, {{5, 1, 0}, {3, 2, 1}}}])/(1 + q) - 
     (q^7*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}])/(1 + q) - 
     (q^2*z*(-1 - 2*q - q^2 - q^3*z - q^4*z + q^5*z^2)*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(1 + q) + 
     (q^4*z^2*(-6 - 5*q + q^2 + 2*q^3 + 2*q^4 + 4*q^6*z - q^8*z - 2*q^9*z + 
        q^10*(-1 + z)*z + q^5*(1 + 3*z))*R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - ((1 + 3*q^8*z^2 + q^9*z^2 - 4*q^10*z^2 - 
        2*q^12*z^3 - 2*q^13*z^3 + 2*q^15*z^3 + 2*q^17*z^4 + q^18*z^4 + 
        2*q^16*z^3*(1 + z) - q^11*z^2*(3 + 2*z))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/(q^3*(1 + q)*(-1 + q^5*z)) - 
     q^6*z^3*R2[{{1}, {{5, 1, 1}, {-1, 2, 2}}}] - 
     (z*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 2*q^6*z - q^7*z - 
        6*q^8*z + q^9*(-6 + z)*z + q^13*z^2 - q^16*(-1 + z)*z^2 + 
        2*q^17*z^3 + 3*q^18*z^3 + 3*q^19*z^3 + q^20*z^3 + q^21*z^4 + 
        q^15*z^2*(1 + z) - q^11*z*(1 + 2*z) - q^10*z*(3 + 4*z))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/(q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 + 3*q + 2*q^2 - q^3 - 5*q^5*z - 4*q^6*z - q^7*z + 2*q^8*z + 
        2*q^10*z^2 - q^4*(1 + z) + q^9*z*(1 + z))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(-1 - q + q^4 + 2*q^5 + q^6 - 2*q^8*z - 2*q^9*z + 
        q^10*(-1 + z)*z)*R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(1 + q) + 
     (q^6*z^2*(1 + 2*q + q^2 + 2*q^3*z + 2*q^4*z + 2*q^5*z + q^6*z + q^7*z^2)*
       R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}])/(1 + q) + 
     (q*z^2*(-1 + 2*q^3 + 2*q^4 + 2*q^5 + 2*q^6 - q^7*(-1 + z) + 3*q^8*z + 
        3*q^9*z + 3*q^10*z + q^11*z + q^12*z^2)*
       R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^2*z^2*(1 - q + 2*q^2 + 3*q^3 + 2*q^4 + 2*q^5 - q^6*(-1 + z) + 
        4*q^7*z + 4*q^8*z + 3*q^9*z + q^10*z + q^11*z^2)*
       R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q^3*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 3*q^5 - 2*q^6*(-1 + z) + 4*q^7*z + 
        5*q^8*z + 4*q^9*z + q^10*z + q^11*z^2)*
       R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}])/(1 + q) + 
     (q^10*z^3*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {1, 2, 0}}}])/(1 + q) - 
     (q^10*z^3*(-3 - 3*q - q^3 + q^4*(-3 + z) + q^5*(-1 + z) + 2*q^6*z - 
        q^7*z - 2*q^8*z - q^9*(-1 + z)*z - q^10*(-1 + z)*z + 2*q^11*z^2 + 
        3*q^12*z^2 + 3*q^13*z^2 + q^14*z^2 + q^15*z^3)*
       R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(1 + 3*q^9*z^2 + q^10*z^2 - 2*q^11*z^2 - 2*q^12*z^2 - q^14*z^3 - 
        q^15*z^3 + q^16*z^3 + q^17*z^3)*R2[{{1}, {{5, 1, 1}, {1, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (-1 + q)*q^9*z^3*
      R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}] - 
     (q^6*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(1 + q) + 
     (q^6*z^2*(1 + 2*q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 2, 0}}}])/(1 + q) - 
     (q^3*z^2*(1 - q + 3*q^2 + q^3 + q^4 - q^5*z - 2*q^10*z - q^14*z^2 + 
        4*q^15*z^2 - q^16*(-3 + z)*z^2 - q^6*(1 + z) - q^13*z*(1 + z) + 
        q^17*z^2*(1 + z) + q^7*(-1 + 2*z) + q^11*z*(-1 + 3*z) - 
        q^12*z*(1 + 6*z))*R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^7*z^2*(1 + q^5*z)*
       R2[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/(1 + q) + 
     (q^12*z^3*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}])/(1 + q) + 
     (q^13*z^3*(1 + q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 
        4*q^8*z + 3*q^9*z + q^10*z)*R2[{{1}, {{5, 1, 1}, {3, 2, 2}}}])/
      (1 + q) - (q^9*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}])/
      (1 + q) + (q^3*z*(1 + 2*q + q^2 + q^3*z)*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/(1 + q) - 
     (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/(1 + q) - 
     ((1 + 2*q - q^2*(-1 + z) + q^4*z + q^5*z - q^6*z + 2*q^8*z^2 + q^9*z^2 - 
        q^10*z^2 - q^11*z^2 - 4*q^12*z^3 - 3*q^13*z^3 - q^14*z^3 + 
        q^7*z*(-1 + 3*z))*R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/
      (q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*(-1 - 2*q - 2*q^2 - 2*q^3 + q^5*z + q^6*z + q^7*z + 2*q^8*z + 
        q^9*z + q^10*z^2 + q^4*(-1 + 2*z))*R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^2*z^2*(-1 + 2*q^3 + 2*q^4 + 2*q^5 + 2*q^6 - 
        q^7*(-1 + z) + 3*q^8*z + 3*q^9*z + 3*q^10*z + q^11*z + q^12*z^2)*
       R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*z^2*(1 - q^3 + q^4 + q^6 - q^5*(-2 + z) - 2*q^8*z - 2*q^9*z - 
        q^10*z + q^13*z^2)*R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (z*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + 
        q^5*z + q^6*z + q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + 
        q^13*z^2 + q^14*z^3 + q^9*(z - 2*z^2))*
       R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*(-1 - 2*q + q^2*(-1 + z))*z^2*R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}])/
      (1 + q) - q^7*z^3*R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}] + 
     (q^8*(2 + 2*q + q^2)*z^3*R2[{{1}, {{5, 2, 0}, {-1, 1, 2}}}])/(1 + q) - 
     (q^13*z^4*R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}])/(1 + q) + 
     (q^9*(-3 - 3*q + q^3)*z^3*R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}])/(1 + q) + 
     (q^12*z^4*R2[{{1}, {{5, 2, 0}, {0, 1, 2}}}])/(1 + q) + 
     (q^6*z^2*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 1, 2}}}])/(1 + q) - 
     (q^6*z^2*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 2, 1}}}])/(1 + q) + 
     (q^6*z^2*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/
      (1 + q) + q^5*z^2*(2 + 3*q + q^2 + q^3*z)*
      R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}] + 
     (z*(-1 + q - 3*q^2 - q^4 + q^7*(1 - 2*z) + q^5*z - 3*q^8*z - 7*q^9*z - 
        8*q^10*z + 12*q^14*z^2 + 4*q^15*z^2 - 5*q^17*z^2 - 2*q^19*z^3 + 
        q^20*z^3 + q^21*z^3 + q^22*z^3 + q^6*(1 + z) - 4*q^11*z*(1 + z) + 
        4*q^13*z*(1 + z) - q^18*z^2*(2 + z) + q^16*z^2*(-1 + 2*z) + 
        q^12*z*(4 + 5*z))*R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(1 - q - 2*q^2 + q^5*(-1 + z) - 2*q^7*z - q^10*(-1 + z)*z + 
        q^8*z^2 + 2*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^15*z^3 - 
        q^3*(2 + z) - q^4*(2 + z) + q^9*z*(2 + z))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^9*z^3*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}])/(1 + q) + 
     (q*z*(-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (-1 + q)*q^7*z^2*(1 + q^2*z + q^3*z)*R2[{{1}, {{5, 2, 1}, {0, 0, 2}}}] + 
     (q^3*z^2*(1 + 3*q + 4*q^2 - q^3 - 5*q^4 - q^7*z + 2*q^8*z + 3*q^9*z - 
        q^11*(-1 + z)*z - q^12*z^2 + q^14*z^2 + q^15*z^2 + q^16*z^3 - 
        2*q^5*(2 + z) + q^10*z*(2 + z) - q^6*(1 + 3*z))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*(-5 - 5*q + q^2 + 2*q^3)*z^3*R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/
      (1 + q) - (q*z*(1 + q^4*z + 4*q^5*z + 3*q^6*z + q^7*z - q^8*z^2 - 
        6*q^9*z^2 - 5*q^10*z^2 - q^11*z^2 + q^12*z^2)*
       R2[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(1 + q) - 
     (q^7*z^2*(1 + 2*q + q^2 + 2*q^3*z + 2*q^4*z + 2*q^5*z + q^6*z + q^7*z^2)*
       R2[{{1}, {{5, 2, 1}, {0, 2, 1}}}])/(1 + q) + 
     q^10*(2 + q)*z^3*R2[{{1}, {{5, 2, 1}, {0, 2, 2}}}] - 
     (-1 + q)*q^9*z^3*R2[{{1}, {{5, 2, 1}, {1, 0, 1}}}] + 
     (q^11*z^3*R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^5*z^2*(-1 - 2*q - 2*q^2 - 2*q^3 + q^4*(-1 + z) - q^5*z - q^6*z + 
        3*q^8*z - 2*q^9*(-1 + z)*z + 2*q^10*z^2 + q^11*z^2 + q^12*z^2 + 
        q^14*z^3)*R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^3*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{5, 2, 1}, {1, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^7*z^2*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/(1 + q) + 
     (q^4*z^2*(1 - q^4*z - q^5*z - q^6*z - 2*q^7*z - 5*q^8*z + q^10*z + 
        q^9*(-2 + z)*z + 4*q^12*z^2 + 3*q^13*z^2 - q^14*z^2 - 3*q^15*z^2 + 
        3*q^18*z^3 + 2*q^19*z^3 + q^20*z^3 - q^16*z^2*(1 + z) + 
        q^11*z*(1 + 2*z))*R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^7*z^2*(1 + q^5*z)*
       R2[{{1}, {{5, 2, 1}, {2, 2, 1}}}])/(1 + q) + 
     (q^4*z^2*(1 - q + 3*q^2 - q^10*z - q^13*z - 6*q^12*z^2 - 2*q^14*z^2 + 
        3*q^15*z^2 - q^16*(-2 + z)*z^2 - q^5*(1 + z) - q^6*(1 + z) + 
        q^17*z^2*(1 + z) + q^7*(-1 + 2*z) + q^11*z*(1 + 3*z))*
       R2[{{1}, {{5, 2, 1}, {2, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*(-1 - q + 2*q^3 + q^4 + q^5*z)*
       R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^12*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R2[{{1}, {{5, 2, 2}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^3*z^2*(-2 - 2*q + q^2 + 2*q^3 + 2*q^4 - 
        q^5*(-1 + z) + 2*q^6*z + 3*q^7*z + 3*q^8*z + q^9*z + q^10*z^2)*
       R2[{{1}, {{6, 0, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^4*z^2*(2 - 4*q^2 - 4*q^3 + q^4*(-1 + z) - 2*q^5*z - 2*q^6*z + 
        2*q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + 
        q^14*z^3 + q^9*(z - 2*z^2))*R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z^2*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 
        2*q^5 - q^6*(-1 + z) + 4*q^7*z + 3*q^8*z + 3*q^9*z + q^10*z + 
        q^11*z^2)*R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}])/(1 + q) - 
     (q^13*z^3*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{6, 0, 0}, {2, 2, 1}}}])/(1 + q) - 
     ((-1 + q)*q^4*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{6, 0, 0}, {3, 1, 1}}}])/(1 + q) - 
     (q^2*z*(1 + q^2*(1 - 4*z) - 2*q*(-1 + z) - q^3*z + q^4*z + 2*q^5*z + 
        q^6*z + 2*q^7*z^2 + q^8*z^2)*R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}])/
      (1 + q) - (q^2*z*(1 + q^2 + 2*q^3*z + 4*q^4*z + q^6*(-3 + z)*z - 
        q^5*(-2 + z)*z - q^8*z^2 - 5*q^9*z^2 + q^10*(-5 + z)*z^2 - 
        3*q^11*z^3 - 2*q^13*z^3 + 2*q^14*z^3 + 3*q^15*z^3 + q^16*z^3 + 
        q^17*z^4 + 2*q*(1 + z) + 2*q^7*z*(-1 + 2*z) + q^12*(z^2 - 7*z^3))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(3 + 2*q - 2*q^2 - 2*q^3 - q^5*z - q^6*z + q^7*z + q^8*z)*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 + q^5*z + q^6*z - q^7*z - 3*q^8*z - 4*q^9*z - 3*q^10*z - 
        q^11*z + q^12*z^2 + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 3*q^18*z^3 + 
        3*q^19*z^3 + q^20*z^3 + q^21*z^4 + q^16*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 0, 1}, {-1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R2[{{1}, {{6, 0, 1}, {-1, 2, 1}}}])/
      (1 + q) + (q^7*z^3*(1 - 2*q^2 - 5*q^3 - 6*q^4 - 4*q^5 - q^6 + q^7*z + 
        3*q^8*z + 2*q^9*z + q^10*z)*R2[{{1}, {{6, 0, 1}, {-1, 2, 2}}}])/
      (1 + q) + (z*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 
        2*q^6*z - q^7*z - 6*q^8*z + q^9*(-6 + z)*z - 3*q^12*z^2 - 
        3*q^13*z^2 - 3*q^14*z^2 - q^16*(-1 + z)*z^2 + q^15*z^3 + 3*q^17*z^3 + 
        3*q^18*z^3 + 4*q^19*z^3 - 2*q^20*(-1 + z)*z^3 + 3*q^21*z^4 + 
        3*q^22*z^4 + 3*q^23*z^4 + q^24*z^4 + q^25*z^5 - 3*q^10*z*(1 + z) - 
        q^11*z*(1 + 2*z))*R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/
      (q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z^2*(-1 - 2*q - q^2 + q^4*z - q^6*z - 2*q^7*z + q^8*(-1 + z)*z - 
        q^9*z^2 - q^10*z^2 - q^11*z^2 + q^12*z^2 + 2*q^14*z^3 + 3*q^15*z^3 + 
        3*q^16*z^3 + q^17*z^3 + q^18*z^4 + q^13*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(-1 + 2*q^2 + 5*q^3 + 6*q^4 + q^6 - 3*q^7*z - 8*q^8*z - 
        7*q^9*z - 3*q^10*z + q^12*z^2 + q^13*z^2 + q^5*(4 + z))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^3*(1 - q^3 + q^4 + 3*q^6 + q^7 - q^5*(-3 + z) - 2*q^8*z - 
        4*q^9*z - 3*q^10*z - q^11*z + q^13*z^2)*
       R2[{{1}, {{6, 0, 1}, {0, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^2*z^2*(-1 + 2*q + 2*q^2 + 2*q^3 + 2*q^4 - q^5*(-1 + z) + 4*q^6*z + 
        3*q^7*z + 3*q^8*z + q^9*z + q^10*z^2)*
       R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*z^2*(-1 + q - 2*q^2 + q^7*(1 - 5*z) + 2*q^10*z - q^11*(-1 + z)*z + 
        q^12*z^2 + q^6*(1 + z))*R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}])/(1 + q) - 
     (q^9*z^3*R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}])/(1 + q) + 
     (q^18*z^4*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^13*z^3*(-1 - q^6*z - 2*q^7*z - q^8*z + 3*q^10*z^2 + 2*q^11*z^2 + 
        q^12*z^2)*R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*q^4*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{6, 0, 1}, {3, 1, 1}}}])/(1 + q) - 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {3, 1, 2}}}])/(1 + q) + 
     (q^3*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}])/(1 + q) - 
     ((-1 - 2*q + q^2*(-1 + z) - q^4*z - q^5*z + q^6*z - 2*q^8*z^2 - 
        q^9*z^2 + q^10*z^2 + q^11*z^2 + 3*q^12*z^3 - 3*q^14*z^3 - 
        3*q^15*z^3 + q^16*(-1 + z)*z^3 + q^17*z^4 + q^18*z^4 + q^20*z^4 + 
        2*q^22*z^5 + 3*q^23*z^5 + 3*q^24*z^5 + q^25*z^5 + q^26*z^6 + 
        q^7*(z - 3*z^2) + q^21*(z^4 - 2*z^5))*
       R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/(q^2*(1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + q^8*z + 
        2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R2[{{1}, {{6, 0, 2}, {2, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z^2*(2 + 2*q + 2*q^2 + 2*q^3 - 
        q^4*(-1 + z) + 4*q^5*z + 4*q^6*z + 3*q^7*z + q^8*z + q^9*z^2)*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^2*z^2*(-1 + 2*q + 2*q^2 + 2*q^3 + 3*q^4 - q^5*(-2 + z) + 4*q^6*z + 
        5*q^7*z + 5*q^8*z + q^9*z)*R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}])/
      (1 + q) + (q^3*z^2*(-1 + q^5*z + q^6*z - q^7*z - 3*q^8*z - 4*q^9*z - 
        3*q^10*z - q^11*z + q^12*z^2 + q^13*z^2 + q^15*z^2 + 2*q^17*z^3 + 
        3*q^18*z^3 + 3*q^19*z^3 + q^20*z^3 + q^21*z^4 + q^16*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z^2*(-1 - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - 2*q^8*z - 4*q^9*z - 3*q^10*z + 4*q^13*z^2 + 4*q^14*z^2 + 
        q^15*z^2 + 2*q^18*z^3 + 3*q^19*z^3 + 3*q^20*z^3 + q^21*z^3 + 
        q^22*z^4 - 2*q^11*z*(1 + z) + q^16*z^2*(1 + z) + q^12*z*(-1 + 5*z) + 
        q^17*(z^2 - 3*z^3))*R2[{{1}, {{6, 1, 0}, {0, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^9*z^3*(2 - 4*q^2 - 4*q^3 + q^4*(-1 + z) - 
        2*q^5*z - 2*q^6*z + 2*q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + 
        q^13*z^2 + q^14*z^3 + q^9*(z - 2*z^2))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 2*z) + 
        3*q^7*z + 3*q^8*z + 3*q^9*z + q^10*z + q^11*z^2)*
       R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 - 2*q - q^2 - 2*q^4 + q^3*(-2 + z) + q^5*(-1 + z) - 
        2*q^6*z + 3*q^9*z - q^8*(-2 + z)*z + q^11*(-1 + z)*z - 3*q^10*z^2 - 
        2*q^12*z^2 + 2*q^13*z^2 + 2*q^14*z^2 + q^16*z^3 + q^15*z^2*(1 + z))*
       R2[{{1}, {{6, 1, 0}, {0, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^3*R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}])/(1 + q) + 
     (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {1, 1, 0}}}])/(1 + q) - 
     (q*z^2*(1 - q + 3*q^2 + q^4 - q^5*z - q^10*z - q^13*z - 6*q^12*z^2 - 
        3*q^14*z^2 + 2*q^15*z^2 - q^16*(-2 + z)*z^2 - q^6*(1 + z) + 
        q^17*z^2*(1 + z) + q^7*(-1 + 2*z) + q^11*z*(1 + 3*z))*
       R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^3*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}])/(1 + q) - 
     (q^9*z^3*(-1 + q^5*z - q^6*z - 3*q^7*z - q^8*z + q^11*z^2)*
       R2[{{1}, {{6, 1, 0}, {1, 2, 1}}}])/(1 + q) - 
     (q^4*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {2, 1, 0}}}])/(1 + q) + 
     (q^9*z^3*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}])/(1 + q) - 
     (q^18*z^4*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*z^3*(-1 + q^4 + q^9*z)*R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}])/(1 + q) - 
     (q*z^2*(-1 + q^3 - 2*q^4 - 2*q^6 + q^5*(-4 + z) - q^7*z + q^8*z + 
        2*q^9*z + 3*q^10*z + q^11*z + q^12*z^2 + q^14*z^2)*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (z*(-1 + q - 3*q^2 - q^4 + q^6 + q^7*(1 - 2*z) + 2*q^5*z - 8*q^8*z - 
        14*q^9*z + 13*q^14*z^2 + 4*q^15*z^2 + 2*q^16*z^3 + 3*q^19*z^3 + 
        6*q^20*z^3 - q^21*(-3 + z)*z^3 - 3*q^17*z^2*(1 + z) + 
        q^22*z^3*(1 + z) - 2*q^11*z*(3 + z) - q^10*z*(12 + z) + 
        q^18*z^2*(-1 + 2*z) + q^13*z*(3 + 4*z) + q^12*z*(2 + 7*z))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^3*z^2*(-1 - q^2 - 3*q^3 - 4*q^4 + q^5*(-4 + z) + q^7*(-1 + z) + 
        q^8*z - 2*q^9*z + q^10*z - 3*q^11*(-1 + z)*z + 3*q^13*z^2 + 
        5*q^14*z^2 + 2*q^15*z^2 + q^16*z^3 + q^17*z^3 + q^12*z*(1 + z) + 
        q^6*(-3 + 2*z))*R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^10*z^3*(1 + q^5*z)*
       R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}])/(1 + q) - 
     (q^3*z*(1 + 2*q + q^2*(1 - 3*z) - 2*q^3*z - q^4*z + q^6*z^2 - q^7*z^2 - 
        2*q^8*z^2 - 3*q^9*z^2 - q^10*z^2 - q^11*z^3 + q^12*z^3)*
       R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}])/(1 + q) - 
     (q*z^2*(1 + 3*q^2 + 5*q^3 + 6*q^4 - q^5*(-1 + z) + q^10*z + 
        q^12*(2 - 3*z)*z - 4*q^14*z^2 - q^15*z^2 - q^16*(-1 + z)*z^2 + 
        2*q^18*z^3 + 2*q^11*z*(1 + z) + q^17*z^2*(1 + z) - q^6*(4 + z) - 
        q^7*(4 + z) - q^8*(1 + 2*z) + q^13*(z - 5*z^2))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^2*z^2*(-1 - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + 2*q^6*(-1 + z) - 
        2*q^8*z - 4*q^9*z - 2*q^10*z + 2*q^12*z^2 + 3*q^13*z^2 + 5*q^14*z^2 + 
        q^15*z^2 - q^17*(-1 + z)*z^2 + 2*q^18*z^3 + 3*q^19*z^3 + 3*q^20*z^3 + 
        q^21*z^3 + q^22*z^4 + q^16*z^2*(1 + z) - q^7*(1 + 2*z) - 
        q^11*z*(1 + 3*z))*R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q*z*(1 - q^4*z + 3*q^9*z^2 + q^10*z^2 - 
        2*q^11*z^2 - 2*q^12*z^2 - q^15*z^3 + q^16*z^3 + q^17*z^3)*
       R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(1 - q + 3*q^2 - q^5*z - 3*q^10*z + 3*q^11*(-1 + z)*z + 
        5*q^15*z^2 - q^16*(-5 + z)*z^2 + q^18*z^3 - q^6*(1 + z) - 
        q^13*z*(1 + z) + q^17*z^2*(2 + z) + q^7*(-1 + 2*z) - 
        2*q^12*z*(1 + 3*z))*R2[{{1}, {{6, 1, 1}, {0, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^4*z^2*(1 + q^5*z)*
       R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}])/(1 + q) + 
     (q*z^2*(1 - q + 3*q^2 + q^8*(-1 + z) - q^9*z - 2*q^10*z + 
        3*q^12*(1 - 2*z)*z - q^14*z^2 + 3*q^15*z^2 - q^16*(-3 + z)*z^2 + 
        q^18*z^3 + q^17*z^2*(1 + z) - q^5*(2 + z) - q^6*(3 + z) + 
        q^7*(-3 + 2*z) + q^11*z*(1 + 3*z) + q^13*(z - 2*z^2))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^6*z^2*(-1 - q^6*z - 2*q^7*z - q^8*z + 3*q^10*z^2 + 2*q^11*z^2 + 
        q^12*z^2)*R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^11*z^3*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}])/(1 + q) + 
     (q^5*z^2*(-1 - 3*q - 4*q^2 - 3*q^3 + 2*q^5*z + 4*q^6*z + 4*q^7*z + 
        q^10*(-2 + z)*z + 4*q^11*z^2 + 5*q^12*z^2 + 5*q^13*z^2 - 
        q^15*(-1 + z)*z^2 - 4*q^16*z^3 - 4*q^17*z^3 - 2*q^18*z^3 - q^19*z^3 + 
        q^20*z^4 - 3*q^9*z*(1 + z) + q^14*z^2*(4 + z) + q^4*(-1 + 2*z))*
       R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*q^4*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{1}, {{6, 1, 1}, {2, 1, 0}}}])/(1 + q) - 
     (q^4*z^2*(1 + q - q^4*z - 2*q^5*z - q^6*z - 4*q^7*z - 7*q^8*z + 
        q^9*(-4 + z)*z + q^10*(-1 + z)*z + q^11*z^2 + q^13*z^2 - 2*q^14*z^2 - 
        2*q^15*z^2 - q^16*z^3 + 6*q^17*z^3 + 7*q^18*z^3 + 5*q^19*z^3 + 
        2*q^20*z^3)*R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^10*z^3*(1 + q + 2*q^2 + 2*q^3 + 2*q^4 + 
        2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 3*q^9*z + q^10*z)*
       R2[{{1}, {{6, 1, 1}, {2, 1, 2}}}])/(1 + q) + 
     (q^12*z^3*(1 - 2*q^5*z - 2*q^6*z - 2*q^7*z - q^8*z + 3*q^10*z^2 + 
        3*q^11*z^2 + q^12*z^2)*R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^5*z^2*(1 + q^5*z)*
       R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}])/(1 + q) + 
     (q^13*z^3*(-1 + q^4 + q^9*z)*R2[{{1}, {{6, 1, 1}, {3, 2, 2}}}])/
      (1 + q) + (q^2*z^2*(-1 + q^3 - q^6 - 2*q^7 + q^5*(-1 + z) + 2*q^12*z - 
        q^13*(-1 + z)*z + q^14*z^2 + q^8*(-1 + 2*z))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^2*z^2*(1 - q^3 + q^4 + q^6 - q^5*(-2 + z) - 2*q^8*z - 2*q^9*z - 
        q^10*z + q^13*z^2)*R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^12*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + 
        q^4*(-1 + z) + q^5*z + q^6*z + q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 
        3*q^12*z^2 + q^13*z^2 + q^14*z^3 + q^9*(z - 2*z^2))*
       R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*(-3 - 3*q + q^3)*z^3*R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^3*z*(-1 - q^5*z + q^10*z^2 + q^11*z^2 + q^9*z^2*(1 + z))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}])/(1 + q) + 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}])/(1 + q) - 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{6, 2, 0}, {0, 2, 1}}}])/(1 + q) - 
     (q^9*z^3*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}])/(1 + q) - 
     (q^9*z^3*R2[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/(1 + q) - 
     q^8*z^2*(1 - q*z + q^2*z + q^3*z)*R2[{{1}, {{6, 2, 1}, {-1, 0, 1}}}] - 
     (q^6*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{6, 2, 1}, {-1, 0, 2}}}])/(1 + q) - 
     (q^4*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 6*q^5*z + 7*q^6*z + 
        2*q^7*z - q^8*z + q^10*z^2)*R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/
      (1 + q) + (q^3*z*(1 + 4*q^7*z^2 + 4*q^8*z^2 - q^9*z^2 - 6*q^10*z^2 + 
        q^11*(-4 + z)*z^2 - 4*q^13*z^3 - q^14*z^3 + q^15*z^3 - 
        q^16*(-2 + z)*z^3 + 2*q^18*z^4 + 3*q^19*z^4 + 3*q^20*z^4 + q^21*z^4 + 
        q^22*z^5 - q^12*z^2*(1 + 3*z) + q^17*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(z - q*z + q^4*z - q^6*z - q^5*z^2 + 2*q^8*z^2 + 3*q^9*z^2 - 
        6*q^12*z^3 - 6*q^14*z^3 - q^15*z^3 + q^18*z^3 - q^16*(-1 + z)*z^3 + 
        q^17*z^3*(1 + z) + q^2*(1 + 2*z) + q^11*z^2*(1 + 2*z) - 
        q^13*z^2*(1 + 2*z) + q^7*z*(-1 + 3*z))*
       R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^10*z^3*R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/(1 + q) - 
     ((-1 + q)*q^2*z^2*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + 
        q^6*(-1 + z) - q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 
        3*q^15*z^2 + q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^11*z^3*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^2*z^2*(1 - q + 3*q^2 + q^7*(-1 + z) - 2*q^5*z - 2*q^8*z - 5*q^9*z + 
        q^10*(-3 + z)*z + q^14*z^2 + q^15*z^2 + 3*q^19*z^3 + 2*q^20*z^3 + 
        q^21*z^3 - q^6*(1 + z) - q^16*z^2*(1 + z) + q^11*z*(2 + 3*z) + 
        q^13*z*(-1 + 4*z) + q^12*(z - 4*z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^3*(1 - q - 2*q^2 - q^3 - q^4 + 4*q^6*z - q^8*z + q^9*z - 
        2*q^11*z^2 + q^12*z^2 + q^13*z^2 + q^15*z^3 + q^5*(-1 + 3*z) + 
        q^10*(z - 3*z^2))*R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^2*z^2*(-1 + q - 3*q^2 - q^4 + 
        q^7*(1 - 2*z) + q^10*z + q^13*z + 6*q^12*z^2 + q^14*z^2 - 
        5*q^15*z^2 + q^16*(-3 + z)*z^2 + 2*q^19*z^3 + 2*q^20*z^3 + q^21*z^3 + 
        q^5*(1 + z) + q^6*(1 + z) - q^17*z^2*(1 + z) - q^11*z*(1 + 3*z))*
       R2[{{1}, {{6, 2, 1}, {0, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (-1 + q)*q^9*z^3*R2[{{1}, {{6, 2, 1}, {1, 0, 2}}}] + 
     (q^9*z^3*(1 + 2*q^2 + 3*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 5*q^8*z + 
        3*q^9*z + q^10*z)*R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/(1 + q) + 
     (q^5*z^2*(1 + 3*q^5*z + q^6*z + 2*q^7*z + 2*q^8*z + 2*q^9*z - 
        q^10*(-2 + z)*z - q^11*(-1 + z)*z + 6*q^12*z^2 + 4*q^13*z^2 + 
        3*q^14*z^2 + q^15*z^2)*R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q^2*z^2*(1 - q + 3*q^2 + q^4 - q^5*z - q^10*z - q^13*z - 6*q^12*z^2 - 
        3*q^14*z^2 + 2*q^15*z^2 - q^16*(-2 + z)*z^2 - q^6*(1 + z) + 
        q^17*z^2*(1 + z) + q^7*(-1 + 2*z) + q^11*z*(1 + 3*z))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^16*z^4*R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}])/(1 + q) + 
     q^16*(2 + q)*z^4*R2[{{1}, {{6, 2, 1}, {1, 2, 2}}}] - 
     (q^5*z^2*(1 + q^5*z)*R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/(1 + q) - 
     (q^10*z^3*(-1 + q^4 + q^9*z)*R2[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/
      (1 + q) - (q^19*z^4*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{1}, {{6, 2, 1}, {2, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + q^5*z - q^6*z - 4*q^9*z^2 - 
        6*q^10*z^2 - 4*q^11*z^2 + q^14*z^3 + q^16*z^3 + 2*q^18*z^4 + 
        3*q^19*z^4 + 3*q^20*z^4 + q^21*z^4 + q^22*z^5 - q^12*z^2*(1 + z) + 
        q^7*z*(-1 + 3*z) + q^17*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R2[{{1}, {{6, 2, 2}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^11*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + 
        q^4*(-1 + z) + q^5*z + q^6*z + q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 
        3*q^12*z^2 + q^13*z^2 + q^14*z^3 + q^9*(z - 2*z^2))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^3*z*R2[{{2}, {{0, 1, 1}, {3, 0, 1}}}])/
      (1 + q) + (q^3*z*R2[{{2}, {{0, 2, 0}, {3, 0, 1}}}])/(1 + q) - 
     (q^2*z*R2[{{2}, {{1, 1, 1}, {1, 0, 1}}}])/(1 + q) + 
     (q^2*z*R2[{{2}, {{1, 2, 0}, {1, 0, 1}}}])/(1 + q) - 
     (q^8*z^2*R2[{{2}, {{1, 2, 1}, {3, 0, 1}}}])/(1 + q) + 
     q*z*R2[{{2}, {{2, 1, 1}, {-1, 0, 1}}}] - 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R2[{{2}, {{2, 1, 1}, {1, 0, 1}}}])/
      (1 + q) + (-1 + q)*q^6*z^2*R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] + 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R2[{{2}, {{2, 2, 0}, {1, 0, 1}}}])/
      (1 + q) - (-1 + q)*q^6*z^2*R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] - 
     q*z*R2[{{2}, {{3, 0, 0}, {1, 0, 1}}}] - q^3*z*(1 + q^2*z + q^3*z)*
      R2[{{2}, {{3, 0, 1}, {2, 0, 2}}}] + (-1 + q)*q^2*z*(1 + q^2*z + q^3*z)*
      R2[{{2}, {{3, 1, 0}, {2, 0, 2}}}] + (-1 + q)*q^4*z^2*
      R2[{{2}, {{3, 1, 0}, {3, 0, 1}}}] - 
     (q*(-1 - 2*q + q^2*(-1 + z))*z*R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}])/
      (1 + q) - q^4*(1 + q)*z^2*R2[{{2}, {{3, 1, 1}, {0, 0, 2}}}] - 
     q^5*z^2*R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}] + 
     (z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{2}, {{3, 1, 1}, {1, 0, 2}}}])/(1 + q) - 
     (-1 + q)*q^4*z^2*R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] + 
     (q^2*z*(1 + 2*q + q^2 + q^3*z)*R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}])/
      (1 + q) - ((-1 - q^5*z + q^6*z + 2*q^7*z - q^8*(-1 + z)*z + q^9*z^2 + 
        q^10*z^2 + q^11*z^2)*R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}])/
      (q^5*(1 + q)) + q*(1 + q)*z*(1 + q^2*z + 2*q^3*z)*
      R2[{{2}, {{3, 2, 0}, {0, 0, 2}}}] - 
     (z*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{2}, {{3, 2, 0}, {1, 0, 2}}}])/(1 + q) - 
     ((1 + q^5*z + q^7*z + 2*q^8*z - q^9*(-1 + z)*z - q^11*z^2)*
       R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}])/(q^5*(1 + q)) - 
     ((1 + q^6*z^2 - q^9*z^2 - q^10*z^2 - q^11*z^2 + q^5*z*(1 + z))*
       R2[{{2}, {{3, 2, 1}, {0, 0, 2}}}])/(q^4*(1 + q)) - 
     (q^5*z^2*(-1 + 2*q^2 + q^3 + q^4*z)*R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}])/
      (1 + q) + q^2*z*(1 + q^2*z + q^3*z)*R2[{{2}, {{4, 0, 0}, {2, 0, 2}}}] - 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^3*(1 + q)*(-1 + q^5*z)) - 
     q^3*(1 + q)*z^2*R2[{{2}, {{4, 1, 0}, {0, 0, 1}}}] - 
     q*(1 + q)*z*(1 + q^2*z + q^3*z)*R2[{{2}, {{4, 1, 0}, {0, 0, 2}}}] + 
     q*z*(1 + q^3*z)*R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}] - 
     (z*(-1 + 2*q - 3*q^2 + q^6 + q^7*(1 - 2*z) + q^5*z + q^10*z + q^13*z + 
        6*q^12*z^2 + 2*q^14*z^2 - 2*q^15*z^2 + q^16*(-2 + z)*z^2 - 
        q^17*z^2*(1 + z) - q^11*z*(1 + 3*z))*
       R2[{{2}, {{4, 1, 0}, {2, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*R2[{{2}, {{4, 1, 0}, {3, 0, 2}}}])/(1 + q) + 
     (z*(1 - q + 3*q^2 + q^4 + q^7*(-1 + z) - q^5*z + 3*q^8*z + 6*q^9*z + 
        5*q^10*z - 12*q^14*z^2 - 6*q^15*z^2 + q^17*z^3 + q^18*z^3 + 
        3*q^19*z^3 + 2*q^20*z^3 + q^21*z^3 - q^16*z^2*(3 + z) - 
        q^6*(1 + 2*z) - q^13*z*(1 + 4*z) + q^11*z*(5 + 4*z) + 
        q^12*(z - 5*z^2))*R2[{{2}, {{4, 1, 1}, {0, 0, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(-1 + 4*q^2 + 4*q^3 - q^5 - 6*q^6*z - 7*q^7*z - 4*q^8*z + 
        q^9*z + 4*q^11*z^2 + 2*q^12*z^2 + q^13*z^2 + q^10*z*(1 + z))*
       R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(2 + q - 4*q^2 - 4*q^3 + q^5*(1 - 2*z) - 2*q^6*z + q^7*z + 
        q^8*z + q^10*z^2)*R2[{{2}, {{4, 1, 1}, {1, 0, 2}}}])/(1 + q) + 
     (q^3*z^2*(1 + q^7*z)*R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}])/(1 + q) - 
     (q^5*z^2*(3 + 2*q + 2*q^2 + 2*q^3 + q^4 + 6*q^5*z + 4*q^6*z + 3*q^7*z + 
        q^8*z)*R2[{{2}, {{4, 1, 1}, {3, 0, 2}}}])/(1 + q) - 
     q^4*z^2*R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] + 
     (z*(-1 - 2*q^2 - 2*q^3 - 3*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - q^7*z - 
        2*q^8*z - 2*q^9*z + 4*q^13*z^2 + 7*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) - q^11*z*(1 + 2*z) + q^12*z*(-1 + 3*z))*
       R2[{{2}, {{4, 2, 0}, {0, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 2*z) + 4*q^7*z + 
        6*q^8*z + 8*q^9*z + 3*q^10*z - q^12*z + q^11*(-1 + z)*z + 
        2*q^14*z^2 + 2*q^15*z^2 + q^16*z^2)*
       R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}])/(q^5*(1 + q)) - 
     (q^2*z^2*(-1 + 2*q + 3*q^2 - q^4 + q^5 + q^6*(1 - 2*z) - 2*q^7*z + 
        q^8*z + q^9*z + q^11*z^2)*R2[{{2}, {{4, 2, 0}, {1, 0, 2}}}])/
      (1 + q) + (q^3*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 
        4*q^8*z + 3*q^9*z + q^10*z)*R2[{{2}, {{4, 2, 0}, {3, 0, 2}}}])/
      (1 + q) + (q^10*z^2*(1 + q^5*z)*R2[{{2}, {{4, 2, 0}, {4, 0, 1}}}])/
      (1 + q) + (q^2*(-1 - 2*q + q^2*(-1 + z))*z*
       R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}])/(1 + q) + 
     q^5*(2 + q)*z^2*R2[{{2}, {{4, 2, 1}, {-1, 0, 2}}}] - 
     ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R2[{{2}, {{4, 2, 1}, {0, 0, 2}}}])/(q^4*(1 + q)) - 
     (q^4*z^2*(1 + 3*q + 2*q^2 - q^3 - 5*q^5*z - 4*q^6*z - q^7*z + 2*q^8*z + 
        2*q^10*z^2 - q^4*(1 + z) + q^9*z*(1 + z))*
       R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{2}, {{4, 2, 1}, {1, 0, 2}}}])/(1 + q) - 
     (q^3*z^2*(1 + q^7*z)*R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}])/(1 + q) - 
     (-1 + q)*q^11*z^3*R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}] - 
     (q^3*z*(1 - q^5*z - 2*q^6*z - q^7*z + 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^10*z^2*(1 + q^5*z)*R2[{{2}, {{4, 2, 1}, {4, 0, 1}}}])/(1 + q) - 
     (q^3*z*(1 + 2*q + q^2 + q^3*z)*R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}])/
      (1 + q) + (q*z*(-1 + q*(-1 + z) + 2*q^2*z + 3*q^3*z + 3*q^4*z + 
        2*q^5*z)*R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}])/(1 + q) + 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - 
        q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R2[{{2}, {{5, 0, 0}, {2, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     q^5*z^2*R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}] - 
     (z*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 - 2*q^5 + q^6*(-1 + z) + q^7*z + 
        4*q^8*z + 5*q^9*z - q^12*z - 3*q^11*z^2 - 5*q^13*z^2 - 3*q^14*z^2 - 
        2*q^15*z^2 + q^16*z^3 + q^17*z^3 + 3*q^18*z^3 + 2*q^19*z^3 + 
        q^20*z^3 + q^10*z*(4 + z))*R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/
      (q^4*(1 + q)*(-1 + q^5*z)) - 
     (z*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 - q^5*(-2 + z) - q^6*(-1 + z) + 
        q^7*z + q^8*z + q^9*z + q^10*z + q^12*(2 - 3*z)*z - 3*q^13*z^2 - 
        7*q^14*z^2 - 6*q^15*z^2 - q^17*z^2 + 2*q^19*z^3 + 2*q^20*z^3 + 
        q^21*z^3 + 3*q^11*z*(1 + z) - q^16*z^2*(4 + z))*
       R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     q^2*(1 + q)*z^2*(-1 + q - q^2 + q^3 + q^6*z)*
      R2[{{2}, {{5, 1, 0}, {1, 0, 2}}}] + 
     (q^2*z^2*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 - q^6*(-1 + z) + 
        4*q^7*z + 3*q^8*z + 3*q^9*z + q^10*z + q^11*z^2)*
       R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}])/(1 + q) - 
     (q^3*z^2*R2[{{2}, {{5, 1, 0}, {3, 0, 2}}}])/(1 + q) - 
     ((-1 + q)*q^7*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{2}, {{5, 1, 0}, {4, 0, 1}}}])/(1 + q) - 
     q^2*z*(-1 - q + q^4*z)*R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}] + 
     q^5*z^2*(-1 + q^3*z + q^4*z)*R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}] + 
     (z*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 3*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^11*z^2 + q^12*z^2)*
       R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/(q^2*(1 + q)) - 
     (q^8*(2 + 2*q + q^2)*z^3*R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}])/(1 + q) + 
     (q^5*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}])/(1 + q) - 
     (q^3*z^2*(1 + 2*q + 5*q^2 + 6*q^3 + 4*q^4 - q^5*(-1 + z) - 3*q^6*z - 
        8*q^7*z - 7*q^8*z + q^11*z^2 + q^12*z^2 + q^14*z^3 - q^9*z*(3 + z))*
       R2[{{2}, {{5, 1, 1}, {1, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^2*z^2*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 - q^6*(-1 + z) + 
        4*q^7*z + 3*q^8*z + 3*q^9*z + q^10*z + q^11*z^2)*
       R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}])/(1 + q) - 
     (q^3*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 - 2*q^6*(-1 + z) + 4*q^8*z + 
        5*q^9*z + 2*q^10*z + q^11*z^2 + q^7*(1 + 3*z))*
       R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}])/(1 + q) - 
     (q^11*z^3*R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}])/(1 + q) - 
     (q^3*z*(-1 - q^3*z + q^5*z + 2*q^6*z + q^7*z - 2*q^9*z^2 - q^10*z^2 - 
        q^11*z^2 + q^13*z^3)*R2[{{2}, {{5, 1, 1}, {3, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + ((-1 + q)*q^7*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R2[{{2}, {{5, 1, 1}, {4, 0, 1}}}])/(1 + q) - 
     (q^8*z^2*(1 + q^5*z)*R2[{{2}, {{5, 1, 1}, {4, 0, 2}}}])/(1 + q) - 
     (q^3*z*(-1 + q^3*z)*(1 + 2*q + q^2 + q^3*z)*
       R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}])/(1 + q) - 
     ((z + q^5*z^2 - q^8*(-1 + q^2 + q^3)*z^3)*
       R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}])/(q*(1 + q)) - 
     q^5*(1 + q)*z^2*(1 + q^2*z + 2*q^3*z)*
      R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}] - 
     (q^8*z^3*(-1 - q + q^5*z)*R2[{{2}, {{5, 2, 0}, {0, 0, 1}}}])/(1 + q) + 
     (q^8*(2 + 2*q + q^2)*z^3*R2[{{2}, {{5, 2, 0}, {0, 0, 2}}}])/(1 + q) + 
     (q^9*(-3 - 3*q + q^3)*z^3*R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}])/(1 + q) + 
     (q^12*z^4*R2[{{2}, {{5, 2, 0}, {1, 0, 2}}}])/(1 + q) + 
     (q^11*z^3*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R2[{{2}, {{5, 2, 0}, {3, 0, 1}}}])/(1 + q) + 
     (q^6*z^2*(1 + q^5*z)*R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}])/(1 + q) - 
     (z*(-1 - q^5*z - 2*q^6*z - 6*q^7*z - 6*q^8*z - 2*q^9*z - q^10*z^2 + 
        q^11*z^2)*R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}])/(q*(1 + q)) - 
     (z*(1 - q + 3*q^2 + 2*q^4 - q^5*z + 2*q^8*z + 2*q^12*(1 - 3*z)*z + 
        q^17*(-1 + z)*z^2 + 2*q^18*z^3 + 4*q^19*z^3 + 3*q^20*z^3 + q^21*z^3 - 
        q^6*(1 + z) + 3*q^11*z*(2 + z) + q^9*z*(4 + z) + q^10*z*(4 + z) - 
        q^16*z^2*(4 + z) - q^15*z^2*(6 + z) - q^14*z^2*(12 + z) + 
        q^7*(-1 + 2*z) - q^13*z*(1 + 4*z))*
       R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z^2*(1 + 3*q + 4*q^2 - 2*q^3 - 6*q^4 - 2*q^6*z + 3*q^8*z + 
        5*q^9*z - 2*q^10*(-1 + z)*z - q^11*z^2 - 2*q^12*z^2 + 2*q^15*z^3 - 
        q^5*(3 + z))*R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^4*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - 
        q^4*(-1 + z) + 6*q^5*z + 7*q^6*z + 3*q^7*z - q^8*z + q^10*z^2)*
       R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}])/(1 + q) - 
     (q*z*(1 + q^4*z + 3*q^5*z + q^6*z - q^8*z^2 - 4*q^9*z^2 - 3*q^10*z^2 + 
        q^12*z^2)*R2[{{2}, {{5, 2, 1}, {1, 0, 2}}}])/(1 + q) + 
     (q^12*z^3*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*q^3*z^2*(-1 + q - 2*q^2 - 2*q^3 - 2*q^4 + q^5*(-2 + z) + 
        q^6*(-1 + z) - q^7*z - q^8*z - q^9*z + 3*q^13*z^2 + 5*q^14*z^2 + 
        3*q^15*z^2 + q^16*z^2*(1 + z) + q^12*z*(-1 + 3*z) - q^11*z*(1 + 3*z))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^11*z^3*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}])/(1 + q) - 
     (q^12*z^3*(1 + q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 
        4*q^8*z + 3*q^9*z + q^10*z)*R2[{{2}, {{5, 2, 1}, {3, 0, 2}}}])/
      (1 + q) + (q^8*z^2*(1 + q^5*z)*R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}])/
      (1 + q) + (q^7*z^2*(1 + 2*q + q^2 + q^3*z)*
       R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}])/(1 + q) - 
     q^3*(2 + q)*z^2*R2[{{2}, {{6, 0, 0}, {-1, 0, 1}}}] + 
     (q^5*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R2[{{2}, {{6, 0, 0}, {1, 0, 1}}}])/(1 + q) + 
     q^3*(2 + q)*z^2*R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}] + 
     q^4*(2 + q)*z^2*R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}] + 
     (z*(-1 + q^5*z)*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 3*q^5*z + 
        3*q^6*z + 3*q^7*z + q^8*z)*R2[{{2}, {{6, 0, 1}, {0, 0, 1}}}])/
      (q^2*(1 + q)) - ((z + q^5*z^2 - q^9*(2 + 2*q + q^2)*z^3)*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}])/(1 + q) + 
     (q*z^2*(-1 - 4*q^2 - 4*q^3 - 4*q^4 - 5*q^5 + 3*q^6*(-1 + z) - 6*q^7*z - 
        6*q^8*z - 4*q^9*z - q^11*z^2 + q^12*z^2)*
       R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}])/(1 + q) + 
     (q*z^2*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6*(1 - 2*z) + 
        3*q^7*z + 3*q^8*z + 3*q^9*z + q^10*z + q^11*z^2)*
       R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}])/(1 + q) + 
     (q^4*z^2*(-1 + q^3 - q^5*z - 2*q^9*z - q^10*z + 2*q^12*z^2 + 
        2*q^13*z^2 + q^14*z^2)*R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}])/(1 + q) - 
     (z*(-1 + 2*q^6*z + q^7*z + q^8*z^2 + q^9*z^2 - q^12*z^3)*
       R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}])/(1 + q) - 
     (z*(-1 + q - 3*q^2 + q^5 + q^7*(1 - 2*z) + q^4*(-1 + z) - 3*q^8*z + 
        17*q^14*z^2 + q^16*(3 - 5*z)*z^2 - 12*q^18*z^3 - 7*q^19*z^3 + 
        q^21*z^4 + q^22*z^4 + 3*q^23*z^4 + 2*q^24*z^4 + q^25*z^4 + 
        3*q^15*z^2*(3 + z) - q^20*z^3*(3 + z) - q^11*z*(6 + z) - 
        q^10*z*(7 + z) - q^9*z*(8 + z) + q^6*(1 + 4*z) - q^17*z^2*(1 + 4*z) + 
        q^12*z*(-1 + 8*z) + q^13*z*(1 + 10*z))*
       R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (q*z^2*(1 + 3*q^2 + 5*q^3 + 6*q^4 - q^5*(-1 + z) - 2*q^8*z + 4*q^9*z + 
        7*q^10*z - 8*q^13*z^2 - 11*q^14*z^2 - 7*q^15*z^2 + 2*q^17*z^3 + 
        3*q^18*z^3 + 2*q^19*z^3 + q^20*z^3 - 2*q^7*(1 + z) - 
        2*q^16*z^2*(1 + z) - q^6*(3 + 2*z) + q^11*z*(5 + 4*z) + 
        q^12*(z - 3*z^2))*R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^2*z^2*(-1 - 2*q^2 - 2*q^3 - 2*q^4 - 2*q^5 + 
        q^6*(-2 + z) - 4*q^8*z - 5*q^9*z - q^10*z - 2*q^12*z^2 + q^13*z^2 + 
        q^14*z^2 + q^16*z^3 - q^7*(1 + 3*z) + q^11*(z - 3*z^2))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}])/(1 + q) + 
     (q^4*z^2*(1 + 2*q + 2*q^2 + 2*q^3 + q^4 + 2*q^5*z + 3*q^6*z + 3*q^7*z - 
        q^9*z - 6*q^10*z^2 - 6*q^11*z^2 - 4*q^12*z^2 - q^13*z^2 + q^15*z^3)*
       R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(1 - q^4*z - q^5*z - 2*q^6*z - q^7*z + 2*q^9*z^2 + q^10*z^2 + 
        q^11*z^2 + q^14*z^3)*R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^4*z^2*(1 - q^3 - q^10*z^2 - 2*q^14*z^2 - 
        q^15*z^2 + 2*q^17*z^3 + 2*q^18*z^3 + q^19*z^3)*
       R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 + q - q^5*z + q^9*z^2 - q^11*z^2 - 2*q^15*z^2 - q^16*z^2 + 
        2*q^18*z^3 + 2*q^19*z^3 + q^20*z^3 - q^4*(1 + z))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*z^3*(-2 - q + q^2 + q^3*(1 + z))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}])/(1 + q) - 
     (z^2*(-1 - 2*q^2 - 2*q^3 - 3*q^4 + q^5*(-2 + z) + q^6*(-1 + z) - q^7*z - 
        q^8*z - q^9*z + 3*q^13*z^2 + 6*q^14*z^2 + 3*q^15*z^2 + 
        q^16*z^2*(1 + z) - q^11*z*(1 + 2*z) + q^12*z*(-1 + 3*z))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (z^2*(1 - q + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 - 2*q^6*z + 4*q^7*z + 
        6*q^8*z + 8*q^9*z + 4*q^10*z + q^11*z^2 - q^12*z^2 + 2*q^14*z^2 + 
        2*q^15*z^2 + q^16*z^2)*R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/(1 + q) + 
     (q^7*z^3*(-1 - q + q^5 + q^6*(1 - 2*z) - 2*q^7*z + q^8*z + q^9*z + 
        q^11*z^2)*R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}])/(1 + q) + 
     (q^9*z^3*(-1 - 2*q^2 - 2*q^3 - 2*q^4 - 2*q^5 - q^6 - 6*q^7*z - 4*q^8*z - 
        3*q^9*z + q^10*(-1 + z)*z)*R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}])/
      (1 + q) + (q^5*z^2*(1 + q^5*z)*R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}])/
      (1 + q) + (q^4*z^2*(-2 - 2*q - 2*q^2 - 2*q^3 + q^4*(-1 + z) - 6*q^5*z - 
        6*q^6*z - 2*q^7*z + q^8*z)*R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}])/
      (1 + q) - (q*z*(1 + q^5*z + 3*q^9*z^2 + 3*q^10*z^2 - q^12*z^2)*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}])/(1 + q) + 
     (q^6*z^2*(-1 + q^3*z + 5*q^4*z + 8*q^5*z + 5*q^6*z + q^7*z - 4*q^8*z^2 - 
        8*q^9*z^2 - 7*q^10*z^2 - 3*q^11*z^2 + q^13*z^3)*
       R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(1 - q + 3*q^2 + q^4 + 2*q^8*z + 2*q^9*z + q^10*z - 6*q^12*z^2 - 
        5*q^14*z^2 + q^15*z^2 - q^16*(-1 + z)*z^2 + q^18*z^3 - q^5*(1 + z) - 
        q^6*(1 + z) + q^17*z^2*(1 + z) + q^7*(-1 + 2*z) - q^13*z*(1 + 3*z) + 
        q^11*z*(2 + 3*z))*R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     (q^8*z^3*(1 + 2*q + 3*q^2 + 6*q^3 + q^4 + q^7*(1 - 2*z) - 4*q^6*z + 
        5*q^8*z + 6*q^9*z + 5*q^10*z + q^11*z^2 - 9*q^13*z^2 - 6*q^14*z^2 - 
        4*q^15*z^2 + q^16*(-1 + z)*z^2 - q^12*z*(1 + z) - q^5*(2 + z))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^3*(-1 - 2*q - 4*q^2 - 3*q^3 - 2*q^4 - 2*q^7*z - 2*q^8*z - 
        q^9*z + 5*q^12*z^2 + 4*q^13*z^2 + 3*q^14*z^2 + q^15*z^2 + 
        q^5*(-2 + 5*z) + q^6*(-1 + 6*z) + q^11*(z - 3*z^2) + 
        q^10*(z - 2*z^2))*R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^11*z^3*(-1 + q^5*z + q^6*z)*
       R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}])/(1 + q) - 
     ((-(q^5*z^2) + q^15*z^4 + q^18*z^4 + 2*q^19*z^4 + q^20*z^4 - 
        2*q^22*z^5 - 2*q^23*z^5 - q^24*z^5)*
       R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^3*(-1 + q^4 + q^9*z)*R2[{{2}, {{6, 2, 1}, {3, 0, 2}}}])/
      (1 + q) - (q*z*(1 + 2*q + q^2 + q^3*z)*R3[{{2, 1, 1}, {1, 1, 0}}])/
      (1 + q) + q*z*R3[{{2, 2, 0}, {-1, 1, 0}}] - 
     q^4*z^2*R3[{{3, 1, 1}, {1, 1, 0}}] + 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R3[{{3, 2, 0}, {-1, 1, 0}}])/(1 + q) - 
     (q^6*z^2*R3[{{3, 2, 1}, {-1, 1, 0}}])/(1 + q) - 
     q*z*R3[{{4, 0, 0}, {-1, 1, 0}}] - (q*(-1 - 2*q + q^2*(-1 + z))*z*
       R3[{{4, 0, 1}, {0, 1, 0}}])/(1 + q) + 
     (q^4*z^2*(2 + 3*q + 3*q^2 + 4*q^3 - q^4*(-2 + z) + 3*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R3[{{4, 1, 0}, {1, 1, 0}}])/(1 + q) + 
     (q^3*z^2*(-1 + 2*q^3 + 2*q^4 + 2*q^5 + 2*q^6 - q^7*(-1 + z) + 3*q^8*z + 
        3*q^9*z + 3*q^10*z + q^11*z + q^12*z^2)*R3[{{4, 1, 1}, {3, 1, 0}}])/
      (1 + q) + (q^9*z^2*(1 + q^5*z)*R3[{{4, 1, 1}, {4, 0, 0}}])/(1 + q) - 
     q^4*z^2*R3[{{4, 2, 0}, {-1, 0, 0}}] - 
     q^4*z^2*R3[{{4, 2, 0}, {-1, 1, 0}}] - 
     (q^2*z*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R3[{{4, 2, 1}, {-1, 1, 0}}])/(1 + q) - 
     (q*z*(1 + 2*q + q^2 + q^3*z)*R3[{{5, 0, 0}, {0, 0, 0}}])/(1 + q) - 
     (q*z*(1 + 2*q + q^2 + 2*q^3*z + q^4*z)*R3[{{5, 0, 0}, {0, 1, 0}}])/
      (1 + q) + (q^6*z^2*R3[{{5, 0, 1}, {0, 0, 0}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R3[{{5, 0, 1}, {4, 0, 0}}])/(1 + q) - 
     q^5*z^2*R3[{{5, 1, 0}, {-1, 0, 0}}] - 
     (q^4*z^2*(-1 - q + 2*q^3 + q^4 + q^5*z)*R3[{{5, 1, 0}, {-1, 1, 0}}])/
      (1 + q) + (q^7*z^2*(2 + q + q^2*z)*R3[{{5, 1, 0}, {0, 0, 0}}])/
      (1 + q) + (q^4*z^2*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 3*q^5*z + 
        3*q^6*z + 3*q^7*z + q^8*z + q^9*z^2)*R3[{{5, 1, 0}, {2, 0, 0}}])/
      (1 + q) + (q^5*z^2*(-1 - 2*q - q^2 - q^3*z + q^5*z + q^6*z + q^8*z^2 + 
        2*q^9*z^2 + q^10*z^2)*R3[{{5, 1, 1}, {0, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^5*z^2*(1 + 2*q + q^2 + q^3*z)*
       R3[{{5, 2, 0}, {-1, 0, 0}}])/(1 + q) - 
     q^7*z^3*R3[{{5, 2, 0}, {-1, 1, 0}}] + 
     q^8*z^3*R3[{{5, 2, 0}, {0, 1, 0}}] + 
     (q^10*z^3*R3[{{5, 2, 1}, {-1, 0, 0}}])/(1 + q) + 
     q^5*z^2*(1 + 2*q + q^2 + q^3*z)*R3[{{5, 2, 1}, {0, 0, 0}}] + 
     (q^6*z^2*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 2*q^7*z^2 + 
        q^8*z^2)*R3[{{5, 2, 1}, {0, 1, 0}}])/(1 + q) - 
     (q^4*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R3[{{6, 0, 0}, {-1, 1, 0}}])/(1 + q) + 
     (q^4*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R3[{{6, 0, 0}, {0, 0, 0}}])/(1 + q) + 
     (q^4*z^2*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 3*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R3[{{6, 0, 0}, {1, 1, 0}}])/(1 + q) - 
     (q^4*z^2*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 3*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R3[{{6, 0, 0}, {2, 0, 0}}])/(1 + q) - 
     (q^2*z*(-1 + q^5*z)*(1 + 2*q - q^2*(-1 + z) + q^4*z + 2*q^5*z + q^6*z + 
        2*q^7*z^2 + q^8*z^2)*R3[{{6, 0, 1}, {-1, 1, 0}}])/(1 + q) - 
     (q^5*z^2*(-1 - 2*q - q^2 + q^4*z - q^6*z - 2*q^7*z + q^8*(-1 + z)*z - 
        q^9*z^2 - q^10*z^2 - q^11*z^2 + q^12*z^2 + 2*q^14*z^3 + 3*q^15*z^3 + 
        3*q^16*z^3 + q^17*z^3 + q^18*z^4 + q^13*(z^2 - 2*z^3))*
       R3[{{6, 0, 1}, {0, 1, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^9*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R3[{{6, 0, 1}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 + 3*q + 3*q^3 - q^2*(-4 + z) - q^4*(-1 + z) + q^5*z + 
        q^6*z + 2*q^7*z + q^8*z + q^9*z^2 + q^10*z^2)*
       R3[{{6, 0, 1}, {1, 1, 0}}])/(1 + q) + 
     (q*z^2*(-1 + 2*q^3 + 2*q^4 + 2*q^5 + 2*q^6 - q^7*(-1 + z) + 3*q^8*z + 
        3*q^9*z + 3*q^10*z + q^11*z + q^12*z^2)*R3[{{6, 0, 1}, {2, 0, 0}}])/
      (1 + q) - (q^6*z^2*(1 + 2*q + q^2 + q^3*z)*R3[{{6, 1, 0}, {-1, 0, 0}}])/
      (1 + q) + (q^4*z^2*(-2 - 2*q - 3*q^2 - 3*q^3 + q^5*(1 - 6*z) + q^4*z - 
        4*q^6*z - 2*q^7*z + q^8*z - q^9*(-1 + z)*z + 2*q^10*z^2 + q^11*z^2)*
       R3[{{6, 1, 0}, {-1, 1, 0}}])/(1 + q) + 
     (q^4*z^2*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 3*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R3[{{6, 1, 0}, {0, 0, 0}}])/(1 + q) - 
     (q^9*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + q^4*(-1 + z) + q^5*z + q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^9*(z - 2*z^2))*R3[{{6, 1, 0}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^3*(1 - q^3 + q^4 + q^6 - q^5*(-2 + z) - 2*q^8*z - 2*q^9*z - 
        q^10*z + q^13*z^2)*R3[{{6, 1, 0}, {1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^11*z^3*(2 + 2*q + 2*q^2 + 2*q^3 - 
        q^4*(-1 + z) + 3*q^5*z + 3*q^6*z + 3*q^7*z + q^8*z + q^9*z^2)*
       R3[{{6, 1, 0}, {2, 1, 0}}])/(1 + q) + 
     (q^11*z^3*R3[{{6, 1, 1}, {-1, 0, 0}}])/(1 + q) + 
     (q*z^2*(-1 + q^3 - q^4 - q^6 + q^5*(-2 + z) + q^8*z - q^11*z^2 + 
        2*q^14*z^2 + q^15*z^2 + q^16*z^3)*R3[{{6, 1, 1}, {-1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z^2*(1 - q^3 + 2*q^4 + 2*q^6 - 
        q^5*(-4 + z) + q^7*z - 2*q^8*z - 3*q^9*z - 3*q^10*z - q^11*z - 
        q^12*z^2 + q^13*z^2)*R3[{{6, 1, 1}, {0, 0, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^2*(1 + 2*q - q^2*(-1 + z) + q^4*z + 
        2*q^5*z + q^6*z + 2*q^7*z^2 + q^8*z^2)*R3[{{6, 1, 1}, {0, 1, 0}}])/
      (1 + q) - (q^11*z^3*(-2 - 5*q - 5*q^2 - 3*q^3 + 3*q^5*z + 2*q^6*z + 
        q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^4*(-1 + 3*z) + q^9*(z - 2*z^2))*R3[{{6, 1, 1}, {1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^11*z^3*(-1 - 3*q - 4*q^2 - 3*q^3 + 
        q^4*(-1 + z) + q^5*z + q^6*z + q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 
        3*q^12*z^2 + q^13*z^2 + q^14*z^3 + q^9*(z - 2*z^2))*
       R3[{{6, 1, 1}, {2, 1, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^14*z^3*(1 + q^5*z)*R3[{{6, 1, 1}, {3, 0, 0}}])/(1 + q) + 
     q^9*z^3*R3[{{6, 2, 0}, {-1, 0, 0}}] - 
     (q^9*z^3*(1 + 2*q + q^2 + q^3*z)*R3[{{6, 2, 0}, {-1, 1, 0}}])/(1 + q) + 
     (q^8*z^2*(1 + 2*q - q^2*(-1 + z) + q^3*z + 3*q^4*z + 3*q^5*z + 
        3*q^7*z^2 + q^8*z^2 + q^6*z*(1 + 2*z))*R3[{{6, 2, 1}, {-1, 0, 0}}])/
      (1 + q) + (q^11*z^3*(-1 - 3*q - 4*q^2 + q^4*(-1 + z) + q^5*z + q^6*z + 
        2*q^10*z^2 + 3*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + q^14*z^3 + 
        q^8*z*(1 + z) - q^3*(3 + z) + q^9*(z - 2*z^2))*
       R3[{{6, 2, 1}, {-1, 1, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^10*z^3*(1 - q - 4*q^2 - 5*q^3 - 3*q^4 + 2*q^6*z + q^7*z + q^9*z + 
        2*q^11*z^2 + 3*q^12*z^2 + 3*q^13*z^2 + q^14*z^2 + q^15*z^3 + 
        q^5*(-1 + 2*z) + q^10*(z - 2*z^2))*R3[{{6, 2, 1}, {0, 0, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^3*(1 - q^3 + q^4 + q^6 - q^5*(-2 + z) - 
        2*q^8*z - 2*q^9*z - q^10*z + q^13*z^2)*R3[{{6, 2, 1}, {1, 0, 0}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^18*z^4*(-1 - 3*q - 4*q^2 - 3*q^3 + 
        q^4*(-1 + z) + q^5*z + q^6*z + q^8*z + 2*q^10*z^2 + 3*q^11*z^2 + 
        3*q^12*z^2 + q^13*z^2 + q^14*z^3 + q^9*(z - 2*z^2))*
       R3[{{6, 2, 1}, {2, 1, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*R4[{{1, 2, 0}, {3, 0, 0}}])/(1 + q) - 
     ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R4[{{2, 1, 0}, {2, 2, 1}}])/(q^3*(1 + q)) + 
     (q^7*z^2*R4[{{2, 1, 0}, {3, 0, 0}}])/(1 + q) + 
     q*z*R4[{{2, 2, 0}, {-1, 1, 1}}] - 
     (q^9*z^2*(1 + q^5*z)*R4[{{3, 1, 0}, {4, 2, 0}}])/(1 + q) + 
     q*(1 + q)*z*R4[{{3, 2, 0}, {-1, 1, 1}}] - 
     (q^5*z^2*(1 + 2*q + q^2 + q^3*z)*R4[{{3, 2, 0}, {1, 0, 0}}])/(1 + q) - 
     q*z*R4[{{4, 0, 0}, {-1, 1, 1}}] + q^2*z^2*R4[{{4, 0, 0}, {2, 1, 1}}] + 
     (-1 + q)*q^2*z^2*R4[{{4, 0, 0}, {3, 0, 1}}] - 
     q*z*(1 + q + q^3*z)*R4[{{4, 1, 0}, {-1, 1, 1}}] + 
     (q^3*z^2*(1 + 4*q + 3*q^2 - 2*q^3 - 8*q^5*z - 7*q^6*z - 3*q^7*z + 
        3*q^8*z + 5*q^10*z^2 + 2*q^11*z^2 + q^12*z^2 - q^4*(2 + z) + 
        q^9*z*(2 + z))*R4[{{4, 1, 0}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     z*(-1 - 2*q^5*z - 2*q^6*z - q^7*z + 2*q^9*z^2 + 2*q^10*z^2 + q^11*z^2)*
      R4[{{4, 1, 0}, {1, 2, 1}}] + (q^2*z^2*(1 + q^7*z)*
       R4[{{4, 1, 0}, {2, 0, 0}}])/(1 + q) - 
     (q^6*z^2*(-1 + q + 2*q^2 + q^3 + 2*q^4*z + q^5*z + 2*q^6*z + q^7*z + 
        q^8*z^2)*R4[{{4, 1, 0}, {2, 2, 0}}])/(1 + q) + 
     (q^9*z^2*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 0, 0}}])/(1 + q) - 
     (q^9*z^2*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 2, 0}}])/(1 + q) + 
     (q^6*z^2*(1 - q + 3*q^2 - q^10*z - q^13*z - 6*q^12*z^2 - 2*q^14*z^2 + 
        3*q^15*z^2 - q^16*(-2 + z)*z^2 - q^5*(1 + z) - q^6*(1 + z) + 
        q^17*z^2*(1 + z) + q^7*(-1 + 2*z) + q^11*z*(1 + 3*z))*
       R4[{{4, 1, 0}, {4, 2, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*(3 + 3*q + q^2)*z^2*R4[{{4, 2, 0}, {-1, 1, 1}}])/(1 + q) + 
     q^6*z^2*R4[{{4, 2, 0}, {0, 0, 1}}] + 
     (q^5*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R4[{{4, 2, 0}, {1, 0, 1}}])/(1 + q) - 
     q^7*z^3*R4[{{4, 2, 0}, {1, 1, 1}}] + 
     (q^10*(-3 - 3*q + q^3)*z^3*R4[{{4, 2, 0}, {2, 1, 1}}])/(1 + q) + 
     q^4*z^2*R4[{{5, 0, 0}, {-1, 1, 1}}] + 
     ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R4[{{5, 0, 0}, {0, 0, 1}}])/(q^5*(1 + q)) - 
     ((-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R4[{{5, 0, 0}, {0, 1, 0}}])/(q^5*(1 + q)) - 
     (q^2*(1 + 3*q + 6*q^2 + 4*q^3 + q^4)*z^2*R4[{{5, 0, 0}, {0, 1, 1}}])/
      (1 + q) - (q^3*z^2*(1 + 4*q + 4*q^2 - 7*q^5*z - 7*q^6*z - 4*q^7*z + 
        q^8*z + 4*q^10*z^2 + 2*q^11*z^2 + q^12*z^2 - q^4*(1 + z) + 
        q^9*z*(1 + z))*R4[{{5, 0, 0}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(1 + q^5*z)*R4[{{5, 0, 0}, {4, 0, 0}}])/(1 + q) - 
     (q^4*z^2*(6 + 5*q - q^2 - 2*q^3 - 4*q^5*z - 4*q^6*z + q^8*z)*
       R4[{{5, 1, 0}, {-1, 1, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     q^4*(1 + q)*z^2*R4[{{5, 1, 0}, {0, 0, 0}}] - 
     (q^4*z^2*(-3 - 2*q + q^2 + q^3 + q^5*z + q^6*z)*
       R4[{{5, 1, 0}, {0, 0, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(1 + 2*q + q^2 + 2*q^3*z + 2*q^4*z + 2*q^5*z + q^6*z + q^7*z^2)*
       R4[{{5, 1, 0}, {0, 2, 0}}])/(1 + q) - q^9*(2 + q)*z^3*
      R4[{{5, 1, 0}, {0, 2, 1}}] + 
     (q^11*z^3*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R4[{{5, 1, 0}, {1, 2, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z^2*(1 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 2*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R4[{{5, 1, 0}, {2, 0, 0}}])/(1 + q) + 
     (q^6*z^2*(1 + q^5*z)*R4[{{5, 1, 0}, {2, 2, 0}}])/(1 + q) - 
     (q^2*z^2*(1 - q + 3*q^2 + q^4 + q^9*z + q^10*z - 6*q^12*z^2 - 
        4*q^14*z^2 + q^15*z^2 - q^16*(-1 + z)*z^2 + q^18*z^3 - q^5*(1 + z) - 
        q^6*(1 + z) - q^13*z*(1 + z) + q^17*z^2*(1 + z) + q^7*(-1 + 2*z) + 
        q^11*z*(2 + 3*z))*R4[{{5, 1, 0}, {2, 2, 1}}])/(-1 + q^5*z) + 
     q^17*(2 + q)*z^4*R4[{{5, 1, 0}, {3, 2, 1}}] - 
     (q^21*z^4*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R4[{{5, 1, 0}, {4, 2, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z^2*(-1 - 2*q - q^2 + q^4*z + 2*q^5*z + q^6*z + q^7*z^2)*
       R4[{{5, 2, 0}, {0, 0, 0}}])/(1 + q) + 
     (q^7*z^3*(-1 - 2*q - q^2 + q^6*z)*R4[{{5, 2, 0}, {0, 0, 1}}])/(1 + q) - 
     q^8*(-3 - 3*q - q^2 + q^3)*z^3*R4[{{5, 2, 0}, {0, 1, 1}}] - 
     (q^3*z*(-1 - q^5*z + q^9*z^2 + q^10*z^2 + q^11*z^2)*
       R4[{{5, 2, 0}, {1, 1, 1}}])/(1 + q) - 
     (q^11*z^3*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R4[{{5, 2, 0}, {3, 0, 1}}])/(1 + q) + 
     q^3*(2 + q)*z^2*R4[{{6, 0, 0}, {-1, 0, 1}}] + 
     (q^4*z^2*(3 + 2*q - 2*q^2 - 2*q^3 - q^5*z - q^6*z + q^7*z + q^8*z)*
       R4[{{6, 0, 0}, {-1, 1, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     q^3*(2 + q)*z^2*R4[{{6, 0, 0}, {0, 0, 0}}] - 
     (q^4*z^2*(3 + 2*q - 2*q^2 - 2*q^3 - q^5*z - q^6*z + q^7*z + q^8*z)*
       R4[{{6, 0, 0}, {0, 0, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     q^9*(2 + q)*z^3*R4[{{6, 0, 0}, {0, 2, 1}}] - 
     (q^5*z^2*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R4[{{6, 0, 0}, {1, 0, 1}}])/(1 + q) - 
     (q^4*z^2*(2 + 3*q + 4*q^2 + 3*q^3 - q^4*(-1 + z) + q^5*z + q^6*z + 
        2*q^7*z + q^8*z + q^9*z^2)*R4[{{6, 0, 0}, {1, 1, 0}}])/(1 + q) + 
     (q*z^2*(-1 + q - 2*q^2 + q^7*(1 - 5*z) + 2*q^10*z - q^11*(-1 + z)*z + 
        q^12*z^2 + q^6*(1 + z))*R4[{{6, 0, 0}, {1, 1, 1}}])/(1 + q) + 
     (q^4*z^2*(2 + 2*q + 2*q^2 + 2*q^3 - q^4*(-1 + z) + 3*q^5*z + 3*q^6*z + 
        3*q^7*z + q^8*z + q^9*z^2)*R4[{{6, 0, 0}, {2, 0, 0}}])/(1 + q) - 
     (q*z^2*(-1 + q - 2*q^2 + q^7*(1 - 5*z) + 2*q^10*z - q^11*(-1 + z)*z + 
        q^12*z^2 + q^6*(1 + z))*R4[{{6, 0, 0}, {2, 0, 1}}])/(1 + q) - 
     (q^4*z^2*(1 - q^3 + q^5*z - q^8*z - q^9*z - 2*q^10*z - q^11*z + 
        2*q^13*z^2 + 2*q^14*z^2 + q^15*z^2)*R4[{{6, 0, 0}, {3, 1, 1}}])/
      (1 + q) - ((-1 + q)*q^4*(1 + q + q^2)*z^2*(1 + q^5*z)*
       R4[{{6, 0, 0}, {4, 0, 1}}])/(1 + q) - 
     (q^2*z^2*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 - q^6*(-1 + z) + 4*q^7*z + 
        2*q^8*z + 2*q^9*z + q^10*z + q^11*z^2)*R4[{{6, 1, 0}, {-1, 1, 1}}])/
      (1 + q) - (q^8*z^3*(1 + 5*q + 5*q^2 - 7*q^5*z - 8*q^6*z - 5*q^7*z + 
        q^8*z + 4*q^10*z^2 + 2*q^11*z^2 + q^12*z^2 - q^4*(1 + z) + 
        q^9*z*(1 + z))*R4[{{6, 1, 0}, {0, 0, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z^2*(1 + q + 2*q^2 + 4*q^3 + 4*q^4 + 4*q^5 + q^6*(3 - 2*z) + 
        4*q^8*z + 2*q^9*z + 2*q^10*z + q^7*(1 + z) + q^11*z*(1 + z))*
       R4[{{6, 1, 0}, {0, 0, 1}}])/(1 + q) - 
     (q*z^2*(-1 + q - 3*q^2 - q^4 + q^7*(1 - 2*z) + q^10*z + q^13*z + 
        6*q^12*z^2 + q^14*z^2 - 5*q^15*z^2 + q^16*(-3 + z)*z^2 + 2*q^19*z^3 + 
        2*q^20*z^3 + q^21*z^3 + q^5*(1 + z) + q^6*(1 + z) - 
        q^17*z^2*(1 + z) - q^11*z*(1 + 3*z))*R4[{{6, 1, 0}, {0, 2, 1}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z^2*(-1 - 2*q^2 - 2*q^3 - 2*q^4 - 2*q^5 + 
        q^6*(-1 + z) - 3*q^7*z - 3*q^8*z - 3*q^9*z - q^10*z - q^11*z^2 + 
        q^12*z^2)*R4[{{6, 1, 0}, {1, 0, 0}}])/(1 + q) + 
     (q^9*(-3 - 3*q + q^3)*z^3*R4[{{6, 1, 0}, {1, 0, 1}}])/(1 + q) + 
     (q^4*z^2*(1 - q^6*z - 2*q^7*z - q^8*z + q^10*z^2 + 2*q^11*z^2 + 
        q^12*z^2)*R4[{{6, 1, 0}, {1, 1, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z^2*(1 + q^5*z)*R4[{{6, 1, 0}, {2, 0, 0}}])/(1 + q) - 
     (q*z^2*(1 - q + 3*q^2 + q^3 + q^4 - q^5*z - q^10*z + 
        2*q^12*(1 - 3*z)*z - q^13*z^2 - 3*q^14*z^2 - q^18*z^2 + 
        q^17*(-2 + z)*z^2 - q^16*z^3 + 2*q^20*z^3 + 2*q^21*z^3 + q^22*z^3 - 
        q^6*(2 + z) + q^7*(-1 + 2*z) + q^11*z*(2 + 3*z))*
       R4[{{6, 1, 0}, {2, 0, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(-1 + 2*q^4*z + 2*q^5*z + 4*q^6*z + 3*q^7*z - q^8*(-1 + z)*z + 
        q^9*z^2 + q^10*z^2 + 2*q^11*z^2 + q^12*z^2 + q^13*z^3)*
       R4[{{6, 1, 0}, {2, 1, 0}}])/(1 + q) - 
     (q^4*z^2*(1 + q^5*z)*(1 + q^10*z)*R4[{{6, 1, 0}, {3, 0, 0}}])/(1 + q) + 
     (q^9*z^3*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R4[{{6, 1, 0}, {3, 0, 1}}])/(1 + q) - 
     (q^18*z^4*(-1 - 2*q - q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*
       R4[{{6, 1, 0}, {3, 1, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     q^9*z^3*R4[{{6, 2, 0}, {-1, 0, 0}}] + 
     (q^3*z*(-1 - q^5*z - q^6*z^2 - 2*q^7*z^2 - q^8*z^2 + q^9*z^2 + 
        q^10*z^2 + q^11*z^2)*R4[{{6, 2, 0}, {-1, 1, 1}}])/(1 + q) - 
     (q^9*(-3 - 3*q + q^3)*z^3*R4[{{6, 2, 0}, {0, 0, 0}}])/(1 + q) - 
     (q^3*z*(-1 - q^3*z - q^5*z - q^8*z^2 + q^9*z^2 + q^10*z^2 + 2*q^12*z^3 + 
        q^13*z^3 + q^11*z^2*(1 + 2*z))*R4[{{6, 2, 0}, {0, 0, 1}}])/(1 + q) - 
     (q^6*z^2*(1 + q^5*z)*R4[{{6, 2, 0}, {0, 1, 0}}])/(1 + q) - 
     (q^9*z^3*(-1 - 2*q^2 - 2*q^3 - 2*q^4 - 2*q^5 - q^6 - 6*q^7*z - 4*q^8*z - 
        3*q^9*z + q^10*(-1 + z)*z)*R4[{{6, 2, 0}, {1, 0, 1}}])/(1 + q) - 
     (q^9*z^3*(1 + 2*q^2 + 2*q^3 + 2*q^4 + 2*q^5 + q^6 + 6*q^7*z + 4*q^8*z + 
        3*q^9*z + q^10*z)*R4[{{6, 2, 0}, {2, 0, 0}}])/(1 + q) - 
     (q^15*z^3*(1 + q^5*z)*R4[{{6, 2, 0}, {3, 0, 1}}])/(1 + q) + 
     (q^15*z^3*(1 + q^5*z)*R4[{{6, 2, 0}, {3, 1, 0}}])/(1 + q)
 

==> anc/M11RecH521_Explicit.txt <==
 - R1[{{1}, {{-1, 2, 0}, {0, 2, 2}}}]/z + 
     R1[{{1}, {{-1, 2, 0}, {1, 1, 2}}}]/z + 
     R1[{{1}, {{-1, 2, 1}, {0, 0, 2}}}]/(q*z) - 
     R1[{{1}, {{-1, 2, 1}, {0, 1, 1}}}]/(q*z) + 
     R1[{{1}, {{0, 1, 0}, {0, 1, 1}}}] - 
     q*R1[{{1}, {{0, 1, 1}, {0, 2, 1}}}] - (q^(-1) - q - 1/(q^2*z))*
      R1[{{1}, {{0, 1, 1}, {0, 2, 2}}}] + R1[{{1}, {{0, 1, 1}, {1, 2, 2}}}] + 
     q*R1[{{1}, {{0, 2, 0}, {0, 2, 1}}}] - 
     ((-q + q^3 + z^(-1))*R1[{{1}, {{0, 2, 0}, {0, 2, 2}}}])/q^2 - 
     R1[{{1}, {{0, 2, 0}, {1, 2, 2}}}] - 
     q*R1[{{1}, {{0, 2, 1}, {1, 1, 1}}}] + 
     q^5*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R1[{{1}, {{1, 0, 1}, {4, 2, 2}}}] - (2 - q*(1 + z))*
      R1[{{1}, {{1, 1, 1}, {0, 0, 1}}}] - (-1 + q + q*z)*
      R1[{{1}, {{1, 1, 1}, {0, 1, 0}}}] - 
     ((q - q^2*z)*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(1 + q) + 
     (-1 + q)*q^2*(1 + z)*R1[{{1}, {{1, 1, 1}, {1, 2, 1}}}] - 
     (-q^(-1) + z - q^2*z)*R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}] - 
     ((1 - q*z)*R1[{{1}, {{1, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     q*(-1 + q*z)*R1[{{1}, {{1, 1, 2}, {1, 1, 1}}}] - 
     (q - q^2*z)*R1[{{1}, {{1, 1, 2}, {1, 2, 1}}}] - 
     (-1 + q + q*z)*R1[{{1}, {{1, 2, 0}, {0, 0, 1}}}] - 
     (1 - q*(1 + z))*R1[{{1}, {{1, 2, 0}, {0, 1, 0}}}] - 
     (q*(-1 + q*z)*R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(1 + q) - 
     (q - q^2*z)*R1[{{1}, {{1, 2, 0}, {1, 1, 2}}}] + 
     q^2*z*R1[{{1}, {{1, 2, 0}, {1, 2, 1}}}] - (q^(-1) - z + q^2*z)*
      R1[{{1}, {{1, 2, 0}, {1, 2, 2}}}] - 
     ((-1 + q*z)*R1[{{1}, {{1, 2, 0}, {2, 0, 0}}}])/(1 + q) + 
     (q^6*z*(-1 + q*z)*R1[{{1}, {{1, 2, 0}, {3, 0, 0}}}])/(1 + q) - 
     q^2*R1[{{1}, {{1, 2, 1}, {-1, 1, 2}}}] + 
     q^2*R1[{{1}, {{1, 2, 1}, {0, 0, 2}}}] - (1 - q*(-2 + z) - q^2*(1 + 2*z))*
      R1[{{1}, {{1, 2, 1}, {1, 1, 1}}}] + q*(1 - q*z + q^3*z)*
      R1[{{1}, {{1, 2, 1}, {1, 2, 1}}}] - 
     (q^6*z*(-1 + q*z)*R1[{{1}, {{1, 2, 1}, {3, 0, 0}}}])/(1 + q) - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{1, 2, 1}, {4, 2, 0}}}])/
      (1 + q) - q^2*(-1 + q + q*z + q^2*z)*
      R1[{{1}, {{1, 2, 2}, {1, 2, 1}}}] - q^6*z*(-1 + q + q*z)*
      R1[{{1}, {{2, 0, 0}, {3, 2, 1}}}] - 
     q^4*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R1[{{1}, {{2, 0, 0}, {4, 2, 2}}}] - 
     ((-1 + q^4*(-2 + z) + q^3*(-1 + z) - q^6*(-3 + z)*z - 4*q^11*z^2 + 
        5*q^13*z^2 + q^16*z^2 - 3*q^14*(-1 + z)*z^2 - 4*q^15*z^3 + 
        q*(1 + z) - q^2*(1 + z) - q^17*z^2*(1 + z)^2 - q^8*z*(4 + z) + 
        q^9*z*(-1 + 2*z) - q^7*z*(1 + 2*z) + 2*q^12*z^2*(1 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(2 + 3*z))*R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (-1 + q + q*z)*
      R1[{{1}, {{2, 1, 0}, {0, 0, 1}}}] - (1 - q*(1 + z))*
      R1[{{1}, {{2, 1, 0}, {0, 1, 0}}}] - (-1 + q + q*z)*
      R1[{{1}, {{2, 1, 0}, {0, 1, 1}}}] + 
     q*R1[{{1}, {{2, 1, 1}, {0, 0, 1}}}] + 
     q^2*R1[{{1}, {{2, 1, 1}, {0, 0, 2}}}] - 
     (1 - q*z)*R1[{{1}, {{2, 1, 1}, {0, 1, 0}}}] - 
     ((-1 + q*(-1 + z) - q^4*z^2 + q^2*(1 + z) + q^3*(1 + z))*
       R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/(1 + q) - 
     (-q^(-1) + z - q^2*z)*R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}] + 
     q*(-1 + q + q*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}] - 
     ((-2 - 3*q - q^2 + q^3)*(-1 + q*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}])/
      (q*(1 + q)) - (q^2*(-1 + q*(-1 + z) - q^3*z - q^4*z + q^5*z^2)*
       R1[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(1 + q) - 
     q^3*(-1 + q*z)*R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}] - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{2, 1, 1}, {4, 2, 0}}}])/
      (1 + q) - q*(-1 + q*z)*R1[{{1}, {{2, 1, 2}, {0, 0, 1}}}] - 
     (q - q^2*z)*R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}] - 
     (q^4*(-2 + q*(-1 + z))*z*R1[{{1}, {{2, 1, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^3*(1 + q - 3*q*z + q^2*(-2 + z)*z)*R1[{{1}, {{2, 1, 2}, {1, 2, 1}}}])/
      (1 + q) - (-1 + q*z - q^3*z)*R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}] - 
     (1 - q*z)*R1[{{1}, {{2, 2, 0}, {0, 0, 1}}}] - 
     (q - q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 0, 2}}}] - 
     (-1 + q*z)*R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}] + 
     ((q + q^2 + q^3*z - q^4*z^2)*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/
      (1 + q) - (q^(-1) - z + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 1, 2}}}] + 
     ((-2 - 3*q - q^2 + q^3)*(-1 + q*z)*R1[{{1}, {{2, 2, 0}, {0, 2, 2}}}])/
      (q*(1 + q)) - q^4*z*R1[{{1}, {{2, 2, 0}, {1, 1, 2}}}] - 
     (-1 + q)*q*R1[{{1}, {{2, 2, 1}, {-1, 0, 1}}}] - 
     q^4*z*R1[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 1}, {0, 0, 0}}}] - 
     (1 - q*(-3 + z) + q^4*z - q^2*(1 + 3*z))*
      R1[{{1}, {{2, 2, 1}, {0, 0, 1}}}] - 
     q^2*R1[{{1}, {{2, 2, 1}, {0, 0, 2}}}] - q*(-1 + q*z)*
      R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}] + q*(1 - 2*q*z + q^3*z)*
      R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 1}, {0, 1, 2}}}] - 
     (q*(-1 + q*(-2 + z) + 2*q^3*z + q^2*(-1 + 2*z) + q^5*z*(1 + 2*z))*
       R1[{{1}, {{2, 2, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q^4*z*(-1 + q*z)*R1[{{1}, {{2, 2, 1}, {1, 2, 1}}}])/(1 + q) + 
     (q^5*z*(-1 + q*z)*R1[{{1}, {{2, 2, 1}, {2, 0, 0}}}])/(1 + q) + 
     q^2*(-1 + q + q*z + q^2*z)*R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}] - 
     q^2*(-1 + q + q*z + q^2*z)*R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}] - 
     q^2*(-1 + q*z)*R1[{{1}, {{2, 2, 2}, {1, 1, 0}}}] + 
     (q^2*(-1 + q*z)*(1 + q + q^4*z)*R1[{{1}, {{2, 2, 2}, {1, 2, 1}}}])/
      (1 + q) + (q^4*z*(1 + q + 2*q^4 - q^3*(-2 + z) - q^2*(-1 + z) - q*z + 
        q^5*z + 2*q^6*z + q^7*z)*R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}])/(1 + q) + 
     q^7*z*(-1 + q + q*z)*R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + q^6*(-3 + z)*z + 
        4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 3*q^14*(-1 + z)*z^2 + 
        4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + q^17*z^2*(1 + z)^2 + 
        q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 2*q^12*z^2*(1 + 2*z) - 
        q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/(q*(1 + q)*(-1 + q^5*z)) - 
     (-1 + q*z - q^3*z)*R1[{{1}, {{3, 1, 0}, {0, 0, 0}}}] - 
     (1 - q*z)*R1[{{1}, {{3, 1, 0}, {0, 0, 1}}}] - 
     (-1 + q*z)*R1[{{1}, {{3, 1, 0}, {0, 1, 0}}}] - 
     (1 - q*z - 2*q^2*z + q^3*z^2)*R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}] - 
     (1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2)*
      R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}] + 
     (q^4*z*(1 - q*(-2 + z) - q^2*(-2 + z) + q^4*z)*
       R1[{{1}, {{3, 1, 0}, {1, 2, 1}}}])/(1 + q) + 
     q^5*z*(-1 + q + q*z)*R1[{{1}, {{3, 1, 0}, {1, 2, 2}}}] - 
     q*(-1 + q + q*z + q^2*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}] - 
     q*(2 + q^3*z - q*(1 + 2*z))*R1[{{1}, {{3, 1, 1}, {0, 0, 1}}}] - 
     (1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2)*
      R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}] + 
     (q^3*z*(-1 + q*z)*R1[{{1}, {{3, 1, 1}, {0, 1, 0}}}])/(1 + q) - 
     (-1 + q*z + q^2*z - q^3*z + q^4*(-1 + z)*z)*
      R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}] - 
     (q^3*z*(1 - q^2 - q*z + q^3*(1 + 2*z))*
       R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(1 + q) - 
     q*(-1 + q*z + q^3*z*(1 + z) - q^4*z*(1 + z))*
      R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}] + q*z*(1 - q*z + q^3*z)*
      R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}] + 
     (q^2*z*(-1 + q*z)*R1[{{1}, {{3, 1, 1}, {1, 0, 0}}}])/(1 + q) - 
     (q*z*(1 + q + q^3*(-1 + z) - q*z - q^2*z + 2*q^4*z - q^6*z + q^7*z^2 + 
        q^5*(1 + z))*R1[{{1}, {{3, 1, 1}, {1, 1, 2}}}])/(1 + q) - 
     (q^4*z*(3 + q*(2 - 3*z) - 3*q^2*z + q^4*z - q^5*z + q^6*z^2)*
       R1[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/(1 + q) - 
     q^2*(1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}] + 
     (q^3*z*(-1 + q*z)*R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{3, 1, 1}, {4, 2, 0}}}])/
      (1 + q) - (q^2*(1 - q*z + q^3*(-1 + z)*z - q^2*(1 + 3*z))*
       R1[{{1}, {{3, 1, 2}, {0, 0, 1}}}])/(1 + q) + 
     (q^4*z*(-1 + q*z)*R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}])/(1 + q) - 
     q^2*(1 + q*z)*(-1 + q + q*z)*R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}] + 
     q^3*z*(-1 + q*z)*R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}] - 
     (q^5*z*(-1 - 2*q + q^2*z)*R1[{{1}, {{3, 1, 2}, {1, 1, 1}}}])/(1 + q) - 
     q^5*z*R1[{{1}, {{3, 1, 2}, {1, 2, 1}}}] - 
     (q^3*z*(-1 + q*z)*R1[{{1}, {{3, 2, 0}, {0, 0, 0}}}])/(1 + q) - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^9*z^2 + 3*q^10*z^2 - 
        q^11*(-2 + z)*z^2 - q^12*z^2*(2 + 3*z))*
       R1[{{1}, {{3, 2, 0}, {0, 0, 1}}}])/(q^6*(1 + q)*z) - 
     (-2 - q^(-1) + z + 2*q*z - q^2*z + q^3*(-4 + z)*z + 3*q^4*(-1 + z)*z + 
       2*q^5*z^2)*R1[{{1}, {{3, 2, 0}, {0, 0, 2}}}] - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^9*z^2 - 4*q^10*z^2 + 
        q^11*z^2*(-3 + 2*z) + 2*q^12*z^2*(1 + 2*z))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}])/(q^6*(1 + q)*z) - 
     (2 + q^(-1) - z - 2*q*z + q^2*z - q^3*(-4 + z)*z - 3*q^4*(-1 + z)*z - 
       2*q^5*z^2)*R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}] + 
     (q^3*z*(-1 - 2*q + q^2*(-1 + z) + q^3*(1 + 2*z))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/(1 + q) + 
     q^4*z^2*R1[{{1}, {{3, 2, 0}, {0, 2, 1}}}] + 
     (q^2*z*(-1 + q*z)*(-1 + q^5*z)*R1[{{1}, {{3, 2, 0}, {1, 0, 0}}}])/
      (1 + q) + (q^7*z^2*(-1 + q*z)*R1[{{1}, {{3, 2, 0}, {1, 1, 2}}}])/
      (1 + q) + (q^8*z^2*(-1 + q*z)*R1[{{1}, {{3, 2, 0}, {2, 0, 0}}}])/
      (1 + q) - (q - q^2*z)*R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}] - 
     (q^2 - q^3*z)*R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}] + 
     q^4*z*R1[{{1}, {{3, 2, 1}, {-1, 1, 2}}}] + 
     (q^5*z*(-1 + q*z)*R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}])/(1 + q) - 
     ((1 - q*z + q^5*z - q^7*z + q^8*(-2 + z)*z - q^6*z^2 - 
        q^10*(-1 + z)*z^2 - q^11*z^2*(2 + z) + q^9*z*(-1 + 2*z) + 
        2*q^12*z^2*(1 + 2*z))*R1[{{1}, {{3, 2, 1}, {0, 0, 1}}}])/
      (q^6*(1 + q)*z) - ((1 - q*z + q^11*(-2 + z)*z^2 - q^6*z^3 - q^7*z^3 + 
        q^8*z^3 + q^9*z^3 + q^5*z*(1 + z) - q^10*z^2*(3 + z) + 
        q^12*z^2*(2 + 3*z))*R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}])/
      (q^5*(1 + q)*z) - ((-1 + q*z - q^5*z + q^6*z^2 - q^11*(-3 + z)*z^2 + 
        q^10*z^2*(3 + z) - 2*q^12*z^2*(1 + 2*z))*
       R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}])/(q^6*(1 + q)*z) - 
     ((-1 + q*z + q^8*(3 - 2*z)*z^2 - q^11*(-3 + z)*z^2 + q^6*z^3 - 
        q^5*z*(1 + z) + q^7*z^2*(1 + z) + q^10*z^2*(2 + z) - 
        2*q^12*z^2*(1 + 2*z) - q^9*z^2*(1 + 4*z))*
       R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}])/(q^5*(1 + q)*z) - 
     q^3*z*(-1 + q^3*z)*R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}] + 
     (q^4*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/
      (1 + q) + q^3*z*(1 - q*z + q^3*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 1}}}] - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^11*(3 - 2*z)*z^2 + q^10*z^2*(4 + z) - 
        2*q^12*z^2*(1 + 2*z))*R1[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/
      (q^4*(1 + q)*z) - (q^7*z^2*(-1 + q*z)*
       R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}])/(1 + q) - 
     (q*(1 + q - q*z - 2*q^2*z - q^5*(-4 + z)*z + q^3*(-2 + z)*z - 
        2*q^6*z^2 - 2*q^7*z^2 + q^9*z^3 + q^8*z^2*(-1 + 2*z) + 
        q^4*z*(3 + 2*z))*R1[{{1}, {{3, 2, 1}, {1, 1, 1}}}])/(1 + q) - 
     q^4*z*(1 - q*z + q^3*z)*R1[{{1}, {{3, 2, 1}, {1, 2, 1}}}] - 
     (q^3*(1 - q*z + q^5*z - q^6*z^2 - q^8*z^2 - q^10*z^2 + 
        q^11*(-1 + z)*z^2 + q^9*z^3 + q^12*z^2*(2 + 3*z))*
       R1[{{1}, {{3, 2, 1}, {3, 2, 2}}}])/(1 + q) - 
     (q^13*z^2*(-1 + q*z)*R1[{{1}, {{3, 2, 1}, {4, 2, 0}}}])/(1 + q) - 
     (q^2 - q^3*z)*R1[{{1}, {{3, 2, 2}, {-1, 0, 1}}}] - 
     (q^2*(-1 + q*z)*(1 + q + q^4*z)*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/
      (1 + q) - q^2*(-1 + q*z)*R1[{{1}, {{3, 2, 2}, {0, 0, 0}}}] + 
     (q^2*(-1 + q*(-1 + z) + q^3*z^2 + 2*q^4*z^2 + 2*q^5*z^2)*
       R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}])/(1 + q) - 
     q^4*z*(-1 + q + q*z + q^2*z)*R1[{{1}, {{3, 2, 2}, {0, 2, 1}}}] - 
     (q^5*z*(-1 + q*z)*R1[{{1}, {{3, 2, 2}, {1, 1, 0}}}])/(1 + q) + 
     (q^4*z*(1 + q - q^2*(-1 + z) - q*z + q^4*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R1[{{1}, {{3, 2, 2}, {1, 2, 1}}}])/(1 + q) - 
     (1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R1[{{1}, {{4, 0, 0}, {1, 2, 1}}}] - 
     (q^12*z^2*(-1 - q - z + q^2*(1 + 2*z))*
       R1[{{1}, {{4, 0, 0}, {3, 2, 1}}}])/(1 + q) - 
     (-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2 - q^6*z^2)*
      R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}] - 
     q*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2 - q^6*z^2)*
      R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}] - 
     ((-1 + q^5*z)*(-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^9*z^2 - 2*q^5*z*(1 + z) + q^3*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R1[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/(q*(1 + q)) - 
     (q^3*z*(-1 + q*z)*R1[{{1}, {{4, 1, 0}, {0, 0, 0}}}])/(1 + q) - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^9*z^2 + 3*q^10*z^2 - 
        q^11*(-2 + z)*z^2 - q^12*z^2*(2 + 3*z))*
       R1[{{1}, {{4, 1, 0}, {0, 0, 1}}}])/(q^6*(1 + q)*z) - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^9*z^2 - 4*q^10*z^2 + 
        q^11*z^2*(-3 + 2*z) + 2*q^12*z^2*(1 + 2*z))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/(q^6*(1 + q)*z) - 
     ((-1 + q*(-1 + z) + q^2*z - q^3*z + q^4*(-3 + z)*z - q^7*z^2 + 
        q^6*z*(2 + z) + q^5*z*(-1 + 2*z))*R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/
      (q*(1 + q)) - q^4*z*(-1 + q + q*z)*R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}] + 
     q^4*z*(-1 + q + q*z)*R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}] + 
     ((1 + q - 2*q*z + q^3*z - q^4*(-4 + z)*z + q^2*(-1 + z)*z - 
        3*q^5*(-1 + z)*z - q^6*z^2 + 2*q^7*z^2 + q^8*z^2 - q^11*z^2 + 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*
       R1[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/(1 + q) - 
     (q^6*z^2*(1 + q + q^2 + 2*q^3 - q*z - q^5*z - q^8*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^4*(1 + 2*z) + q^9*z*(1 + 2*z))*
       R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((1 + q - q*z - 2*q^2*z + 2*q^4*z + q^6*(-4 + z)*z + q^3*z^2 + q^8*z^2 + 
        3*q^11*(-1 + z)*z^2 + q^14*z^4 - q^5*z*(1 + z) - 2*q^9*z^2*(1 + z) - 
        q^10*z^2*(5 + z) + q^7*z*(-1 + 2*z) + q^12*z^2*(1 + 5*z))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/(q*(1 + q)) + 
     (q^3*z*(-2 + q^3*(1 - 2*z) - 4*q^4*z - 2*q^6*(-3 + z)*z + 4*q^9*z^2 + 
        3*q^12*(-1 + z)*z^2 + q^15*z^4 + q^2*(1 + z) - q^8*z*(1 + z) + 
        2*q^5*z*(2 + z) - q^11*z^2*(6 + z) + q*(-1 + 2*z) - 
        q^10*z^2*(2 + 3*z) + q^13*z^2*(1 + 5*z) + q^7*(z - 4*z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q^4*(-2 + z) + q^3*(-1 + z) - 3*q^7*z^2 + 6*q^10*z^2 + 
        5*q^13*z^2 + q^15*(3 - 7*z)*z^2 + q^14*(6 - 5*z)*z^2 - 
        q^16*(-2 + z)*z^2 + q^18*z^3 - q^21*z^3 + q*(1 + z) - q^2*(1 + z) + 
        q^19*z^3*(1 + z) - q^8*z*(5 + z) + q^22*z^3*(1 + 2*z) + 
        q^9*z*(-5 + 3*z) + q^5*(-2 + 3*z) + q^12*z^2*(-1 + 5*z) + 
        q^11*(z - 5*z^2) - q^6*(1 - 5*z + z^2) - q^17*z^2*(2 + 2*z + z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 - q^4*(-2 + z) - q^3*(-1 + z) - 3*q^5*z + q^6*(-2 + z)*z + 
        4*q^11*z^2 - 5*q^13*z^2 - 3*q^16*z^3 - q^19*z^3 - 3*q^20*z^3 - 
        q*(1 + z) + q^2*(1 + z) + 4*q^15*z^2*(1 + z) + q^8*z*(4 + z) + 
        q^21*z^3*(-1 + 2*z) + q^7*z*(1 + 2*z) - 2*q^12*z^2*(1 + 2*z) + 
        q^14*z^2*(-2 + 3*z) - q^10*z*(2 + 3*z) + q^22*z^3*(2 + 3*z) + 
        q^9*(z - 2*z^2) + q^17*z^2*(-1 - z + z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(-1 + q*z)*R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(1 + q) - 
     (q^3*z*(1 + q + q^4*(2 - 3*z) - q^3*(-3 + z) - q^2*(-1 + z) - q*z - 
        4*q^5*z + 8*q^7*z - 5*q^8*(-1 + z)*z - q^11*z^2 + q^12*z^3 + 
        2*q^6*z*(1 + z) - q^9*z*(1 + 5*z))*R1[{{1}, {{4, 1, 0}, {2, 2, 1}}}])/
      (1 + q) - (q^2*z*(-1 + q*z)*R1[{{1}, {{4, 1, 0}, {3, 0, 2}}}])/
      (1 + q) + (q^3*z*(1 - q*z - q^5*z + q^6*z^2 - q^16*z^2 - 
        q^15*z^2*(1 + z) + q^17*z^2*(1 + 2*z))*
       R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{4, 1, 0}, {4, 0, 0}}}])/
      (1 + q) - (q^3*z*(-1 + q*z)*R1[{{1}, {{4, 1, 0}, {4, 1, 2}}}])/
      (1 + q) + (q*(1 + q^2*z)*(-1 + q*(-1 + z) + q^2*z + q^3*z)*
       R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}])/(1 + q) - 
     ((1 - q*z + q^5*z - q^7*z + q^8*(-1 + z)*z - q^6*z^2 - q^9*z^2 + 
        q^10*(-2 + z)*z^2 - q^13*z^4 + q^11*z^2*(-1 + 2*z) + 
        q^12*z^2*(2 + 5*z))*R1[{{1}, {{4, 1, 1}, {0, 0, 1}}}])/
      (q^6*(1 + q)*z) - ((-z - 2*q^4*z + 2*q^3*z^2 + 3*q^5*z^2 + 
        q^11*(3 - 7*z)*z^2 + q^8*(-4 + z)*z^2 - q^6*(-2 + z)*z^2 + 
        q^14*(2 - 5*z)*z^3 - q^21*z^4 - q^2*z*(1 + z) + q^19*z^4*(1 + z) + 
        2*q^10*z^2*(1 + 2*z) + q^22*z^4*(1 + 2*z) - q^7*z^2*(3 + 2*z) + 
        q^16*z^3*(-1 + 3*z) + q^9*z^2*(-1 + 4*z) - q^15*z^3*(1 + 5*z) - 
        q^17*z^3*(4 + z^2) + q*(-1 + z + z^2) + q^18*z^3*(3 + 6*z + z^2) - 
        2*q^13*(z^2 + 2*z^4) + q^12*(z^2 + 4*z^4))*
       R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/(q^6*(1 + q)*z*(-1 + q^5*z)) - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^11*(3 - 2*z)*z^2 + q^10*z^2*(4 + z) - 
        2*q^12*z^2*(1 + 2*z))*R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/
      (q^6*(1 + q)*z) - ((z + 2*q^4*z - 2*q^3*z^2 - 3*q^5*z^2 - 
        q^8*(-4 + z)*z^2 + q^6*(-2 + z)*z^2 - 4*q^9*z^3 + 5*q^15*z^4 - 
        3*q^16*z^4 + q^21*z^4 - q^19*z^5 - q^20*z^5 + q^2*z*(1 + z) - 
        q^22*z^4*(1 + 2*z) + q^7*z^2*(3 + 2*z) - q^10*z^2*(1 + 3*z) + 
        q^14*z^3*(-2 + 5*z) + q^11*z^2*(-2 + 7*z) + q^17*z^3*(5 + z^2) - 
        q*(-1 + z + z^2) - q^18*z^3*(3 + 7*z + z^2) + 
        q^13*z^2*(2 + z + 4*z^2) - 2*q^12*(z^2 + 2*z^4))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(q^6*(1 + q)*z*(-1 + q^5*z)) - 
     q^3*z*(1 + q - q*z + q^3*z + q^4*z - q^2*(1 + z))*
      R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}] + 
     (q^4*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}])/
      (1 + q) - (q^4*z*(-1 - q^2 + q*(-1 + z) - q^3*z - q^4*z - q^5*z + 
        q^6*z^2)*R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}])/(1 + q) - 
     q^5*z*(-1 + q + q*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}] + 
     (q^6*z^2*(1 + q + q^2 + 2*q^3 - q*z - q^5*z - q^8*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^4*(1 + 2*z) + q^9*z*(1 + 2*z))*
       R1[{{1}, {{4, 1, 1}, {1, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     ((-1 + q*(-1 + z) + q^4*(-4 + z)*z + q^3*(-1 + z)*z + 3*q^5*(-1 + z)*z - 
        4*q^7*z^2 + q^8*(-4 + z)*z^2 - 2*q^10*(-1 + z)*z^2 + q^9*z^3 - 
        2*q^11*z^3 + q^12*z^3 - q^13*z^4)*R1[{{1}, {{4, 1, 1}, {1, 0, 2}}}])/
      (1 + q) + (q*z*(1 + q - q*z - q^2*z - 2*q^5*z + 2*q^7*z + q^8*z + 
        2*q^9*z - q^14*z^2 + q^12*(-2 + z)*z^2 + q^13*z^3 - 
        q^11*z^2*(2 + z) + q^6*z*(1 + 2*z) + q^15*z^2*(1 + 2*z) - 
        q^10*z*(2 + 3*z))*R1[{{1}, {{4, 1, 1}, {1, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) - ((1 + q - q*z - 3*q^5*z + 9*q^8*z^2 + 
        2*q^12*z^2 + q^10*(-6 + z)*z^2 + q^16*(3 - 5*z)*z^3 - 
        q^15*(-7 + z)*z^3 - q^18*z^5 - q^19*z^5 - q^3*z*(2 + z) + 
        q^13*z^3*(-7 + 2*z) + q^4*z*(1 + 2*z) + q^6*z*(-5 + 3*z) + 
        q^7*z*(-1 + 4*z) - q^17*z^3*(1 + 4*z) + q^14*z^3*(1 + 5*z) + 
        q^11*z^2*(2 + 5*z) - q^9*z^2*(3 + 7*z))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((1 - q*z - 2*q^5*z - q^9*z^2 + 2*q^10*z^2 + q^11*(3 - 2*z)*z^2 - 
        3*q^12*z^3 + q^13*z^3 + q^14*z^3 - q^15*z^3 - q^16*z^3 + 
        q^8*z*(1 + z) + q^6*z*(-3 + 2*z) + q^7*z*(-1 + 3*z))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/(q*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - q^2*z + 2*q^6*z - 2*q^7*(-1 + z)*z - 3*q^8*z^2 - 4*q^9*z^2 + 
        q^11*z^3 - q^13*z^3 + 4*q^14*z^3 + q^17*(-2 + z)*z^3 - 4*q^15*z^4 + 
        q^20*z^5 + q*(1 + z) - q^16*z^3*(2 + z) + q^18*z^3*(-1 + 2*z) + 
        q^12*z^2*(1 + 2*z) + q^10*z^2*(1 + 3*z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(q*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - 2*q^4 + 2*q^3*z + q^8*(-4 + z)*z - q^6*(-1 + z)*z + 4*q^9*z^2 - 
        4*q^13*(-1 + z)*z^2 + 7*q^16*z^3 + q^19*z^3 + 3*q^20*z^3 - 
        q^17*(-2 + z)*z^3 + q*(1 + z) + 4*q^12*z^2*(1 + z) + 
        q^18*z^2*(1 + z)^2 - q^2*(2 + z) - q^7*z*(3 + 2*z) + q^5*(1 + 3*z) + 
        q^10*z*(2 + 3*z) - q^22*z^3*(2 + 3*z) - q^15*z^2*(5 + 4*z) - 
        q^11*z*(1 + 8*z) + q^14*(z^2 - 4*z^3) + q^21*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}])/
      (1 + q) - ((-1 + q*(-2 + z) + 2*q^3*z - 5*q^5*z - 2*q^8*(-1 + z)*z - 
        q^10*(-3 + z)*z^2 - 3*q^11*(-1 + z)*z^2 - q^13*(-1 + z)*z^2 + 
        3*q^18*(-1 + z)*z^3 + q^21*z^5 + 3*q^7*z*(1 + z) - q^4*z*(2 + z) + 
        q^15*z^3*(3 + z) - q^17*z^3*(5 + z) + q^2*(-1 + 2*z) - 
        q^14*z^2*(1 + 2*z) + q^6*z*(-1 + 3*z) - q^16*z^3*(1 + 3*z) + 
        q^19*z^3*(1 + 5*z) + q^9*z*(1 + z + z^2) + q^12*(z^2 - 5*z^3))*
       R1[{{1}, {{4, 1, 1}, {2, 1, 0}}}])/(q*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {2, 2, 0}}}])/
      (1 + q) + (q^2*(-1 - q + 2*q^4*(-3 + z)*z + q^3*(-2 + z)*z + q^2*z^2 + 
        3*q^6*z^2 + 2*q^10*(2 - 3*z)*z^2 - q^7*z^3 + 6*q^13*z^3 - 
        3*q^14*(-1 + z)*z^3 + q^18*z^5 + q^16*z^3*(1 + z) - 
        2*q^8*z^2*(2 + z) + q^9*z^2*(3 + z) - q^17*z^3*(1 + 3*z) - 
        q^11*z^2*(1 + 4*z) + q^5*z*(-4 + 5*z) + q^12*z^2*(2 + 5*z))*
       R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-1 - q^2 + q^4*(-3 + z) + q^3*(-1 + z) + q*z + 5*q^6*z + 
        q^8*(-8 + z)*z + 5*q^9*(-1 + z)*z + q^12*z^3 - 3*q^7*z*(1 + z) + 
        q^5*(-2 + 3*z) + q^10*z*(1 + 6*z))*R1[{{1}, {{4, 1, 1}, {3, 1, 2}}}])/
      (1 + q) + (q^7*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z - 
        q^5*(-5 + z)*z + 3*q^8*z^2 - 7*q^10*z^2 + 4*q^11*(-1 + z)*z^2 + 
        q^14*z^4 - 3*q^9*z^2*(1 + z) + q^4*z*(3 + 2*z) - q^7*z*(2 + 3*z) + 
        q^12*z^2*(2 + 7*z) + q^6*(z - 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     q^8*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {4, 0, 1}}}] - 
     ((q^3 - q^4*z + q^13*z^3 + q^14*z^2*(1 + z) - q^15*z^2*(1 + 2*z))*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^7*z*(-1 + q*z)*(-1 + q^4 + q^9*z)*R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}])/
      (1 + q) - ((-1 + q*z)*(1 + q + q^2 + q^3 + q^6*z)*
       R1[{{1}, {{4, 1, 2}, {0, 0, 1}}}])/(1 + q) - 
     (1 - q*z)*R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}] - 
     (q^2*(1 + q - q*z - q^3*z^2 - 2*q^4*z^2 - 4*q^5*z^2 + q^6*(-1 + z)*z^2)*
       R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^4*z*(1 + q^3*(1 - 4*z) - q*z - 2*q^2*z + q^4*(-2 + z)*z)*
       R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}])/(1 + q) - 
     (q^4*z*(1 + q - q^2*(-2 + z) - q^3*(-1 + z) - q*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R1[{{1}, {{4, 1, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*(1 + q - q*z - q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^6*z^2 - 
        2*q^7*z^2 + q^9*z^3 + q^8*z^2*(-1 + 2*z))*
       R1[{{1}, {{4, 1, 2}, {1, 2, 1}}}])/(1 + q) + 
     ((-1 + q^2*(-2 + z) + q*(-1 + z) + q^3*(-1 + z) + 3*q^5*z + 
        q^6*(2 - 3*z)*z - 2*q^7*(-1 + z)*z - q^8*(-1 + z)*z - 2*q^10*z^2 + 
        q^11*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + q^13*z^2*(1 + 2*z))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^11*z^2*(-1 - q - z + q^2*(1 + 2*z))*
       R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 
        3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - q^7*z*(1 + z) - 
        q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) + 
        q^12*z^2*(1 + 5*z))*R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^9*z*(-1 + q*z)*(1 + q^5*z)*
       R1[{{1}, {{4, 1, 2}, {4, 0, 1}}}])/(1 + q) - 
     (q^3*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z + 3*q^8*z^2 + 
        3*q^11*(-1 + z)*z^2 - q^16*z^3 + q^14*z^4 + q^17*z^4 - 
        q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - q^7*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z) + q^6*(z - 2*z^2))*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(-1 + q*(-2 + z) + q^5*z + q^6*z - q^4*z^2 + q^2*(-1 + 2*z) + 
        q^3*(1 + 3*z))*R1[{{1}, {{4, 2, 0}, {0, 0, 1}}}])/(1 + q) - 
     ((1 + q^2 + q^5*(1 - 4*z) - q^4*(-3 + z) - q^3*(-1 + z) - q*z + 
        q^6*(-3 + z)*z + 3*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 5*q^15*z^3 + 
        q^17*z^2*(1 + z)^2 + q^8*z*(4 + z) + q^7*z*(1 + 2*z) + 
        q^14*z^2*(-4 + 3*z) - q^10*z*(2 + 3*z) - q^12*z^2*(2 + 3*z) + 
        q^9*(z - 2*z^2))*R1[{{1}, {{4, 2, 0}, {0, 0, 2}}}])/
      (q^6*(1 + q)*(-1 + q^5*z)) - 
     ((-1 - q^2 + q^4*(-3 + z) + q^3*(-1 + z) + q*z - q^6*(-3 + z)*z - 
        3*q^11*z^2 + 5*q^13*z^2 + q^16*z^2 + q^14*(4 - 3*z)*z^2 - 
        5*q^15*z^3 - q^17*z^2*(1 + z)^2 - q^8*z*(4 + z) + q^9*z*(-1 + 2*z) - 
        q^7*z*(1 + 2*z) + q^10*z*(2 + 3*z) + q^12*z^2*(2 + 3*z) + 
        q^5*(-1 + 4*z))*R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/
      (q^6*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^6*(1 - 5*z) - q^4*(-2 + z) - q^3*(-1 + z) - 2*q^5*(-1 + z) + 
        q^9*(8 - 5*z)*z + 3*q^10*(1 - 3*z)*z - q^8*(-7 + z)*z + 2*q^13*z^2 + 
        q^14*z^2 - q^12*(-1 + z)*z^2 - q*(1 + z) + q^2*(1 + z) + 
        q^7*z*(2 + 3*z) + q^11*(z - 2*z^2))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}])/(q^6*(1 + q)) + 
     (q*z*(1 + q + q^3 - q^5 - q*z - q^2*z - q^4*z + 2*q^6*z - 
        q^7*(-2 + z)*z + 2*q^9*(-1 + z)*z + 2*q^10*z^2 - q^11*z^2 + 
        q^12*z^3 - q^8*z*(1 + z))*R1[{{1}, {{4, 2, 0}, {1, 0, 2}}}])/
      (1 + q) - ((-1 + q^4*(-2 + z) + q^3*(-1 + z) + 2*q^5*(-1 + z) + 
        q^8*(-7 + z)*z - 2*q^14*z^2 + q^15*(-2 + z)*z^2 + q^12*z^3 + 
        q*(1 + z) - q^2*(1 + z) - q^13*z^2*(2 + z) + q^11*z*(-1 + 2*z) + 
        q^16*z^2*(-1 + 2*z) + q^17*z^2*(1 + 2*z) + 3*q^10*z*(-1 + 3*z) - 
        q^7*z*(2 + 3*z) + q^9*z*(-8 + 5*z) + q^6*(-1 + 5*z))*
       R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}])/(q^6*(1 + q)) - 
     (q*z*(1 + q + q^3 - q^5 - q*z - q^2*z - q^4*z + 2*q^6*z - 
        q^7*(-2 + z)*z + 2*q^9*(-1 + z)*z + 2*q^10*z^2 - q^11*z^2 + 
        q^12*z^3 - q^8*z*(1 + z))*R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}])/
      (1 + q) + ((-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {1, 1, 2}}}])/
      (q*(1 + q)) - ((-1 + q*z)*(1 + q^5*z)*
       R1[{{1}, {{4, 2, 0}, {1, 2, 1}}}])/(q*(1 + q)) - 
     (q^13*z^3*(-1 + q*z)*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(1 + q) - 
     (q^9*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 0, 1}}}])/
      (1 + q) + (q^9*z*(-1 + q*z)*(1 + q^5*z)*
       R1[{{1}, {{4, 2, 0}, {4, 1, 0}}}])/(1 + q) - 
     q*(-1 + q*z)*(1 + q^3*z + q^4*z)*R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}] - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^8*z^2 + q^10*(-5 + z)*z^2 + 
        q^9*(-3 + z)*z^2 + 2*q^12*z^2*(1 + z) + q^11*z^2*(-1 + 2*z))*
       R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/(q^4*(1 + q)*z) + 
     (q^4*z*(-1 + q*z)*(1 + 2*q^4*z + q^5*z)*
       R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(1 + q) - 
     ((1 + q^2*(1 - 2*z) - q*(-2 + z) - 2*q^3*z + 3*q^6*z + q^4*(-2 + z)*z - 
        q^7*z^2 - q^8*z^2 + 2*q^9*z^3 + q^10*z^3 + 2*q^5*z*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {0, 0, 1}}}])/(1 + q) - 
     (-1 + q^(-4) - 1/(q^5*z) + q*z + q^4*z + 2*q^5*z - q^6*(-2 + z)*z + 
       q^9*z^2 - q^7*z*(2 + 3*z))*R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}] - 
     (-1 + q*z)*R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}] + 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^9*z^2 + 4*q^10*z^2 + 
        2*q^11*(1 - 2*z)*z^2 + q^13*z^4 - 2*q^14*z^4 - 2*q^12*z^2*(1 + 4*z))*
       R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/(q^5*(1 + q)*z) + 
     q^3*z*(1 - q*z + q^3*z + q^4*z)*R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}] - 
     (q^7*z^2*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {0, 2, 1}}}])/(1 + q) + 
     (q^8*z^2*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {1, 0, 0}}}])/(1 + q) + 
     (q^4*z*(-1 + q*z + q^4*z - 2*q^5*(-1 + z)*z + q^7*z^2 - q^9*z^2 + 
        q^10*(-2 + z)*z^2 + 2*q^11*z^3 + q^2*(1 + z) - q^6*z*(1 + 3*z))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 - 2*q^4 - q^6*(-1 + z)^2 + 2*q^3*z + 3*q^5*z + q^8*(-4 + z)*z + 
        q^13*(5 - 4*z)*z^2 - 7*q^14*z^3 + q^22*z^3 + q^20*(3 - 2*z)*z^3 - 
        2*q^21*z^4 + q*(1 + z) - 4*q^11*z*(1 + z) - q^2*(2 + z) + 
        2*q^19*z^3*(2 + z) + q^16*z^2*(4 + z) - q^23*z^3*(1 + 2*z) + 
        q^12*z^2*(5 + 4*z) + q^10*z*(-3 + 5*z) + q^9*z*(-2 + 5*z) - 
        q^17*z^2*(3 + 3*z + z^2) + q^18*z^2*(3 + 5*z + z^2) - 
        q^7*(1 + 2*z + 2*z^2) + q^15*(z^2 - 4*z^3))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 - q^3 + q^4 - q^5*z + 4*q^8*z + 3*q^10*z^2 - 
        2*q^11*(-1 + z)*z^2 + 2*q^13*(-1 + z)*z^2 + 2*q^14*z^3 - q^15*z^3 + 
        q^16*z^4 + q*(1 + z) - q^2*(1 + z) - q^12*z^2*(1 + z) - 
        q^6*z*(4 + z) + q^7*z*(1 + 2*z) - q^9*z*(1 + 2*z))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (-1 + q)*q^6*z*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}] - 
     (q*(1 + q + 2*q^5*(1 - 2*z)*z + q^4*(5 - 2*z)*z - q^3*(-2 + z)*z - 
        q^2*z^2 - 5*q^9*z^2 + q^7*z^3 + q^15*z^3 - q^16*z^3 + 3*q^14*z^4 - 
        q^18*(-1 + z)*z^4 - q^19*z^5 - q^6*z*(1 + z) + q^11*z^2*(2 + z) - 
        q^13*z^3*(5 + z) + q^17*z^3*(1 + 3*z) + q^8*z^2*(2 + 3*z) + 
        q^10*z^2*(-3 + 5*z) - q^12*z^2*(2 + 5*z))*
       R1[{{1}, {{4, 2, 1}, {2, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     q^6*z*(1 - q*z + q^3*z - q^4*(-2 + z)*z + 2*q^6*z^2 - q^5*z*(2 + z))*
      R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}] + 
     (q^10*z^2*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(1 + q) - 
     q^7*z*(1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R1[{{1}, {{4, 2, 1}, {2, 2, 2}}}] - 
     ((q^2 - q^3*z + q^12*z^3 + q^13*z^2*(1 + z) - q^14*z^2*(1 + 2*z))*
       R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^2*(-1 + q*z + q^4*z - q^6*(-2 + z)*z - q^5*(-1 + z)*z - 3*q^8*z^2 + 
        4*q^10*z^2 - 3*q^11*z^3 + 3*q^13*z^3 - 5*q^15*z^3 + q^19*z^5 - 
        q^12*z^2*(1 + z) + 2*q^16*z^3*(-1 + 2*z) + q^9*z^2*(1 + 2*z) - 
        q^18*z^3*(1 + 2*z) - q^14*z^3*(2 + 3*z) + q^17*z^3*(2 + 5*z) + 
        q^7*(z - 2*z^2))*R1[{{1}, {{4, 2, 1}, {3, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^18*z^3*(-1 - q - z + q^2*(1 + 2*z))*
       R1[{{1}, {{4, 2, 1}, {3, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(-1 + q*z + q^9*(3 - 5*z)*z - q^8*(-5 + z)*z - q^7*(-1 + z)*z - 
        q^6*z^2 - 5*q^13*z^2 + q^10*(-1 + z)*z^2 - q^18*z^3 - q^20*z^3 + 
        q^4*(1 + z) - q^17*z^3*(2 + z) + q^12*z^2*(1 + 2*z) - 
        q^16*z^2*(1 + 2*z) + q^21*z^3*(1 + 2*z) + q^14*z^2*(-5 + 4*z) + 
        q^15*z^2*(1 + 4*z) - q^5*(-1 + z^2))*
       R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 + q*z)*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}])/(1 + q) - 
     (q^4*z*(1 + q - q^2*(-2 + z) - q^3*(-1 + z) - q*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^5*z*(-1 + q*z)*R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}])/(1 + q) - 
     q^6*z*(-1 + q*z)*R1[{{1}, {{4, 2, 2}, {0, 0, 1}}}] - 
     q^5*z*(-1 + q*z)*R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}] + 
     (q^4*z*(1 + q - q^2*(-1 + z) - q*z + q^4*z - q^5*z + q^6*(-1 + z)*z + 
        q^7*z^2)*R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^5*z*(-1 + q*z)*(1 + q + q^4*z)*R1[{{1}, {{4, 2, 2}, {0, 2, 1}}}])/
      (1 + q) - q*(-1 + q*z)*R1[{{1}, {{4, 2, 2}, {1, 1, 0}}}] + 
     (q^6*z*(-1 - 2*q + q^2*z)*R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}])/(1 + q) - 
     q^8*z*(-1 + q*z)*R1[{{1}, {{4, 2, 2}, {2, 2, 1}}}] - 
     (q^14*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 
        2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*
       R1[{{1}, {{4, 2, 2}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(1 - q*z + q^3*z + q^4*z - 2*q^5*z + q^7*z^2 + q^6*z*(-1 + 2*z))*
       R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}])/(1 + q) - 
     ((-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z - 4*q^6*z + 2*q^9*z^2 + 
        q^10*z^2 - 2*q^11*z^2 + q^13*z^3 - 2*q^5*z*(1 + z) + 
        q^7*z*(-3 + 2*z) + q^3*(-1 + 2*z) + q^12*z^2*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R1[{{1}, {{5, 1, 1}, {0, 0, 1}}}])/(q^3*(1 + q)) - 
     ((-1 + q*z + q^5*z - q^8*z + q^9*(-2 + z)*z - q^6*(-1 + z)*z - q^7*z^2 + 
        2*q^11*z^2 - 3*q^13*z^2 + 2*q^14*z^3 - 3*q^16*z^3 - 
        3*q^19*(-1 + z)*z^3 - q^22*z^5 - q^12*z^2*(1 + z) + 
        q^15*z^2*(1 + z) + q^18*z^3*(5 + z) + q^10*z*(-1 + 2*z) + 
        q^17*z^3*(1 + 3*z) - q^20*z^3*(1 + 5*z))*
       R1[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/(q^3*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q - 2*q*z + q^3*z - q^4*(-4 + z)*z + q^2*(-1 + z)*z - 
        3*q^5*(-1 + z)*z - q^6*z^2 + 2*q^7*z^2 + q^8*z^2 - q^11*z^2 + 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*
       R1[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(1 + q) - 
     ((-1 + q*(-2 + z) + 3*q^3*z - 5*q^5*z + q^8*(2 - 3*z)*z + 3*q^10*z^2 - 
        3*q^11*(-1 + z)*z^2 - q^13*(-1 + z)*z^2 + 3*q^15*z^3 + 
        3*q^18*(-1 + z)*z^3 + q^21*z^5 - 2*q^4*z*(1 + z) + 3*q^7*z*(1 + z) - 
        q^14*z^2*(1 + z) - q^17*z^3*(5 + z) + q^2*(-1 + 2*z) + 
        q^6*z*(-1 + 3*z) - q^16*z^3*(1 + 3*z) + q^19*z^3*(1 + 5*z) + 
        q^12*(z^2 - 5*z^3) + q^9*(z + 2*z^3))*
       R1[{{1}, {{5, 1, 1}, {1, 0, 0}}}])/(q^2*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q - 2*q*z + q^3*z + q^5*(2 - 3*z)*z - q^4*(-4 + z)*z + 
        q^2*(-1 + z)*z + q^6*(-1 + z)*z - q^7*(-3 + z)*z^2 + 
        2*q^10*(-2 + z)*z^2 + q^11*(-2 + z)*z^2 - q^13*z^3 + q^16*z^3 + 
        2*q^12*z^2*(1 + z) - q^14*z^3*(1 + z) + q^9*z^2*(-3 + 2*z) - 
        q^17*z^3*(1 + 2*z))*R1[{{1}, {{5, 1, 1}, {1, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (z*(-1 + q^3 + q*z - q^4*z + q^5*z - q^6*z^2 - 
        2*q^11*z^2 - q^13*z^2 + q^14*z^3 + q^9*z*(1 + z) + q^10*z*(2 + z) - 
        q^12*z*(1 + 2*z))*R1[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (z*(-1 + q*z)*(-1 + q^3 + q^8*z)*
       R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}])/(1 + q) - 
     (q^4*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + 2*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^9*z^2 - q^5*z*(2 + z) + q^3*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/(1 + q) + 
     (q^8*z^2*(-1 + q*z)*R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}])/(1 + q) - 
     (q^17*z^3*(-1 - q - z + q^2*(1 + 2*z))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(1 - q*z - q^10*z^2 - q^11*z^2 - q^12*z^2 + q^13*z^2*(1 + 2*z))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^7*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{5, 1, 1}, {4, 0, 2}}}])/
      (1 + q) - (q^4*z*(1 - q*z + q^3*z + q^4*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R1[{{1}, {{5, 1, 2}, {0, 0, 1}}}])/(1 + q) - 
     ((1 + q - q^2*(-2 + z) - q^3*(-1 + z) - q*z - 3*q^5*z + q^7*z^2 - 
        q^8*z^2 - q^9*z^2 + 2*q^10*z^2 - q^12*z^3 + q^6*z*(-1 + 3*z) + 
        q^11*(z^2 - 2*z^3))*R1[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/(q*(1 + q)) + 
     ((-1 + q^2*(-2 + z) + q*(-1 + z) + q^3*(-1 + z) + 3*q^5*z + 
        q^6*(2 - 3*z)*z - 2*q^7*(-1 + z)*z - q^8*(-1 + z)*z - 2*q^10*z^2 + 
        q^11*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + q^13*z^2*(1 + 2*z))*
       R1[{{1}, {{5, 1, 2}, {1, 0, 1}}}])/(q*(1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 + q*(-2 + z) + 3*q^3*z + 3*q^6*(-1 + z)*z + q^9*z^3 - 
        q^5*z*(5 + z) + q^2*(-1 + 2*z) - q^4*z*(1 + 2*z) + q^7*z*(1 + 5*z))*
       R1[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(1 + q) - 
     (q*z*(1 - q^3 + q^5*(-2 + z) + q^4*(-1 + z) - q*z + 3*q^7*z - 5*q^9*z + 
        3*q^10*(-1 + z)*z + q^13*z^3 - 2*q^8*z*(1 + z) + q^6*(-1 + 2*z) + 
        q^11*z*(1 + 5*z))*R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}])/(1 + q) + 
     ((-1 + 2*q*(-1 + z) - q^2*(-1 + z)^2 + 3*q^3*z + q^5*(-4 + z)*z + 
        3*q^7*z^2 + q^9*(-1 + z)*z^2 + q^10*z^3 - 2*q^4*z*(1 + z) + 
        q^6*z*(-2 + 3*z))*R1[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/(1 + q) - 
     ((1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 
        3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - q^7*z*(1 + z) - 
        q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) + 
        q^12*z^2*(1 + 5*z))*R1[{{1}, {{5, 1, 2}, {3, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^4*z*(1 - q*z - q^3*z + q^4*z^2 - 
        q^2*(1 + z))*R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(1 + q) - 
     ((1 + 2*q^4 - 2*q^3*z - 3*q^5*z - q^8*(-4 + z)*z + q^6*(-2 + z)*z + 
        5*q^15*z^3 + q^21*z^3 - q*(1 + z) - q^19*z^3*(1 + z) + q^2*(2 + z) - 
        q^22*z^3*(1 + 2*z) + q^7*z*(3 + 2*z) - q^16*z^2*(2 + 3*z) + 
        q^13*z^2*(-3 + 4*z) - q^10*z*(1 + 4*z) - q^12*z^2*(3 + 4*z) + 
        q^14*z^2*(-2 + 5*z) + q^11*z*(1 + 7*z) + q^9*(z - 4*z^2) + 
        q^17*z^2*(3 + 2*z + z^2) - q^18*z^2*(1 + 3*z + z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     (q*(1 + q - q*z + q^5*(3 - 4*z)*z + q^4*(5 - 2*z)*z - q^3*(-2 + z)*z - 
        q^6*z^2 + q^7*z^2 + q^9*(-4 + z)*z^2 - 3*q^13*z^3 - q^16*z^3 + 
        q^14*(-1 + z)*z^3 + q^8*z^2*(1 + z) + q^11*z^2*(1 + 2*z) + 
        q^17*z^3*(1 + 2*z) + q^10*z^2*(-3 + 5*z) - q^12*z^2*(2 + 5*z))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-1 + q*(-3 + z) + q^4*(-1 + z) + q^5*z + q^6*(-2 + z)*z + 
        2*q^9*z^2 - q^10*z^2 + q^11*z^3 + q^3*(-1 + 2*z) + 
        2*q^8*z*(-1 + 2*z) + q^7*z*(-4 + 3*z) + q^2*(-2 + 3*z))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/(1 + q) - 
     ((-1 - 2*q^4 + 2*q^3*z + 2*q^8*(-3 + z)*z + 7*q^9*(-1 + z)*z + 
        q^15*(7 - 10*z)*z^2 + q^14*(4 - 7*z)*z^2 + q^16*(5 - 3*z)*z^2 + 
        5*q^19*z^3 + q^22*z^3 - q^20*(-1 + z)*z^3 + q*(1 + z) - q^2*(2 + z) - 
        q^23*z^3*(1 + 2*z) + q^5*(-1 + 3*z) - q^11*z*(5 + 3*z) + 
        q^12*z^2*(3 + 4*z) + q^10*z*(-7 + 9*z) + q^17*z^2*(-2 + z - z^2) - 
        q^6*(2 - 3*z + z^2) + q^18*z^2*(3 + 11*z + z^2) - 
        q^7*(1 + 2*z + 2*z^2) + q^13*(z^2 - 5*z^3))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     q^4*z*(-1 + q*(-1 + z) + q^2*(-1 + z) + q^3*(-1 + z) + 2*q^4*z + 
       q^6*(-4 + z)*z - q^5*(-1 + z)*z + 2*q^8*z^2 - q^9*z^2 + q^10*z^3 + 
       2*q^7*z*(-1 + 2*z))*R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - 
     (q^5*z*(-1 + q*(-2 + z) + 2*q^3*z - q^5*z - q^8*z^2 + q^9*z^3 - 
        q^4*z*(1 + z) + q^2*(-1 + 2*z))*R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/
      (1 + q) + (q^6*z*(-1 + q*z)*(1 + q + q^4*z)*
       R1[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(1 + q) + 
     ((-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(1 + q) - 
     ((1 + q - q*z - q^6*z + 2*q^5*(1 - 2*z)*z + q^4*(5 - 2*z)*z - 
        q^3*(-2 + z)*z + q^7*z^2 - 5*q^9*z^2 + q^15*z^3 - q^16*z^3 + 
        3*q^14*z^4 + q^18*z^4 - q^19*z^5 + 2*q^8*z^2*(1 + z) + 
        q^11*z^2*(2 + z) - q^13*z^3*(5 + z) + q^17*z^3*(1 + 2*z) + 
        q^10*z^2*(-3 + 5*z) - q^12*z^2*(2 + 5*z))*
       R1[{{1}, {{5, 2, 1}, {1, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-1 + q*(-1 + z) + q^2*(-1 + z) - 2*q^4*z^2 + 3*q^8*z^2 - 
        q^9*z^2 + q^10*z^3 - q^5*z*(4 + z) + q^6*z*(-5 + 3*z) + 
        q^3*(-1 + 3*z) + q^7*z*(-1 + 8*z))*R1[{{1}, {{5, 2, 1}, {1, 0, 1}}}])/
      (1 + q) - ((-1 + q*z - q^5*z + q^6*z^2 + q^10*z^2 - q^11*(-1 + z)*z^2 + 
        q^14*(-3 + z)*z^3 - 3*q^17*(-1 + z)*z^3 - q^20*z^5 + 
        q^16*z^3*(5 + z) + q^15*z^3*(1 + 2*z) - q^18*z^3*(1 + 5*z) + 
        q^13*(z^2 - 3*z^3) + q^12*(z^2 - 2*z^3))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/(1 + q) + 
     (q*z*(-1 - 2*q^4 + q^3*z + q^13*(3 - 4*z)*z^2 + q^18*z^4 + q*(1 + z) - 
        q^2*(1 + z) + 3*q^9*z*(1 + z) - q^17*z^2*(1 + z)^2 + 
        3*q^12*z^2*(2 + z) + q^10*z*(3 + z) - q^7*z*(5 + z) + 
        q^8*z*(-3 + 2*z) - q^15*z^2*(3 + 2*z) + q^5*(1 + 3*z) - 
        2*q^11*z*(1 + 3*z) - q^14*z^2*(1 + 3*z) + q^16*z^2*(2 + 5*z) - 
        q^6*(-1 + z^2))*R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z*(-1 + q*z)*(1 + q^5*z)*
       R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/(1 + q) + 
     (q^10*z^2*(1 + q^2 - q^4 - q*z - q^3*z + 2*q^5*z - q^6*(-2 + z)*z + 
        2*q^8*(-1 + z)*z + 2*q^9*z^2 - q^10*z^2 + q^11*z^3 - q^7*z*(1 + z))*
       R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}])/(1 + q) + 
     (q^6*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 0, 0}}}])/
      (1 + q) + (q^3*z*(-1 + q*z + q^9*(3 - 5*z)*z - q^8*(-5 + z)*z - 
        q^7*(-1 + z)*z - q^6*z^2 - 5*q^13*z^2 + q^10*(-1 + z)*z^2 - 
        q^18*z^3 - q^20*z^3 + q^4*(1 + z) - q^17*z^3*(2 + z) + 
        q^12*z^2*(1 + 2*z) - q^16*z^2*(1 + 2*z) + q^21*z^3*(1 + 2*z) + 
        q^14*z^2*(-5 + 4*z) + q^15*z^2*(1 + 4*z) - q^5*(-1 + z^2))*
       R1[{{1}, {{5, 2, 1}, {3, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(-1 + q*z)*R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}])/(1 + q) - 
     (q^11*z^2*(-1 + q*z)*(-1 + q^5*z + q^6*z)*
       R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}])/(1 + q) + 
     q^7*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}] - 
     (q^7*z*(-1 + q*z)*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}])/
      (1 + q) - (q^12*z^2*(-1 + q*z)*(-1 + q^4 + q^9*z)*
       R1[{{1}, {{5, 2, 1}, {4, 1, 2}}}])/(1 + q) - 
     (q - q^2*z)*R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}] + 
     (q^6*z*(1 + 2*q - q^2*z - q^4*z + q^5*z^2)*
       R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     q*(-1 + q*z)*R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}] - 
     (q^5*z*(-1 - q^5*z - q^4*z^2 + q^6*z^2 + q*(1 + z) + q^2*(3 + z))*
       R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}])/(1 + q) - 
     (q^5*z*(1 + q^3*(1 - 2*z) - q*z - q^2*z + q^4*(-1 + z)*z)*
       R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^5*z*(1 + q - q^2*(-2 + z) - q^3*(-1 + z) - q*z - 3*q^5*z + q^8*z - 
        q^10*z^2 + 2*q^11*z^2 - q^12*(-3 + z)*z^2 - 2*q^13*z^3 + 3*q^15*z^3 + 
        3*q^18*(-1 + z)*z^3 + q^21*z^5 - q^14*z^2*(1 + z) - 
        q^17*z^3*(5 + z) + q^7*z*(-1 + 2*z) + q^6*z*(-2 + 3*z) - 
        q^16*z^3*(1 + 3*z) + q^19*z^3*(1 + 5*z) + q^9*(z - 2*z^2))*
       R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 
        3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - q^7*z*(1 + z) - 
        q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) + 
        q^12*z^2*(1 + 5*z))*R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^9*z^2*(1 - q*z + q^3*z + q^4*z - 2*q^5*z + 
        q^7*z^2 + q^6*z*(-1 + 2*z))*R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/
      (1 + q) + (q^3*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z - 4*q^6*z + 
        2*q^9*z^2 + q^10*z^2 - 2*q^11*z^2 + q^13*z^3 - 2*q^5*z*(1 + z) + 
        q^7*z*(-3 + 2*z) + q^3*(-1 + 2*z) + q^12*z^2*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R1[{{1}, {{6, 2, 1}, {-1, 0, 1}}}])/(1 + q) - 
     (q^3*z*(1 - q*z - q^5*z + q^8*z - q^9*(-2 + z)*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^11*z^2 + 3*q^13*z^2 - 2*q^14*z^3 + 3*q^16*z^3 + 
        3*q^19*(-1 + z)*z^3 + q^22*z^5 + q^12*z^2*(1 + z) - 
        q^15*z^2*(1 + z) - q^18*z^3*(5 + z) - q^17*z^3*(1 + 3*z) + 
        q^20*z^3*(1 + 5*z) + q^10*(z - 2*z^2))*
       R1[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(1 + q - 2*q*z + q^3*z - q^4*(-4 + z)*z + q^2*(-1 + z)*z - 
        3*q^5*(-1 + z)*z - q^6*z^2 + 2*q^7*z^2 + q^8*z^2 - q^11*z^2 + 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*
       R1[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/(1 + q) + 
     (q^4*z*(-1 + q*(-2 + z) + 3*q^3*z - 5*q^5*z + q^8*(2 - 3*z)*z + 
        3*q^10*z^2 - 3*q^11*(-1 + z)*z^2 - q^13*(-1 + z)*z^2 + 3*q^15*z^3 + 
        3*q^18*(-1 + z)*z^3 + q^21*z^5 - 2*q^4*z*(1 + z) + 3*q^7*z*(1 + z) - 
        q^14*z^2*(1 + z) - q^17*z^3*(5 + z) + q^2*(-1 + 2*z) + 
        q^6*z*(-1 + 3*z) - q^16*z^3*(1 + 3*z) + q^19*z^3*(1 + 5*z) + 
        q^12*(z^2 - 5*z^3) + q^9*(z + 2*z^3))*
       R1[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^6*z*(-1 - q^3*z + q^4*(-4 + z)*z - q^2*(-1 + z)*z - q^6*(-1 + z)*z + 
        q^9*(3 - 2*z)*z^2 + q^7*(-3 + z)*z^2 - 2*q^10*(-2 + z)*z^2 - 
        q^11*(-2 + z)*z^2 + q^13*z^3 - q^16*z^3 - 2*q^12*z^2*(1 + z) + 
        q^14*z^3*(1 + z) + q*(-1 + 2*z) + q^17*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z))*R1[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^6*z^2*(-1 + q^3 + q*z - q^4*z + q^5*z - 
        q^6*z^2 - 2*q^11*z^2 - q^13*z^2 + q^14*z^3 + q^9*z*(1 + z) + 
        q^10*z*(2 + z) - q^12*z*(1 + 2*z))*R1[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z^2*(-1 + q*z)*(-1 + q^3 + q^8*z)*
       R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}])/(1 + q) + 
     (q^10*z^2*(-1 + q^2*(-2 + z) + q*(-1 + z) + 2*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^9*z^2 - q^5*z*(2 + z) + q^3*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q^14*z^3*(-1 + q*z)*R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}])/(1 + q) + 
     (q^23*z^4*(-1 - q - z + q^2*(1 + 2*z))*
       R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^13*z^2*(-1 + q*z + q^10*z^2 + q^11*z^2 + q^12*z^2 - 
        q^13*z^2*(1 + 2*z))*R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^13*z^2*(-1 + q*z)*(1 + q^5*z)*
       R1[{{1}, {{6, 2, 1}, {3, 0, 2}}}])/(1 + q) + 
     (q^10*z^2*(1 - q*z + q^3*z + q^4*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R1[{{1}, {{6, 2, 2}, {-1, 0, 1}}}])/(1 + q) - 
     (q^5*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + q^3*(-1 + z) + 3*q^5*z - 
        q^7*z^2 + q^8*z^2 + q^9*z^2 - 2*q^10*z^2 + q^12*z^3 + 
        q^11*z^2*(-1 + 2*z) + q^6*(z - 3*z^2))*
       R1[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     (q^5*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + q^3*(-1 + z) + 3*q^5*z + 
        q^6*(2 - 3*z)*z - 2*q^7*(-1 + z)*z - q^8*(-1 + z)*z - 2*q^10*z^2 + 
        q^11*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + q^13*z^2*(1 + 2*z))*
       R1[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^11*z^2*(-1 + q*(-2 + z) + 3*q^3*z + 3*q^6*(-1 + z)*z + q^9*z^3 - 
        q^5*z*(5 + z) + q^2*(-1 + 2*z) - q^4*z*(1 + 2*z) + q^7*z*(1 + 5*z))*
       R1[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^7*z^2*(1 - q^3 + q^5*(-2 + z) + q^4*(-1 + z) - q*z + 3*q^7*z - 
        5*q^9*z + 3*q^10*(-1 + z)*z + q^13*z^3 - 2*q^8*z*(1 + z) + 
        q^6*(-1 + 2*z) + q^11*z*(1 + 5*z))*R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}])/
      (1 + q) - (q^6*z*(-1 + 2*q*(-1 + z) - q^2*(-1 + z)^2 + 3*q^3*z + 
        q^5*(-4 + z)*z + 3*q^7*z^2 + q^9*(-1 + z)*z^2 + q^10*z^3 - 
        2*q^4*z*(1 + z) + q^6*z*(-2 + 3*z))*
       R1[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q^6*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 
        3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - q^7*z*(1 + z) - 
        q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) + 
        q^12*z^2*(1 + 5*z))*R1[{{1}, {{6, 2, 2}, {2, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*R1[{{2}, {{-1, 0, 1}, {2, 2, 2}}}])/z - 
     R1[{{2}, {{-1, 1, 1}, {0, 2, 2}}}]/z + 
     R1[{{2}, {{-1, 1, 1}, {1, 1, 2}}}]/z - 
     (q^5*(-1 + q*z)*R1[{{2}, {{-1, 1, 1}, {4, 1, 1}}}])/(1 + q) + 
     R1[{{2}, {{0, 0, 1}, {0, 1, 1}}}] - 
     q*R1[{{2}, {{0, 0, 1}, {1, 2, 2}}}] - q^2*(-1 + q + q*z)*
      R1[{{2}, {{0, 0, 1}, {2, 2, 1}}}] + 
     q*R1[{{2}, {{0, 1, 1}, {0, 2, 1}}}] - 
     ((-q + q^3 + z^(-1))*R1[{{2}, {{0, 1, 1}, {0, 2, 2}}}])/q^2 - 
     q*R1[{{2}, {{0, 1, 1}, {1, 1, 1}}}] + 
     q*R1[{{2}, {{1, 0, 1}, {-1, 2, 2}}}] - 
     q*R1[{{2}, {{1, 0, 1}, {0, 1, 2}}}] - 
     q*R1[{{2}, {{1, 0, 1}, {0, 2, 1}}}] - (q^(-1) - q - 1/(q^2*z))*
      R1[{{2}, {{1, 0, 1}, {0, 2, 2}}}] - q*(-1 + q*z)*
      R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}] - (-1 + q^3*z)*
      R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}] - (q^2 - q^3*z)*
      R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}] - (q^3 - q^4*z)*
      R1[{{2}, {{1, 0, 1}, {2, 2, 2}}}] - 
     ((-1 + q*z)*R1[{{2}, {{1, 0, 1}, {3, 0, 1}}}])/(1 + q) + 
     q*(-1 + q + q*z + q^2*z)*R1[{{2}, {{1, 0, 2}, {1, 2, 1}}}] - 
     (q^3 - q^4*z)*R1[{{2}, {{1, 0, 2}, {2, 2, 1}}}] - 
     (q - q^2*z)*R1[{{2}, {{1, 1, 1}, {1, 1, 2}}}] - 
     (q^4*z*(-1 + q*z)*R1[{{2}, {{1, 1, 1}, {2, 1, 1}}}])/(1 + q) - 
     (1 - q)*R1[{{2}, {{2, 0, 1}, {-1, 1, 1}}}] + 
     q^3*z*R1[{{2}, {{2, 0, 1}, {-1, 2, 2}}}] - 
     ((1 + 2*q^2 + q^3 - q*z - q^3*z)*R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}])/
      (q + q^2) - q^3*z*R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}] - 
     ((1 + q + q^2)*(-1 + q*z)*R1[{{2}, {{2, 0, 1}, {1, 0, 1}}}])/
      (q*(1 + q)) + (q^2*z*(-1 - 2*q + q^3 + q^2*(1 + z))*
       R1[{{2}, {{2, 0, 1}, {1, 2, 1}}}])/(1 + q) - 
     (-q^(-1) + z - q^2*z - q^3*z)*R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}] - 
     ((1 - q*z)*R1[{{2}, {{2, 0, 1}, {2, 0, 0}}}])/(1 + q) + 
     (q^5*z*(-1 + q*z)*R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}])/(1 + q) - 
     q^2*(-2 + 2*q*z - 2*q^3*z + 2*q^5*z^2 + q^4*z*(-3 + 2*z))*
      R1[{{2}, {{2, 0, 1}, {2, 2, 2}}}] - q*(-1 + q + q*z + q^2*z)*
      R1[{{2}, {{2, 0, 2}, {-1, 2, 1}}}] + 
     q^3*z*R1[{{2}, {{2, 0, 2}, {0, 1, 1}}}] + q*(-1 + q + q*z)*
      R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}] - 
     (q^5*z*(-1 + q*z)*R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}])/(1 + q) + 
     (q^6*z*(-1 + q*z)*R1[{{2}, {{2, 0, 2}, {2, 2, 1}}}])/(1 + q) + 
     ((2 + 3*q + q^2 - q^3 - 2*q*z - 2*q^2*z + q^4*z)*
       R1[{{2}, {{2, 1, 1}, {0, 2, 2}}}])/(q + q^2) - 
     q^4*z*R1[{{2}, {{2, 1, 1}, {1, 1, 2}}}] + 
     (q^5*z*(-1 - q - z + q^2*(1 + 2*z))*R1[{{2}, {{2, 1, 1}, {2, 1, 2}}}])/
      (1 + q) + q^2*z*(1 - q*z + q^3*z)*R1[{{2}, {{2, 1, 1}, {2, 2, 2}}}] - 
     (q^5*z*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + 
        q^2*(-1 + 3*z))*R1[{{2}, {{2, 1, 1}, {3, 2, 2}}}])/(1 + q) - 
     (-1 + q*z)*R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}] - 
     q*(-1 + q*z)*R1[{{2}, {{3, 0, 1}, {-1, 1, 2}}}] - 
     q^3*z*R1[{{2}, {{3, 0, 1}, {-1, 2, 2}}}] + 
     ((-1 + q*z)*(1 + 2*q - q^2*(-1 + z) + q^3*z)*
       R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}])/(1 + q) - 
     (-q^(-1) + z - q^2*z - q^3*z)*R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}] - 
     ((-2 - 3*q - q^2 + q^3)*(-1 + q*z)*R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}])/
      (q*(1 + q)) - (q^3*z*(-1 + q*z)*R1[{{2}, {{3, 0, 1}, {1, 0, 1}}}])/
      (1 + q) - (q^4*z*(-1 + q*(-2 + z) + q^2*(-2 + z) + q^3*z)*
       R1[{{2}, {{3, 0, 1}, {1, 2, 1}}}])/(1 + q) - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^8*z^2 + q^9*(-3 + z)*z^2 + 
        2*q^10*(-2 + z)*z^2 + q^11*z^2*(-1 + 2*z))*
       R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}])/(q^5*(1 + q)*z) + 
     (-1 + q)*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R1[{{2}, {{3, 0, 1}, {2, 0, 2}}}] + (-1 + q)*q^3*z*(-1 + q*z)*
      R1[{{2}, {{3, 0, 1}, {3, 0, 1}}}] - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R1[{{2}, {{3, 0, 1}, {4, 2, 0}}}])/
      (1 + q) - q*(-1 + q*z)*R1[{{2}, {{3, 0, 2}, {-1, 1, 1}}}] + 
     (q*(-1 + q*z)*(1 + q + q^4*z)*R1[{{2}, {{3, 0, 2}, {-1, 2, 1}}}])/
      (1 + q) - (q - q^2*z)*R1[{{2}, {{3, 0, 2}, {0, 1, 0}}}] - 
     (q^5*z*(-1 + q*z)*R1[{{2}, {{3, 0, 2}, {0, 1, 1}}}])/(1 + q) - 
     q*(-1 + q*z)*R1[{{2}, {{3, 0, 2}, {0, 2, 1}}}] - 
     (q^3*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) + q^4*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R1[{{2}, {{3, 0, 2}, {1, 2, 1}}}])/(1 + q) - 
     (q^2 - q^3*z)*R1[{{2}, {{3, 0, 2}, {2, 2, 1}}}] + 
     q^10*z*(-1 + q*z)*R1[{{2}, {{3, 0, 2}, {4, 2, 1}}}] + 
     (q^3*z*(1 + q - 2*q*z - 2*q^2*z - q^3*z + q^4*z^2)*
       R1[{{2}, {{3, 1, 1}, {1, 1, 1}}}])/(1 + q) + 
     (q*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) + 2*q^4*z + q^5*z - q^6*z + 
        q^7*z^2)*R1[{{2}, {{3, 1, 1}, {1, 1, 2}}}])/(1 + q) + 
     q^2*z*(-2 - q^4*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + q^2*(-1 + 3*z))*
      R1[{{2}, {{3, 1, 1}, {1, 2, 2}}}] - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^9*z^2 - 3*q^10*z^2 + 
        q^11*z^2*(-1 + 2*z) + q^12*z^2*(2 + 3*z))*
       R1[{{2}, {{3, 1, 1}, {2, 2, 2}}}])/(q^3*(1 + q)*z) - 
     (q^5*z*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 3*q^9*(-1 + z)*z + 
        q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*R1[{{2}, {{3, 1, 1}, {4, 1, 2}}}])/
      (1 + q) + (-1 + q*z)*(1 + q^3*z + q^4*z)*
      R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}] - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^8*z^2 - q^10*(-5 + z)*z^2 - 
        q^9*(-3 + z)*z^2 - 2*q^12*z^2*(1 + z) + q^11*(z^2 - 2*z^3))*
       R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}])/(q^5*(1 + q)*z) - 
     ((-1 + q*z)*(2 + 2*q + 2*q^3*z + 4*q^4*z + q^5*z)*
       R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}])/(1 + q) - 
     ((1 - q*z + q^5*z - q^6*z^2 - 2*q^8*z^2 - 7*q^9*z^2 + 
        2*q^12*z^2*(1 + z) + q^10*z^2*(-7 + 3*z) + q^11*z^2*(2 + 7*z))*
       R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}])/(q^5*(1 + q)*z) + 
     (-1 + q)*q^4*z*(1 + z)*R1[{{2}, {{4, 0, 1}, {0, 2, 1}}}] - 
     ((1 + q^2 + q^5*(2 - 4*z) - q^4*(-3 + z) - q^3*(-1 + z) - q*z + 
        2*q^9*(3 - 2*z)*z + 3*q^7*z^2 - 7*q^10*z^2 - 6*q^13*z^2 - 
        2*q^16*z^2 + 2*q^12*(1 - 2*z)*z^2 - q^18*z^3 + q^21*z^3 - 
        q^19*z^3*(1 + z) + q^8*z*(6 + z) - q^22*z^3*(1 + 2*z) + 
        2*q^14*z^2*(-4 + 3*z) + 3*q^15*z^2*(-1 + 3*z) + q^11*z*(-1 + 5*z) + 
        q^6*(1 - 5*z + z^2) + q^17*z^2*(2 + z + z^2))*
       R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {1, 0, 0}}}])/(1 + q) - 
     (1 - q*z - q^2*z - q^4*(-2 + z)*z - q^5*z^2 + q^3*z*(1 + z))*
      R1[{{2}, {{4, 0, 1}, {1, 0, 1}}}] + 
     (q^4*z*(-1 - q - z + q^2*(1 + 2*z))*R1[{{2}, {{4, 0, 1}, {1, 0, 2}}}])/
      (1 + q) - (q^3*z*(2 + q - 2*q*z + q^4*z^2 - q^3*(1 + 2*z) - 
        q^2*(2 + 3*z))*R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}])/(1 + q) - 
     ((1 + 2*q^4*z + 3*q^8*(1 - 2*z)*z + 2*q^10*(-4 + z)*z + 
        q^15*(11 - 4*z)*z^2 + q^21*z^3 + 3*q^2*(1 + z) + q^20*z^3*(1 + z) - 
        2*q^22*z^3*(1 + z) - q*(3 + z) - q^5*(5 + z) + q^23*z^3*(1 + 2*z) - 
        3*q^9*z*(3 + 2*z) - q^3*(2 + 3*z) + q^14*z^2*(9 + 4*z) + 
        2*q^13*z^2*(-1 + 6*z) + q^7*(-1 + 11*z) + q^11*z*(3 + 17*z) + 
        q^17*z^2*(6 + 2*z + z^2) + q^6*(-3 + 5*z + z^2) - 
        q^18*z^2*(4 + 7*z + 3*z^2) + q^16*(z^2 - 16*z^3) + 
        q^12*(z - 12*z^2 - 4*z^3))*R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/
      (q^6*(1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}])/(1 + q) + 
     ((-1 + q)*(1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + 
        q^6*(-3 + z)*z + 4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 
        3*q^14*(-1 + z)*z^2 + 4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + 
        q^17*z^2*(1 + z)^2 + q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 
        2*q^12*z^2*(1 + 2*z) - q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + q^6*(-3 + z)*z + 
        4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 3*q^14*(-1 + z)*z^2 + 
        4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + q^17*z^2*(1 + z)^2 + 
        q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 2*q^12*z^2*(1 + 2*z) - 
        q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(1 + q^2*(-3 + z) + 2*q^4*z + q^7*(-2 + z)*z + 2*q^8*(-1 + z)*z + 
        q^9*z^2 - q*(1 + z) + q^3*(-2 + 3*z))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}])/(1 + q) - 
     (q^6*z*(-2 + 2*q^2*z - q^5*z^2 - q^7*z^2 + q^8*z^3 - q^3*z*(1 + z) + 
        q*(-1 + 2*z))*R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}])/(1 + q) + 
     (q^3*z*(-1 + q^3*(-3 + z) + q*(-1 + z) + q^2*(-1 + z) + 4*q^5*z + 
        q^10*z^2 - q^7*z*(7 + z) - q^6*z*(1 + 2*z) + q^4*(-2 + 3*z) + 
        q^8*z*(-5 + 4*z) + q^9*z*(1 + 6*z))*
       R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}])/(1 + q) - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^9*z^2 - 3*q^10*z^2 + 
        q^11*z^2*(-1 + 2*z) + q^12*z^2*(2 + 3*z))*
       R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}])/(1 + q) + 
     (-1 + q)*q^2*z*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {3, 0, 2}}}] - 
     (q^5*z*(-1 + q*z)*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}])/
      (1 + q) - (q^3*z*(-1 + q*z)*(1 + q^7*z)*
       R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}])/(1 + q) - 
     (q^4*z*(1 - q*z - q^5*z + q^8*z - q^9*(-2 + z)*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^11*z^2 + 3*q^13*z^2 - 2*q^14*z^3 + 3*q^16*z^3 + 
        3*q^19*(-1 + z)*z^3 + q^22*z^5 + q^12*z^2*(1 + z) - 
        q^15*z^2*(1 + z) - q^18*z^3*(5 + z) - q^17*z^3*(1 + 3*z) + 
        q^20*z^3*(1 + 5*z) + q^10*(z - 2*z^2))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^12*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 
        2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(1 - q^3 + q^4*(-1 + z) - q*z + q^7*(-3 + z)*z + q^6*(-1 + z)*z - 
        q^9*(-1 + z)*z - 2*q^10*z^2 + q^11*z^2 - q^15*z^2 - q^16*z^2 - 
        q^12*(-3 + z)*z^2 - 2*q^13*(-1 + z)*z^2 + q^8*z*(-1 + 2*z) + 
        q^17*z^2*(1 + 2*z))*R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^5*z*(-2 + 2*q*(-1 + z) + 3*q^4*z + 
        3*q^7*(-1 + z)*z + q^9*z^2 + q^6*z*(-7 + 2*z) + q^2*(-3 + 2*z) - 
        q^5*z*(5 + 2*z) + q^3*(-1 + 3*z) + q^8*z*(1 + 4*z))*
       R1[{{2}, {{4, 0, 1}, {4, 1, 2}}}])/(1 + q) - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}])/
      (1 + q) - (q^9*z*(1 + z + q^5*(3 - 5*z)*z - q^4*(-5 + z)*z - 
        q^3*(-1 + z)*z - 5*q^9*z^2 + q^6*(-1 + z)*z^2 - q^14*z^3 - q^16*z^3 - 
        q^13*z^3*(2 + z) + q^8*z^2*(1 + 2*z) - q^12*z^2*(1 + 2*z) + 
        q^17*z^3*(1 + 2*z) + q^10*z^2*(-5 + 4*z) + q^11*z^2*(1 + 4*z) - 
        q*(-1 + z + z^2))*R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^4*z*(-1 + q*z)*
       R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}])/(1 + q) + 
     (q^3*z*(1 + q - q^2*(-2 + z) - q^3*(-1 + z) - q*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^4*z*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {0, 1, 0}}}])/(1 + q) - 
     (q^4*z*(1 - q*(-2 + z) - q^2*(-1 + z) - 2*q^4*z + q^6*z^2 + 
        q^5*z*(-1 + 2*z))*R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^3*z*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {0, 2, 1}}}])/(1 + q) - 
     ((1 + q - q*z - q^2*z - q^5*z - 2*q^6*z + q^7*z^2)*
       R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}])/(1 + q) + 
     q^7*z*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}] + 
     (q^13*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 
        2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*
       R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     q^2*z*(1 - q*z + q^3*z)*R1[{{2}, {{4, 1, 1}, {0, 1, 1}}}] - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^9*z^2 + 3*q^10*z^2 - 
        q^12*z^2*(2 + 3*z) + q^11*(z^2 - 2*z^3))*
       R1[{{2}, {{4, 1, 1}, {0, 2, 2}}}])/(q^4*(1 + q)*z) + 
     (q^2*z*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + 
        q^2*(-1 + 3*z))*R1[{{2}, {{4, 1, 1}, {1, 1, 1}}}])/(1 + q) - 
     ((1 - q*z + q^3*z + q^5*z - q^4*z^2 - q^6*z^2 + q^8*z^2 - 3*q^10*z^2 + 
        q^11*(-1 + z)*z^2 + q^13*(-1 + z)*z^3 - q^9*z^2*(1 + z) + 
        q^12*z^2*(2 + z) + q^14*z^3*(1 + 2*z))*
       R1[{{2}, {{4, 1, 1}, {1, 1, 2}}}])/(q^4*(1 + q)*z) - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^9*z^3 + q^10*z^3)*
       R1[{{2}, {{4, 1, 1}, {1, 2, 1}}}])/(q*(1 + q)) - 
     (q^2*z*(1 + q^2 + q^5*(1 - 3*z) + q^4*(3 - 2*z) - q^3*(-2 + z) - q*z - 
        3*q^6*z + q^8*(7 - 2*z)*z - 3*q^9*(-1 + z)*z + q^11*(-1 + z)*z^2 + 
        q^7*z*(5 + 2*z) - q^10*z*(1 + 5*z))*
       R1[{{2}, {{4, 1, 1}, {2, 1, 2}}}])/(1 + q) - 
     (q^2*z*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 3*q^9*(-1 + z)*z + 
        q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*R1[{{2}, {{4, 1, 1}, {3, 1, 1}}}])/
      (1 + q) - (q^8*z*(-1 + q*z)*(1 + q^5*z)*
       R1[{{2}, {{4, 1, 1}, {4, 1, 2}}}])/(1 + q) + 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 2, 1}}}])/
      (1 + q) + (q^3*z*(1 - q*z - q^3*z + q^4*z^2 - q^2*(1 + z))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}])/(1 + q) - 
     ((-1 - 2*q^4 + 2*q^3*z + 3*q^5*z + q^8*(-4 + z)*z - q^6*(-2 + z)*z + 
        q^14*(2 - 5*z)*z^2 + q^13*(3 - 4*z)*z^2 - 5*q^15*z^3 - q^21*z^3 + 
        q*(1 + z) + q^19*z^3*(1 + z) - q^2*(2 + z) + q^22*z^3*(1 + 2*z) - 
        q^7*z*(3 + 2*z) + q^16*z^2*(2 + 3*z) + q^9*z*(-1 + 4*z) + 
        q^10*z*(1 + 4*z) + q^12*z^2*(3 + 4*z) - q^11*z*(1 + 7*z) - 
        q^17*z^2*(3 + 2*z + z^2) + q^18*z^2*(1 + 3*z + z^2))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/(q^6*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q*(-1 + z) + q^3*(-2 + z)*z + q^6*z^2 - q^7*z^2 + 
        q^10*(3 - 5*z)*z^2 - q^9*(-4 + z)*z^2 + 3*q^13*z^3 + q^16*z^3 - 
        q^14*(-1 + z)*z^3 - q^8*z^2*(1 + z) + q^4*z*(-5 + 2*z) - 
        q^11*z^2*(1 + 2*z) - q^17*z^3*(1 + 2*z) + q^5*z*(-3 + 4*z) + 
        q^12*z^2*(2 + 5*z))*R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^3*z*(-1 + q*(-3 + z) + q^4*(-1 + z) + 
        q^5*z + q^6*(-2 + z)*z + 2*q^9*z^2 - q^10*z^2 + q^11*z^3 + 
        q^3*(-1 + 2*z) + 2*q^8*z*(-1 + 2*z) + q^7*z*(-4 + 3*z) + 
        q^2*(-2 + 3*z))*R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}])/(1 + q) - 
     ((1 + 2*q^4 + q^5*(1 - 3*z) - 2*q^3*z + q^10*(7 - 9*z)*z - 
        2*q^8*(-3 + z)*z - 7*q^9*(-1 + z)*z - 5*q^19*z^3 - q^22*z^3 + 
        q^20*(-1 + z)*z^3 - q*(1 + z) + q^2*(2 + z) + q^23*z^3*(1 + 2*z) + 
        q^16*z^2*(-5 + 3*z) + q^11*z*(5 + 3*z) - q^12*z^2*(3 + 4*z) + 
        q^13*z^2*(-1 + 5*z) + q^14*z^2*(-4 + 7*z) + q^15*z^2*(-7 + 10*z) + 
        q^6*(2 - 3*z + z^2) + q^17*z^2*(2 - z + z^2) - 
        q^18*z^2*(3 + 11*z + z^2) + q^7*(1 + 2*z + 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/(q^6*(1 + q)*(-1 + q^5*z)) - 
     q^3*z*(-1 + q*(-1 + z) + q^2*(-1 + z) + q^3*(-1 + z) + 2*q^4*z + 
       q^6*(-4 + z)*z - q^5*(-1 + z)*z + 2*q^8*z^2 - q^9*z^2 + q^10*z^3 + 
       2*q^7*z*(-1 + 2*z))*R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}] + 
     (q^4*z*(-1 + q*(-2 + z) + 2*q^3*z - q^5*z - q^8*z^2 + q^9*z^3 - 
        q^4*z*(1 + z) + q^2*(-1 + 2*z))*R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}])/
      (1 + q) - (q^5*z*(-1 + q*z)*(1 + q + q^4*z)*
       R1[{{2}, {{5, 0, 1}, {0, 2, 1}}}])/(1 + q) - 
     ((-1 + q*z)*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}])/(q*(1 + q)) - 
     ((-1 + q*(-1 + z) + q^6*z + q^3*(-2 + z)*z - q^7*z^2 + 5*q^9*z^2 + 
        q^10*(3 - 5*z)*z^2 - q^15*z^3 + q^16*z^3 - 3*q^14*z^4 - q^18*z^4 + 
        q^19*z^5 - 2*q^8*z^2*(1 + z) - q^11*z^2*(2 + z) + q^13*z^3*(5 + z) + 
        q^4*z*(-5 + 2*z) + 2*q^5*z*(-1 + 2*z) - q^17*z^3*(1 + 2*z) + 
        q^12*z^2*(2 + 5*z))*R1[{{2}, {{5, 0, 1}, {1, 1, 0}}}])/
      (q*(1 + q)*(-1 + q^5*z)) + (q^3*z*(-1 + q*(-1 + z) + q^2*(-1 + z) - 
        2*q^4*z^2 + 3*q^8*z^2 - q^9*z^2 + q^10*z^3 - q^5*z*(4 + z) + 
        q^6*z*(-5 + 3*z) + q^3*(-1 + 3*z) + q^7*z*(-1 + 8*z))*
       R1[{{2}, {{5, 0, 1}, {1, 1, 1}}}])/(1 + q) - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^10*z^2 + q^11*(-1 + z)*z^2 - 
        q^14*(-3 + z)*z^3 + 3*q^17*(-1 + z)*z^3 + q^20*z^5 - 
        q^16*z^3*(5 + z) + q^12*z^2*(-1 + 2*z) - q^15*z^3*(1 + 2*z) + 
        q^13*z^2*(-1 + 3*z) + q^18*z^3*(1 + 5*z))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}])/(q*(1 + q)) - 
     (z*(-1 - 2*q^4 + q^3*z + q^13*(3 - 4*z)*z^2 + q^18*z^4 + q*(1 + z) - 
        q^2*(1 + z) + 3*q^9*z*(1 + z) - q^17*z^2*(1 + z)^2 + 
        3*q^12*z^2*(2 + z) + q^10*z*(3 + z) - q^7*z*(5 + z) + 
        q^8*z*(-3 + 2*z) - q^15*z^2*(3 + 2*z) + q^5*(1 + 3*z) - 
        2*q^11*z*(1 + 3*z) - q^14*z^2*(1 + 3*z) + q^16*z^2*(2 + 5*z) - 
        q^6*(-1 + z^2))*R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^5*z*(-1 + q*z)*(1 + q^5*z)*
       R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}])/(1 + q) - 
     (q^9*z^2*(1 + q^2 - q^4 - q*z - q^3*z + 2*q^5*z - q^6*(-2 + z)*z + 
        2*q^8*(-1 + z)*z + 2*q^9*z^2 - q^10*z^2 + q^11*z^3 - q^7*z*(1 + z))*
       R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}])/(1 + q) - 
     (q^5*z*(-1 + q*z)*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 1, 0}}}])/
      (1 + q) - (q^2*z*(-1 + q*z + q^9*(3 - 5*z)*z - q^8*(-5 + z)*z - 
        q^7*(-1 + z)*z - q^6*z^2 - 5*q^13*z^2 + q^10*(-1 + z)*z^2 - 
        q^18*z^3 - q^20*z^3 + q^4*(1 + z) - q^17*z^3*(2 + z) + 
        q^12*z^2*(1 + 2*z) - q^16*z^2*(1 + 2*z) + q^21*z^3*(1 + 2*z) + 
        q^14*z^2*(-5 + 4*z) + q^15*z^2*(1 + 4*z) - q^5*(-1 + z^2))*
       R1[{{2}, {{5, 0, 1}, {3, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(-1 + q*z)*R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}])/(1 + q) + 
     (q^10*z^2*(-1 + q*z)*(-1 + q^5*z + q^6*z)*
       R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}])/(1 + q) - 
     q^6*z*(-1 + q*z)*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}] + 
     (q^6*z*(-1 + q*z)*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}])/
      (1 + q) + (q^11*z^2*(-1 + q*z)*(-1 + q^4 + q^9*z)*
       R1[{{2}, {{5, 0, 1}, {4, 2, 2}}}])/(1 + q) - 
     (-1 + q*z)*R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}] - 
     (q^5*z*(1 + 2*q - q^2*z - q^4*z + q^5*z^2)*
       R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}])/(1 + q) - 
     (1 - q*z)*R1[{{2}, {{5, 0, 2}, {0, 1, 0}}}] + 
     (q^4*z*(-1 - q^5*z - q^4*z^2 + q^6*z^2 + q*(1 + z) + q^2*(3 + z))*
       R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}])/(1 + q) + 
     (q^4*z*(1 + q^3*(1 - 2*z) - q*z - q^2*z + q^4*(-1 + z)*z)*
       R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}])/(1 + q) - 
     (q^4*z*(1 + q - q^2*(-2 + z) - q^3*(-1 + z) - q*z - 3*q^5*z + q^8*z - 
        q^10*z^2 + 2*q^11*z^2 - q^12*(-3 + z)*z^2 - 2*q^13*z^3 + 3*q^15*z^3 + 
        3*q^18*(-1 + z)*z^3 + q^21*z^5 - q^14*z^2*(1 + z) - 
        q^17*z^3*(5 + z) + q^7*z*(-1 + 2*z) + q^6*z*(-2 + 3*z) - 
        q^16*z^3*(1 + 3*z) + q^19*z^3*(1 + 5*z) + q^9*(z - 2*z^2))*
       R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 
        3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - q^7*z*(1 + z) - 
        q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) + 
        q^12*z^2*(1 + 5*z))*R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^8*z^2*(1 - q*z + q^3*z + q^4*z - 2*q^5*z + 
        q^7*z^2 + q^6*z*(-1 + 2*z))*R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}])/
      (1 + q) - (q^2*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z - 4*q^6*z + 
        2*q^9*z^2 + q^10*z^2 - 2*q^11*z^2 + q^13*z^3 - 2*q^5*z*(1 + z) + 
        q^7*z*(-3 + 2*z) + q^3*(-1 + 2*z) + q^12*z^2*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R1[{{2}, {{6, 0, 1}, {-1, 1, 1}}}])/(1 + q) + 
     (q^2*z*(1 - q*z - q^5*z + q^8*z - q^9*(-2 + z)*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^11*z^2 + 3*q^13*z^2 - 2*q^14*z^3 + 3*q^16*z^3 + 
        3*q^19*(-1 + z)*z^3 + q^22*z^5 + q^12*z^2*(1 + z) - 
        q^15*z^2*(1 + z) - q^18*z^3*(5 + z) - q^17*z^3*(1 + 3*z) + 
        q^20*z^3*(1 + 5*z) + q^10*(z - 2*z^2))*
       R1[{{2}, {{6, 0, 1}, {-1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(1 + q - 2*q*z + q^3*z - q^4*(-4 + z)*z + q^2*(-1 + z)*z - 
        3*q^5*(-1 + z)*z - q^6*z^2 + 2*q^7*z^2 + q^8*z^2 - q^11*z^2 + 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*
       R1[{{2}, {{6, 0, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (q^3*z*(-1 + q*(-2 + z) + 3*q^3*z - 5*q^5*z + q^8*(2 - 3*z)*z + 
        3*q^10*z^2 - 3*q^11*(-1 + z)*z^2 - q^13*(-1 + z)*z^2 + 3*q^15*z^3 + 
        3*q^18*(-1 + z)*z^3 + q^21*z^5 - 2*q^4*z*(1 + z) + 3*q^7*z*(1 + z) - 
        q^14*z^2*(1 + z) - q^17*z^3*(5 + z) + q^2*(-1 + 2*z) + 
        q^6*z*(-1 + 3*z) - q^16*z^3*(1 + 3*z) + q^19*z^3*(1 + 5*z) + 
        q^12*(z^2 - 5*z^3) + q^9*(z + 2*z^3))*
       R1[{{2}, {{6, 0, 1}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 - q^3*z + q^4*(-4 + z)*z - q^2*(-1 + z)*z - q^6*(-1 + z)*z + 
        q^9*(3 - 2*z)*z^2 + q^7*(-3 + z)*z^2 - 2*q^10*(-2 + z)*z^2 - 
        q^11*(-2 + z)*z^2 + q^13*z^3 - q^16*z^3 - 2*q^12*z^2*(1 + z) + 
        q^14*z^3*(1 + z) + q*(-1 + 2*z) + q^17*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z))*R1[{{2}, {{6, 0, 1}, {0, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^5*z^2*(-1 + q^3 + q*z - q^4*z + q^5*z - 
        q^6*z^2 - 2*q^11*z^2 - q^13*z^2 + q^14*z^3 + q^9*z*(1 + z) + 
        q^10*z*(2 + z) - q^12*z*(1 + 2*z))*R1[{{2}, {{6, 0, 1}, {0, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^5*z^2*(-1 + q*z)*(-1 + q^3 + q^8*z)*
       R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^9*z^2*(-1 + q^2*(-2 + z) + q*(-1 + z) + 2*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^9*z^2 - q^5*z*(2 + z) + q^3*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}])/(1 + q) + 
     (q^13*z^3*(-1 + q*z)*R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}])/(1 + q) - 
     (q^22*z^4*(-1 - q - z + q^2*(1 + 2*z))*
       R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^2*(1 - q*z - q^10*z^2 - q^11*z^2 - q^12*z^2 + 
        q^13*z^2*(1 + 2*z))*R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^12*z^2*(-1 + q*z)*(1 + q^5*z)*
       R1[{{2}, {{6, 0, 1}, {3, 1, 2}}}])/(1 + q) - 
     (q^9*z^2*(1 - q*z + q^3*z + q^4*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R1[{{2}, {{6, 0, 2}, {-1, 1, 1}}}])/(1 + q) + 
     (q^4*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + q^3*(-1 + z) + 3*q^5*z - 
        q^7*z^2 + q^8*z^2 + q^9*z^2 - 2*q^10*z^2 + q^12*z^3 + 
        q^11*z^2*(-1 + 2*z) + q^6*(z - 3*z^2))*
       R1[{{2}, {{6, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^4*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + q^3*(-1 + z) + 3*q^5*z + 
        q^6*(2 - 3*z)*z - 2*q^7*(-1 + z)*z - q^8*(-1 + z)*z - 2*q^10*z^2 + 
        q^11*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + q^13*z^2*(1 + 2*z))*
       R1[{{2}, {{6, 0, 2}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(-1 + q*(-2 + z) + 3*q^3*z + 3*q^6*(-1 + z)*z + q^9*z^3 - 
        q^5*z*(5 + z) + q^2*(-1 + 2*z) - q^4*z*(1 + 2*z) + q^7*z*(1 + 5*z))*
       R1[{{2}, {{6, 0, 2}, {0, 2, 1}}}])/(1 + q) - 
     (q^6*z^2*(1 - q^3 + q^5*(-2 + z) + q^4*(-1 + z) - q*z + 3*q^7*z - 
        5*q^9*z + 3*q^10*(-1 + z)*z + q^13*z^3 - 2*q^8*z*(1 + z) + 
        q^6*(-1 + 2*z) + q^11*z*(1 + 5*z))*R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}])/
      (1 + q) + (q^5*z*(-1 + 2*q*(-1 + z) - q^2*(-1 + z)^2 + 3*q^3*z + 
        q^5*(-4 + z)*z + 3*q^7*z^2 + q^9*(-1 + z)*z^2 + q^10*z^3 - 
        2*q^4*z*(1 + z) + q^6*z*(-2 + 3*z))*
       R1[{{2}, {{6, 0, 2}, {1, 2, 1}}}])/(1 + q) - 
     (q^5*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 
        3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - q^7*z*(1 + z) - 
        q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) + 
        q^12*z^2*(1 + 5*z))*R1[{{2}, {{6, 0, 2}, {2, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + R2[{{1}, {{-1, 1, 1}, {0, 2, 2}}}]/z - 
     ((q^3 - q^4*z)*R2[{{1}, {{0, 0, 1}, {3, 2, 1}}}])/(1 + q) - 
     R2[{{1}, {{0, 1, 0}, {0, 2, 2}}}]/z - 
     (q^3*(-1 + q*z)*R2[{{1}, {{0, 1, 0}, {3, 2, 1}}}])/(1 + q) - 
     (q^2*(-1 + q*z)*R2[{{1}, {{0, 1, 1}, {2, 1, 1}}}])/(1 + q) - 
     ((q^2 - q^3*z)*R2[{{1}, {{0, 2, 0}, {2, 1, 1}}}])/(1 + q) - 
     q*R2[{{1}, {{1, 0, 1}, {-1, 2, 2}}}] - 
     (q - q^2*z)*R2[{{1}, {{1, 0, 1}, {1, 2, 1}}}] - 
     ((-1 + q*z)*R2[{{1}, {{1, 0, 1}, {2, 1, 1}}}])/(1 + q) + 
     q*R2[{{1}, {{1, 1, 0}, {-1, 2, 2}}}] - q*(-1 + q*z)*
      R2[{{1}, {{1, 1, 0}, {1, 2, 1}}}] - 
     ((1 - q*z)*R2[{{1}, {{1, 1, 0}, {2, 1, 1}}}])/(1 + q) - 
     (q*(-1 + q*z)*R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(1 + q) - 
     ((1 - q*z)*R2[{{1}, {{1, 1, 1}, {1, 1, 0}}}])/(1 + q) + 
     (q^8*z*(-1 + q*z)*R2[{{1}, {{1, 1, 1}, {3, 2, 1}}}])/(1 + q) + 
     q*R2[{{1}, {{1, 2, 0}, {-1, 1, 1}}}] - 
     R2[{{1}, {{1, 2, 0}, {-1, 2, 2}}}] - 
     ((q - q^2*z)*R2[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(1 + q) - 
     ((-1 + q*z)*R2[{{1}, {{1, 2, 0}, {1, 1, 0}}}])/(1 + q) - 
     q*R2[{{1}, {{1, 2, 1}, {-1, 1, 1}}}] - 
     (-1 + q)*R2[{{1}, {{2, 0, 1}, {-1, 1, 1}}}] - 
     q^3*z*R2[{{1}, {{2, 0, 1}, {-1, 2, 2}}}] - 
     ((1 + q + q^2)*(-1 + q*z)*R2[{{1}, {{2, 0, 1}, {0, 1, 1}}}])/
      (q*(1 + q)) + (q^4*z*(-1 + q*z)*R2[{{1}, {{2, 0, 1}, {1, 2, 1}}}])/
      (1 + q) + q^2*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R2[{{1}, {{2, 0, 1}, {2, 2, 2}}}] - (-1 + q)*q^6*z*(-1 + q*z)*
      R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] + q*(-1 + q + q*z + q^2*z)*
      R2[{{1}, {{2, 0, 2}, {-1, 2, 1}}}] + 
     q^3*z*R2[{{1}, {{2, 1, 0}, {-1, 2, 2}}}] + 
     ((1 + q + q^2)*(-1 + q*z)*R2[{{1}, {{2, 1, 0}, {0, 1, 1}}}])/
      (q*(1 + q)) - (q^4*z*(-1 + q*z)*R2[{{1}, {{2, 1, 0}, {1, 2, 1}}}])/
      (1 + q) - (1 - q*(1 + z))*R2[{{1}, {{2, 1, 1}, {-1, 1, 1}}}] - 
     (q - q^2*z)*R2[{{1}, {{2, 1, 1}, {-1, 1, 2}}}] - 
     q*(-1 + q + 2*q*z + q^2*z)*R2[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] - 
     (-q^(-1) + z - q^2*z)*R2[{{1}, {{2, 1, 1}, {-1, 2, 2}}}] - 
     (q^3*z*(-1 + q*z)*R2[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/(1 + q) + 
     (q^6*z*(-1 + q*z)*R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(1 + q) - 
     (q^5*z*(-1 + q*z)*R2[{{1}, {{2, 1, 1}, {2, 1, 1}}}])/(1 + q) + 
     (-1 + q)*q^6*z*(-1 + q*z)*R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] - 
     (-1 + q*z)*R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}] + 
     q^2*z*R2[{{1}, {{2, 2, 0}, {-1, 2, 1}}}] - (q^(-1) - z + q^2*z)*
      R2[{{1}, {{2, 2, 0}, {-1, 2, 2}}}] + 
     (q^3*z*(-1 + q*z)*R2[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/(1 + q) - 
     (1 - q*(-2 + z) - q^2*(1 + 2*z))*R2[{{1}, {{2, 2, 1}, {-1, 1, 1}}}] - 
     q^2*R2[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] + q*(1 - q*z + q^3*z)*
      R2[{{1}, {{2, 2, 1}, {-1, 2, 1}}}] + 
     (q^5*z*(-1 + q*z)*R2[{{1}, {{2, 2, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^5*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{2, 2, 1}, {2, 2, 0}}}])/
      (1 + q) - q^2*(-1 + q + q*z + q^2*z)*
      R2[{{1}, {{2, 2, 2}, {-1, 2, 1}}}] - 
     (1 - q*z)*R2[{{1}, {{3, 0, 0}, {-1, 1, 1}}}] - 
     q^4*z*(-1 + q + q*z)*R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] - 
     q^2*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}] - (-1 + q)*q^4*z*(-1 + q*z)*
      R2[{{1}, {{3, 0, 0}, {3, 2, 1}}}] + 
     q^3*z*R2[{{1}, {{3, 0, 1}, {-1, 2, 2}}}] - 
     (q^3*z*(-1 + q*z)*R2[{{1}, {{3, 0, 1}, {0, 1, 1}}}])/(1 + q) - 
     (-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R2[{{1}, {{3, 0, 1}, {1, 1, 2}}}] + q^4*z*(-1 + q*z)*
      R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}] - 
     (q^5*z*(-1 - q - z + q^2*(1 + 2*z))*R2[{{1}, {{3, 0, 1}, {1, 2, 2}}}])/
      (1 + q) + (-1 + q)*q^3*z*(-1 + q*z)*R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] - 
     ((-1 + q^4*(-2 + z) + q^3*(-1 + z) - q^6*(-3 + z)*z - 4*q^11*z^2 + 
        5*q^13*z^2 + q^16*z^2 - 3*q^14*(-1 + z)*z^2 - 4*q^15*z^3 + 
        q*(1 + z) - q^2*(1 + z) - q^17*z^2*(1 + z)^2 - q^8*z*(4 + z) + 
        q^9*z*(-1 + 2*z) - q^7*z*(1 + 2*z) + 2*q^12*z^2*(1 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(2 + 3*z))*R2[{{1}, {{3, 0, 1}, {2, 2, 2}}}])/
      (q^3*(1 + q)*(-1 + q^5*z)) + (-1 + q)*q^4*z*(-1 + q*z)*
      R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] - (q - q^2*z)*
      R2[{{1}, {{3, 0, 2}, {-1, 1, 1}}}] - 
     (q*(-1 + q*z)*(1 + q + q^4*z)*R2[{{1}, {{3, 0, 2}, {-1, 2, 1}}}])/
      (1 + q) - q*(-1 + q*z)*R2[{{1}, {{3, 1, 0}, {-1, 1, 2}}}] - 
     q^3*z*R2[{{1}, {{3, 1, 0}, {-1, 2, 2}}}] + 
     (q^3*z*(-1 + q*z)*R2[{{1}, {{3, 1, 0}, {0, 1, 1}}}])/(1 + q) - 
     (-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R2[{{1}, {{3, 1, 0}, {0, 2, 2}}}] + 
     (q^5*z*(-1 - q - z + q^2*(1 + 2*z))*R2[{{1}, {{3, 1, 0}, {1, 2, 2}}}])/
      (1 + q) - q*(-1 + q + q*z)*R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] + 
     ((-1 + q*z)*(-1 - 2*q - q^2 + q^3*z)*R2[{{1}, {{3, 1, 1}, {-1, 1, 1}}}])/
      (1 + q) - q^4*z*R2[{{1}, {{3, 1, 1}, {-1, 1, 2}}}] + 
     (q*(-1 + q*z)*(1 + q + q^4*z)*R2[{{1}, {{3, 1, 1}, {-1, 2, 1}}}])/
      (1 + q) - q^4*z*(-1 + q*z)*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}] + 
     (q^4*z*(-1 - q - z + q^2*(1 + 2*z))*R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/
      (1 + q) - (-1 + q)*q^3*z*(-1 + q*z)*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}] + 
     (q^4*z*(-1 + q*z)*(-1 - q + q^5*z)*R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/
      (1 + q) - (q^3*z*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + 
        q*(-3 + 2*z) + q^2*(-1 + 3*z))*R2[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/
      (1 + q) - (-1 + q)*q^3*z*(-1 + q*z)*R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] + 
     q^2*(-1 + q + q*z + q^2*z)*R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}] - 
     (q^3*z*(-1 + q*z)*R2[{{1}, {{3, 2, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^4*z*(-1 - q - z + q^2*(1 + 2*z))*R2[{{1}, {{3, 2, 0}, {0, 1, 2}}}])/
      (1 + q) - q*z*(1 - q*z + q^3*z)*R2[{{1}, {{3, 2, 0}, {0, 2, 2}}}] + 
     (q^3*z*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + 
        q^2*(-1 + 3*z))*R2[{{1}, {{3, 2, 0}, {1, 2, 2}}}])/(1 + q) + 
     (q^5*z*(-1 + q*z)*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/(1 + q) - 
     (q*(-1 + q*(-2 + z) + 3*q^3*z - q^4*z^2 + q^5*z^2 + q^2*(-1 + 2*z))*
       R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}])/(1 + q) - 
     (q^4*z*(-1 + q*z)*R2[{{1}, {{3, 2, 1}, {-1, 2, 1}}}])/(1 + q) - 
     (q^4*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/
      (1 + q) - ((1 - q*z + q^5*z - q^6*z^2 - q^10*z^2*(4 + z) + 
        q^11*z^2*(-3 + 2*z) + 2*q^12*z^2*(1 + 2*z))*
       R2[{{1}, {{3, 2, 1}, {0, 2, 2}}}])/(q^4*(1 + q)*z) + 
     (q^3*z*(-1 + q*z)*R2[{{1}, {{3, 2, 1}, {1, 0, 1}}}])/(1 + q) + 
     (q^5*z*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}])/
      (1 + q) - q^2*(-1 + q*z)*R2[{{1}, {{3, 2, 2}, {-1, 1, 0}}}] + 
     (q^2*(-1 + q*z)*(1 + q + q^4*z)*R2[{{1}, {{3, 2, 2}, {-1, 2, 1}}}])/
      (1 + q) + q^3*z*(-1 + q + q*z)*R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] - 
     (1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2)*
      R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}] - 
     (1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2)*
      R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}] - 
     ((-1 + q*(-1 + z) + q^2*z - q^3*z + q^4*(-4 + z)*z + q^6*(-2 + z)*z - 
        q^7*z^2 - 2*q^8*z^2 - q^9*z^2 + q^5*z*(-4 + 3*z))*
       R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/(1 + q) + 
     q^5*z*(-1 + q + q*z)*R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}] + 
     (-1 + q)*q*z*(-1 + q*z)*R2[{{1}, {{4, 0, 0}, {2, 1, 1}}}] - 
     ((1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + q^6*(-3 + z)*z + 
        4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 3*q^14*(-1 + z)*z^2 + 
        4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + q^17*z^2*(1 + z)^2 + 
        q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 2*q^12*z^2*(1 + 2*z) - 
        q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(q^3*(1 + q)*(-1 + q^5*z)) - 
     (q^5*z*(-1 + q*z)*R2[{{1}, {{4, 0, 0}, {3, 2, 2}}}])/(1 + q) - 
     (-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R2[{{1}, {{4, 0, 1}, {-1, 1, 2}}}] - 
     q^4*z*R2[{{1}, {{4, 0, 1}, {-1, 2, 1}}}] - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^8*z^2 + q^10*(-5 + z)*z^2 + 
        q^9*(-3 + z)*z^2 + 2*q^12*z^2*(1 + z) + q^11*z^2*(-1 + 2*z))*
       R2[{{1}, {{4, 0, 1}, {-1, 2, 2}}}])/(q^5*(1 + q)*z) - 
     (1 - q*z - q^2*z - q^4*(-2 + z)*z - q^5*z^2 + q^3*z*(1 + z))*
      R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}] + 
     (q^4*z*(-1 - q - z + q^2*(1 + 2*z))*R2[{{1}, {{4, 0, 1}, {0, 1, 2}}}])/
      (1 + q) - ((-1 - q^2 + q^4*(-3 + z) + q^3*(-1 + z) + q*z + 8*q^10*z^2 + 
        2*q^16*z^2 + q^15*(3 - 10*z)*z^2 + q^14*(8 - 7*z)*z^2 + q^18*z^3 - 
        q^21*z^3 + q^19*z^3*(1 + z) - 2*q^8*z*(3 + z) + q^13*z^2*(6 + z) + 
        q^22*z^3*(1 + 2*z) + q^5*(-2 + 4*z) + q^9*z*(-6 + 5*z) + 
        q^12*z^2*(-3 + 5*z) + q^11*(z - 6*z^2) + q^7*(z - 4*z^2) - 
        q^6*(1 - 6*z + z^2) - q^17*z^2*(2 + z + z^2))*
       R2[{{1}, {{4, 0, 1}, {0, 2, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + q^6*(-3 + z)*z + 
        4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 3*q^14*(-1 + z)*z^2 + 
        4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + q^17*z^2*(1 + z)^2 + 
        q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 2*q^12*z^2*(1 + 2*z) - 
        q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R2[{{1}, {{4, 0, 1}, {1, 1, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(1 + q - q*z - q^2*z - q^5*z + q^7*z + q^8*z + 2*q^9*z + 
        q^6*z^2 - q^11*z^2 - q^14*z^2 + q^12*(-1 + z)*z^2 + q^13*z^3 - 
        2*q^10*z*(1 + 2*z) + q^15*z^2*(1 + 2*z))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*(1 + q - q*z - 2*q^2*z - q^5*(-3 + z)*z + q^3*(-2 + z)*z + 
        4*q^7*z^2 + 2*q^8*z^2 + q^9*(-2 + z)*z^2 + 2*q^11*z^3 - q^12*z^3 + 
        q^13*z^4 + 2*q^4*z*(1 + z) + q^10*z^2*(-2 + 3*z))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/(1 + q) - 
     (-1 + q)*q*z*(-1 + q*z)*R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - 
     (q^3*z*(-1 + q*z)*(1 + q^7*z)*R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/
      (1 + q) + (q^5*z*(-2 + 2*q*(-1 + z) + 3*q^4*z + 3*q^7*(-1 + z)*z + 
        q^9*z^2 + q^6*z*(-7 + 2*z) + q^2*(-3 + 2*z) - q^5*z*(5 + 2*z) + 
        q^3*(-1 + 3*z) + q^8*z*(1 + 4*z))*R2[{{1}, {{4, 0, 1}, {3, 2, 2}}}])/
      (1 + q) + (q^4*(-2 + q*(-1 + z))*z*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}])/
      (1 + q) - (q^3*z*(1 - q^2*(-1 + z) - q^3*(-1 + z) - q*z - 2*q^5*z + 
        q^7*z^2 + q^6*z*(-1 + 2*z))*R2[{{1}, {{4, 0, 2}, {-1, 2, 1}}}])/
      (1 + q) + q^7*z*(-1 + q*z)*R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}] + 
     (-1 + q*z)*(1 + q^3*z + q^4*z)*R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}] - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^8*z^2 - q^10*(-5 + z)*z^2 - 
        q^9*(-3 + z)*z^2 - 2*q^12*z^2*(1 + z) + q^11*(z^2 - 2*z^3))*
       R2[{{1}, {{4, 1, 0}, {-1, 2, 2}}}])/(q^5*(1 + q)*z) - 
     ((-1 + q)*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
       R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/q - 
     (q^4*z*(-1 - q - z + q^2*(1 + 2*z))*R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}])/
      (1 + q) - ((1 + q^2 + q^5*(1 - 4*z) - q^4*(-3 + z) - q^3*(-1 + z) - 
        q*z + q^9*(2 - 3*z)*z + q^6*(-3 + z)*z + 4*q^11*z^2 - 6*q^13*z^2 + 
        6*q^15*z^3 - q^16*z^2*(1 + z) + q^8*z*(5 + z) + q^7*z*(1 + 2*z) - 
        2*q^10*z*(1 + 2*z) - q^12*z^2*(1 + 3*z) + q^14*z^2*(-5 + 4*z) + 
        q^17*z^2*(1 + z + z^2))*R2[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) - (-1 + q)*q*z*(-1 + q*z)*
      R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}] - 
     ((1 + q^6*(1 - 5*z) - q^4*(-2 + z) - q^3*(-1 + z) - 2*q^5*(-1 + z) + 
        q^9*(8 - 5*z)*z + 3*q^10*(1 - 3*z)*z - q^8*(-7 + z)*z + 2*q^13*z^2 + 
        q^14*z^2 + q^16*z^2 - q^12*(-1 + z)*z^2 - q*(1 + z) + q^2*(1 + z) + 
        q^15*z^2*(1 + z) - q^17*z^2*(1 + 2*z) + q^7*z*(2 + 3*z) + 
        q^11*(z - 2*z^2))*R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/(q^5*(1 + q)) + 
     (q^2*z*(1 + q^4 + q^2*(-3 + z) + 3*q^3*z + 3*q^6*z - q^7*(-3 + z)*z + 
        2*q^9*(-1 + z)*z + 2*q^10*z^2 - q^11*z^2 + q^12*z^3 - q*(1 + z) - 
        q^5*(1 + z) - q^8*z*(1 + z))*R2[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/
      (1 + q) - (q^3*z*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 
        3*q^9*(-1 + z)*z + q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - 
        q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*
       R2[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/(1 + q) - 
     (q^10*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{4, 1, 0}, {4, 2, 1}}}])/
      (1 + q) - (q - q^2*z + q^3*z - q^4*z*(1 + z))*
      R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}] + 
     (q^2*(-1 + q*z)*(1 + q - 2*q*z - 3*q^2*z + q^4*z^2)*
       R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}])/(1 + q) - 
     q^2*z*(-1 - q^2 + q^3 + q*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 2}}}] + 
     (q^3*z*(1 + 2*q^2 + 2*q^3 - q*z - 2*q^5*z + q^7*z^2 + q^6*z*(-1 + 2*z))*
       R2[{{1}, {{4, 1, 1}, {-1, 2, 1}}}])/(1 + q) - 
     (q^2*(-2 - 3*q - q^2 + q^3)*z*(-1 + q*z)*
       R2[{{1}, {{4, 1, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (q^2*z*(-1 + q*z)*(-1 - q + q^6*z)*R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/
      (1 + q) + (q^2*z*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + 
        q*(-3 + 2*z) + q^2*(-1 + 3*z))*R2[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/
      (1 + q) + (-1 + q)*q*z*(-1 + q*z)*R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] + 
     (q^8*z^2*(1 + q + q^3 - q*z - q^2*z - q^5*z + q^6*(-1 + z)*z - 
        q^4*(1 + 2*z) + q^7*z*(1 + 2*z))*R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^11*z^2*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/(1 + q) - 
     (q^2*z*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 3*q^9*(-1 + z)*z + 
        q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}])/
      (1 + q) + q^3*z*(-1 + q*z)*(1 - q + q^2 - q^4 + q^7*z)*
      R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}] + (-1 + q)*q^11*z^2*(-1 + q*z)*
      R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}] - 
     ((q^3 - q^4*z + q^13*z^3 + q^14*z^2*(1 + z) - q^15*z^2*(1 + 2*z))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{4, 1, 1}, {4, 2, 1}}}])/
      (1 + q) - (q^2 - q^3*z)*R2[{{1}, {{4, 1, 2}, {-1, 1, 0}}}] - 
     (q^2*(-1 + q*z)*(1 + q + q^4*z)*R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}])/
      (1 + q) - (q^3*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) + q^4*z^2 - 
        q^3*(1 + 3*z))*R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}])/(1 + q) - 
     q^2*z*(1 - q*z + q^3*z)*R2[{{1}, {{4, 2, 0}, {-1, 1, 2}}}] + 
     (q^2*(-2 - 3*q - q^2 + q^3)*z*(-1 + q*z)*
       R2[{{1}, {{4, 2, 0}, {-1, 2, 2}}}])/(1 + q) - 
     (q^2*z*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + 
        q^2*(-1 + 3*z))*R2[{{1}, {{4, 2, 0}, {0, 1, 2}}}])/(1 + q) - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^9*z^2 + 3*q^10*z^2 - 
        q^12*z^2*(2 + 3*z) + q^11*(z^2 - 2*z^3))*
       R2[{{1}, {{4, 2, 0}, {0, 2, 2}}}])/(q^4*(1 + q)*z) + 
     (q^2*z*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 3*q^9*(-1 + z)*z + 
        q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*R2[{{1}, {{4, 2, 0}, {2, 1, 2}}}])/
      (1 + q) + (q^3*(1 + q + q^2)*z*(-1 + q*z)*
       R2[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/(1 + q) + 
     (q^8*(2 + q)*z^2*(-1 + q*z)*R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/
      (1 + q) - (q*(1 + q - q*z - 2*q^2*z + 3*q^5*z + q^3*(-2 + z)*z - 
        q^6*z^2 - 2*q^7*z^2 + q^9*z^3 + 2*q^4*z*(1 + z) + q^8*z^2*(-1 + 2*z))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/(1 + q) - 
     ((-1 + q*z - q^5*z + q^6*z^2 - q^11*(-2 + z)*z^2 + q^10*z^2*(3 + z) - 
        q^12*z^2*(2 + 3*z))*R2[{{1}, {{4, 2, 1}, {-1, 1, 2}}}])/
      (q^4*(1 + q)*z) - q^4*z*(1 - q*z + q^3*z)*
      R2[{{1}, {{4, 2, 1}, {-1, 2, 1}}}] - 
     (q^4*z*(-1 + q*z)*R2[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(1 + q) + 
     (q^8*z^2*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/
      (1 + q) - (q*(1 - q*z + q^5*z - q^6*z^2 - q^8*z^2 - q^10*z^2 + 
        q^11*(-1 + z)*z^2 + q^9*z^3 + q^12*z^2*(2 + 3*z))*
       R2[{{1}, {{4, 2, 1}, {1, 2, 2}}}])/(1 + q) - 
     (q^10*z^2*(-1 + q*z)*R2[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(1 + q) - 
     (q^6*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {2, 2, 1}}}])/
      (1 + q) - (q^5*z*(-1 + q*z)*R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/
      (1 + q) - q^6*z*(-1 + q*z)*R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}] + 
     (q^4*z*(1 + q - q^2*(-1 + z) - q*z + q^4*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R2[{{1}, {{4, 2, 2}, {-1, 2, 1}}}])/(1 + q) - 
     q^3*z*(-1 + q + q*z)*R2[{{1}, {{5, 0, 0}, {-1, 1, 0}}}] - 
     (q*z*(1 + q + 2*q^4 - q^3*(-2 + z) - q^2*(-1 + z) - q*z + q^5*z + 
        2*q^6*z + q^7*z)*R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}])/(1 + q) - 
     q^4*z*(-1 + q + q*z)*R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}] + 
     q^4*z*(-1 + q + q*z)*R2[{{1}, {{5, 0, 0}, {0, 2, 1}}}] + 
     ((1 + q - 2*q*z + q^3*z - q^4*(-4 + z)*z + q^2*(-1 + z)*z - 
        3*q^5*(-1 + z)*z - q^6*z^2 + 2*q^7*z^2 + q^8*z^2 - q^11*z^2 + 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*
       R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}])/(1 + q) - 
     ((-1 + q^4*(-2 + z) + q^3*(-1 + z) - q^6*(-3 + z)*z - 4*q^11*z^2 + 
        5*q^13*z^2 + q^16*z^2 - 3*q^14*(-1 + z)*z^2 - 4*q^15*z^3 + 
        q*(1 + z) - q^2*(1 + z) - q^17*z^2*(1 + z)^2 - q^8*z*(4 + z) + 
        q^9*z*(-1 + 2*z) - q^7*z*(1 + 2*z) + 2*q^12*z^2*(1 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(2 + 3*z))*R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + q^6*(-3 + z)*z + 
        4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 3*q^14*(-1 + z)*z^2 + 
        4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + q^17*z^2*(1 + z)^2 + 
        q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 2*q^12*z^2*(1 + 2*z) - 
        q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(-1 + q*z)*R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}])/(1 + q) + 
     (q^2*z*(-1 + q*z)*R2[{{1}, {{5, 0, 0}, {2, 1, 2}}}])/(1 + q) - 
     (q^2*z*(-1 + q^4*(-2 + z) + q^3*(-1 + z) + 3*q^6*z + q^8*(-5 + z)*z + 
        3*q^9*(-1 + z)*z + q^12*z^3 + q*(1 + z) - q^2*(1 + z) + 
        q^5*(-1 + 2*z) - q^7*z*(3 + 2*z) + q^10*z*(1 + 5*z))*
       R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}])/(1 + q) + 
     (q^3*z*(-1 + q*z)*R2[{{1}, {{5, 0, 0}, {3, 2, 2}}}])/(1 + q) + 
     ((-1 + q)*q^7*(1 + q + q^2)*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{5, 0, 0}, {4, 2, 1}}}])/(1 + q) - 
     (q^3*z*(2 + q - 2*q*z + q^4*z^2 - q^3*(1 + 2*z) - q^2*(2 + 3*z))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}])/(1 + q) - 
     ((1 + 2*q^4 - 2*q^3*z - 3*q^5*z - q^8*(-4 + z)*z + q^6*(-2 + z)*z + 
        q^21*z^3 - q*(1 + z) - q^19*z^3*(1 + z) + q^2*(2 + z) - 
        2*q^10*z*(1 + 2*z) - 2*q^16*z^2*(1 + 2*z) - q^22*z^3*(1 + 2*z) + 
        q^7*z*(3 + 2*z) + q^13*z^2*(-3 + 4*z) + q^14*z^2*(-2 + 5*z) + 
        q^15*z^2*(1 + 5*z) + q^11*z*(1 + 8*z) + q^9*(z - 4*z^2) + 
        q^17*z^2*(2 + z + z^2) - q^18*z^2*(1 + 3*z + z^2) + 
        q^12*(z - 2*z^2 - 4*z^3))*R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/
      (q^6*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q - q*z + q^5*(3 - 5*z)*z - 2*q^4*(-3 + z)*z - q^3*(-2 + z)*z + 
        q^7*z^2 + q^9*(-5 + z)*z^2 - 3*q^13*z^3 - q^16*z^3 + 
        q^14*(-1 + z)*z^3 + q^8*z^2*(1 + z) + 3*q^10*z^2*(-1 + 2*z) - 
        q^6*z*(1 + 2*z) + q^17*z^3*(1 + 2*z) + q^11*z^2*(2 + 3*z) - 
        q^12*z^2*(2 + 5*z))*R2[{{1}, {{5, 0, 1}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^3*z*(-1 + q*(-3 + z) + q^4*(-1 + z) + 
        q^5*z + q^6*(-2 + z)*z + 2*q^9*z^2 - q^10*z^2 + q^11*z^3 + 
        q^3*(-1 + 2*z) + 2*q^8*z*(-1 + 2*z) + q^7*z*(-4 + 3*z) + 
        q^2*(-2 + 3*z))*R2[{{1}, {{5, 0, 1}, {-1, 2, 2}}}])/(1 + q) + 
     (q^7*z^2*(1 + q + q^2 + 2*q^3 - q*z - q^5*z - q^8*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^4*(1 + 2*z) + q^9*z*(1 + 2*z))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q*(-1 + z) + q^4*(-4 + z)*z + q^3*(-1 + z)*z + 3*q^5*(-1 + z)*z - 
        4*q^7*z^2 + q^8*(-4 + z)*z^2 - 2*q^10*(-1 + z)*z^2 + q^9*z^3 - 
        2*q^11*z^3 + q^12*z^3 - q^13*z^4)*R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}])/
      (1 + q) - (q^5*z*(-2 + 2*q^2*z - q^5*z^2 - q^7*z^2 + q^8*z^3 - 
        q^3*z*(1 + z) + q*(-1 + 2*z))*R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}])/
      (1 + q) - ((1 - q*z + q^5*z + q^7*z^2 - q^6*z*(1 + z) + q^8*z*(1 + z))*
       R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/(q*(1 + q)) - 
     (q^3*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}])/
      (1 + q) - (q^2*z*(1 - q*z - q^5*z + q^8*z - q^9*(-2 + z)*z + 
        q^6*(-1 + z)*z + q^7*z^2 - 2*q^11*z^2 + 3*q^13*z^2 - 2*q^14*z^3 + 
        3*q^16*z^3 + 3*q^19*(-1 + z)*z^3 + q^22*z^5 + q^12*z^2*(1 + z) - 
        q^15*z^2*(1 + z) - q^18*z^3*(5 + z) - q^17*z^3*(1 + 3*z) + 
        q^20*z^3*(1 + 5*z) + q^10*(z - 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(q + 2*q^2 - z - q*z - 3*q^3*z + 3*q^8*z^2 + 
        3*q^11*(-1 + z)*z^2 + q^14*z^4 + q^5*z*(4 + z) - q^10*z^2*(5 + z) + 
        q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) - q^7*z*(2 + 3*z) + 
        q^12*z^2*(1 + 5*z) + q^6*(z - 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*(-1 - q^3*z + q^4*(-4 + z)*z - q^2*(-1 + z)*z - q^6*(-1 + z)*z - 
        q^12*z^2 + q^9*(3 - 2*z)*z^2 + q^7*(-3 + z)*z^2 - 
        3*q^10*(-1 + z)*z^2 - q^11*(-1 + z)*z^2 + q^13*z^3 + 
        q^14*z^3*(1 + z) + q^15*z^3*(1 + z) + q*(-1 + 2*z) + 
        q^5*z*(-2 + 3*z))*R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^2*z*(-1 + q^3*(-1 + z) + q^9*(2 - 3*z)*z - 
        q^5*(-2 + z)*z - q^6*(-2 + z)*z - q^8*(-1 + z)*z - 3*q^11*z^2 + 
        q^14*(-2 + z)*z^2 - q^13*z^3 - q^15*z^3 - q^18*z^3 - q^20*z^3 + 
        q*(1 + z) - q^2*(1 + z) - 2*q^17*z^3*(1 + z) + q^4*(-1 + 2*z) - 
        q^7*z*(1 + 2*z) - q^16*z^2*(1 + 2*z) + q^21*z^3*(1 + 2*z) + 
        q^12*z^2*(4 + 5*z) + q^10*z*(2 + 2*z + z^2))*
       R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(-1 - q^2 + q^4*(-2 + z) + q^3*(-1 + z) + 2*q^5*(-1 + z) + q*z - 
        6*q^8*z + q^11*z^2 + q^12*z^3 + 2*q^9*z*(-3 + 2*z) - 
        q^7*z*(1 + 3*z) + q^6*(-1 + 5*z) + q^10*z*(-1 + 7*z))*
       R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}])/(1 + q) + 
     (q^11*z^2*(-1 + q*z)*R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}])/(1 + q) + 
     (q^3*(1 - q*z + q^3*z - q^4*z^2 + q^10*z^3 - q^13*z^3 + q^14*z^4 + 
        q^11*z^2*(1 + z) - q^12*z^2*(1 + 2*z))*
       R2[{{1}, {{5, 0, 1}, {3, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*q^7*(1 + q + q^2)*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{5, 0, 1}, {4, 2, 1}}}])/(1 + q) + 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {4, 2, 2}}}])/
      (1 + q) - (1 - q*z)*R2[{{1}, {{5, 0, 2}, {-1, 1, 1}}}] + 
     (q^5*z*(1 + 2*q - q^2*z - q^4*z + q^5*z^2)*
       R2[{{1}, {{5, 0, 2}, {-1, 2, 1}}}])/(1 + q) + 
     (q^11*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 
        2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*
       R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(-1 - 2*q + q^2*z + q^5*z - q^3*z*(2 + z))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}])/(1 + q) + 
     (q^3*z*(-5 - q^4*z + 5*q^5*z + 3*q^6*(1 - 2*z)*z + q^8*z^2 + q^9*z^2 + 
        q^3*(1 + z) - 2*q^7*z*(1 + 3*z) + q*(-4 + 5*z) + q^2*(1 + 6*z))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 - 2*q^4 + 2*q^3*z + 3*q^5*z + q^8*(-4 + z)*z - q^6*(-2 + z)*z + 
        q^14*(2 - 5*z)*z^2 + q^13*(3 - 4*z)*z^2 - 5*q^15*z^3 - q^21*z^3 + 
        q*(1 + z) + q^19*z^3*(1 + z) - q^2*(2 + z) + q^22*z^3*(1 + 2*z) - 
        q^7*z*(3 + 2*z) + q^16*z^2*(2 + 3*z) + q^9*z*(-1 + 4*z) + 
        q^10*z*(1 + 4*z) + q^12*z^2*(3 + 4*z) - q^11*z*(1 + 7*z) - 
        q^17*z^2*(3 + 2*z + z^2) + q^18*z^2*(1 + 3*z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^6*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q*(-1 + z) + q^3*(-2 + z)*z + q^6*z^2 - q^7*z^2 + 
        q^10*(3 - 5*z)*z^2 - q^9*(-4 + z)*z^2 + 3*q^13*z^3 + q^16*z^3 - 
        q^14*(-1 + z)*z^3 - q^8*z^2*(1 + z) + q^4*z*(-5 + 2*z) - 
        q^11*z^2*(1 + 2*z) - q^17*z^3*(1 + 2*z) + q^5*z*(-3 + 4*z) + 
        q^12*z^2*(2 + 5*z))*R2[{{1}, {{5, 1, 0}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^3*z*(-1 + q*z)*(1 + 4*q + 3*q^2 + q^3 + 
        3*q^5*z + 4*q^6*z + 4*q^7*z + 2*q^8*z + q^10*z^2 + q^4*(1 + z))*
       R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}])/(1 + q) - 
     ((1 + q - q*z + q^5*(3 - 4*z)*z + q^4*(5 - 2*z)*z - q^3*(-2 + z)*z - 
        q^6*z^2 + q^7*z^2 + 2*q^9*(-2 + z)*z^2 + q^8*z^3 - 2*q^13*z^3 - 
        q^14*z^3 - q^16*z^3 - q^15*z^3*(1 + z) + q^11*z^2*(1 + 2*z) + 
        q^17*z^3*(1 + 2*z) + 2*q^10*z^2*(-1 + 3*z) - q^12*z^2*(2 + 5*z))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/(q*(1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(2 + q - 2*q*z + 3*q^3*z + q^4*(5 - 2*z)*z + q^6*(-2 + z)*z + 
        2*q^7*z^2 - q^8*z^2 + q^9*z^3 - q^2*(1 + z) + q^5*(z - 3*z^2))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}])/(1 + q) - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^10*z^2 - q^11*z^3 - q^12*z^2*(1 + z))*
       R2[{{1}, {{5, 1, 0}, {0, 2, 2}}}])/(q*(1 + q)) + 
     (q^3*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {1, 1, 0}}}])/
      (1 + q) + (q*z*(-1 + q*z)*(1 - q + q^7*z)*
       R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}])/(1 + q) + 
     (q^2*z*(1 - q*z - q^5*z + q^8*z - q^9*(-2 + z)*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^11*z^2 + 3*q^13*z^2 - 2*q^14*z^3 + 3*q^16*z^3 + 
        3*q^19*(-1 + z)*z^3 + q^22*z^5 + q^12*z^2*(1 + z) - 
        q^15*z^2*(1 + z) - q^18*z^3*(5 + z) - q^17*z^3*(1 + 3*z) + 
        q^20*z^3*(1 + 5*z) + q^10*(z - 2*z^2))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(-2 - q^3*(-2 + z) + 2*q*(-1 + z) - 4*q^4*z + q^6*(7 - 2*z)*z + 
        4*q^9*z^2 + 3*q^12*(-1 + z)*z^2 + q^15*z^4 - 2*q^8*z*(1 + z) + 
        2*q^5*z*(2 + z) - q^11*z^2*(6 + z) + q^2*(1 + 2*z) - 
        q^10*z^2*(2 + 3*z) + q^13*z^2*(1 + 5*z) + q^7*(z - 5*z^2))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(-1 - q^2 + q^4*(-2 + z) + q^3*(-1 + z) + q*z + 4*q^6*z - 5*q^8*z + 
        3*q^9*(-1 + z)*z + q^12*z^3 + q^5*(-1 + 2*z) - q^7*z*(2 + 3*z) + 
        q^10*z*(1 + 5*z))*R2[{{1}, {{5, 1, 0}, {1, 2, 2}}}])/(1 + q) - 
     (q^2*z*(-1 + q*z)*R2[{{1}, {{5, 1, 0}, {2, 1, 2}}}])/(1 + q) + 
     (q^2*z*(-1 + 2*q^3*z + q^4*z + 2*q^8*z - 2*q^9*(-3 + z)*z + 
        q^14*(-7 + z)*z^2 + 2*q^16*z^3 - q^20*z^3 + q*(1 + z) - 
        3*q^7*z*(1 + z) - 2*q^17*z^2*(1 + z)^2 - q^2*(2 + z) - 
        2*q^13*z^2*(1 + 2*z) + q^21*z^3*(1 + 2*z) + q^15*z^2*(-2 + 3*z) + 
        q^12*z^2*(7 + 6*z) - q^11*z*(2 + 7*z) + q^6*(1 + z - z^2) + 
        q^5*(2 + z - z^2) + q^10*z*(3 + z^2) + q^18*z^2*(1 + z + z^2))*
       R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 1, 1}}}])/
      (1 + q) - (q^11*z^2*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 
        3*q^9*(-1 + z)*z + q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - 
        q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*
       R2[{{1}, {{5, 1, 0}, {3, 2, 1}}}])/(1 + q) - 
     (q^6*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}])/
      (1 + q) - (q^6*z^2*(-1 + q + q^2 + q*z)*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(1 + q) - 
     ((1 + q^2*(1 - 2*z) - q*(-2 + z) - 5*q^3*z - 2*q^6*z - q^7*z + 
        4*q^4*(-1 + z)*z + q^9*(3 - 4*z)*z^2 - q^8*(-3 + z)*z^2 + 
        2*q^12*z^3 - q^14*z^4 - q^15*z^3*(1 + z) + q^13*z^3*(2 + z) + 
        2*q^5*z*(-1 + 2*z) + q^11*z^2*(1 + 3*z) + q^10*(z^2 - 3*z^3))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q*z - 2*q^8*z^2 - q^11*(-2 + z)*z^2 + 2*q^9*(-1 + z)*z^2 - 
        q^13*(-4 + z)*z^3 + q^18*(-2 + z)*z^4 + 2*q^19*z^5 + 
        3*q^10*z^2*(1 + z) - 2*q^12*z^2*(1 + z) - 3*q^15*z^3*(1 + z) + 
        2*q^17*z^3*(1 + z) + q^16*z^3*(-1 + 2*z) + q^14*(z^3 - 5*z^4))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/(q^4*(1 + q)*z*(-1 + q^5*z)) + 
     q^5*z^2*(1 - q*z + q^3*z)*R2[{{1}, {{5, 1, 1}, {-1, 2, 2}}}] - 
     ((-1 + q*(-2 + z) + 3*q^3*z - 5*q^5*z + q^8*(2 - 3*z)*z + 
        q^11*(3 - 4*z)*z^2 - q^10*(-4 + z)*z^2 - q^13*(-1 + z)*z^2 + 
        3*q^18*(-1 + z)*z^3 + q^21*z^5 - 2*q^4*z*(1 + z) + 3*q^7*z*(1 + z) + 
        q^15*z^3*(2 + z) - q^17*z^3*(5 + z) + q^2*(-1 + 2*z) - 
        q^14*z^2*(1 + 2*z) - q^16*z^3*(1 + 2*z) + q^6*z*(-1 + 3*z) + 
        q^19*z^3*(1 + 5*z) + q^9*z*(1 + z + 2*z^2) + q^12*(z^2 - 5*z^3))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/(q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(1 + q + q^3 - q*z - q^2*z - q^5*z + q^6*(-1 + z)*z - 
        q^4*(1 + 2*z) + q^7*z*(1 + 2*z))*R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q*z*(1 + q - q*z - q^2*z - q^10*(-1 + z)*z + 
        q^9*z*(1 + z) + q^11*z*(-1 - 2*z + z^2))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(1 + q) + 
     (q^4*z*(-1 + q*(-2 + z) + 2*q^3*z - q^5*z - q^8*z^2 + q^9*z^3 - 
        q^4*z*(1 + z) + q^2*(-1 + 2*z))*R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}])/
      (1 + q) + (z*(1 - q^3 + q^5*(-2 + z) + q^4*(-1 + z) - q*z + 3*q^7*z - 
        5*q^9*z + 3*q^10*(-1 + z)*z + q^13*z^3 - 2*q^8*z*(1 + z) + 
        q^6*(-1 + 2*z) + q^11*z*(1 + 5*z))*R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}])/
      (1 + q) - (q*z*(-1 + q^3*(-2 + z) + 2*q^4*(-1 + z) + 3*q^6*z + 
        q^8*(-6 + z)*z + q^12*z^3 + q*(1 + z) - q^2*(1 + z) + 
        q^5*(-1 + 2*z) - q^7*z*(3 + 2*z) + q^9*z*(-3 + 4*z) + 
        q^10*z*(1 + 5*z))*R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q^2*z*(-1 - q^2 + q^4*(-3 + z) + q^3*(-1 + z) + q*z + 5*q^6*z + 
        q^8*(-8 + z)*z + 5*q^9*(-1 + z)*z + q^12*z^3 - 3*q^7*z*(1 + z) + 
        q^5*(-2 + 3*z) + q^10*z*(1 + 6*z))*R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}])/
      (1 + q) + (q^9*z^2*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{5, 1, 1}, {1, 2, 0}}}])/(1 + q) - 
     (q^9*z^2*(2 + q^2*(1 - 4*z) - 2*q*(-2 + z) - q^4*(-1 + z) + 
        q^8*(2 - 3*z)*z + q^5*(-5 + z)*z - q^10*(-3 + z)*z^2 + 
        3*q^13*(-1 + z)*z^2 - 2*q^11*z^3 + q^16*z^4 + 4*q^7*z*(1 + z) - 
        q^12*z^2*(5 + z) - q^3*(1 + 2*z) - q^9*z*(1 + 2*z) + 
        q^6*z*(-3 + 4*z) + q^14*z^2*(1 + 5*z))*
       R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*(1 - q*z + 2*q^9*z^2 - 2*q^10*(-1 + z)*z^2 + q^13*z^3 - 3*q^14*z^3 + 
        3*q^15*(-1 + z)*z^3 + 3*q^16*z^4 - q^17*z^4 - q^18*z^4 + q^19*z^4 + 
        q^20*z^4 - q^12*z^2*(1 + z) + q^11*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 1, 1}, {1, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (-1 + q)*q^8*z^2*(-1 + q*z)*R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}] - 
     (q^5*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/
      (1 + q) + (q^5*z*(-1 + q*z)*(1 + 2*q^5*z)*
       R2[{{1}, {{5, 1, 1}, {2, 2, 0}}}])/(1 + q) - 
     (q^2*z*(-1 + q^4*(-2 + z) + q^8*(-3 + z)*z - 4*q^13*(-1 + z)*z^2 + 
        4*q^16*z^3 + q*(1 + z) + 3*q^9*z*(1 + z) + q^18*z^2*(1 + z)^2 - 
        q^2*(2 + z) - 2*q^7*z*(2 + z) + q^10*z*(3 + z) + q^3*(-1 + 2*z) + 
        2*q^12*z^2*(3 + 2*z) + q^5*(1 + 3*z) - q^15*z^2*(4 + 3*z) - 
        q^14*z^2*(1 + 4*z) - q^11*z*(2 + 7*z) + q^6*(1 + z - z^2) - 
        q^17*(z^2 + z^4))*R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/(1 + q) + 
     (q^11*z^2*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 3*q^9*(-1 + z)*z + 
        q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}])/
      (1 + q) + (q^12*z^2*(-1 + q^3*(-2 + z) + q*(-1 + z) + q^2*(-1 + z) + 
        3*q^6*z + 3*q^9*(-1 + z)*z + q^11*z^2 + q^8*z*(-7 + 2*z) + 
        q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*
       R2[{{1}, {{5, 1, 1}, {3, 2, 2}}}])/(1 + q) - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}])/
      (1 + q) + (q^5*z*(-1 + q*z)*R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/
      (1 + q) - (q^4*z*(1 + q - q^2*(-2 + z) - q^3*(-1 + z) - q*z - 2*q^5*z + 
        q^7*z^2 + q^6*z*(-1 + 2*z))*R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/
      (1 + q) + ((-1 + q^2*(-2 + z) + q*(-1 + z) + q^3*(-1 + z) + 3*q^5*z + 
        q^6*(2 - 3*z)*z - 2*q^7*(-1 + z)*z - q^8*(-1 + z)*z - 2*q^10*z^2 + 
        q^11*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + q^13*z^2*(1 + 2*z))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/(q*(1 + q)*(-1 + q^5*z)) - 
     (q^10*z^2*(-z - q^5*z + q^6*z^2 - q*(1 + z) + q^2*(1 + 2*z))*
       R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(1 - q^3 + q^5*(-2 + z) + q^4*(-1 + z) - q*z + 3*q^7*z - 5*q^9*z + 
        3*q^10*(-1 + z)*z + q^13*z^3 - 2*q^8*z*(1 + z) + q^6*(-1 + 2*z) + 
        q^11*z*(1 + 5*z))*R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(1 + q) + 
     (q*z*(-1 + q^3 + q*z - q^4*z + q^5*z + q^10*z - q^6*z^2 - q^13*z^2 + 
        q^14*z^3 + q^9*z*(1 + z) - q^11*z*(1 + 2*z))*
       R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 
        3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - q^7*z*(1 + z) - 
        q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) + 
        q^12*z^2*(1 + 5*z))*R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z^2*(1 - q^2 - q*z + 2*q^4*z + 
        q^3*(-1 + 2*z))*R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}])/(1 + q) + 
     q^6*z^2*(1 - q*z + q^3*z)*R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}] + 
     (q^7*z^2*(-1 - 2*q + q^2*(-1 + z) + q^3*(1 + 2*z))*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 2}}}])/(1 + q) + 
     q^8*z^3*R2[{{1}, {{5, 2, 0}, {-1, 2, 1}}}] - 
     (q^12*z^3*(-1 + q*z)*R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}])/(1 + q) - 
     (q^8*z^2*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + 
        q^2*(-1 + 3*z))*R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}])/(1 + q) + 
     (q^11*z^3*(-1 + q*z)*R2[{{1}, {{5, 2, 0}, {0, 1, 2}}}])/(1 + q) + 
     (q^5*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 1, 2}}}])/
      (1 + q) - (q^5*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{5, 2, 0}, {2, 2, 1}}}])/(1 + q) + 
     (q^8*z^2*(-1 + q*z)*R2[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(1 + q) + 
     q^4*z*(1 - q^3*z + q^4*(-1 + z)*z + 2*q^5*z^2 - q*(1 + z))*
      R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}] - 
     ((-1 - 2*q^4 - q^6*(-1 + z)^2 + 2*q^3*z + 3*q^5*z + q^8*(-4 + z)*z + 
        q^15*(2 - 5*z)*z^2 + q^13*(5 - 3*z)*z^2 - q^20*(-2 + z)*z^3 + 
        q*(1 + z) + 3*q^19*z^3*(1 + z) + 2*q^22*z^3*(1 + z) - q^2*(2 + z) - 
        q^21*z^3*(1 + 2*z) - q^23*z^3*(1 + 2*z) + q^16*z^2*(5 + 2*z) + 
        q^10*z*(-3 + 5*z) + q^9*z*(-2 + 5*z) + q^18*z^2*(3 + 5*z) - 
        q^11*z*(4 + 5*z) + q^12*z^2*(4 + 5*z) - 2*q^17*z^2*(2 + 2*z + z^2) - 
        q^7*(1 + 2*z + 2*z^2) + q^14*(z^2 - 8*z^3))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 - q^2*(-1 + z) - q^3*(-1 + z) - q^7*(-2 + z)*z - 
        q^8*(-2 + z)*z - q^5*(-1 + z)*z + 2*q^12*(-2 + z)*z^2 + 2*q^14*z^3 - 
        q^15*z^3 + q^16*z^4 + q*(1 + z) + q^10*z^2*(1 + z) - 
        q^11*z^2*(3 + z) + 2*q^13*z^2*(-1 + 2*z) + q^6*(z - 2*z^2) + 
        q^9*z*(-1 - z + z^2) - q^4*(-1 + z + z^2))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}])/
      (1 + q) - ((-1 + q*z - q^5*z + q^6*z^2 + q^11*(3 - 2*z)*z^2 + 
        q^10*z^2*(4 + z) - 2*q^12*z^2*(1 + 2*z))*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 2}}}])/(1 + q) - 
     (-1 + q)*q^5*z*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R2[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - 
     ((1 + q - q*z - q^6*z + 2*q^5*(1 - 2*z)*z + q^4*(5 - 2*z)*z - 
        q^3*(-2 + z)*z + q^7*z^2 + q^9*(-5 + z)*z^2 + q^15*z^3 - q^16*z^3 + 
        2*q^14*z^4 + q^18*z^4 - q^19*z^5 + q^11*z^2*(2 + z) - 
        q^13*z^3*(4 + z) + q^8*z^2*(1 + 2*z) + q^17*z^3*(1 + 2*z) + 
        q^10*z^2*(-3 + 5*z) - q^12*z^2*(2 + 5*z))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 + q*(-1 + z) + q^2*z - 3*q^3*z + 3*q^6*z + 3*q^4*(-2 + z)*z - 
        3*q^7*z^2 + q^8*z^2 + q^9*z^2 + q^5*z*(-1 + 5*z))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(1 + q) + 
     ((1 - q*z + q^5*z - q^6*z^2 - q^8*z^2 + q^9*(-2 + z)*z^2 + 
        2*q^10*(-2 + z)*z^2 - q^13*z^3 + q^14*z^3 + q^15*z^3 + 
        2*q^11*z^2*(-1 + 2*z) + q^12*z^2*(3 + 4*z))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(1 + q) - 
     (q^5*z*(-1 + q*(-2 + z) + 2*q^3*z - q^5*z - q^8*z^2 + q^9*z^3 - 
        q^4*z*(1 + z) + q^2*(-1 + 2*z))*R2[{{1}, {{5, 2, 1}, {0, 2, 1}}}])/
      (1 + q) - q^6*z*(1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R2[{{1}, {{5, 2, 1}, {0, 2, 2}}}] - (-1 + q)*q^8*z^2*(-1 + q*z)*
      R2[{{1}, {{5, 2, 1}, {1, 0, 1}}}] + 
     (q^10*z^2*(-1 + q*z)*R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q^5*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^8*z^2 + 
        q^14*z^4 + q^5*z*(4 + z) - q^10*z^2*(5 + z) + 2*q^11*z^2*(-1 + 2*z) + 
        q^4*z*(1 + 2*z) - q^13*z^2*(1 + 2*z) - q^9*z^2*(1 + 3*z) - 
        q^7*z*(2 + 3*z) + q^12*z^2*(2 + 5*z) + q^6*(z - 2*z^2))*
       R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^16*z^3*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{1}, {{5, 2, 1}, {1, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/
      (1 + q) + (q^3*z*(-1 + q*z + q^9*(3 - 5*z)*z - q^8*(-5 + z)*z - 
        q^7*(-1 + z)*z - q^6*z^2 - 5*q^13*z^2 + q^10*(-1 + z)*z^2 - 
        q^18*z^3 - q^20*z^3 + q^4*(1 + z) - q^17*z^3*(2 + z) + 
        q^12*z^2*(1 + 2*z) - q^16*z^2*(1 + 2*z) + q^21*z^3*(1 + 2*z) + 
        q^14*z^2*(-5 + 4*z) + q^15*z^2*(1 + 4*z) - q^5*(-1 + z^2))*
       R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^6*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 2, 1}}}])/
      (1 + q) + (q^3*z*(-1 - q^4 + 2*q^3*z + q^8*(-3 + z)*z + 
        q^13*(3 - 4*z)*z^2 + q*(1 + z) + 2*q^5*(1 + z) + 3*q^9*z*(1 + z) + 
        q^18*z^2*(1 + z)^2 - q^2*(2 + z) - 2*q^7*z*(2 + z) + q^10*z*(3 + z) - 
        q^15*z^2*(4 + z) + 2*q^12*z^2*(3 + 2*z) - q^14*z^2*(2 + 3*z) + 
        q^16*z^2*(1 + 5*z) - q^11*z*(2 + 7*z) - q^6*(-1 + z^2) - 
        q^17*z^2*(2 + 2*z + z^2))*R2[{{1}, {{5, 2, 1}, {2, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - q*(-1 + q*z)*
      R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}] - 
     (q^6*z*(1 + 2*q - q^2*z - q^4*z + q^5*z^2)*
       R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(1 + q) - 
     q^7*z*(-1 + q*z)*R2[{{1}, {{5, 2, 2}, {0, 2, 1}}}] - 
     (q^12*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 
        2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*
       R2[{{1}, {{5, 2, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q*(-1 + z) + q^2*z - q^3*z + q^4*(-3 + z)*z - q^6*(-2 + z)*z - 
        3*q^8*z^2 - 3*q^11*(-1 + z)*z^2 - q^14*z^4 + q^10*z^2*(5 + z) + 
        q^5*z*(-1 + 2*z) + q^9*z^2*(1 + 2*z) - q^12*z^2*(1 + 5*z) + 
        q^7*(z - 3*z^2))*R2[{{1}, {{6, 0, 0}, {-1, 1, 0}}}])/(q*(1 + q)) - 
     (q^3*z*(-2 + q^3*(1 - 2*z) - 4*q^4*z - 2*q^6*(-3 + z)*z + 4*q^9*z^2 + 
        3*q^12*(-1 + z)*z^2 + q^15*z^4 + q^2*(1 + z) - q^8*z*(1 + z) + 
        2*q^5*z*(2 + z) - q^11*z^2*(6 + z) + q*(-1 + 2*z) - 
        q^10*z^2*(2 + 3*z) + q^13*z^2*(1 + 5*z) + q^7*(z - 4*z^2))*
       R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^4*(-2 + z) + q^3*(-1 + z) + 3*q^6*z + q^8*(-5 + z)*z + 
        3*q^9*(-1 + z)*z + q^12*z^3 + q*(1 + z) - q^2*(1 + z) + 
        q^5*(-1 + 2*z) - q^7*z*(3 + 2*z) + q^10*z*(1 + 5*z))*
       R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}])/(1 + q) - 
     (q^17*z^3*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{1}, {{6, 0, 0}, {2, 2, 1}}}])/(1 + q) - 
     ((-1 + q)*q^3*(1 + q + q^2)*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{6, 0, 0}, {3, 1, 1}}}])/(1 + q) - 
     ((1 + q - q*z - q^2*z + q^3*z + q^7*z - q^4*(-4 + z)*z - 
        q^6*(-2 + z)*z - 3*q^5*(-1 + z)*z - 2*q^9*z^2 + q^11*z^3 + 
        q^10*z^2*(-1 + 2*z))*R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}])/
      (q*(1 + q)) - ((-1 + q*(-1 + z) + 4*q^6*z + 11*q^13*z^3 + 
        4*q^14*(1 - 2*z)*z^3 + q^19*z^5 + q^3*z*(1 + z) + 
        6*q^10*z^2*(1 + z) - q^4*z*(2 + z) + q^5*z*(2 + z) - 
        q^8*z^2*(12 + z) + q^16*z^3*(-3 + 2*z) - q^11*z^2*(1 + 5*z) + 
        q^17*z^3*(1 + 5*z) - q^15*z^3*(6 + 7*z) + q^9*z^2*(-1 + 9*z) + 
        q^12*z^2*(-2 - z + 2*z^2) + q^7*(z - 4*z^2 - 2*z^3))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^4*z*(2 + q^2*(1 - 2*z) - 2*q*(-1 + z) + q^4*z - 3*q^5*z + 2*q^7*z^2 - 
        q^9*z^2 + q^10*z^2 + q^11*z^2 - q^8*z*(1 + 2*z) + q^6*z*(-2 + 3*z))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(1 - q*z - q^5*z + q^8*z - q^9*(-2 + z)*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^11*z^2 + 3*q^13*z^2 - 2*q^14*z^3 + 3*q^16*z^3 + 
        3*q^19*(-1 + z)*z^3 + q^22*z^5 + q^12*z^2*(1 + z) - 
        q^15*z^2*(1 + z) - q^18*z^3*(5 + z) - q^17*z^3*(1 + 3*z) + 
        q^20*z^3*(1 + 5*z) + q^10*(z - 2*z^2))*
       R2[{{1}, {{6, 0, 1}, {-1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(-1 + q*(-2 + z) + 3*q^3*z + 3*q^6*(-1 + z)*z + q^9*z^3 - 
        q^5*z*(5 + z) + q^2*(-1 + 2*z) - q^4*z*(1 + 2*z) + q^7*z*(1 + 5*z))*
       R2[{{1}, {{6, 0, 1}, {-1, 2, 1}}}])/(1 + q) + 
     (q^5*z*(1 + q - 2*q*z + q^3*z - q^4*(-4 + z)*z + q^2*(-1 + z)*z - 
        3*q^5*(-1 + z)*z - q^6*z^2 + 2*q^7*z^2 + q^8*z^2 - q^11*z^2 + 
        q^9*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*
       R2[{{1}, {{6, 0, 1}, {-1, 2, 2}}}])/(1 + q) - 
     ((1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 5*q^5*z - 3*q^10*z^2 - 
        2*q^18*(-2 + z)*z^3 + 5*q^21*z^4 - 3*q^22*(-1 + z)*z^4 - q^25*z^6 + 
        2*q^4*z*(1 + z) - 3*q^7*z*(1 + z) - 2*q^15*z^3*(2 + z) + 
        3*q^12*z^2*(-1 + 2*z) + q^11*z^2*(-4 + 3*z) + q^8*z*(-2 + 3*z) + 
        q^13*z^2*(-2 + 3*z) + q^16*z^3*(-2 + 3*z) + q^20*z^4*(1 + 3*z) + 
        q^17*z^3*(5 + 3*z) + q^14*z^2*(1 + 4*z) - q^23*z^4*(1 + 5*z) - 
        q^19*z^3*(1 + 8*z) + q^6*(z - 3*z^2) - q^9*(z + 2*z^3))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/(q^2*(1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(q + 2*q^2 - z - q*z - 3*q^3*z + 3*q^8*z^2 + 
        3*q^11*(-1 + z)*z^2 + q^14*z^4 + q^5*z*(4 + z) - q^10*z^2*(5 + z) + 
        q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) - q^7*z*(2 + 3*z) + 
        q^12*z^2*(1 + 5*z) + q^6*(z - 2*z^2))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 - q^3*z + q^4*(-4 + z)*z - q^2*(-1 + z)*z - q^6*(-1 + z)*z - 
        q^12*z^2 + q^9*(3 - 2*z)*z^2 + q^7*(-3 + z)*z^2 - 
        3*q^10*(-1 + z)*z^2 - q^11*(-1 + z)*z^2 + q^13*z^3 + 
        q^14*z^3*(1 + z) + q^15*z^3*(1 + z) + q*(-1 + 2*z) + 
        q^5*z*(-2 + 3*z))*R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^5*z^2*(-1 + q^3 + q*z - q^4*z + q^5*z - 
        q^6*z^2 - 2*q^11*z^2 - q^13*z^2 + q^14*z^3 + q^9*z*(1 + z) + 
        q^10*z*(2 + z) - q^12*z*(1 + 2*z))*R2[{{1}, {{6, 0, 1}, {0, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^3*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}])/(1 + q) - 
     (q*z*(1 + q^3*(-2 + z) + q^2*(-1 + z) + 3*q^5*z + q^7*(-5 + z)*z + 
        3*q^8*(-1 + z)*z + q^11*z^3 - q*(1 + z) + q^4*(-1 + 2*z) - 
        q^6*z*(3 + 2*z) + q^9*z*(1 + 5*z))*R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}])/
      (1 + q) + (q*z*(1 + q^4 - q^3*z - 3*q^8*(-1 + z)*z - q^12*z^3 + 
        q^13*z^3 - q*(1 + z) + q^2*(1 + z) - q^5*(1 + z) - q^6*(1 + z) - 
        2*q^10*z*(2 + z) + 2*q^7*z*(3 + z) - q^9*z*(2 + 3*z) + 
        q^11*z*(1 + 5*z))*R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}])/(1 + q) - 
     (q^8*z^2*(-1 + q*z)*R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}])/(1 + q) + 
     (q^22*z^4*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^2*(-1 + q*z + q^10*z^2 + q^11*z^2 + q^12*z^2 - 
        q^13*z^2*(1 + 2*z))*R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + ((-1 + q)*q^3*(1 + q + q^2)*z*(-1 + q*z)*
       (1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {3, 1, 1}}}])/(1 + q) - 
     (q^4*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {3, 1, 2}}}])/
      (1 + q) + (q^4*z*(1 + q - q^2*(-2 + z) - q^3*(-1 + z) - q*z - 2*q^5*z + 
        q^7*z^2 + q^6*z*(-1 + 2*z))*R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}])/
      (1 + q) - ((-1 + q^2*(-2 + z) + q*(-1 + z) + q^3*(-1 + z) + 3*q^5*z + 
        q^6*(2 - 3*z)*z - 2*q^7*(-1 + z)*z - q^8*(-1 + z)*z - 2*q^10*z^2 + 
        q^12*z^2 + 2*q^13*z^2 + q^11*(-1 + z)*z^2 - 3*q^14*z^3 + 3*q^16*z^3 - 
        2*q^17*z^4 + 3*q^19*z^4 + 3*q^22*(-1 + z)*z^4 + q^25*z^6 - 
        q^18*z^3*(1 + z) - q^21*z^4*(5 + z) + q^15*z^3*(1 + 2*z) - 
        q^20*z^4*(1 + 3*z) + q^23*z^4*(1 + 5*z))*
       R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/(q*(1 + q)*(-1 + q^5*z)) + 
     (q^10*z^2*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q*(-2 + z) + 3*q^3*z - 3*q^5*z + 2*q^6*z^2 - 3*q^8*z^2 - 
        3*q^11*(-1 + z)*z^2 - q^14*z^4 + q^7*z*(1 + z) + q^10*z^2*(5 + z) + 
        q^2*(-1 + 2*z) - q^4*z*(1 + 2*z) + q^9*z^2*(1 + 3*z) - 
        q^12*z^2*(1 + 5*z))*R2[{{1}, {{6, 0, 2}, {2, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^3*z*(-1 + q*(-1 + z) + q^2*(-1 + z) + 
        q^3*z + 2*q^4*z + q^6*(-4 + z)*z - q^9*z^2 + q^10*z^3 + 
        q^7*z*(-1 + 2*z) + q^8*z*(1 + 2*z) - q^5*z*(3 + 2*z))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q*z*(1 + q^3*(-3 + z) + q^2*(-1 + z) + 4*q^5*z + q^7*(-8 + z)*z + 
        q^10*z^2 - q*(1 + z) - q^6*z*(3 + 2*z) + q^4*(-2 + 3*z) + 
        q^8*z*(-6 + 5*z) + q^9*z*(1 + 7*z))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}])/(1 + q) - 
     q^9*z^2*(-1 + q + q*z)*R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}] + 
     (q^2*z*(1 - q*z - q^5*z + q^8*z - q^9*(-2 + z)*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^11*z^2 + 3*q^13*z^2 - 2*q^14*z^3 + 3*q^16*z^3 + 
        3*q^19*(-1 + z)*z^3 + q^22*z^5 + q^12*z^2*(1 + z) - 
        q^15*z^2*(1 + z) - q^18*z^3*(5 + z) - q^17*z^3*(1 + 3*z) + 
        q^20*z^3*(1 + 5*z) + q^10*(z - 2*z^2))*
       R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     (z*(1 + q^2 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) - q*z + 
        q^6*(-3 + z)*z - 2*q^9*(-1 + z)*z - 4*q^10*z^2 + 3*q^14*z^3 + 
        3*q^20*(-1 + z)*z^3 + q^23*z^5 + q^11*z*(1 + z) - q^16*z^2*(1 + z) - 
        3*q^12*z^2*(2 + z) + q^8*z*(4 + z) + q^17*z^3*(4 + z) - 
        q^19*z^3*(5 + z) + q^7*z*(1 + 2*z) + q^13*z^2*(-4 + 3*z) + 
        q^15*z^2*(1 + 3*z) - q^18*z^3*(1 + 4*z) + q^21*z^3*(1 + 5*z))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(-2 - q^3*(-2 + z) + 2*q*(-1 + z) - 4*q^4*z + q^6*(7 - 2*z)*z + 
        4*q^9*z^2 + 3*q^12*(-1 + z)*z^2 + q^15*z^4 - 2*q^8*z*(1 + z) + 
        2*q^5*z*(2 + z) - q^11*z^2*(6 + z) + q^2*(1 + 2*z) - 
        q^10*z^2*(2 + 3*z) + q^13*z^2*(1 + 5*z) + q^7*(z - 5*z^2))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (z*(-1 + q^4*(-2 + z) + q^3*(-1 + z) + 4*q^6*z - 5*q^8*z + 
        3*q^9*(-1 + z)*z + q^12*z^3 + q*(1 + z) - q^2*(1 + z) + 
        q^5*(-1 + 2*z) - q^7*z*(2 + 3*z) + q^10*z*(1 + 5*z))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}])/(1 + q) - 
     (q^2*z*(-1 - q^3*(-2 + z) + q^4*(-1 + z)^2 - q^2*z - 3*q^5*z + 4*q^7*z - 
        q^8*(-1 + z)*z + 4*q^10*z^2 + q^12*(-3 + z)*z^2 + 2*q^14*z^3 + 
        q^17*z^4 + q*(1 + z) + 2*q^6*z*(1 + z) - 2*q^15*z^2*(1 + z) - 
        2*q^11*z^2*(1 + 2*z) + q^13*z^2*(-1 + 3*z) + q^16*z^2*(1 + z + z^2) - 
        q^9*z*(2 + 3*z + z^2))*R2[{{1}, {{6, 1, 0}, {0, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^7*z^2*(-1 + q*z)*
       R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}])/(1 + q) + 
     (q^3*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {1, 1, 0}}}])/
      (1 + q) - (z*(-1 - 2*q^4 + 2*q^3*z + q^8*(-3 + z)*z + 
        q^13*(3 - 4*z)*z^2 + q*(1 + z) + 3*q^9*z*(1 + z) + 
        q^18*z^2*(1 + z)^2 - q^2*(2 + z) - 2*q^7*z*(2 + z) + q^10*z*(3 + z) + 
        2*q^12*z^2*(3 + 2*z) - q^15*z^2*(3 + 2*z) + q^5*(1 + 3*z) - 
        q^14*z^2*(1 + 3*z) + q^16*z^2*(1 + 4*z) - q^11*z*(2 + 7*z) + 
        q^6*(1 + z - z^2) - q^17*z^2*(2 + 2*z + z^2))*
       R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^7*z^2*(-1 + q*z)*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}])/(1 + q) - 
     (q^8*z^2*(1 + q^3 - q^4*(-1 + z) - q*z - 2*q^5*z + 3*q^7*z - 
        2*q^8*(-1 + z)*z + q^6*z^2 + q^10*z^2 - q^11*z^2 + q^12*z^3)*
       R2[{{1}, {{6, 1, 0}, {1, 2, 1}}}])/(1 + q) - 
     (q^3*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {2, 1, 0}}}])/
      (1 + q) + (q^8*z^2*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 
        3*q^9*(-1 + z)*z + q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - 
        q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*
       R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}])/(1 + q) - 
     (q^22*z^4*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^8*z^2*(-1 + q*z)*(-1 + q^4 + q^9*z)*
       R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}])/(1 + q) + 
     (z*(-1 + q^3 - q^4*(-1 + z) + q*z - q^7*z + 3*q^10*z + q^8*(-1 + z)*z - 
        4*q^11*z^2 - q^14*z^2 + q^15*(-2 + z)*z^2 - q^13*z^3 + 3*q^16*z^3 + 
        q^17*z^3 + q^9*z*(1 + 2*z) - q^6*(1 + z + z^2))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((1 + 2*q^4 + q^5*(1 - 4*z) - 2*q^3*z + q^10*(7 - 9*z)*z - 
        q^8*(-7 + z)*z - 8*q^9*(-1 + z)*z - q*(1 + z) + q^23*z^3*(1 + z)^2 + 
        q^2*(2 + z) - q^19*z^3*(11 + z) + 3*q^13*z^2*(-1 + 2*z) - 
        q^12*z^2*(5 + 3*z) + q^20*z^3*(-7 + 5*z) + 2*q^14*z^2*(1 + 5*z) + 
        q^15*z^2*(-1 + 6*z) - q^16*z^2*(7 + 6*z) + q^21*z^3*(1 + 8*z) + 
        q^11*z*(4 + z - z^2) + 2*q^6*(1 - z + z^2) + q^7*(1 + z + z^2) + 
        q^17*z^2*(3 + 4*z + 2*z^2) - q^18*z^2*(3 + 10*z + 4*z^2) - 
        q^22*(z^3 + z^5))*R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) - 
     (q^2*z*(1 + 2*q^3 + q^5*(1 - 4*z) - 2*q^4*(-1 + z) - q*z + 
        q^9*(3 - 2*z)*z - q^8*(-3 + z)*z - 4*q^12*z^3 + 2*q^16*z^3 + 
        q^17*(-1 + z)*z^3 + q^18*z^4 - q^13*z^2*(6 + z) + 
        2*q^14*z^2*(-3 + 2*z) + q^11*z*(-1 + 3*z) + q^7*z*(1 + 3*z) + 
        q^15*z^2*(-1 + 8*z) + q^10*(z - 3*z^2) + q^6*(1 - 5*z + z^2))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^9*z^2*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}])/
      (1 + q) - (q^4*z*(2 + q^3*(1 - 2*z) + q^2*(3 - 2*z) - 2*q*(-1 + z) - 
        2*q^4*z + q^11*z^3 - q^10*z^2*(1 + z) + q^6*z*(3 + z) + 
        q^5*z*(1 + 2*z) - q^8*z*(1 + 4*z) + q^7*(z - 2*z^2))*
       R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}])/(1 + q) - 
     ((-1 - z - q^2*z + q^10*(5 - 2*z)*z^2 + 10*q^13*z^3 + q^16*z^3 + 
        3*q^14*(1 - 2*z)*z^3 + q^18*(-2 + z)*z^4 + 2*q^19*z^5 - 
        2*q^7*z^2*(1 + z) + q^9*z^2*(4 + z) + q^3*z*(-3 + 2*z) - 
        2*q^11*z^2*(1 + 2*z) + q^4*z*(-7 + 3*z) - q^8*z^2*(5 + 3*z) - 
        q^15*z^3*(2 + 5*z) + q^5*z*(-3 + 7*z) + q*(-1 + z + z^2) - 
        q^17*z^3*(1 + 3*z + z^2) + q^12*z^2*(2 + 8*z + 3*z^2) + 
        q^6*(z + 3*z^2 - z^3))*R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z*(1 + q^2 + q^5*(1 - 2*z) - q^3*(-1 + z) - 
        q^4*(-1 + z) - q*z + 5*q^8*z + 2*q^9*(3 - 2*z)*z + q^11*z^2 - 
        q^16*z^2 + 3*q^20*(-1 + z)*z^3 - 2*q^18*z^4 + q^23*z^5 + 
        q^17*z^3*(3 + z) - q^19*z^3*(5 + z) + q^13*z^2*(-5 + 3*z) + 
        q^7*z*(1 + 3*z) - q^12*z^2*(5 + 4*z) + q^14*z^2*(-2 + 5*z) + 
        q^15*z^2*(-1 + 5*z) + q^21*z^3*(1 + 5*z) + q^10*(z - 9*z^2) + 
        q^6*(1 - 4*z + z^2))*R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - ((-1 + q*z + q^4*z - q^5*z^2 - 2*q^9*z^2 + 
        2*q^10*(-1 + z)*z^2 - q^13*z^3 + 2*q^14*z^3 + q^15*(3 - 2*z)*z^3 - 
        3*q^16*z^4 + q^17*z^4 + q^18*z^4 - q^19*z^4 - q^20*z^4 + 
        q^12*z^2*(1 + z) + q^11*z^2*(-1 + 2*z))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (z*(-1 - q^4 + 2*q^3*z + q^8*(-3 + z)*z - 4*q^13*(-1 + z)*z^2 + 
        3*q^16*z^3 + q^19*z^4 + q*(1 + z) + 3*q^9*z*(1 + z) - q^2*(2 + z) - 
        2*q^7*z*(2 + z) + q^10*z*(2 + z) + q^5*(1 + 2*z) - 
        2*q^14*z^2*(1 + 2*z) - q^15*z^2*(3 + 2*z) - 2*q^11*z*(1 + 3*z) + 
        q^6*(1 + z - z^2) + q^18*z^2*(1 + z + z^2) - q^17*z^2*(2 + z + z^2) + 
        q^12*z*(1 + 7*z + 4*z^2))*R2[{{1}, {{6, 1, 1}, {0, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^3*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}])/(1 + q) + 
     (z*(-1 - 2*q^4 + 2*q^3*z + q^8*(-6 + z)*z + 2*q^13*(3 - 2*z)*z^2 - 
        q^17*(-3 + z)*z^3 + q^18*z^4 + q^19*z^4 + q*(1 + z) - q^2*(2 + z) + 
        q^10*z*(7 + 2*z) - 2*q^14*z^2*(1 + 3*z) + q^5*(2 + 3*z) - 
        q^15*z^2*(8 + 3*z) + q^9*z*(4 + 5*z) + q^16*z^2*(-1 + 8*z) - 
        q^11*z*(1 + 9*z) + q^7*(1 - 6*z - 2*z^2) - q^6*(-3 + z^2) + 
        q^12*z*(-2 + 3*z + 4*z^2))*R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^5*z*(1 - q*z - q^10*z^2 - q^11*z^2 - 
        q^12*z^2 + q^13*z^2*(1 + 2*z))*R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^10*z^2*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}])/(1 + q) + 
     (q^5*z*(1 - q*(-2 + z) - 2*q^2*z - 6*q^6*z + 6*q^8*z^2 - 
        q^12*(-5 + z)*z^2 + 4*q^11*z^3 + 6*q^15*z^3 - 3*q^16*(-1 + z)*z^3 + 
        q^20*z^5 + q^5*z*(1 + z) + q^18*z^3*(1 + z) - 3*q^10*z^2*(3 + z) - 
        q^3*(1 + 3*z) + q^4*z*(1 + 3*z) - q^19*z^3*(1 + 3*z) + 
        q^7*z*(-5 + 4*z) - q^9*z^2*(1 + 4*z) - q^13*z^2*(1 + 4*z) + 
        q^14*z^2*(2 + 5*z + z^2))*R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - ((-1 + q)*q^3*(1 + q + q^2)*z*(-1 + q*z)*
       (1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {2, 1, 0}}}])/(1 + q) - 
     (q^3*z*(-1 + q*(-1 + z) + q^2*z + q^9*(6 - 7*z)*z + q^8*(7 - 2*z)*z - 
        q^7*(-2 + z)*z - 2*q^6*z^2 - q^16*z^2 + q^11*(-2 + z)*z^2 - 
        q^13*z^3 + 2*q^18*(-4 + z)*z^3 + 3*q^19*(-1 + z)*z^3 + 4*q^20*z^4 + 
        q^4*(1 + z) + q^14*z^2*(-5 + 3*z) + q^15*z^2*(-1 + 3*z) + 
        q^21*z^3*(1 + 3*z) + q^12*z^2*(5 + 3*z) - q^17*z^3*(7 + 3*z) + 
        q^5*(1 + z - z^2) + q^10*z*(1 - 5*z + z^2))*
       R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*z^2*(-1 + q^3*(-2 + z) + q*(-1 + z) + q^2*(-1 + z) + 3*q^6*z + 
        3*q^9*(-1 + z)*z + q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - 
        q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*
       R2[{{1}, {{6, 1, 1}, {2, 1, 2}}}])/(1 + q) + 
     (q^11*z^2*(-1 + q*z + 2*q^5*z - q^7*z^2 - q^10*z^2 - 2*q^11*z^2 + 
        q^12*(-1 + z)*z^2 + q^13*z^2*(1 + 2*z) + q^6*(z - 2*z^2))*
       R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}])/
      (1 + q) + (q^12*z^2*(-1 + q*z)*(-1 + q^4 + q^9*z)*
       R2[{{1}, {{6, 1, 1}, {3, 2, 2}}}])/(1 + q) - 
     (q - q^2*z)*R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}] + 
     (q*z*(1 - q^3 - q*z + q^4*z + q^7*z - q^9*z^2 - q^10*z^2 - q^12*z^2 + 
        q^13*z^2 + q^15*z^3 - q^5*(1 + z) - q^14*z^2*(1 + z) + 
        q^11*z*(3 + 2*z) + q^6*(-2 + z^2))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(1 - q^3 - q*z + q^4*z - q^5*z + q^6*z^2 - q^12*z^2 + q^13*z^2 - 
        q^15*z^2 + q^16*(-1 + z)*z^2 - q^14*z^3 + q^17*z^3 - q^9*z*(1 + z) + 
        q^11*z*(2 + z))*R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^12*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 
        3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + 
        q^14*z^4 - q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*
       R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + 
        q^2*(-1 + 3*z))*R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}])/(1 + q) - 
     (q^2*(1 - q*z + q^5*z - q^6*z^2 - q^9*z^2*(1 + z) + 
        q^11*z^2*(-1 + 2*z) + q^12*z^2*(2 + 3*z) + q^10*z^2*(-3 + z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}])/(1 + q) + 
     (q^4*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}])/
      (1 + q) - (q^4*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{1}, {{6, 2, 0}, {0, 2, 1}}}])/(1 + q) - 
     (q^8*z^2*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 3*q^9*(-1 + z)*z + 
        q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}])/
      (1 + q) - (q^8*z^2*(-1 + q*z)*R2[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/
      (1 + q) - q^6*z*(-1 + q*z + q^2*z + q^4*(-2 + z)*z + q^5*z^2 - 
       q^3*z*(1 + z))*R2[{{1}, {{6, 2, 1}, {-1, 0, 1}}}] - 
     (q^10*z^2*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{1}, {{6, 2, 1}, {-1, 0, 2}}}])/(1 + q) - 
     (q^4*z*(-1 + q*(-2 + z) + 3*q^3*z + 2*q^5*(-5 + z)*z - q^8*z^2 + 
        q^10*z^2*(1 + z) - 2*q^4*z*(2 + z) + q^2*(-1 + 2*z) + 
        2*q^7*z*(2 + 3*z) + q^6*z*(-3 + 8*z))*
       R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/(1 + q) + 
     (q^2*(-1 + q*z - 2*q^7*z^2 + 2*q^11*(1 - 3*z)*z^2 + 2*q^8*(-3 + z)*z^2 + 
        8*q^13*z^3 - 6*q^14*(-1 + z)*z^3 + 2*q^16*(-1 + z)*z^3 + 
        3*q^20*(-1 + z)*z^4 + q^23*z^6 - q^19*z^4*(5 + z) + 
        2*q^9*z^2*(-1 + 3*z) - q^18*z^4*(2 + 3*z) + q^21*z^4*(1 + 5*z) + 
        q^10*z^2*(8 + 5*z) - q^15*z^3*(5 + 8*z) + q^17*z^3*(2 + 5*z - z^2) + 
        q^12*z^2*(-2 - 3*z + z^2))*R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*(-z - 2*q^4*z + 3*q^5*z^2 + 
        2*q^8*(-2 + z)*z^2 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 - 7*q^11*z^3 + 
        q*z*(1 + z) + q^3*z*(1 + z) - q^7*z^2*(4 + z) + q^10*z^2*(2 + 3*z) + 
        q^19*z^3*(2 + 3*z) - q^15*z^3*(1 + 4*z) + q^16*z^3*(1 + 5*z) - 
        q^2*(1 + z + z^2) - q^17*z^3*(4 + z + z^2) + 
        q^18*z^3*(-1 + 2*z + z^2) + q^12*z^2*(4 + 4*z + 3*z^2) - 
        q^14*z^2*(2 + z + 4*z^2) + q^13*(z^2 + z^3 - 4*z^4))*
       R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     q^10*z^2*(-1 + q + q*z)*R2[{{1}, {{6, 2, 1}, {-1, 2, 2}}}] - 
     (q^9*z^2*(-1 + q*z)*R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/(1 + q) - 
     ((-1 + q)*q*z*(1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + 
        q^6*(-3 + z)*z + 4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 
        3*q^14*(-1 + z)*z^2 + 4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + 
        q^17*z^2*(1 + z)^2 + q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 
        2*q^12*z^2*(1 + 2*z) - q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^15*z^3*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q*z*(-1 - q^4 + 2*q^3*z - 2*q^8*z + 2*q^10*(3 - 2*z)*z + q^18*z^2 - 
        2*q^13*(-2 + z)*z^2 - q^19*z^3 - q^21*z^3 + q*(1 + z) - q^2*(2 + z) - 
        2*q^7*z*(2 + z) + 2*q^9*z*(4 + z) + q^22*z^3*(1 + 2*z) + 
        2*q^12*z^2*(3 + 2*z) + q^15*z^2*(-8 + 3*z) + q^5*(2 + 3*z) - 
        q^14*z^2*(7 + 3*z) + 2*q^16*z^2*(1 + 4*z) - 2*q^6*(-1 + z^2) + 
        q^11*z*(-2 - 8*z + z^2) - q^17*z^2*(3 + 4*z + z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^9*z^2*(-1 - q^2 + q^4 + q*z + q^3*z - q^5*z - q^8*(-3 + z)*z + 
        3*q^10*z^2 - 2*q^11*(-1 + z)*z^2 + 2*q^13*(-1 + z)*z^2 + 2*q^14*z^3 - 
        q^15*z^3 + q^16*z^4 + q^7*z*(1 + z) - q^12*z^2*(1 + z) - 
        q^6*z*(3 + z) - q^9*z*(1 + 2*z))*R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q*z*(1 + 2*q^4 - 2*q^3*z - q^8*(-3 + z)*z - 
        7*q^16*z^3 - q^19*z^3 - 3*q^20*z^3 + q^17*(-1 + z)*z^3 - q*(1 + z) - 
        3*q^9*z*(1 + z) - q^18*z^2*(1 + z)^2 + q^2*(2 + z) + 
        2*q^7*z*(2 + z) - q^10*z*(3 + z) + q^21*z^3*(-1 + 2*z) - 
        2*q^12*z^2*(3 + 2*z) + q^15*z^2*(7 + 2*z) - q^5*(2 + 3*z) + 
        q^14*z^2*(2 + 3*z) + q^22*z^3*(2 + 3*z) + q^13*z^2*(-3 + 4*z) + 
        q^11*z*(2 + 7*z) + q^6*(-1 + z^2))*R2[{{1}, {{6, 2, 1}, {0, 2, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (-1 + q)*q^8*z^2*(-1 + q*z)*
      R2[{{1}, {{6, 2, 1}, {1, 0, 2}}}] + 
     (q^8*z^2*(-1 - q^2 + q^3*(-3 + z) + 3*q^4*(-1 + z) + q*z + 3*q^6*z + 
        2*q^8*(-4 + z)*z + q^11*z^2 - q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + 
        q^9*z*(-3 + 4*z) + q^10*z*(1 + 4*z))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/(1 + q) + 
     (q^4*z*(-1 + q*z - 3*q^5*z + q^8*(-2 + z)*z + q^7*(-1 + z)*z - 
        q^11*(-4 + z)*z^2 + 3*q^14*(-1 + z)*z^2 + q^16*z^3 + 
        q^13*z^2*(-7 + 2*z) + q^9*z*(-3 + 2*z) + q^6*z*(-1 + 3*z) - 
        q^12*z^2*(5 + 3*z) + q^10*z*(-1 + 4*z) + q^15*z^2*(1 + 4*z))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/(1 + q) - 
     (q*z*(-1 - 2*q^4 + 2*q^3*z + q^8*(-3 + z)*z + q^13*(3 - 4*z)*z^2 + 
        q*(1 + z) + 3*q^9*z*(1 + z) + q^18*z^2*(1 + z)^2 - q^2*(2 + z) - 
        2*q^7*z*(2 + z) + q^10*z*(3 + z) + 2*q^12*z^2*(3 + 2*z) - 
        q^15*z^2*(3 + 2*z) + q^5*(1 + 3*z) - q^14*z^2*(1 + 3*z) + 
        q^16*z^2*(1 + 4*z) - q^11*z*(2 + 7*z) + q^6*(1 + z - z^2) - 
        q^17*z^2*(2 + 2*z + z^2))*R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^15*z^3*(-1 + q*z)*
       R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}])/(1 + q) - 
     q^12*z^2*(1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R2[{{1}, {{6, 2, 1}, {1, 2, 2}}}] - 
     (q^4*z*(-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/
      (1 + q) - (q^9*z^2*(-1 + q*z)*(-1 + q^4 + q^9*z)*
       R2[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/(1 + q) - 
     (q^23*z^4*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{1}, {{6, 2, 1}, {2, 2, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^5*z*(1 + q - q^2*(-2 + z) - q^3*(-1 + z) - q*z - 3*q^5*z + q^8*z - 
        q^10*z^2 + 2*q^11*z^2 - q^12*(-3 + z)*z^2 - 2*q^13*z^3 + 3*q^15*z^3 + 
        3*q^18*(-1 + z)*z^3 + q^21*z^5 - q^14*z^2*(1 + z) - 
        q^17*z^3*(5 + z) + q^7*z*(-1 + 2*z) + q^6*z*(-2 + 3*z) - 
        q^16*z^3*(1 + 3*z) + q^19*z^3*(1 + 5*z) + q^9*(z - 2*z^2))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^12*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 
        2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*
       R2[{{1}, {{6, 2, 2}, {-1, 2, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^11*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 
        2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 
        3*q^11*(-1 + z)*z^2 - q^13*(-1 + z)*z^2 - 3*q^9*z^3 + 
        q^14*(-1 + z)*z^3 - q^7*z*(2 + z) - q^10*z^2*(5 + z) + 
        q^4*z*(1 + 2*z) + q^8*z*(-1 + 4*z) + q^12*z^2*(2 + 5*z))*
       R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     R2[{{2}, {{-1, 2, 1}, {0, 0, 2}}}]/(q*z) + 
     R2[{{2}, {{0, 1, 1}, {0, 0, 2}}}]/(q*z) - 
     (q^2*(-1 + q*z)*R2[{{2}, {{0, 1, 1}, {3, 0, 1}}}])/(1 + q) - 
     ((q^2 - q^3*z)*R2[{{2}, {{0, 2, 0}, {3, 0, 1}}}])/(1 + q) - 
     (-1 + q + q*z)*R2[{{2}, {{1, 1, 1}, {0, 0, 1}}}] - 
     (q*(-1 + q*z)*R2[{{2}, {{1, 1, 1}, {1, 0, 1}}}])/(1 + q) - 
     (1 - q*(1 + z))*R2[{{2}, {{1, 2, 0}, {0, 0, 1}}}] - 
     ((q - q^2*z)*R2[{{2}, {{1, 2, 0}, {1, 0, 1}}}])/(1 + q) + 
     R2[{{2}, {{1, 2, 1}, {-1, 0, 2}}}]/q - 
     (q^7*z*(-1 + q*z)*R2[{{2}, {{1, 2, 1}, {3, 0, 1}}}])/(1 + q) - 
     (1 - q*z)*R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}] - 
     (q - q^2*z)*R2[{{2}, {{2, 1, 1}, {0, 0, 2}}}] - 
     (q^3*z*(-1 + q*z)*R2[{{2}, {{2, 1, 1}, {1, 0, 1}}}])/(1 + q) + 
     (-1 + q)*q^5*z*(-1 + q*z)*R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] - 
     (q - q^2*z)*R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}] - 
     (-1 + q*z)*R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}] - 
     q*(-1 + q*z)*R2[{{2}, {{2, 2, 0}, {0, 0, 2}}}] + 
     (q^3*z*(-1 + q*z)*R2[{{2}, {{2, 2, 0}, {1, 0, 1}}}])/(1 + q) + 
     q*(-1 + q + q*z)*R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}] - 
     q*(-1 + q*z)*R2[{{2}, {{2, 2, 1}, {0, 0, 1}}}] - 
     (-1 + q)*q^5*z*(-1 + q*z)*R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] - 
     q*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R2[{{2}, {{3, 0, 1}, {2, 0, 2}}}] + 
     (-1 + q)*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
      R2[{{2}, {{3, 1, 0}, {2, 0, 2}}}] + (-1 + q)*q^3*z*(-1 + q*z)*
      R2[{{2}, {{3, 1, 0}, {3, 0, 1}}}] + q*(-1 + q*z)*(-1 + q + q*z)*
      R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}] + 
     (q^3*z*(-1 + q*z)*R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}])/(1 + q) - 
     (-1 + q*z)*(1 + q^3*z + q^4*z)*R2[{{2}, {{3, 1, 1}, {0, 0, 2}}}] - 
     q^4*z*(-1 + q*z)*R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}] + 
     (q^4*z*(-1 - q - z + q^2*(1 + 2*z))*R2[{{2}, {{3, 1, 1}, {1, 0, 2}}}])/
      (1 + q) - (-1 + q)*q^3*z*(-1 + q*z)*R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] + 
     (q^4*z*(-1 + q*z)*R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}])/(1 + q) - 
     q^2*z*(-1 + q + q*z)*R2[{{2}, {{3, 2, 0}, {-1, 0, 1}}}] - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^9*z^2 - 4*q^10*z^2 + 
        q^11*z^2*(-3 + 2*z) + 2*q^12*z^2*(1 + 2*z))*
       R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}])/(q^6*(1 + q)*z) - 
     (2 + q^(-1) - z - 2*q*z + q^2*z - q^3*(-4 + z)*z - 3*q^4*(-1 + z)*z - 
       2*q^5*z^2)*R2[{{2}, {{3, 2, 0}, {0, 0, 2}}}] - 
     (q^4*z*(-1 - q - z + q^2*(1 + 2*z))*R2[{{2}, {{3, 2, 0}, {1, 0, 2}}}])/
      (1 + q) - q*(-1 + q*z)*R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}] - 
     q^2*(-1 + q*z)*R2[{{2}, {{3, 2, 1}, {-1, 0, 2}}}] - 
     ((-1 + q*z - q^5*z + q^6*z^2 - q^11*(-3 + z)*z^2 + q^10*z^2*(3 + z) - 
        2*q^12*z^2*(1 + 2*z))*R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}])/
      (q^6*(1 + q)*z) - ((-1 + q*z + q^11*(3 - 2*z)*z^2 + q^6*z^3 + q^7*z^3 - 
        q^8*z^3 - q^9*z^3 - q^5*z*(1 + z) + q^10*z^2*(4 + z) - 
        2*q^12*z^2*(1 + 2*z))*R2[{{2}, {{3, 2, 1}, {0, 0, 2}}}])/
      (q^5*(1 + q)*z) - (q^4*z*(-1 + q*z)*(-1 - q + q^4*z)*
       R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}])/(1 + q) - 
     q^2*(-1 + q*z)*R2[{{2}, {{3, 2, 2}, {-1, 0, 1}}}] + 
     q^3*z*(-1 + q + q*z)*R2[{{2}, {{4, 0, 0}, {1, 0, 1}}}] - 
     (1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2)*
      R2[{{2}, {{4, 0, 0}, {2, 0, 2}}}] - 
     ((1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + q^6*(-3 + z)*z + 
        4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 3*q^14*(-1 + z)*z^2 + 
        4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + q^17*z^2*(1 + z)^2 + 
        q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 2*q^12*z^2*(1 + 2*z) - 
        q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^4*(1 + q)*(-1 + q^5*z)) - 
     q^3*z*(-1 + q + q*z)*R2[{{2}, {{4, 1, 0}, {-1, 0, 1}}}] - 
     ((1 + q)*(-1 + q*z - q^3*z + q^4*(-2 + z)*z + q^5*z^2)*
       R2[{{2}, {{4, 1, 0}, {0, 0, 2}}}])/q - 
     (q^(-1) - z + 2*q^3*z - q^4*z^2)*R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}] + 
     ((-1 + q)*(1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + 
        q^6*(-3 + z)*z + 4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 
        3*q^14*(-1 + z)*z^2 + 4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + 
        q^17*z^2*(1 + z)^2 + q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 
        2*q^12*z^2*(1 + 2*z) - q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R2[{{2}, {{4, 1, 0}, {2, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 + q*z)*R2[{{2}, {{4, 1, 0}, {3, 0, 2}}}])/(1 + q) + 
     q*(-1 + q*z + q^3*z)*R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}] + 
     q^2*(-1 + q*z + q^3*z)*R2[{{2}, {{4, 1, 1}, {-1, 0, 2}}}] - 
     ((1 + 2*q^4 - 2*q^3*z - 3*q^5*z + 5*q^8*z + 2*q^9*(1 - 3*z)*z + 
        q^6*(-3 + z)*z + 7*q^15*z^3 + q^21*z^3 - q*(1 + z) - 
        q^19*z^3*(1 + z) + q^2*(2 + z) - 2*q^16*z^2*(1 + 2*z) - 
        q^22*z^3*(1 + 2*z) + q^13*z^2*(-4 + 3*z) + q^7*z*(2 + 3*z) - 
        q^12*z^2*(1 + 5*z) - q^10*z*(1 + 6*z) + q^14*z^2*(-3 + 7*z) + 
        q^11*z*(1 + 9*z) + q^17*z^2*(3 + z + z^2) - q^18*z^2*(1 + 3*z + z^2))*
       R2[{{2}, {{4, 1, 1}, {0, 0, 2}}}])/(q^6*(1 + q)*(-1 + q^5*z)) + 
     (q^2*z*(1 + q - q*z - q^2*z + 2*q^8*z - q^10*z^2 - q^13*z^2 + 
        q^11*(-1 + z)*z^2 + q^12*z^3 + q^7*z*(1 + z) - 2*q^9*z*(1 + 2*z) + 
        q^14*z^2*(1 + 2*z))*R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) - ((-1 + q*(-1 + z) + 2*q^2*z - q^3*(-2 + z)*z + 
        2*q^5*(-2 + z)*z + q^6*z^2 - 5*q^7*z^2 + q^8*(-5 + z)*z^2 - 
        2*q^10*(-1 + z)*z^2 + q^9*z^3 - 2*q^11*z^3 + q^12*z^3 - q^13*z^4 - 
        q^4*z*(3 + 2*z))*R2[{{2}, {{4, 1, 1}, {1, 0, 2}}}])/(1 + q) + 
     (q^2*z*(-1 + q*z)*(1 + q^7*z)*R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}])/
      (1 + q) - (q^4*z*(-2 + 2*q*(-1 + z) + 3*q^4*z + 3*q^7*(-1 + z)*z + 
        q^9*z^2 + q^6*z*(-7 + 2*z) + q^2*(-3 + 2*z) - q^5*z*(5 + 2*z) + 
        q^3*(-1 + 3*z) + q^8*z*(1 + 4*z))*R2[{{2}, {{4, 1, 1}, {3, 0, 2}}}])/
      (1 + q) - q^2*(-1 + q*z)*(-1 + q^2*z)*
      R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}] - 
     (1 - q*z)*R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}] + 
     q^6*z^2*R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] + 
     q^4*z*(-1 + q*z)*R2[{{2}, {{4, 2, 0}, {-1, 0, 2}}}] - 
     ((-1 - q^2 + q^4*(-3 + z) + q^3*(-1 + z) + q*z - q^6*(-3 + z)*z - 
        4*q^11*z^2 + 6*q^13*z^2 + q^14*(5 - 4*z)*z^2 - 6*q^15*z^3 + 
        q^16*z^2*(1 + z) - q^8*z*(5 + z) - q^7*z*(1 + 2*z) + 
        2*q^10*z*(1 + 2*z) + q^9*z*(-2 + 3*z) + q^12*z^2*(1 + 3*z) + 
        q^5*(-1 + 4*z) - q^17*z^2*(1 + z + z^2))*
       R2[{{2}, {{4, 2, 0}, {0, 0, 2}}}])/(q^6*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q^4*(-2 + z) + q^3*(-1 + z) + 2*q^5*(-1 + z) + q^8*(-7 + z)*z - 
        2*q^13*z^2 - q^14*z^2 - q^16*z^2 + q^12*(-1 + z)*z^2 + q*(1 + z) - 
        q^2*(1 + z) - q^15*z^2*(1 + z) + q^11*z*(-1 + 2*z) + 
        q^17*z^2*(1 + 2*z) + 3*q^10*z*(-1 + 3*z) - q^7*z*(2 + 3*z) + 
        q^9*z*(-8 + 5*z) + q^6*(-1 + 5*z))*R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}])/
      (q^6*(1 + q)) - (q*z*(1 + q^4 + q^2*(-3 + z) + 3*q^3*z + 3*q^6*z - 
        q^7*(-3 + z)*z + 2*q^9*(-1 + z)*z + 2*q^10*z^2 - q^11*z^2 + 
        q^12*z^3 - q*(1 + z) - q^5*(1 + z) - q^8*z*(1 + z))*
       R2[{{2}, {{4, 2, 0}, {1, 0, 2}}}])/(1 + q) + 
     (q^2*z*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 3*q^9*(-1 + z)*z + 
        q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*R2[{{2}, {{4, 2, 0}, {3, 0, 2}}}])/
      (1 + q) + (q^9*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{2}, {{4, 2, 0}, {4, 0, 1}}}])/(1 + q) - 
     (q^3*z*(1 - q*(-2 + z) - 2*q^2*(-1 + z) - q^3*z + q^4*z)*
       R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}])/(1 + q) - 
     q*(1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R2[{{2}, {{4, 2, 1}, {-1, 0, 2}}}] - 
     (-1 + q*z)*R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}] - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^9*z^2 - 3*q^10*z^2 + 
        q^11*z^2*(-1 + 2*z) + q^12*z^2*(2 + 3*z))*
       R2[{{2}, {{4, 2, 1}, {0, 0, 2}}}])/(q^5*(1 + q)*z) - 
     (q^7*z^2*(1 + q + q^3 - q*z - q^2*z - q^5*z + q^6*(-1 + z)*z - 
        q^4*(1 + 2*z) + q^7*z*(1 + 2*z))*R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^10*z^2*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{2}, {{4, 2, 1}, {1, 0, 2}}}])/(1 + q) - 
     (q^2*z*(-1 + q*z)*(1 + q^7*z)*R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}])/
      (1 + q) - (-1 + q)*q^10*z^2*(-1 + q*z)*
      R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}] - 
     (q^2*(-1 + q*z - q^10*z^3 - q^11*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*
       R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^9*z*(-1 + q*z)*(1 + q^5*z)*R2[{{2}, {{4, 2, 1}, {4, 0, 1}}}])/
      (1 + q) - (q^5*z*(-1 + q*z)*R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}])/
      (1 + q) - (q*z*(1 + q + 2*q^4 - q^3*(-2 + z) - q^2*(-1 + z) - q*z + 
        q^5*z + 2*q^6*z + q^7*z)*R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}])/(1 + q) - 
     q^4*z*(-1 + q + q*z)*R2[{{2}, {{5, 0, 0}, {1, 0, 2}}}] - 
     ((-1 + q^4*(-2 + z) + q^3*(-1 + z) - q^6*(-3 + z)*z - 4*q^11*z^2 + 
        5*q^13*z^2 + q^16*z^2 - 3*q^14*(-1 + z)*z^2 - 4*q^15*z^3 + 
        q*(1 + z) - q^2*(1 + z) - q^17*z^2*(1 + z)^2 - q^8*z*(4 + z) + 
        q^9*z*(-1 + 2*z) - q^7*z*(1 + 2*z) + 2*q^12*z^2*(1 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(2 + 3*z))*R2[{{2}, {{5, 0, 0}, {2, 0, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) + 
     q^7*z^2*R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}] + q^3*z*(-1 + q + q*z)*
      (-1 + q^4*z)*R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}] - 
     ((1 - q^3*(-1 + z) - q^4*(-1 + z) - q^5*z - 2*q^6*z + q^9*(-1 + z)*z + 
        2*q^7*z^2 + 2*q^8*z^2 - 2*q^16*z^2 - q^20*z^3 - q*(1 + z) + 
        q^2*(1 + z) + q^11*z^2*(1 + z) - 2*q^13*z^2*(1 + z) + 
        q^18*z^3*(1 + z) - 2*q^12*z^2*(1 + 2*z) + q^21*z^3*(1 + 2*z) + 
        q^15*z^2*(1 + 3*z) - q^10*z*(1 + 4*z) + q^17*z^2*(1 + 3*z + z^2))*
       R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     ((-1 + q^4*(-2 + z) + q^3*(-1 + z) - q^6*(-3 + z)*z - 4*q^11*z^2 + 
        5*q^13*z^2 + 2*q^16*z^2 - 3*q^14*(-1 + z)*z^2 - q^21*z^3 + 
        q*(1 + z) - q^2*(1 + z) - q^20*z^3*(1 + z) - q^8*z*(4 + z) + 
        q^9*z*(-1 + 2*z) - q^7*z*(1 + 2*z) + 2*q^12*z^2*(1 + 2*z) + 
        q^22*z^3*(1 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(2 + 3*z) - 
        q^17*z^2*(2 + 4*z + z^2) + q^15*(z^2 - 3*z^3))*
       R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/(q^6*(1 + q)*(-1 + q^5*z)) + 
     q*z*(1 - q^3 - q*z + q^4*z - q^6*z + q^7*(-2 + z)*z + q^8*z^2)*
      R2[{{2}, {{5, 1, 0}, {1, 0, 2}}}] + 
     (q*z*(-1 + q^4*(-2 + z) + q^3*(-1 + z) + 3*q^6*z + q^8*(-5 + z)*z + 
        3*q^9*(-1 + z)*z + q^12*z^3 + q*(1 + z) - q^2*(1 + z) + 
        q^5*(-1 + 2*z) - q^7*z*(3 + 2*z) + q^10*z*(1 + 5*z))*
       R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}])/(1 + q) - 
     (q^2*z*(-1 + q*z)*R2[{{2}, {{5, 1, 0}, {3, 0, 2}}}])/(1 + q) - 
     ((-1 + q)*q^6*(1 + q + q^2)*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{2}, {{5, 1, 0}, {4, 0, 1}}}])/(1 + q) - 
     q^7*z^2*R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}] + 
     q*(1 - q*z + q^4*z - q^5*z^2 - q^6*z^2 + q^7*(-2 + z)*z^2 + q^8*z^3)*
      R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}] - 
     ((1 + q + q^3*(1 - 2*z) - q^2*(-2 + z) - q*z - 3*q^4*z + 5*q^6*z + 
        q^7*(4 - 3*z)*z - 6*q^8*z^2 - 2*q^9*z^2 - q^10*z^2 + 2*q^12*z^2 - 
        q^13*z^3 + 2*q^5*z*(1 + z) + q^11*z^2*(1 + z))*
       R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/(q^3*(1 + q)) - 
     (q^4*z*(1 - q*z - q^3*z - 3*q^4*z - q^2*(1 + z) + q^5*z*(-1 + 2*z) + 
        q^6*z*(2 + 3*z))*R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}])/(1 + q) + 
     (q^9*z^2*(-1 - q - z + q^2*(1 + 2*z))*R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}])/
      (1 + q) - ((-1 + q*(-1 + z) + q^6*z + q^4*(-4 + z)*z + q^3*(-1 + z)*z - 
        2*q^7*z^2 + q^11*z^2 + q^9*(3 - 2*z)*z^2 - 3*q^10*(-1 + z)*z^2 - 
        q^8*z^3 + q^13*z^3 - q^16*z^4 + q^17*z^5 + q^14*z^3*(1 + z) + 
        q^15*z^3*(1 + z) + q^5*z*(-2 + 3*z) - q^12*(z^2 + z^4))*
       R2[{{2}, {{5, 1, 1}, {1, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(-1 + q^4*(-2 + z) + q^3*(-1 + z) + 3*q^6*z + q^8*(-5 + z)*z + 
        3*q^9*(-1 + z)*z + q^12*z^3 + q*(1 + z) - q^2*(1 + z) + 
        q^5*(-1 + 2*z) - q^7*z*(3 + 2*z) + q^10*z*(1 + 5*z))*
       R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}])/(1 + q) - 
     (q^2*z*(-1 - q^2 + q^4*(-2 + z) + q^3*(-1 + z) + 2*q^5*(-1 + z) + q*z - 
        6*q^8*z + q^11*z^2 + q^12*z^3 + 2*q^9*z*(-3 + 2*z) - 
        q^7*z*(1 + 3*z) + q^6*(-1 + 5*z) + q^10*z*(-1 + 7*z))*
       R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}])/(1 + q) - 
     (q^10*z^2*(-1 + q*z)*R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}])/(1 + q) - 
     (q^2*(1 - q*z + q^3*z - q^4*z^2 + q^10*z^3 - q^13*z^3 + q^14*z^4 + 
        q^11*z^2*(1 + z) - q^12*z^2*(1 + 2*z))*
       R2[{{2}, {{5, 1, 1}, {3, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) + 
     ((-1 + q)*q^6*(1 + q + q^2)*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{2}, {{5, 1, 1}, {4, 0, 1}}}])/(1 + q) - 
     (q^7*z*(-1 + q*z)*(1 + q^5*z)*R2[{{2}, {{5, 1, 1}, {4, 0, 2}}}])/
      (1 + q) - (q^5*z*(-1 + q*z)*(-1 + q^3*z)*
       R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}])/(1 + q) + 
     q^5*z*(-1 + q*z)*R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}] - 
     ((-1 + q*z - q^5*z + q^6*z^2 - q^11*(-2 + z)*z^2 + q^10*z^2*(3 + z) - 
        q^12*z^2*(2 + 3*z))*R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}])/
      (q^2*(1 + q)) - q^3*z*(-1 + q*(-2 + z) + 2*q^2*z - q^3*z + 
       q^4*(-4 + z)*z + 3*q^5*(-1 + z)*z + 2*q^6*z^2)*
      R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}] - 
     (q^7*z^2*(1 + q - q*z - q^2*z + q^3*z + q^4*z - q^5*z + q^6*z^2)*
       R2[{{2}, {{5, 2, 0}, {0, 0, 1}}}])/(1 + q) + 
     (q^7*z^2*(-1 - 2*q + q^2*(-1 + z) + q^3*(1 + 2*z))*
       R2[{{2}, {{5, 2, 0}, {0, 0, 2}}}])/(1 + q) - 
     (q^8*z^2*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + 
        q^2*(-1 + 3*z))*R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}])/(1 + q) + 
     (q^11*z^3*(-1 + q*z)*R2[{{2}, {{5, 2, 0}, {1, 0, 2}}}])/(1 + q) + 
     (q^10*z^2*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 3*q^9*(-1 + z)*z + 
        q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*R2[{{2}, {{5, 2, 0}, {3, 0, 1}}}])/
      (1 + q) + (q^5*z*(-1 + q*z)*(1 + q^5*z)*
       R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}])/(1 + q) - 
     ((1 - q*z + q^5*z + q^7*z^2 - q^11*z^2 - q^6*z*(1 + z) + q^8*z*(1 + z) - 
        q^10*z^2*(1 + z) + q^12*z^2*(2 + 3*z))*
       R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}])/(q^2*(1 + q)) - 
     ((-1 - 3*q^4 + 2*q^3*z + 4*q^5*z + q^8*(-4 + z)*z - q^6*(-2 + z)*z + 
        3*q^9*z^2 - 3*q^14*(-2 + z)*z^2 - 5*q^13*(-1 + z)*z^2 - 3*q^19*z^3 + 
        q^20*(-2 + z)*z^3 - q^16*(-1 + z)*z^3 + q*(1 + z) - 
        3*q^17*z^2*(1 + z) - q^2*(2 + z) + q^22*z^3*(1 + 2*z) - 
        q^7*z*(3 + 2*z) + q^21*z^3*(1 + 3*z) + q^12*z^2*(4 + 3*z) + 
        q^11*z*(-1 - 8*z + z^2) + q^10*z*(2 + 2*z + z^2) - 
        q^15*z^2*(-1 + 5*z + z^2) + q^18*z^2*(1 + z + 2*z^2))*
       R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}])/(q^5*(1 + q)*(-1 + q^5*z)) - 
     ((1 + q - q*z + q^5*(3 - 4*z)*z + q^4*(5 - 2*z)*z - q^3*(-2 + z)*z - 
        q^6*z^2 + q^7*z^2 - 3*q^9*z^2 + 2*q^13*(-2 + z)*z^3 + 
        2*q^14*(-1 + z)*z^3 - 2*q^18*z^5 - q^16*z^3*(1 + z) + 
        q^8*z^2*(2 + z) + q^11*z^2*(1 + 3*z) + q^17*z^3*(1 + 4*z) + 
        q^10*z^2*(-3 + 5*z) - q^12*z^2*(2 + 7*z))*
       R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 + q*(-2 + z) + 3*q^3*z + 2*q^5*(-5 + z)*z - q^8*z^2 + 
        q^10*z^2*(1 + z) - 2*q^4*z*(2 + z) + q^2*(-1 + 2*z) + 
        4*q^6*z*(-1 + 2*z) + q^7*z*(4 + 7*z))*
       R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}])/(1 + q) - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^8*z^2 - q^9*(-2 + z)*z^2 - 
        3*q^10*(-1 + z)*z^2 + q^13*z^3 - q^14*z^3 - q^15*z^3 - 
        2*q^12*z^2*(1 + z) + q^11*(z^2 - 4*z^3))*
       R2[{{2}, {{5, 2, 1}, {1, 0, 2}}}])/(1 + q) + 
     (q^16*z^3*(-1 - q - z + q^2*(1 + 2*z))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q)*q^2*z*(1 + q^5*(1 - 3*z) - q^4*(-2 + z) - q^3*(-1 + z) + 
        q^6*(-3 + z)*z + 4*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 
        3*q^14*(-1 + z)*z^2 + 4*q^15*z^3 - q*(1 + z) + q^2*(1 + z) + 
        q^17*z^2*(1 + z)^2 + q^8*z*(4 + z) + q^7*z*(1 + 2*z) - 
        2*q^12*z^2*(1 + 2*z) - q^10*z*(2 + 3*z) + q^9*(z - 2*z^2))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^10*z^2*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 3*q^9*(-1 + z)*z + 
        q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + 
        q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}])/
      (1 + q) - (q^11*z^2*(-1 + q^3*(-2 + z) + q*(-1 + z) + q^2*(-1 + z) + 
        3*q^6*z + 3*q^9*(-1 + z)*z + q^11*z^2 + q^8*z*(-7 + 2*z) + 
        q^4*(-3 + 2*z) - q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*
       R2[{{2}, {{5, 2, 1}, {3, 0, 2}}}])/(1 + q) + 
     (q^7*z*(-1 + q*z)*(1 + q^5*z)*R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}])/
      (1 + q) - q*(-1 + q*z)*R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}] + 
     (q^9*z^2*(-1 + q*z)*R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}])/(1 + q) - 
     (-q^(-1) + z - q^2*z + q^3*(-2 + z)*z + q^4*z^2 - q^5*z^2)*
      R2[{{2}, {{6, 0, 0}, {-1, 0, 1}}}] + 
     (q^9*z^2*(-1 - q - z + q^2*(1 + 2*z))*R2[{{2}, {{6, 0, 0}, {1, 0, 1}}}])/
      (1 + q) - (q^(-1) - z + q^2*z - q^3*(-2 + z)*z - q^4*z^2 + q^5*z^2)*
      R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}] - 
     (1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}] + 
     ((-1 + q^5*z)*(-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^9*z^2 - 2*q^5*z*(1 + z) + q^3*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R2[{{2}, {{6, 0, 1}, {0, 0, 1}}}])/(q^3*(1 + q)) - 
     ((-1 + q*z - q^5*z + q^6*z^2 + q^9*z^2 + 3*q^10*z^2 - 
        q^12*z^2*(2 + 3*z) + q^11*(z^2 - 2*z^3))*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}])/(q*(1 + q)) + 
     (z*(1 + 2*q^2 + q^5*(3 - 5*z) + q^4*(5 - 2*z) - 2*q^3*(-1 + z) - q*z - 
        8*q^6*z + 12*q^8*z + q^9*(6 - 7*z)*z - q^11*z^2 + q^13*(-1 + z)*z^2 - 
        q^12*z^2*(3 + z) - 2*q^10*z*(2 + 5*z) + q^7*z*(4 + 5*z))*
       R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}])/(1 + q) - 
     q^9*z^2*(-1 + q + q*z)*R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}] + 
     (z*(-1 + q^4*(-2 + z) + q^3*(-1 + z) + 4*q^6*z - 5*q^8*z + 
        3*q^9*(-1 + z)*z + q^12*z^3 + q*(1 + z) - q^2*(1 + z) + 
        q^5*(-1 + 2*z) - q^7*z*(2 + 3*z) + q^10*z*(1 + 5*z))*
       R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}])/(1 + q) + 
     (q^3*z*(1 - q^3 - q*z + q^4*z + q^5*z - q^8*z - q^6*z^2 + q^9*z^2 - 
        q^14*z^2 - q^13*z^2*(1 + z) + q^15*z^2*(1 + 2*z))*
       R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}])/(1 + q) - 
     ((1 - q*z + 2*q^5*z - 2*q^6*z^2 - q^8*z^2 + q^10*(-3 + z)*z^2 + 
        q^9*(-2 + z)*z^2 + 3*q^11*z^3 - q^13*z^4 - q^7*z*(1 + z) + 
        2*q^12*z^2*(1 + 2*z))*R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}])/
      (q*(1 + q)) - ((1 + q^6*(1 - 4*z) - q^4*(-2 + z) - 2*q^3*z - 
        q^8*(-3 + z)*z + q^5*(-2 + z)*z - 2*q^9*(-2 + z)*z + q^15*z^2 + 
        q^11*(5 - 2*z)*z^2 - q^25*z^4 - q*(1 + z) + q^23*z^4*(1 + z) + 
        q^2*(2 + z) - q^10*z^2*(4 + z) + 2*q^7*z*(1 + 2*z) + 
        q^26*z^4*(1 + 2*z) + q^20*z^3*(-1 + 3*z) - 2*q^19*z^3*(1 + 3*z) - 
        q^12*z^2*(5 + 3*z) + q^13*z^2*(-5 + 8*z) + q^14*z^2*(-3 + 10*z) - 
        q^21*z^3*(3 + z^2) + q^22*z^3*(2 + 4*z + z^2) + 
        q^16*z^2*(-1 - 3*z + 4*z^2) - q^18*z^2*(1 + z + 6*z^2) + 
        q^17*(z^2 + z^3 - 3*z^4))*R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/
      (q^5*(1 + q)*(-1 + q^5*z)) + 
     ((1 + z + q^2*z + q^5*(4 - 7*z)*z + q^4*(7 - 3*z)*z + q^3*(3 - 2*z)*z + 
        q^6*(-5 + z)*z^2 + q^9*(-5 + z)*z^2 + 3*q^7*z^3 - 7*q^13*z^3 + 
        q^14*(-3 + z)*z^3 + 3*q^15*z^4 + q^20*z^4 + 2*q^10*z^2*(-3 + 2*z) - 
        q^21*z^4*(1 + 2*z) + q^16*z^3*(1 + 3*z) + q^8*z^2*(3 + 4*z) + 
        q^11*z^2*(1 + 7*z) - q*(-1 + z + z^2) + q^17*z^3*(1 + 6*z + 2*z^2) - 
        q^12*z^2*(2 + 9*z + 5*z^2) + q^18*(z^4 - 2*z^5))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q*z*(1 + q^2 + q^6*(1 - 4*z) - q^4*(-2 + z) - q^3*(-1 + z) - 
        2*q^5*(-1 + z) - q*z + 7*q^8*z + q^9*(6 - 5*z)*z - 7*q^10*z^2 + 
        q^11*z^2 - 2*q^12*(-1 + z)*z^2 + 2*q^14*(-1 + z)*z^2 + 2*q^15*z^3 - 
        q^16*z^3 + q^17*z^4 - q^13*z^2*(1 + z) + q^7*z*(1 + 2*z))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}])/(1 + q) + 
     (q^4*z*(-1 + q*(-2 + z) + 2*q^3*z - 5*q^5*z - q^8*z^2 + 7*q^10*z^2 - 
        4*q^11*(-1 + z)*z^2 - q^13*z^3 - q^14*z^3 + q^15*z^4 - 
        q^4*z*(2 + z) + q^9*z^2*(3 + z) + q^2*(-1 + 2*z) + q^6*z*(-1 + 3*z) + 
        q^7*z*(2 + 3*z) - q^12*z^2*(2 + 7*z))*
       R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     ((-1 + q*z + q^4*z - q^5*z^2 - q^10*z^3 - q^14*z^3 + q^15*z^4 - 
        q^11*z^2*(1 + z) + q^12*z^2*(1 + 2*z))*
       R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(-1 + q^3 + q*z - q^4*z + q^10*z^2 - q^13*z^2 - q^11*z^3 + 
        q^14*z^3 - q^19*z^3 - q^18*z^3*(1 + z) + q^20*z^3*(1 + 2*z))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^3*z*(-1 + q*(-1 + z) + q^2*z - q^5*z^2 - q^6*z^2 - q^9*z^2 + 
        q^11*z^2 - q^14*z^2 + q^10*z^3 - q^12*z^3 + q^15*z^3 - q^20*z^3 + 
        q^4*(1 + z) - q^19*z^3*(1 + z) + q^21*z^3*(1 + 2*z))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     q*(-1 + q*z)*(-1 + q^4*z)*R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}] + 
     (q^8*z^2*(-2 + q^5*z + q^6*z - q^4*z*(1 + z) + q*(-3 + 2*z) + 
        q^3*(1 + 2*z) + q^2*(-1 + 3*z))*R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}])/
      (1 + q) - (z*(1 + q^2 + q^5*(1 - 4*z) - q^4*(-3 + z) - q^3*(-1 + z) - 
        q*z + q^6*(-3 + z)*z + 3*q^11*z^2 - 5*q^13*z^2 - q^16*z^2 + 
        5*q^15*z^3 + q^17*z^2*(1 + z)^2 + q^8*z*(4 + z) + q^7*z*(1 + 2*z) + 
        q^14*z^2*(-4 + 3*z) - q^10*z*(2 + 3*z) - q^12*z^2*(2 + 3*z) + 
        q^9*(z - 2*z^2))*R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}])/
      (q*(1 + q)*(-1 + q^5*z)) + (z*(-1 + q^4*(-2 + z) + q^3*(-1 + z) + 
        2*q^5*(-1 + z) + 5*q^6*z + q^8*(-7 + z)*z + 2*q^11*z^2 - 2*q^14*z^2 - 
        2*q^15*z^2 + q^12*(-1 + z)*z^2 + q^16*(-1 + z)*z^2 + q*(1 + z) - 
        q^2*(1 + z) - 3*q^7*z*(1 + z) - q^13*z^2*(2 + z) + 
        q^17*z^2*(1 + 2*z) + 3*q^10*z*(-1 + 3*z) + q^9*z*(-8 + 5*z))*
       R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/(q*(1 + q)) + 
     (q^6*z^2*(1 + q + q^3 - q^5 - q*z - q^2*z - q^4*z + 2*q^6*z - 
        q^7*(-2 + z)*z + 2*q^9*(-1 + z)*z + 2*q^10*z^2 - q^11*z^2 + 
        q^12*z^3 - q^8*z*(1 + z))*R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}])/
      (1 + q) + (q^8*z^2*(1 + q^2 + q^5*(1 - 3*z) + q^4*(3 - 2*z) - 
        q^3*(-2 + z) - q*z - 3*q^6*z + q^8*(7 - 2*z)*z - 3*q^9*(-1 + z)*z + 
        q^11*(-1 + z)*z^2 + q^7*z*(5 + 2*z) - q^10*z*(1 + 5*z))*
       R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}])/(1 + q) + 
     (q^4*z*(-1 + q*z)*(1 + q^5*z)*R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}])/
      (1 + q) - (q^3*z*(-1 + q*(-1 + z) + q^2*(-1 + z) + q^3*z + 2*q^4*z + 
        2*q^6*(-4 + z)*z - q^9*z^2 + q^10*z^2 + q^11*z^2 - 2*q^5*z*(2 + z) + 
        2*q^7*z*(-1 + 3*z) + q^8*z*(4 + 5*z))*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}])/(1 + q) - 
     ((-1 + q*z - q^5*z + q^6*z^2 - q^9*z^2 + q^10*(-3 + z)*z^2 + 
        2*q^11*(-1 + z)*z^2 - q^13*z^3 + q^14*z^3 + q^15*z^3 + 
        q^12*z^2*(1 + z))*R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}])/(1 + q) - 
     (q^5*z*(-1 + q*z - q^4*z + q^5*z^2 + q^8*z^2 - q^11*z^2 - 
        q^9*(-2 + z)*z^2 - q^13*z^3 - 2*q^14*z^3 + q^15*z^4 + q^6*z*(1 + z) + 
        q^12*z^2*(1 + 2*z) - q^10*z^2*(1 + 3*z))*
       R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) - 
     (z*(1 + 2*q^4 - 2*q^3*z - q^8*(-4 + z)*z + q^20*z^4 - q*(1 + z) + 
        q^2*(2 + z) + 2*q^7*z*(2 + z) - 2*q^10*z*(2 + z) + 
        2*q^15*z^2*(2 + z) - q^19*z^3*(2 + z) - 2*q^12*z^2*(3 + 2*z) - 
        q^5*(1 + 3*z) + q^13*z^2*(-5 + 4*z) - q^9*z*(1 + 4*z) + 
        q^14*z^2*(1 + 5*z) - q^16*z^2*(1 + 6*z) + q^11*z*(2 + 9*z) + 
        q^6*(-1 - z + z^2) - q^18*z^2*(1 + z + z^2) + 
        q^17*z^2*(2 + 2*z + z^2))*R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}])/
      (-1 + q^5*z) - (q^6*z*(-1 - q + 2*q^4*(-3 + z)*z + q^2*(-1 + z)*z + 
        2*q^3*(-1 + z)*z + 5*q^5*(-1 + z)*z + 2*q^8*(1 - 2*z)*z^2 - 
        3*q^9*z^3 + q^16*(4 - 3*z)*z^3 + q^15*(7 - 2*z)*z^3 + 
        q^18*(-1 + z)*z^4 - q^11*z^2*(1 + z) + q^13*z^3*(1 + z) + 
        q^14*z^3*(6 + z) - 2*q^10*z^2*(1 + 2*z) + q^6*z*(-3 + 4*z) + 
        q^12*z^2*(4 + 5*z) - q^17*z^3*(2 + 7*z) - q^7*z*(1 - 5*z + z^2))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^9*z^2*(1 + q + q^3 + q^5*(1 - 5*z) - q^4*(-3 + z) - q*z - q^2*z + 
        7*q^8*z - 2*q^10*z + q^6*(-8 + z)*z - 3*q^9*z^2 - q^11*(-5 + z)*z^2 + 
        q^16*z^3 + q^13*z^2*(-7 + 2*z) + q^14*z^2*(-3 + 4*z) + 
        q^15*z^2*(1 + 4*z) - q^12*z^2*(3 + 4*z) + q^7*z*(2 + 5*z))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^10*z^2*(-1 + q*z)*(-1 + q^5*z + q^6*z)*
       R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}])/(1 + q) - 
     (q^4*z*(1 - q*z - q^10*z^2 + q^11*z^3 + q^19*z^3 + q^18*z^3*(1 + z) - 
        q^20*z^3*(1 + 2*z))*R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^11*z^2*(-1 + q*z)*(-1 + q^4 + q^9*z)*
       R2[{{2}, {{6, 2, 1}, {3, 0, 2}}}])/(1 + q) + 
     q^10*z^2*(-1 + q*z)*R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}] + 
     q^6*z*(-1 + q*z)*R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}] - 
     (-1 + q*z)*R3[{{1, 1, 1}, {1, 1, 0}}] - (-1 + q + q*z)*
      R3[{{2, 0, 1}, {0, 1, 0}}] - (q*(-1 + q^2 + q*z + q^3*z^2)*
       R3[{{2, 1, 1}, {1, 1, 0}}])/(1 + q) - (1 - q*z + q^3*z)*
      R3[{{2, 2, 0}, {-1, 1, 0}}] + q*(-1 + q + q*z + q^2*z)*
      R3[{{2, 2, 1}, {-1, 1, 0}}] - (1 - q*(1 + z))*
      R3[{{3, 0, 0}, {0, 1, 0}}] - (1 - q*z)*R3[{{3, 0, 1}, {0, 1, 0}}] + 
     q*(-1 + q*z + q^3*z)*R3[{{3, 1, 1}, {1, 1, 0}}] + 
     (q^3*z*(-1 + q*z)*R3[{{3, 2, 0}, {-1, 1, 0}}])/(1 + q) - 
     (q*(-1 + q*z)*(1 + q + q^4*z)*R3[{{3, 2, 1}, {-1, 1, 0}}])/(1 + q) + 
     q^3*z*R3[{{4, 0, 0}, {-1, 1, 0}}] - (-1 + q*z)*
      R3[{{4, 0, 0}, {0, 0, 0}}] - (-1 + q*z)*R3[{{4, 0, 0}, {0, 1, 0}}] - 
     q^3*z*R3[{{4, 0, 1}, {-1, 1, 0}}] - q*(-1 + q + q*z)*
      R3[{{4, 0, 1}, {0, 0, 0}}] + 
     (q^3*z*(-1 + q*z)*R3[{{4, 0, 1}, {0, 1, 0}}])/(1 + q) + 
     (q^3*z*(-1 + q*(-2 + z) + 2*q^2*(-1 + z) + q^3*(-1 + z) + 
        3*q^7*(-1 + z)*z + q^10*z^3 - 2*q^5*z*(1 + z) + q^4*z*(3 + z) - 
        q^6*z*(6 + z) + q^8*z*(1 + 5*z))*R3[{{4, 1, 0}, {1, 1, 0}}])/
      (1 + q) + (q^2*z*(1 - q^3 + q^5*(-2 + z) + q^4*(-1 + z) - q*z + 
        3*q^7*z - 5*q^9*z + 3*q^10*(-1 + z)*z + q^13*z^3 - 2*q^8*z*(1 + z) + 
        q^6*(-1 + 2*z) + q^11*z*(1 + 5*z))*R3[{{4, 1, 1}, {3, 1, 0}}])/
      (1 + q) + (q^8*z*(-1 + q*z)*(1 + q^5*z)*R3[{{4, 1, 1}, {4, 0, 0}}])/
      (1 + q) + q^3*z*(1 - q*z + q^3*z)*R3[{{4, 2, 0}, {-1, 0, 0}}] + 
     q^3*z*(1 - q*z + q^3*z)*R3[{{4, 2, 0}, {-1, 1, 0}}] - 
     q^6*z^2*R3[{{4, 2, 1}, {-1, 0, 0}}] - 
     (q^3*z*(1 + q - q^2*(-1 + z) - q*z + q^4*z - 2*q^5*z + q^7*z^2 + 
        q^6*z*(-1 + 2*z))*R3[{{4, 2, 1}, {-1, 1, 0}}])/(1 + q) + 
     q^3*z*(-1 + q + q*z)*R3[{{5, 0, 0}, {-1, 1, 0}}] - 
     (q^3*z*(-1 + q*z)*R3[{{5, 0, 0}, {0, 0, 0}}])/(1 + q) + 
     (q^3*z*(1 - q*z + q^2*z + 2*q^3*z + q^4*z)*R3[{{5, 0, 0}, {0, 1, 0}}])/
      (1 + q) + (q*(-1 + q*z)*(1 + q + q^4*z)*R3[{{5, 0, 1}, {0, 0, 0}}])/
      (1 + q) - q^5*(1 + q)*z^2*R3[{{5, 0, 1}, {0, 1, 0}}] - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R3[{{5, 0, 1}, {4, 0, 0}}])/(1 + q) + 
     q^4*z*(1 - q*z + q^3*z)*R3[{{5, 1, 0}, {-1, 0, 0}}] + 
     (q^5*z*(-1 + (-1 - q^2 + q^3 + q^4)*z - q^2*z^2)*
       R3[{{5, 1, 0}, {-1, 1, 0}}])/(1 + q) - 
     (q^3*z*(1 - q*z + 2*q^3*z + q^5*z + q^6*z - q^4*z^2 - q^2*(2 + z))*
       R3[{{5, 1, 0}, {0, 0, 0}}])/(1 + q) + q^3*z*(-1 + q + q*z)*
      (-1 + q^4*z)*R3[{{5, 1, 0}, {0, 1, 0}}] + 
     (q^3*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^10*z^3 - 2*q^5*z*(1 + z) + q^3*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R3[{{5, 1, 0}, {2, 0, 0}}])/(1 + q) - 
     q^5*z*(-1 + q + q*z + q^2*z)*R3[{{5, 1, 1}, {-1, 0, 0}}] + 
     q^6*z^2*(-1 + q*z)*R3[{{5, 1, 1}, {-1, 1, 0}}] + 
     (q^4*z*(1 + q - q*z - q^2*z + 2*q^4*z - 2*q^6*z - 2*q^5*z^2 - 
        2*q^9*z^2 + q^10*(-2 + z)*z^2 + q^11*z^3 + q^7*z*(1 + 3*z))*
       R3[{{5, 1, 1}, {0, 1, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^7*z^2*(-1 + q*z)*R3[{{5, 2, 0}, {-1, 0, 0}}])/(1 + q) + 
     q^6*z^2*(1 - q*z + q^3*z)*R3[{{5, 2, 0}, {-1, 1, 0}}] - 
     q^7*z^2*(1 - q*z + q^3*z)*R3[{{5, 2, 0}, {0, 1, 0}}] + 
     (q^9*z^2*(-1 + q*z)*R3[{{5, 2, 1}, {-1, 0, 0}}])/(1 + q) - 
     q^7*z^2*(-1 + q + q*z + q^2*z)*R3[{{5, 2, 1}, {-1, 1, 0}}] + 
     q^4*z*(1 - q^3*z + q^4*z^2 - q*(1 + z))*R3[{{5, 2, 1}, {0, 0, 0}}] + 
     (q^6*z*(-1 - q^2*(-2 + z)*z - q^3*(-1 + z)*z + q^5*z^2 - 2*q^6*z^2 + 
        q^8*z^3 + q*(-1 + 2*z) + q^7*z^2*(-1 + 2*z))*
       R3[{{5, 2, 1}, {0, 1, 0}}])/(1 + q) - 
     (q^4*z*(-1 + q*(-2 + z) + 3*q^3*z + 3*q^6*(-1 + z)*z + q^9*z^3 - 
        q^5*z*(5 + z) + q^2*(-1 + 2*z) - q^4*z*(1 + 2*z) + q^7*z*(1 + 5*z))*
       R3[{{6, 0, 0}, {-1, 1, 0}}])/(1 + q) + 
     (q^4*z*(-1 + q*(-2 + z) + 3*q^3*z + 3*q^6*(-1 + z)*z + q^9*z^3 - 
        q^5*z*(5 + z) + q^2*(-1 + 2*z) - q^4*z*(1 + 2*z) + q^7*z*(1 + 5*z))*
       R3[{{6, 0, 0}, {0, 0, 0}}])/(1 + q) + 
     (q^3*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^10*z^3 - 2*q^5*z*(1 + z) + q^3*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R3[{{6, 0, 0}, {1, 1, 0}}])/(1 + q) - 
     (q^3*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^10*z^3 - 2*q^5*z*(1 + z) + q^3*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R3[{{6, 0, 0}, {2, 0, 0}}])/(1 + q) - 
     (q^3*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + q^3*(-1 + z) + 3*q^5*z - 
        q^7*z^2 + q^8*z^2 + q^9*z^2 - 2*q^10*z^2 + q^12*z^3 + 
        q^11*z^2*(-1 + 2*z) + q^6*(z - 3*z^2))*R3[{{6, 0, 1}, {-1, 1, 0}}])/
      (1 + q) + q^4*(1 + q)*z*(-1 + q*z)*R3[{{6, 0, 1}, {0, 0, 0}}] - 
     (q^9*z^2*(q + 2*q^2 - z - q*z - 3*q^3*z + 3*q^8*z^2 + 
        3*q^11*(-1 + z)*z^2 + q^14*z^4 + q^5*z*(4 + z) - q^10*z^2*(5 + z) + 
        q^4*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) - q^7*z*(2 + 3*z) + 
        q^12*z^2*(1 + 5*z) + q^6*(z - 2*z^2))*R3[{{6, 0, 1}, {0, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^9*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 
        3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + 
        q^14*z^4 - q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*R3[{{6, 0, 1}, {1, 0, 0}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^4*z*(-1 + 2*q*(-1 + z) - q^2*(-1 + z)^2 + 
        3*q^3*z + q^5*(-4 + z)*z + 3*q^7*z^2 + q^9*(-1 + z)*z^2 + q^10*z^3 - 
        2*q^4*z*(1 + z) + q^6*z*(-2 + 3*z))*R3[{{6, 0, 1}, {1, 1, 0}}])/
      (1 + q) + (z*(1 - q^3 + q^5*(-2 + z) + q^4*(-1 + z) - q*z + 3*q^7*z - 
        5*q^9*z + 3*q^10*(-1 + z)*z + q^13*z^3 - 2*q^8*z*(1 + z) + 
        q^6*(-1 + 2*z) + q^11*z*(1 + 5*z))*R3[{{6, 0, 1}, {2, 0, 0}}])/
      (1 + q) + (q^10*z^2*(1 + z)*R3[{{6, 1, 0}, {-1, 0, 0}}])/(1 + q) + 
     (q^3*z*(1 + q - q^2*(-1 + z) - q*z - q^3*z - 2*q^4*z + q^7*(3 - 2*z)*z + 
        q^6*(5 - 2*z)*z + 2*q^9*z^2 + q^12*z^3 + 2*q^5*z*(2 + z) - 
        q^10*z^2*(2 + z) + q^11*z^2*(-1 + 2*z) - q^8*z*(1 + 2*z))*
       R3[{{6, 1, 0}, {-1, 1, 0}}])/(1 + q) + 
     (q^3*z*(-1 + q*(-1 + z) + q^2*(-1 + z) + q^3*z + 2*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^10*z^3 - 2*q^5*z*(1 + z) + q^8*z*(1 + 5*z))*
       R3[{{6, 1, 0}, {0, 0, 0}}])/(1 + q) - 
     (q^9*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 
        2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*R3[{{6, 1, 0}, {1, 0, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^5*z^2*(-1 + q^3 + q*z - q^4*z + q^5*z + 
        q^10*z - q^6*z^2 - q^13*z^2 + q^14*z^3 + q^9*z*(1 + z) - 
        q^11*z*(1 + 2*z))*R3[{{6, 1, 0}, {1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^10*z^2*(-1 + q^2*(-2 + z) + q*(-1 + z) + 
        3*q^4*z - 5*q^6*z + 3*q^7*(-1 + z)*z + q^10*z^3 - 2*q^5*z*(1 + z) + 
        q^3*(-1 + 2*z) + q^8*z*(1 + 5*z))*R3[{{6, 1, 0}, {2, 1, 0}}])/
      (1 + q) + (q^6*z*(-1 + q*z)*(1 + q + q^4*z)*
       R3[{{6, 1, 1}, {-1, 0, 0}}])/(1 + q) + 
     (z*(1 - q^3 - q*z + q^4*z - q^5*z - q^8*z - q^9*z + q^6*z^2 + 
        2*q^10*z^2 + 2*q^13*z^2 - q^12*(-1 + z)*z^2 - 2*q^14*z^3 - 
        3*q^16*z^3 + q^17*(-1 + z)*z^3 - q^15*z^2*(1 + 2*z) + 
        q^11*z*(1 + 5*z))*R3[{{6, 1, 1}, {-1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (z*(-1 + q^3 - q^4*(-1 + z) + q*z - q^7*z + 
        q^8*z^2 + q^9*z^2 - q^11*z^2 + q^12*z^2 + q^14*z^3 + q^10*z*(1 + z) - 
        q^13*z^2*(1 + z) - q^6*(1 + z + z^2))*R3[{{6, 1, 1}, {0, 0, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^6*z*(1 + q - q*z - q^3*(-1 + z)*z - 
        q^4*(-1 + z)*z + q^6*z^2 - 2*q^7*z^2 + q^9*z^3 + q^8*z^2*(-1 + 2*z))*
       R3[{{6, 1, 1}, {0, 1, 0}}])/(1 + q) - 
     (q^11*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 2*q^5*z + q^6*z + 
        q^4*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) - q^9*z^2*(1 + 3*z) + 
        q^12*z^2*(1 + 5*z))*R3[{{6, 1, 1}, {1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^11*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 
        3*q^3*z + 3*q^5*z - 2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + 
        q^14*z^4 - q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*R3[{{6, 1, 1}, {2, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^13*z^2*(-1 + q*z)*(1 + q^5*z)*
       R3[{{6, 1, 1}, {3, 0, 0}}])/(1 + q) - q^8*z^2*(1 - q*z + q^3*z)*
      R3[{{6, 2, 0}, {-1, 0, 0}}] - (q^11*z^3*(-1 + q*z)*
       R3[{{6, 2, 0}, {-1, 1, 0}}])/(1 + q) + 
     (q^9*z^2*(1 - q*z + q^2*z + 2*q^3*z - q^4*z + q^7*z^2 + 
        q^5*z*(-3 + 2*z) + q^6*z*(-1 + 3*z))*R3[{{6, 2, 1}, {-1, 0, 0}}])/
      (1 + q) + (q^9*z^2*(1 + q - q^3*(-2 + z) - q^2*(-1 + z) - 
        q^4*(-1 + z) - q*z + 3*q^6*z^2 - 2*q^8*z^2 + 3*q^13*(-1 + z)*z^2 + 
        q^16*z^4 + q^7*z*(3 + z) + q^10*z^2*(3 + z) - q^5*z*(4 + z) - 
        q^12*z^2*(5 + z) - q^9*z*(1 + 2*z) - q^11*z^2*(1 + 3*z) + 
        q^14*z^2*(1 + 5*z))*R3[{{6, 2, 1}, {-1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^10*z^2*(-1 - q + 2*q^2 + q^3*(1 - 2*z) - 
        3*q^4*z + 4*q^6*z - q^7*(-1 + z)*z + 3*q^9*z^2 + 
        3*q^12*(-1 + z)*z^2 + q^15*z^4 + q^5*z*(1 + z) - q^8*z*(1 + z) - 
        q^11*z^2*(5 + z) - q^10*z^2*(1 + 3*z) + q^13*z^2*(1 + 5*z))*
       R3[{{6, 2, 1}, {0, 0, 0}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^6*z^2*(-1 + q^3 + q*z - q^4*z + q^5*z + q^10*z - q^6*z^2 - q^13*z^2 + 
        q^14*z^3 + q^9*z*(1 + z) - q^11*z*(1 + 2*z))*
       R3[{{6, 2, 1}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     q^12*z^2*(-1 + q*z)*R3[{{6, 2, 1}, {1, 1, 0}}] - 
     (q^18*z^3*(1 + q^2*(1 - 2*z) - q*(-2 + z) - 3*q^3*z + 3*q^5*z - 
        2*q^6*z^2 + 3*q^8*z^2 + 3*q^11*(-1 + z)*z^2 + q^14*z^4 - 
        q^7*z*(1 + z) - q^10*z^2*(5 + z) + q^4*z*(1 + 2*z) - 
        q^9*z^2*(1 + 3*z) + q^12*z^2*(1 + 5*z))*R3[{{6, 2, 1}, {2, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) - q*R4[{{1, 2, 0}, {-1, 1, 1}}] + 
     q*R4[{{1, 2, 0}, {0, 0, 1}}] - 
     (q^6*z*(-1 + q*z)*R4[{{1, 2, 0}, {3, 0, 0}}])/(1 + q) - 
     (1 - q*(1 + z))*R4[{{2, 1, 0}, {-1, 1, 1}}] - 
     ((1 - q*z + q^5*z - q^6*z^2 - q^10*z^2*(4 + z) + q^11*z^2*(-3 + 2*z) + 
        2*q^12*z^2*(1 + 2*z))*R4[{{2, 1, 0}, {2, 2, 1}}])/(q^4*(1 + q)*z) + 
     (q^6*z*(-1 + q*z)*R4[{{2, 1, 0}, {3, 0, 0}}])/(1 + q) + 
     q^3*z*R4[{{2, 2, 0}, {-1, 1, 0}}] - (1 - q*z + q^3*z)*
      R4[{{2, 2, 0}, {-1, 1, 1}}] - q^3*z*R4[{{2, 2, 0}, {0, 0, 0}}] - 
     (-1 + q*z)*R4[{{3, 0, 0}, {-1, 1, 1}}] - q*R4[{{3, 0, 0}, {0, 0, 1}}] - 
     (-1 + q*z)*R4[{{3, 1, 0}, {-1, 1, 1}}] - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R4[{{3, 1, 0}, {4, 2, 0}}])/(1 + q) + 
     q^4*z*(-1 + q*z)*R4[{{3, 2, 0}, {0, 0, 1}}] - 
     (q^7*z^2*(-1 + q*z)*R4[{{3, 2, 0}, {1, 0, 0}}])/(1 + q) - 
     q^3*z*R4[{{4, 0, 0}, {-1, 1, 0}}] + q^3*z*R4[{{4, 0, 0}, {-1, 1, 1}}] + 
     q^3*z*R4[{{4, 0, 0}, {0, 0, 0}}] - q^2*(1 + q)*z*(-2 + q + q*z)*
      R4[{{4, 0, 0}, {0, 1, 1}}] + q*z*(-1 + q*z)*
      R4[{{4, 0, 0}, {2, 1, 1}}] + (-1 + q)*q*z*(-1 + q*z)*
      R4[{{4, 0, 0}, {3, 0, 1}}] - q^3*z*(-1 + q + q*z)*
      R4[{{4, 1, 0}, {-1, 1, 1}}] + 
     (q^6*z^2*(1 + 2*q^3 - q*(-2 + z) - q^2*(-1 + z) - q^5*z - q^8*z + 
        q^6*(-2 + z)*z + 2*q^7*z^2 - 2*q^4*(1 + 2*z) + q^9*z*(1 + 2*z))*
       R4[{{4, 1, 0}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (-q^(-1) + z - q^4*z + q^5*z^2 + q^8*z^2 + 3*q^9*z^2 - 
       q^11*z^2*(2 + 3*z) + q^10*(z^2 - 2*z^3))*R4[{{4, 1, 0}, {1, 2, 1}}] + 
     (q*z*(-1 + q*z)*(1 + q^7*z)*R4[{{4, 1, 0}, {2, 0, 0}}])/(1 + q) - 
     (q^6*z*(-2 + 2*q^2*z - q^5*z^2 - q^7*z^2 + q^8*z^3 - q^3*z*(1 + z) + 
        q*(-1 + 2*z))*R4[{{4, 1, 0}, {2, 2, 0}}])/(1 + q) + 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 0, 0}}])/(1 + q) - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 2, 0}}])/(1 + q) + 
     (q^5*z*(-1 - q^4 + 2*q^3*z + q^8*(-3 + z)*z + q^13*(3 - 4*z)*z^2 + 
        q*(1 + z) + 2*q^5*(1 + z) + 3*q^9*z*(1 + z) + q^18*z^2*(1 + z)^2 - 
        q^2*(2 + z) - 2*q^7*z*(2 + z) + q^10*z*(3 + z) - q^15*z^2*(4 + z) + 
        2*q^12*z^2*(3 + 2*z) - q^14*z^2*(2 + 3*z) + q^16*z^2*(1 + 5*z) - 
        q^11*z*(2 + 7*z) - q^6*(-1 + z^2) - q^17*z^2*(2 + 2*z + z^2))*
       R4[{{4, 1, 0}, {4, 2, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^3*z*(2 - q^3 + q^2*(1 - 2*z) + q*(3 - 2*z) + q^4*z)*
       R4[{{4, 2, 0}, {-1, 1, 1}}])/(1 + q) - 
     q^8*z^2*R4[{{4, 2, 0}, {0, 0, 1}}] + 
     (q^9*z^2*(-1 - q - z + q^2*(1 + 2*z))*R4[{{4, 2, 0}, {1, 0, 1}}])/
      (1 + q) + q^6*z^2*(1 - q*z + q^3*z)*R4[{{4, 2, 0}, {1, 1, 1}}] - 
     (q^9*z^2*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + 
        q^2*(-1 + 3*z))*R4[{{4, 2, 0}, {2, 1, 1}}])/(1 + q) + 
     q^3*z*(-1 + q + q*z)*R4[{{5, 0, 0}, {-1, 1, 1}}] - 
     q^3*z*(-1 + q + q*z)*R4[{{5, 0, 0}, {0, 0, 0}}] - 
     ((-1 + q*z - q^5*z + q^6*z^2 - q^11*(-2 + z)*z^2 + q^10*z^2*(3 + z) - 
        q^12*z^2*(2 + 3*z))*R4[{{5, 0, 0}, {0, 0, 1}}])/(q^6*(1 + q)*z) - 
     ((1 - q*z + q^5*z - q^6*z^2 + 3*q^11*(-1 + z)*z^2 + q^13*z^3 - 
        q^10*z^2*(4 + z) + 2*q^12*z^2*(1 + 3*z))*R4[{{5, 0, 0}, {0, 1, 0}}])/
      (q^6*(1 + q)*z) - ((-1 + q*(-1 + z) + q^3*(-2 + z)*z - 4*q^7*z^2 - 
        3*q^8*z^2 - q^9*z^2 + q^4*z*(-5 + 2*z) + q^5*z*(-3 + 4*z))*
       R4[{{5, 0, 0}, {0, 1, 1}}])/(q*(1 + q)) - 
     (q^6*z^2*(1 + q + q^2 + 2*q^3 - q*z - q^5*z - q^8*z + q^6*(-1 + z)*z + 
        q^7*z^2 - 2*q^4*(1 + 2*z) + q^9*z*(1 + 2*z))*
       R4[{{5, 0, 0}, {1, 0, 0}}])/((1 + q)*(-1 + q^5*z)) - 
     (q^8*z*(-1 + q*z)*(1 + q^5*z)*R4[{{5, 0, 0}, {4, 0, 0}}])/(1 + q) + 
     (q^3*z*(4 + q^2*(2 - 5*z) + q*(5 - 4*z) + q^5*(-5 + z)*z + 
        5*q^6*(-1 + z)*z + q^4*z^2 + q^8*z^2 + q^11*z^2 - q^10*(-1 + z)*z^2 - 
        q^9*z^3 - q^3*(1 + 3*z) + q^7*z*(-1 + 5*z))*
       R4[{{5, 1, 0}, {-1, 1, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     q^3*z*(1 - q*z + q^3*z + q^4*z)*R4[{{5, 1, 0}, {0, 0, 0}}] - 
     (q^3*z*(2 + q^2*(1 - 2*z) - 2*q*(-1 + z) + 2*q^4*z + 2*q^6*(-1 + z)*z + 
        2*q^7*z^2 - 2*q^9*z^2 + q^10*z^3 + q^11*z^2*(1 + z) - q^5*z*(2 + z) - 
        q^8*z*(1 + 2*z))*R4[{{5, 1, 0}, {0, 0, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^4*z*(-1 + q*(-2 + z) + 2*q^3*z - q^5*z - q^8*z^2 + q^9*z^3 - 
        q^4*z*(1 + z) + q^2*(-1 + 2*z))*R4[{{5, 1, 0}, {0, 2, 0}}])/(1 + q) + 
     q^5*z*(1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R4[{{5, 1, 0}, {0, 2, 1}}] + 
     (q^9*z^2*(-1 + q*z + q^5*z + q^2*(1 + z) - q^7*z*(2 + z) - 
        q^6*z*(1 + 2*z) + q^8*z*(1 + 2*z))*R4[{{5, 1, 0}, {1, 2, 1}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^4*z*(-1 + q*(-2 + z) + 3*q^3*z + 
        3*q^6*(-1 + z)*z + q^9*z^3 - q^5*z*(5 + z) + q^2*(-1 + 2*z) - 
        q^4*z*(1 + 2*z) + q^7*z*(1 + 5*z))*R4[{{5, 1, 0}, {2, 0, 0}}])/
      (1 + q) + (q^5*z*(-1 + q*z)*(1 + q^5*z)*R4[{{5, 1, 0}, {2, 2, 0}}])/
      (1 + q) + (q*z*(1 + 2*q^4 - 2*q^3*z - q^8*(-3 + z)*z + 
        4*q^13*(-1 + z)*z^2 + q^20*z^4 - q*(1 + z) - 3*q^9*z*(1 + z) + 
        q^2*(2 + z) + 2*q^7*z*(2 + z) - q^19*z^3*(2 + z) - q^10*z*(3 + z) + 
        q^15*z^2*(4 + z) - 2*q^12*z^2*(3 + 2*z) - q^5*(2 + 3*z) + 
        q^14*z^2*(3 + 4*z) - q^16*z^2*(1 + 5*z) + q^11*z*(2 + 7*z) + 
        q^6*(-1 + z^2) - q^18*z^2*(1 + z + z^2) + q^17*z^2*(2 + 2*z + z^2))*
       R4[{{5, 1, 0}, {2, 2, 1}}])/(-1 + q^5*z) - 
     q^13*z^2*(1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R4[{{5, 1, 0}, {3, 2, 1}}] - (q^25*z^4*(-1 - q - z + q^2*(1 + 2*z))*
       R4[{{5, 1, 0}, {4, 2, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     (q^8*z^2*(1 + q - 2*q*z - 2*q^2*z - q^3*z + q^4*z^2)*
       R4[{{5, 2, 0}, {0, 0, 0}}])/(1 + q) + 
     (q^6*z^2*(1 + q^2*(1 - 2*z) - q*(-2 + z) + 2*q^4*z + q^5*z - q^6*z + 
        q^7*z^2)*R4[{{5, 2, 0}, {0, 0, 1}}])/(1 + q) + 
     q^7*z^2*(-2 - q^4*z + q^6*z + q^3*(1 + z) + q*(-3 + 2*z) + 
       q^2*(-1 + 3*z))*R4[{{5, 2, 0}, {0, 1, 1}}] - 
     (q^2*(1 - q*z + q^5*z - q^6*z^2 - q^9*z^2 - 3*q^10*z^2 + 
        q^11*z^2*(-1 + 2*z) + q^12*z^2*(2 + 3*z))*R4[{{5, 2, 0}, {1, 1, 1}}])/
      (1 + q) - (q^10*z^2*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 
        3*q^9*(-1 + z)*z + q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - 
        q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*
       R4[{{5, 2, 0}, {3, 0, 1}}])/(1 + q) - 
     (q^(-1) - z + q^2*z - q^3*(-2 + z)*z - q^4*z^2 + q^5*z^2)*
      R4[{{6, 0, 0}, {-1, 0, 1}}] - 
     (q^3*z*(2 + q^2*(1 - 2*z) - 2*q*(-1 + z) + q^4*z - 3*q^5*z + 2*q^7*z^2 - 
        q^9*z^2 + q^10*z^2 + q^11*z^2 - q^8*z*(1 + 2*z) + q^6*z*(-2 + 3*z))*
       R4[{{6, 0, 0}, {-1, 1, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     (-q^(-1) + z - q^2*z + q^3*(-2 + z)*z + q^4*z^2 - q^5*z^2)*
      R4[{{6, 0, 0}, {0, 0, 0}}] + 
     (q^3*z*(2 + q^2*(1 - 2*z) - 2*q*(-1 + z) + q^4*z - 3*q^5*z + 2*q^7*z^2 - 
        q^9*z^2 + q^10*z^2 + q^11*z^2 - q^8*z*(1 + 2*z) + q^6*z*(-2 + 3*z))*
       R4[{{6, 0, 0}, {0, 0, 1}}])/((1 + q)*(-1 + q^5*z)) - 
     q^5*z*(1 - q*z + q^3*z - q^4*(-2 + z)*z - q^5*z^2 + q^6*z^2)*
      R4[{{6, 0, 0}, {0, 2, 1}}] - (q^9*z^2*(-1 - q - z + q^2*(1 + 2*z))*
       R4[{{6, 0, 0}, {1, 0, 1}}])/(1 + q) - 
     (q^3*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z + q^6*(-4 + z)*z + 
        3*q^8*z^2 + q^10*z^3 - 2*q^5*z*(1 + z) + q^3*(-1 + 2*z) + 
        q^7*z*(-2 + 3*z))*R4[{{6, 0, 0}, {1, 1, 0}}])/(1 + q) + 
     (z*(1 + q^4 - q^3*z - 3*q^8*(-1 + z)*z - q^12*z^3 + q^13*z^3 - 
        q*(1 + z) + q^2*(1 + z) - q^5*(1 + z) - q^6*(1 + z) - 
        2*q^10*z*(2 + z) + 2*q^7*z*(3 + z) - q^9*z*(2 + 3*z) + 
        q^11*z*(1 + 5*z))*R4[{{6, 0, 0}, {1, 1, 1}}])/(1 + q) + 
     (q^3*z*(-1 + q^2*(-2 + z) + q*(-1 + z) + 3*q^4*z - 5*q^6*z + 
        3*q^7*(-1 + z)*z + q^10*z^3 - 2*q^5*z*(1 + z) + q^3*(-1 + 2*z) + 
        q^8*z*(1 + 5*z))*R4[{{6, 0, 0}, {2, 0, 0}}])/(1 + q) - 
     (z*(1 + q^4 - q^3*z - 3*q^8*(-1 + z)*z - q^12*z^3 + q^13*z^3 - 
        q*(1 + z) + q^2*(1 + z) - q^5*(1 + z) - q^6*(1 + z) - 
        2*q^10*z*(2 + z) + 2*q^7*z*(3 + z) - q^9*z*(2 + 3*z) + 
        q^11*z*(1 + 5*z))*R4[{{6, 0, 0}, {2, 0, 1}}])/(1 + q) - 
     (q^3*z*(-1 + q^3 + q*z - q^4*z - q^5*z + q^8*z + q^6*z^2 - q^9*z^2 - 
        q^15*z^2 - q^14*z^2*(1 + z) + q^16*z^2*(1 + 2*z))*
       R4[{{6, 0, 0}, {3, 1, 1}}])/(1 + q) - 
     ((-1 + q)*q^3*(1 + q + q^2)*z*(-1 + q*z)*(1 + q^5*z)*
       R4[{{6, 0, 0}, {4, 0, 1}}])/(1 + q) - q^8*z^2*(-1 + q + q*z)*
      R4[{{6, 1, 0}, {-1, 0, 0}}] - 
     (q*z*(-1 - q^2 + q^3*(-1 + z) + q^4*(-1 + z) + q*z + q^5*z + 2*q^6*z + 
        q^8*(-3 + z)*z + q^9*(-1 + z)*z - q^11*z^2 + q^12*z^3 + 
        q^10*z*(1 + 2*z) - q^7*z*(3 + 2*z))*R4[{{6, 1, 0}, {-1, 1, 1}}])/
      (1 + q) + q^9*z^2*(-1 + q + q*z)*R4[{{6, 1, 0}, {-1, 2, 1}}] - 
     (q^8*z^2*(-1 - q^2*(-2 + z) - 2*q^3*z + 2*q^5*z - q^6*(-1 + z)*z - 
        q^4*z^2 + 2*q^8*z^2 - q^11*z^2 + q^9*z^3 + q^10*z^3 + q*(1 + z) + 
        q^12*z^2*(1 + 2*z) - q^7*z*(4 + 3*z))*R4[{{6, 1, 0}, {0, 0, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (z*(-1 + q^3*(-2 + z) + q*(-1 + z) + 
        q^2*(-1 + z) + 5*q^6*z + 6*q^10*z^2 + q^13*z^2 - 3*q^8*z*(2 + z) + 
        q^12*z^2*(3 + z) + q^9*z*(-5 + 2*z) + q^4*(-3 + 2*z) + 
        q^5*(-2 + 3*z) + q^11*z*(1 + 5*z) + q^7*(z - 3*z^2))*
       R4[{{6, 1, 0}, {0, 0, 1}}])/(1 + q) - 
     (z*(1 + 2*q^4 - 2*q^3*z - q^8*(-3 + z)*z - 7*q^16*z^3 - q^19*z^3 - 
        3*q^20*z^3 + q^17*(-1 + z)*z^3 - q*(1 + z) - 3*q^9*z*(1 + z) - 
        q^18*z^2*(1 + z)^2 + q^2*(2 + z) + 2*q^7*z*(2 + z) - q^10*z*(3 + z) + 
        q^21*z^3*(-1 + 2*z) - 2*q^12*z^2*(3 + 2*z) + q^15*z^2*(7 + 2*z) - 
        q^5*(2 + 3*z) + q^14*z^2*(2 + 3*z) + q^22*z^3*(2 + 3*z) + 
        q^13*z^2*(-3 + 4*z) + q^11*z*(2 + 7*z) + q^6*(-1 + z^2))*
       R4[{{6, 1, 0}, {0, 2, 1}}])/((1 + q)*(-1 + q^5*z)) + 
     (z*(1 + q^2 + q^5*(1 - 2*z) - q^4*(-2 + z) - q^3*(-1 + z) - q*z - 
        3*q^6*z + 5*q^8*z - 3*q^9*(-1 + z)*z + q^13*z^3 + 2*q^7*z*(1 + z) - 
        q^12*z^2*(1 + z) - q^10*z*(1 + 5*z))*R4[{{6, 1, 0}, {1, 0, 0}}])/
      (1 + q) - (q^8*z^2*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + 
        q*(-3 + 2*z) + q^2*(-1 + 3*z))*R4[{{6, 1, 0}, {1, 0, 1}}])/(1 + q) + 
     (q^3*z*(-1 + q*z + q^10*z^2 - q^12*z^2 - q^11*z^2*(1 + 2*z) + 
        q^13*z^2*(1 + 2*z))*R4[{{6, 1, 0}, {1, 1, 0}}])/
      ((1 + q)*(-1 + q^5*z)) + (q^3*z*(-1 + q*z)*(1 + q^5*z)*
       R4[{{6, 1, 0}, {2, 0, 0}}])/(1 + q) - 
     (z*(-1 + q^4*(-2 + z) + q^8*(-3 + z)*z - 4*q^13*(-1 + z)*z^2 - 
        q^22*z^3 + q^18*z^4 + q*(1 + z) + 3*q^9*z*(1 + z) - 
        q^21*z^3*(1 + z) - q^2*(2 + z) + q^10*z*(3 + z) + q^3*(-1 + 2*z) + 
        q^23*z^3*(1 + 2*z) + 2*q^12*z^2*(3 + 2*z) - q^15*z^2*(3 + 2*z) - 
        q^7*z*(5 + 2*z) + q^5*(1 + 3*z) - q^14*z^2*(1 + 4*z) + 
        q^16*z^2*(1 + 5*z) - q^11*z*(2 + 7*z) + q^6*(2 + z - z^2) - 
        q^17*z^2*(1 + z + z^2))*R4[{{6, 1, 0}, {2, 0, 1}}])/
      ((1 + q)*(-1 + q^5*z)) - (q^6*z*(1 - q*z - q^4*z - 2*q^6*z + q^5*z^2 + 
        3*q^8*z^2 + q^10*(-4 + z)*z^2 + 3*q^12*z^3 + q^14*z^4 - 
        2*q^9*z^2*(1 + z) + q^7*z*(-1 + 2*z) + q^11*z^2*(-2 + 3*z))*
       R4[{{6, 1, 0}, {2, 1, 0}}])/(1 + q) - 
     (q^3*z*(-1 + q*z)*(1 + q^5*z)*(1 + q^10*z)*R4[{{6, 1, 0}, {3, 0, 0}}])/
      (1 + q) + (q^8*z^2*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 
        3*q^9*(-1 + z)*z + q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - 
        q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*
       R4[{{6, 1, 0}, {3, 0, 1}}])/(1 + q) - 
     (q^22*z^4*(-1 - q - z + q^2*(1 + 2*z))*R4[{{6, 1, 0}, {3, 1, 1}}])/
      ((1 + q)*(-1 + q^5*z)) + q^8*z^2*(1 - q*z + q^3*z)*
      R4[{{6, 2, 0}, {-1, 0, 0}}] - 
     (q^2*(-1 + q*z - q^5*z + q^6*z^2 + q^9*z^2 + 3*q^10*z^2 - 
        q^12*z^2*(2 + 3*z) + q^11*(z^2 - 2*z^3))*R4[{{6, 2, 0}, {-1, 1, 1}}])/
      (1 + q) + (q^8*z^2*(-2 - q^4*z + q^5*z + q^6*z + q^3*(1 + z) + 
        q*(-3 + 2*z) + q^2*(-1 + 3*z))*R4[{{6, 2, 0}, {0, 0, 0}}])/(1 + q) - 
     (q^2*(1 - q*z + q^3*z + q^5*z - q^4*z^2 - q^6*z^2 + q^8*z^2 - 
        3*q^10*z^2 + q^11*(-1 + z)*z^2 + q^13*(-1 + z)*z^3 - 
        q^9*z^2*(1 + z) + q^12*z^2*(2 + z) + q^14*z^3*(1 + 2*z))*
       R4[{{6, 2, 0}, {0, 0, 1}}])/(1 + q) - 
     (q^5*z*(-1 + q*z - q^5*z + q^6*z^2 + q^9*z^3 + q^10*z^3)*
       R4[{{6, 2, 0}, {0, 1, 0}}])/(1 + q) - 
     (q^8*z^2*(1 + q^2 + q^5*(1 - 3*z) + q^4*(3 - 2*z) - q^3*(-2 + z) - q*z - 
        3*q^6*z + q^8*(7 - 2*z)*z - 3*q^9*(-1 + z)*z + q^11*(-1 + z)*z^2 + 
        q^7*z*(5 + 2*z) - q^10*z*(1 + 5*z))*R4[{{6, 2, 0}, {1, 0, 1}}])/
      (1 + q) - (q^8*z^2*(-1 - q^2 + q^3*(-2 + z) + q*z + 3*q^6*z + 
        3*q^9*(-1 + z)*z + q^11*z^2 + q^8*z*(-7 + 2*z) + q^4*(-3 + 2*z) - 
        q^7*z*(5 + 2*z) + q^5*(-1 + 3*z) + q^10*z*(1 + 4*z))*
       R4[{{6, 2, 0}, {2, 0, 0}}])/(1 + q) - 
     (q^14*z^2*(-1 + q*z)*(1 + q^5*z)*R4[{{6, 2, 0}, {3, 0, 1}}])/(1 + q) + 
     (q^14*z^2*(-1 + q*z)*(1 + q^5*z)*R4[{{6, 2, 0}, {3, 1, 0}}])/(1 + q)
 

==> anc/M11RecH530_Explicit.txt <==
 + R1[{{1}, {{-1, 2, 0}, {0, 2, 2}}}]/(q*z) - 
     R1[{{1}, {{-1, 2, 0}, {1, 1, 2}}}]/(q*z) - 
     R1[{{1}, {{-1, 2, 1}, {0, 0, 2}}}]/(q^2*z) + 
     R1[{{1}, {{-1, 2, 1}, {0, 1, 1}}}]/(q^2*z) + 
     q^3*R1[{{1}, {{0, 0, 0}, {3, 2, 1}}}] + 
     q*R1[{{1}, {{0, 1, 0}, {1, 2, 1}}}] + 
     R1[{{1}, {{0, 1, 1}, {0, 0, 1}}}] - R1[{{1}, {{0, 1, 1}, {0, 1, 0}}}] + 
     R1[{{1}, {{0, 1, 1}, {0, 2, 1}}}] - 
     ((1 + q + q^2*z)*R1[{{1}, {{0, 1, 1}, {0, 2, 2}}}])/(q^2*z) + 
     (-1 + q)*q*R1[{{1}, {{0, 1, 1}, {1, 2, 1}}}] - 
     R1[{{1}, {{0, 1, 1}, {1, 2, 2}}}]/q + 
     q*R1[{{1}, {{0, 1, 2}, {0, 0, 1}}}] - 
     q*R1[{{1}, {{0, 1, 2}, {0, 1, 0}}}] + 
     q^3*R1[{{1}, {{0, 1, 2}, {1, 2, 1}}}] - 
     R1[{{1}, {{0, 2, 0}, {0, 0, 1}}}] + R1[{{1}, {{0, 2, 0}, {0, 1, 0}}}] - 
     R1[{{1}, {{0, 2, 0}, {0, 2, 1}}}] + 
     ((1 + q + q^2*z)*R1[{{1}, {{0, 2, 0}, {0, 2, 2}}}])/(q^2*z) + 
     q*R1[{{1}, {{0, 2, 0}, {1, 1, 2}}}] + R1[{{1}, {{0, 2, 0}, {1, 2, 2}}}]/
      q - q*R1[{{1}, {{0, 2, 1}, {0, 0, 1}}}] + 
     q*R1[{{1}, {{0, 2, 1}, {0, 1, 0}}}] - 
     (-1 - q)*R1[{{1}, {{0, 2, 1}, {1, 1, 1}}}] + 
     q^2*R1[{{1}, {{0, 2, 2}, {1, 1, 0}}}] - 
     q^2*R1[{{1}, {{0, 2, 2}, {1, 2, 1}}}] - 
     q^5*z*R1[{{1}, {{1, 0, 0}, {3, 2, 1}}}] + 
     q^6*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R1[{{1}, {{1, 0, 1}, {4, 2, 2}}}] - 
     R1[{{1}, {{1, 1, 0}, {0, 0, 1}}}] + R1[{{1}, {{1, 1, 0}, {0, 1, 0}}}] - 
     2*R1[{{1}, {{1, 1, 0}, {0, 1, 1}}}] + 
     R1[{{1}, {{1, 1, 1}, {0, 0, 1}}}] + 
     q*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}] + 
     q*R1[{{1}, {{1, 1, 1}, {0, 2, 1}}}] + 
     R1[{{1}, {{1, 1, 1}, {0, 2, 2}}}] - 
     (q - q*z)*R1[{{1}, {{1, 1, 1}, {1, 2, 1}}}] - (1 + q^(-1) + q^3 + q*z)*
      R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}] + R1[{{1}, {{1, 1, 1}, {2, 0, 0}}}] + 
     q*R1[{{1}, {{1, 1, 2}, {0, 0, 1}}}] - 
     q*R1[{{1}, {{1, 1, 2}, {0, 1, 0}}}] - 
     q*(1 + q)*R1[{{1}, {{1, 1, 2}, {1, 1, 1}}}] + 
     q*(1 + q + q^2)*R1[{{1}, {{1, 1, 2}, {1, 2, 1}}}] + 
     q*R1[{{1}, {{1, 2, 0}, {0, 0, 2}}}] - 
     2*q*R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}] - 
     R1[{{1}, {{1, 2, 0}, {0, 2, 2}}}] + 
     q*R1[{{1}, {{1, 2, 0}, {1, 1, 2}}}] - 
     q*z*R1[{{1}, {{1, 2, 0}, {1, 2, 1}}}] + 
     ((1 + q + q^2*z)*R1[{{1}, {{1, 2, 0}, {1, 2, 2}}}])/q - 
     R1[{{1}, {{1, 2, 0}, {2, 0, 0}}}] + 
     q^6*z*R1[{{1}, {{1, 2, 0}, {3, 0, 0}}}] - 
     q*R1[{{1}, {{1, 2, 1}, {-1, 0, 1}}}] - 
     q*R1[{{1}, {{1, 2, 1}, {0, 0, 2}}}] + 
     q*R1[{{1}, {{1, 2, 1}, {0, 1, 0}}}] - (-1 - 2*q + q^3*z)*
      R1[{{1}, {{1, 2, 1}, {1, 1, 1}}}] - q*(1 + q + q^2*z)*
      R1[{{1}, {{1, 2, 1}, {1, 2, 1}}}] - 
     q^6*z*R1[{{1}, {{1, 2, 1}, {3, 0, 0}}}] - q^8*z*(1 + q^5*z)*
      R1[{{1}, {{1, 2, 1}, {4, 2, 0}}}] - 
     q^2*R1[{{1}, {{1, 2, 2}, {-1, 0, 1}}}] + 
     q^2*R1[{{1}, {{1, 2, 2}, {-1, 1, 1}}}] + 
     q^2*R1[{{1}, {{1, 2, 2}, {0, 0, 0}}}] - 
     q^2*R1[{{1}, {{1, 2, 2}, {0, 1, 1}}}] + 
     q^2*R1[{{1}, {{1, 2, 2}, {1, 1, 0}}}] + 
     q^3*z*R1[{{1}, {{1, 2, 2}, {1, 2, 1}}}] + 
     q^5*z*R1[{{1}, {{2, 0, 0}, {3, 2, 1}}}] + 
     q^6*z*R1[{{1}, {{2, 0, 0}, {3, 2, 2}}}] - 
     (q^5 + 2*q^7*z + 2*q^8*z + q^9*z)*R1[{{1}, {{2, 0, 0}, {4, 2, 2}}}] + 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/(-1 + q^5*z) - 
     q*z*R1[{{1}, {{2, 1, 0}, {0, 1, 1}}}] + 
     q^3*z*R1[{{1}, {{2, 1, 0}, {1, 2, 1}}}] + 
     q^4*z*R1[{{1}, {{2, 1, 0}, {1, 2, 2}}}] - 
     q*R1[{{1}, {{2, 1, 1}, {0, 0, 0}}}] - (1 - q^2*z)*
      R1[{{1}, {{2, 1, 1}, {0, 0, 1}}}] - 
     q*R1[{{1}, {{2, 1, 1}, {0, 0, 2}}}] - (-1 - q + q^2*z)*
      R1[{{1}, {{2, 1, 1}, {0, 1, 0}}}] + 
     q*(1 + z)*R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}] - 
     (1 + q^(-1) + q*z)*R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}] + 
     q^3*z*R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}] - 
     (-3 + q^(-2) - 3/q - q^2*z - q*(1 + z))*
      R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}] - q^2*(1 + q + q^4*z)*
      R1[{{1}, {{2, 1, 1}, {1, 2, 1}}}] - q^2*(q - z + q^2*z)*
      R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}] - q^8*z*(1 + q^5*z)*
      R1[{{1}, {{2, 1, 1}, {4, 2, 0}}}] - 
     q*R1[{{1}, {{2, 1, 2}, {0, 0, 1}}}] + 
     q*(1 + q)*R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}] - 
     q^2*R1[{{1}, {{2, 1, 2}, {0, 1, 1}}}] + 
     q^4*z*R1[{{1}, {{2, 1, 2}, {0, 2, 1}}}] - 
     q^4*z*R1[{{1}, {{2, 1, 2}, {1, 1, 1}}}] - 
     q^3*(1 + q)*R1[{{1}, {{2, 1, 2}, {1, 2, 1}}}] - 
     (1 + q + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}] - 
     (1 + q)*(-1 + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 0, 1}}}] + 
     q*R1[{{1}, {{2, 2, 0}, {0, 0, 2}}}] - (1 + q - q^2*z)*
      R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}] - 
     q*(1 + z)*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}] + 
     ((1 + q)*(1 + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 1, 2}}}])/q - 
     (3 - q^(-2) + 3/q + q + q*z + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 2, 2}}}] - 
     q^2*z*R1[{{1}, {{2, 2, 0}, {1, 2, 2}}}] + 
     q^2*R1[{{1}, {{2, 2, 1}, {-1, 0, 2}}}] + q^2*(1 + q*z)*
      R1[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] + 
     q^2*z*R1[{{1}, {{2, 2, 1}, {0, 0, 0}}}] - (-1 - 3*q - q^2 - 2*q^3*z)*
      R1[{{1}, {{2, 2, 1}, {0, 0, 1}}}] + q*(1 + q^3*z)*
      R1[{{1}, {{2, 2, 1}, {0, 0, 2}}}] - 
     q*(1 + q)*R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}] + 
     q*(1 + q)*(-1 + z)*R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}] - 
     q*(1 + 2*q + q^2*z + q^4*z)*R1[{{1}, {{2, 2, 1}, {1, 1, 1}}}] + 
     q^5*z*R1[{{1}, {{2, 2, 1}, {2, 0, 0}}}] - 
     q^2*R1[{{1}, {{2, 2, 2}, {-1, 0, 1}}}] - q^3*(1 + q)*z*
      R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}] + 
     q^2*R1[{{1}, {{2, 2, 2}, {0, 0, 0}}}] + 
     q^4*z*R1[{{1}, {{2, 2, 2}, {0, 0, 1}}}] + 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 1, 0}}}] + 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 2, 1}}}] - 
     q^2*(1 + q)*R1[{{1}, {{2, 2, 2}, {1, 1, 0}}}] + 
     q^2*(1 + q + q^4*z)*R1[{{1}, {{2, 2, 2}, {1, 2, 1}}}] - 
     q^4*z*(1 + 2*q + 4*q^2 + q^5*z + q^6*z + q^3*(2 + z) + q^4*(1 + 2*z))*
      R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}] - 
     q^6*z*R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/(q*(-1 + q^5*z)) - 
     (1 + q + q^2*z)*R1[{{1}, {{3, 1, 0}, {0, 0, 0}}}] - 
     (-1 - q + q^3*z)*R1[{{1}, {{3, 1, 0}, {0, 0, 1}}}] - 
     (1 + q)*R1[{{1}, {{3, 1, 0}, {0, 1, 0}}}] - (-1 + q*(-1 + z) + 2*q^2*z)*
      R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{3, 1, 0}, {0, 1, 2}}}] + 
     q^3*z*R1[{{1}, {{3, 1, 0}, {0, 2, 1}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}] - 
     q^4*z*(3 + 2*q + q^3*z + q^2*(1 + z))*
      R1[{{1}, {{3, 1, 0}, {1, 2, 1}}}] - 
     q^4*z*R1[{{1}, {{3, 1, 0}, {1, 2, 2}}}] + 
     q^2*z*R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}] + q*(1 + q + q*z + 3*q^2*z)*
      R1[{{1}, {{3, 1, 1}, {0, 0, 1}}}] + q*(1 + 2*q^2*z + 3*q^3*z + q^4*z)*
      R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}] - 
     2*q^2*z*R1[{{1}, {{3, 1, 1}, {0, 1, 0}}}] - 
     (q + q*(-1 - q + 2*q^2 + q^3)*z)*R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}] - 
     q^2*z*(-2 + 2*q^2 + q^3 + q*z)*R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}] - 
     (q + q^2 - q^4*z - q^3*z^2)*R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}] - 
     q*z*(1 + q + q^4 + q^2*z)*R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}] + 
     q^2*z*R1[{{1}, {{3, 1, 1}, {1, 0, 0}}}] - 
     q*z*(-1 - q - q^4 + q^6*z - q^2*(1 + z))*
      R1[{{1}, {{3, 1, 1}, {1, 1, 2}}}] + 
     q^3*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R1[{{1}, {{3, 1, 1}, {1, 2, 1}}}] + 
     q^3*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}] + 
     q^3*z*R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}] - q^8*z*(1 + q^5*z)*
      R1[{{1}, {{3, 1, 1}, {4, 2, 0}}}] - (-1 + q)*q^3*z*
      R1[{{1}, {{3, 1, 2}, {0, 0, 1}}}] + (-1 + q)*q^3*z*
      R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}] - 
     q^4*z*R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}] + 
     q^4*(1 + q)*z*R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}] - 
     q^4*(2 + 2*q + q^2)*z*R1[{{1}, {{3, 1, 2}, {1, 1, 1}}}] + 
     2*q^4*(1 + q)*z*R1[{{1}, {{3, 1, 2}, {1, 2, 1}}}] - 
     (q^(-1) + 1/(q^6*z) + 2*q^2*z - 2*q^4*z - q^3*z*(1 + z) - q^5*z*(1 + z))*
      R1[{{1}, {{3, 2, 0}, {0, 0, 1}}}] - 
     (1 + 2*q)*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{1}, {{3, 2, 0}, {0, 0, 2}}}] - 
     (-q^(-1) - 1/(q^6*z) - 2*q^2*z + 3*q^4*z + q^3*z*(1 + z) + 
       q^5*z*(1 + z))*R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}] + 
     (1 + 2*q)*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}] + 
     q^2*z*(-1 + 2*q^2 + q^3 + q*(2 + z))*R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}] - 
     q^3*z^2*R1[{{1}, {{3, 2, 0}, {0, 2, 1}}}] - 
     q^2*z*R1[{{1}, {{3, 2, 0}, {1, 0, 0}}}] + 
     q^7*z^2*R1[{{1}, {{3, 2, 0}, {1, 1, 2}}}] + 
     q^8*z^2*R1[{{1}, {{3, 2, 0}, {2, 0, 0}}}] - q*(-1 - q + q^2*z)*
      R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}] + 
     q^2*R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}] + (-1 + q)*q^4*z*
      R1[{{1}, {{3, 2, 1}, {-1, 1, 2}}}] + 
     q^5*z*R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}] - 
     (-q^(-1) + q + 2*q^2 - 1/(q^6*z) + q^4*z + q^5*z*(2 + z) + 
       q^3*z*(4 + z))*R1[{{1}, {{3, 2, 1}, {0, 0, 1}}}] - 
     (-1 - 1/(q^5*z) - z - q*z + 3*q^5*z - q^2*z^2 + q^4*z*(1 + z) + 
       q^6*z*(1 + z))*R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}] - 
     (q^(-1) + 1/(q^6*z) - 2*q^4*z - q^5*z*(1 + z) - q^3*z*(3 + z))*
      R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}] - 
     (1 + 1/(q^5*z) + z + q*z - 2*q^3*z - 2*q^5*z + q^2*(-1 + z)*z - 
       q^4*z^2 - q^6*z*(1 + z))*R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}] + 
     q^2*z*(-1 + q^2 + q^3*z)*R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}] + 
     q^4*z*(1 + q^5*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}] - 
     q^3*z*(1 + q + q^2*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 1}}}] - 
     (q + 1/(q^4*z) - 3*q^6*z - q^5*z*(1 + z) - q^7*z*(1 + z))*
      R1[{{1}, {{3, 2, 1}, {0, 2, 2}}}] - 
     q^2*(-1 - (1 - q + q^2 + 3*q^3 + 2*q^4)*z + q^5*(1 + q + q^2)*z^2)*
      R1[{{1}, {{3, 2, 1}, {1, 1, 1}}}] + q^4*(1 + q)*z*(1 + q^2*z)*
      R1[{{1}, {{3, 2, 1}, {1, 2, 1}}}] - 
     q^3*(-1 - q^5*z + 2*q^10*z^2 + q^11*z^2 + q^9*z^3)*
      R1[{{1}, {{3, 2, 1}, {3, 2, 2}}}] - 
     q^13*z^2*R1[{{1}, {{3, 2, 1}, {4, 2, 0}}}] + 
     q^2*(1 + q)*R1[{{1}, {{3, 2, 2}, {-1, 0, 1}}}] - 
     q^2*(1 + q)*(1 + q^3*z)*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}] - 
     q^2*(1 + q)*R1[{{1}, {{3, 2, 2}, {0, 0, 0}}}] + 
     q^5*z*R1[{{1}, {{3, 2, 2}, {0, 0, 1}}}] + 
     q^4*z*R1[{{1}, {{3, 2, 2}, {0, 1, 0}}}] + 
     q^2*(1 + q - q^2*z + q^4*z - q^3*z^2)*
      R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}] + 
     q^5*z^2*R1[{{1}, {{3, 2, 2}, {0, 2, 1}}}] - 
     (-1 + q)*q^4*z*R1[{{1}, {{3, 2, 2}, {1, 1, 0}}}] + 
     q^4*z*(-2 - 2*q - q^3*z + q^5*z + q^6*z - q^2*(1 + z))*
      R1[{{1}, {{3, 2, 2}, {1, 2, 1}}}] + 
     q*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R1[{{1}, {{4, 0, 0}, {1, 2, 1}}}] - q^11*z^2*(1 + 2*q + q^2 + z)*
      R1[{{1}, {{4, 0, 0}, {3, 2, 1}}}] - 
     (q + 3*q^3*z + 3*q^4*z + q^6*z^2 + q^5*z*(1 + z))*
      R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}] - 
     (q^2 + 3*q^4*z + 3*q^5*z + q^7*z^2 + q^6*z*(1 + z))*
      R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}] + 
     ((-1 + q^5*z)*(-1 - 2*q^2 - q^3 - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
        q^9*z^2)*R1[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/q - 
     (q^(-1) + 1/(q^6*z) + q^2*z - 2*q^4*z - q^5*z - q^3*z*(1 + z))*
      R1[{{1}, {{4, 1, 0}, {0, 0, 1}}}] - 
     (-q^(-1) - 1/(q^6*z) - q^2*z + 3*q^4*z + q^5*z + q^3*z*(1 + z))*
      R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}] - (1 + 3*q^2*z + q^3*z - q^5*z)*
      R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}] + 
     q^3*z*R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}] + q^4*z*(1 + q^2*z)*
      R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}] - 
     (q - q*z + 3*q^3*z + 4*q^4*z + 2*q^6*z^2 + q^7*z^2 + 2*q^8*z^2 - 
       2*q^10*z^2 - q^11*z^2 - q^9*z^2*(1 + z) + q^5*z*(2 + z))*
      R1[{{1}, {{4, 1, 0}, {0, 2, 2}}}] - 
     (q^6*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/(-1 + q^5*z) - 
     (-1 + q*z - q^2*z + q^3*z + q^4*z + q^7*z^2 + 2*q^8*z^2 + q^10*z^2 - 
       q^9*(-3 + z)*z^2 + q^6*z*(1 + z) + q^5*z*(3 + z))*
      R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}] + 
     (q^2*z*(-1 + 4*q + 3*q^2 + q^3*(-1 + z) + q^4*(-1 + z) + q^5*z + 
        q^6*(-5 + z)*z + q^7*(-4 + z)*z - q^8*(-1 + z)*z - q^9*(-1 + z)*z + 
        2*q^11*z^2 + q^13*z^2 - q^12*(-3 + z)*z^2)*
       R1[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     ((1 - q + q^2 + 2*q^4 - q^5*(-1 + z) - q^6*(-1 + z) + 2*q^7*z + 
        3*q^9*z - q^8*(-6 + z)*z - 2*q^12*z^2 + q^13*(-4 + z)*z^2 - 
        q^17*z^3 - 2*q^18*z^3 + 2*q^20*z^3 + q^21*z^3 + q^10*z*(1 + z) - 
        2*q^16*z^2*(1 + z) + q^19*z^3*(1 + z) - q^15*z^2*(6 + z) - 
        q^14*z^2*(7 + 2*z) + q^11*z*(-1 + 4*z))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 + q - q^2 - 2*q^4 + q^5*z - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + q^14*z^2 - q^15*z^2 - 
        q^13*(-4 + z)*z^2 - q^18*z^3 + 2*q^20*z^3 + q^21*z^3 + 
        q^19*z^3*(1 + z))*R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/
      (q^5*(-1 + q^5*z)) + q^2*z*R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}] - 
     q^3*z*(-1 - q - 2*q^3 - 2*q^4 - 5*q^6*z + q^7*(-6 + z)*z - q^9*z^2 + 
       q^10*z^2 + q^11*z^2 - q^8*z*(2 + z))*
      R1[{{1}, {{4, 1, 0}, {2, 2, 1}}}] - 
     q^2*z*R1[{{1}, {{4, 1, 0}, {3, 0, 2}}}] + 
     (q^3*z*(-1 + q^5*z + 2*q^15*z^2 + q^16*z^2 + q^14*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/(-1 + q^5*z) - 
     q^8*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 0}, {4, 0, 0}}}] - 
     q^3*z*R1[{{1}, {{4, 1, 0}, {4, 1, 2}}}] - 
     q*(-1 - q + q^2*z - q^4*z + q^5*z^2)*R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}] - 
     (-q^(-1) + q - q^2*(-1 + z) - 1/(q^6*z) + 2*q^4*z - q^6*z^2 + 
       q^3*z*(1 + z) + q^5*z*(2 + z))*R1[{{1}, {{4, 1, 1}, {0, 0, 1}}}] - 
     ((q + z - q*z + 2*q^2*z - q^3*z + 3*q^4*z + 2*q^7*z^2 + q^10*z^2 - 
        q^8*(-4 + z)*z^2 + 3*q^11*(-1 + z)*z^2 + q^15*(-3 + z)*z^3 - 
        q^17*(-2 + z)*z^3 + q^13*(-1 + z)*z^3 - 2*q^16*(-1 + z)*z^3 - 
        2*q^18*z^4 + 2*q^20*z^4 + q^21*z^4 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + z) + q^19*z^4*(1 + z) - 3*q^14*z^3*(2 + z) - 
        q^12*z^2*(1 + 3*z))*R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/
      (q^6*z*(-1 + q^5*z)) - (q^(-1) + 1/(q^6*z) - 3*q^4*z - q^5*z*(1 + z) - 
       q^3*z*(2 + z))*R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}] + 
     ((q + z - q*z + 2*q^2*z - q^3*z + 3*q^4*z + 2*q^7*z^2 + 2*q^10*z^2 - 
        q^8*(-4 + z)*z^2 + 3*q^11*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^15*(-4 + z)*z^3 + q^13*(-1 + z)*z^3 - 2*q^16*(-1 + z)*z^3 - 
        2*q^18*z^4 + 2*q^20*z^4 + q^21*z^4 - q^5*z*(1 + z) + 
        q^9*z^2*(1 + z) + q^19*z^4*(1 + z) - 3*q^14*z^3*(2 + z) - 
        q^12*z^2*(1 + 4*z))*R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/
      (q^6*z*(-1 + q^5*z)) + q^3*z*(1 + q + q^2*z)*
      R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}] + q^4*z*(1 + q^5*z)*
      R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}] - q^3*z*(-1 + q^3 + q^2*z + q^6*z)*
      R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}] - q^5*z*(1 + q^2*z)*
      R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}] + 
     (q^6*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R1[{{1}, {{4, 1, 1}, {1, 0, 0}}}])/(-1 + q^5*z) - 
     q*(-1 - q*z - 3*q^2*z - 4*q^3*z - 4*q^6*z^2 - 2*q^7*z^2 - 
       q^8*(-1 + z)*z^2 - q^9*(-1 + z)*z^2 + q^11*z^3 - q^4*z*(3 + z) + 
       q^5*(z - 2*z^2))*R1[{{1}, {{4, 1, 1}, {1, 0, 2}}}] + 
     (q*z*(-1 - q + q^2 + q^3 + 2*q^5*z + q^6*z - 5*q^8*z - 2*q^9*z - 
        q^10*z^2 + 2*q^13*z^2 + q^14*z^2 + q^12*z^3 - 2*q^7*z*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 0}}}])/(-1 + q^5*z) + 
     (q*(1 + 2*q*z - 2*q^2*z - q^3*z - 5*q^5*z + q^6*(-1 + z)*z - q^4*z^2 + 
        3*q^10*z^2 + q^8*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 + q^15*z^3 - 
        q^13*(-3 + z)*z^3 - 2*q^14*(-2 + z)*z^3 + q^16*z^4 + 
        q^9*z^2*(-5 + 3*z) + q^11*(z^2 - 4*z^3))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     ((-1 - q^4*z + 3*q^5*z + 3*q^6*z + q^8*z^2 + q^9*z^2 - q^11*z^2 + 
        q^10*(-1 + z)*z^2 - q^12*z^3 - q^13*z^3 + q^7*z*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/(q*(-1 + q^5*z)) + 
     ((-1 + q + q^6*z + 2*q^7*z + q^9*z^2 + 3*q^10*z^2 - q^12*z^2 - 
        q^11*(-1 + z)*z^2 - q^14*z^3 + q^15*(-1 + z)*z^3 + 
        q^16*(-1 + z)*z^3 + q^8*z*(1 + z) - q^13*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(q*(-1 + q^5*z)) + 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - 2*q^7*z + q^8*(-4 + z)*z - 
        q^9*(-1 + z)*z - 2*q^11*z^2 + 4*q^12*z^2 - 2*q^15*z^2 - q^17*z^2 - 
        q^13*(-4 + z)*z^2 + q^16*(-2 + z)*z^2 - q^18*z^3 + 2*q^20*z^3 + 
        q^21*z^3 - q^10*z*(1 + z) + q^19*z^3*(1 + z) + q^5*(2 + z) + 
        q^14*z^2*(2 + z))*R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/
      (q^4*(-1 + q^5*z)) + q^3*z*(1 + q^5*z)*
      R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}] - 
     ((2 + q + q^2*z + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^10*z^3 + 
        q^11*z^3 + 2*q^15*z^3 + q^17*z^3 - q^16*(-3 + z)*z^3 - 
        2*q^7*z*(1 + z) + q^13*z^2*(1 + z) + q^12*z^2*(2 + z) + 
        q^9*z^2*(-3 + 2*z) - q^8*z*(1 + 4*z))*
       R1[{{1}, {{4, 1, 1}, {2, 1, 0}}}])/(-1 + q^5*z) + 
     q^5*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {2, 2, 0}}}] + 
     (q^3*(1 + (1 + q + 4*q^2 + 5*q^3 + 4*q^4)*z + 
        q^4*(1 + q + q^2 - q^3 - 2*q^4 + q^6)*z^2 - 
        q^8*(-3 + 2*q^2 + 3*q^3 + 3*q^4 + 2*q^5 + 2*q^6 + q^7)*z^3 + 
        q^13*(-2 - q + q^3)*z^4)*R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) - q^4*z*(1 + q^2 + 2*q^4 + 2*q^5 - q^6*z + 5*q^7*z + 
       2*q^9*z - q^8*(-5 + z)*z)*R1[{{1}, {{4, 1, 1}, {3, 1, 2}}}] + 
     (q^8*z*(-2 - q - 4*q^3*z + q^5*z + q^6*z + q^4*(-4 + z)*z + 2*q^10*z^2 - 
        q^9*(-6 + z)*z^2 + q^8*z^2*(5 + z))*
       R1[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     q^8*(1 + q)*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 1}, {4, 0, 1}}}] + 
     (q^3*(1 + q^10*z^2 + q^11*z^2 + q^9*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/(-1 + q^5*z) + 
     q^7*z*(-1 + q^4 + q^9*z)*R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}] - 
     (1 + q + q^2 + q^3 - q^4*z + q^6*z - q^7*z^2)*
      R1[{{1}, {{4, 1, 2}, {0, 0, 1}}}] - 
     (-1 - q)*R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}] - 
     q^2*(-1 - q + q^2*z - q^4*z + q^3*z^2 + q^5*z^2)*
      R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}] - q^5*(q + q^2 - z)*z*
      R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}] - 
     q^4*z*(-2 - 2*q + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R1[{{1}, {{4, 1, 2}, {1, 1, 1}}}] - 
     q^2*(1 + q + 2*q^2*z + 2*q^3*z + q^5*z^2 - q^8*z^2 + q^4*z*(1 + z))*
      R1[{{1}, {{4, 1, 2}, {1, 2, 1}}}] + 
     ((2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + q^3*(1 + z) - 
        q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - q^7*z*(2 + z))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     (q^10*z^2*(1 + 2*q + q^2 + z)*R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/
      (-1 + q^5*z) - (q^8*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     q^9*z*(1 + q^5*z)*R1[{{1}, {{4, 1, 2}, {4, 0, 1}}}] - 
     (q^4*(-2 - q + q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2 + q^15*z^3)*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/(-1 + q^5*z) + 
     q^2*(-1 + 2*q + 2*q^2 + q^3)*z*R1[{{1}, {{4, 2, 0}, {0, 0, 1}}}] - 
     ((-1 - q^2 - 3*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(3 + z))*
       R1[{{1}, {{4, 2, 0}, {0, 0, 2}}}])/(q^6*(-1 + q^5*z)) + 
     ((-1 - q^2 - 3*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(3 + z))*
       R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(q^6*(-1 + q^5*z)) - 
     (-1 - q^(-6) + q^(-5) - q^(-4) - 2/q^2 - q^(-1) + z - 4*q*z - 6*q^3*z + 
       q^2*(-7 + z)*z - q^6*z^2 - q^4*z*(3 + z) - q^5*z*(1 + 2*z))*
      R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}] + 
     q*z*(-1 - q - q^4 + q^5 - 3*q^6*z - q^7*z - q^8*(-1 + z)*z - 
       q^9*(-1 + z)*z + q^11*z^2)*R1[{{1}, {{4, 2, 0}, {1, 0, 2}}}] - 
     (1 + q^(-6) - q^(-5) + q^(-4) + 2/q^2 + q^(-1) - z + 4*q*z + 6*q^3*z - 
       q^2*(-7 + z)*z - q^7*z^2 + 2*q^8*z^2 + 2*q^9*z^2 + q^10*z^2 + 
       q^4*z*(3 + z) + q^5*z*(1 + 2*z))*R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}] - 
     q*z*(-1 - q - q^4 + q^5 - 3*q^6*z - q^7*z - q^8*(-1 + z)*z - 
       q^9*(-1 + z)*z + q^11*z^2)*R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}] + 
     ((1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {1, 1, 2}}}])/q - 
     (q^(-1) + q^4*z)*R1[{{1}, {{4, 2, 0}, {1, 2, 1}}}] - 
     q^13*z^3*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}] - 
     q^9*z*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 0, 1}}}] + 
     q^9*z*(1 + q^5*z)*R1[{{1}, {{4, 2, 0}, {4, 1, 0}}}] - 
     q^3*(1 + q)*z*R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}] - 
     (q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}] - 
     (-q - 1/(q^4*z) + 3*q^4*z + q^6*z*(3 + z) + q^5*z*(4 + z) + 
       q^7*z*(1 + 2*z))*R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}] + 
     q^4*z*(1 + q^4*z + q^5*z)*R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}] - 
     (-1 - q + q^3*z - 2*q^5*z - q^6*z + q^8*z^2 + q^9*z^2 - q^2*(1 + z))*
      R1[{{1}, {{4, 2, 1}, {0, 0, 1}}}] - 
     (1 + q + 1/(q^5*z) + 1/(q^4*z) - q^7*z*(1 + z) - q^4*z*(2 + z) - 
       q^5*z*(3 + z) - q^6*z*(3 + z))*R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}] - 
     (1 + q - q^4*z)*R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}] - 
     (-1 - 1/(q^5*z) - q^5*(-3 + z)*z - 2*q^7*z^2 + q^8*z^2 + q^6*z*(1 + z) + 
       q^4*z*(2 + z))*R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}] + 
     q^3*z*(-1 - q - q^2*z - q^4*z + q^5*z)*
      R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}] + 
     q^8*z^2*R1[{{1}, {{4, 2, 1}, {1, 0, 0}}}] - 
     (q^4*z*(-1 - q^2*z - q^3*z - q^5*z - q^6*z - 2*q^4*z^2 + q^7*z^2 + 
        q^8*z^2 + q^9*(-1 + z)*z^2)*R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/
      (-1 + q^5*z) - ((1 - q + 2*q^2 - q^3 + 3*q^4 - q^8*(-5 + z)*z - 
        2*q^12*z^2 + q^13*(-5 + z)*z^2 + 2*q^15*(-2 + z)*z^2 - 
        2*q^16*(-1 + z)*z^2 - 2*q^17*(-1 + z)*z^2 + q^18*z^3 - 2*q^21*z^3 - 
        q^22*z^3 + q^19*(-1 + z)*z^3 - q^5*(1 + z) + 3*q^11*z*(1 + z) - 
        q^20*z^3*(1 + z) - 3*q^14*z^2*(2 + z) + q^9*z*(3 + z) + 
        q^10*z*(6 + z) + q^7*(1 + 2*z))*R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/
      (q^5*(-1 + q^5*z)) + (q^4*z*(1 - q - q^4 - q^3*(-1 + z) + 4*q^6*z + 
        q^9*z + 2*q^8*(-1 + z)*z + q^7*z^2 - 4*q^10*z^2 - q^11*z^2 - 
        q^12*(-1 + z)*z^2 - q^13*(-1 + z)*z^2 + q^15*z^3 + q^5*z*(3 + z))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^7*z*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}] + 
     (q^2*(1 + (1 + q + 4*q^2 + 5*q^3 + 3*q^4 - q^5)*z + 
        q^4*(1 + q - 2*q^2 - 4*q^3 - 3*q^4 + q^5 + 2*q^6)*z^2 - 
        q^8*(-2 + q + 2*q^2 + q^5 + 2*q^6 + q^7)*z^3 + q^13*(-1 + q^3)*z^4)*
       R1[{{1}, {{4, 2, 1}, {2, 1, 0}}}])/(-1 + q^5*z) + 
     q^7*z*(2 + 3*q^2*z + q^3*z + q^4*(-1 + z)*z + q^5*(-1 + z)*z)*
      R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}] + 
     q^10*z^2*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}] + 
     q^8*z*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R1[{{1}, {{4, 2, 1}, {2, 2, 2}}}] + 
     (q^2*(1 + q^10*z^2 + q^11*z^2 + q^9*z^2*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}])/(-1 + q^5*z) - 
     ((q^2 - q^6*z - 2*q^8*z - q^9*z + 2*q^13*z^2 + q^14*z^2 + 
        q^12*(-2 + z)*z^2 + q^11*(-1 + z)*z^2 + 3*q^16*z^3 - q^18*z^3 - 
        q^19*z^3 - 2*q^17*(-1 + z)*z^3)*R1[{{1}, {{4, 2, 1}, {3, 1, 1}}}])/
      (-1 + q^5*z) - (q^17*z^3*(1 + 2*q + q^2 + z)*
       R1[{{1}, {{4, 2, 1}, {3, 2, 2}}}])/(-1 + q^5*z) + 
     (q^6*z*(1 - q^4*z - q^6*z - 3*q^7*z - 5*q^8*z - 3*q^9*z - 2*q^10*z^2 + 
        q^11*z^2 - q^13*(-6 + z)*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + 
        q^20*z^3 - q^5*(1 + z) + q^18*z^3*(1 + z) + q^14*z^2*(2 + z) + 
        q^12*z^2*(5 + z))*R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/(-1 + q^5*z) + 
     (-1 + q)*q^4*z*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}] - 
     q^4*z*(-2 - 2*q + q^5*z + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}] - (-1 + q)*q^4*z*
      R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}] - q^6*(1 + q)*z*
      R1[{{1}, {{4, 2, 2}, {0, 0, 1}}}] - q^5*(1 + q)*z*
      R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}] + 
     q^4*z*(-2 - 2*q - q^3*z + q^6*z - q^2*(1 + z))*
      R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}] + q^5*z*(1 + q + q^4*z)*
      R1[{{1}, {{4, 2, 2}, {0, 2, 1}}}] - 
     q*(1 + q)*R1[{{1}, {{4, 2, 2}, {1, 1, 0}}}] + 
     q^5*(2 + q + q^2)*z*R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}] - 
     q^8*(1 + q)*z*R1[{{1}, {{4, 2, 2}, {2, 2, 1}}}] - 
     (q^15*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{4, 2, 2}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     q^3*z*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}] - 
     (1 + q^(-3) + 2/q + 3*q^2*z - q^3*(-1 + z)*z - q^5*z^2 - 2*q^6*z^2 + 
       q^9*z^2)*R1[{{1}, {{5, 1, 1}, {0, 0, 1}}}] + 
     ((-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R1[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/
      (q^3*(-1 + q^5*z)) - q*(-1 - (-1 + 3*q^2 + 4*q^3 + 2*q^4)*z + 
       q^4*(-1 - 2*q - q^2 - 2*q^3 + q^4 + 2*q^5 + q^6)*z^2 + q^8*z^3)*
      R1[{{1}, {{5, 1, 1}, {0, 1, 2}}}] - 
     ((2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^13*z^2 + 
        q^10*z^3 + q^11*z^3 + 2*q^15*z^3 + q^17*z^3 - q^16*(-3 + z)*z^3 - 
        q^7*z*(2 + z) + q^12*z^2*(2 + z) + q^9*z^2*(-3 + 2*z) - 
        q^8*z*(1 + 3*z))*R1[{{1}, {{5, 1, 1}, {1, 0, 0}}}])/
      (q*(-1 + q^5*z)) + (q*(1 + (-1 + 3*q^2 + 4*q^3 + 2*q^4 - q^5)*z + 
        q^4*(1 + 3*q + q^2 - q^3 - 6*q^4 - 6*q^5 - 2*q^6)*z^2 + 
        q^8*(-2 - q - 2*q^2 - q^3 - 2*q^4 + q^5 + 2*q^6 + q^7)*z^3 + 
        q^13*z^4)*R1[{{1}, {{5, 1, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     (z*(1 - q^3 - q^5*z - 3*q^10*z - q^11*z + q^13*z^2 - q^8*z*(1 + z) - 
        q^9*z*(3 + z))*R1[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     z*(-1 + q^3 + q^8*z)*R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}] + 
     q^4*z*(-1 - 2*q^2 - q^3 - q^4*z - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
       q^9*z^2)*R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}] + 
     q^8*z^2*R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}] - 
     (q^16*z^3*(1 + 2*q + q^2 + z)*R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/
      (-1 + q^5*z) - (q^7*z*(-1 + 2*q^11*z^2 + q^12*z^2 + q^10*z^2*(2 + z))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/(-1 + q^5*z) + 
     q^7*z*(1 + q^5*z)*R1[{{1}, {{5, 1, 1}, {4, 0, 2}}}] - 
     q^4*z*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{1}, {{5, 1, 2}, {0, 0, 1}}}] - 
     (-2 - 2/q + 2*q^4*z + 2*q^5*z + q^6*z^2 + q^7*z^2 - q^10*z^2 - 
       q^2*(1 + z) - q*(2 + z))*R1[{{1}, {{5, 1, 2}, {0, 1, 1}}}] + 
     ((2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + q^3*(1 + z) - 
        q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - q^7*z*(2 + z))*
       R1[{{1}, {{5, 1, 2}, {1, 0, 1}}}])/(q*(-1 + q^5*z)) + 
     q^6*z*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R1[{{1}, {{5, 1, 2}, {1, 1, 1}}}] - 
     q*z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}] + 
     q*(2 + q - z - q^3*(-2 + z)*z - q^4*(-1 + z)*z + q^8*z^2)*
      R1[{{1}, {{5, 1, 2}, {2, 1, 1}}}] - 
     (q*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{5, 1, 2}, {3, 0, 1}}}])/(-1 + q^5*z) + 
     q^4*z*(1 + q^2*z)*R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}] - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - 2*q^7*z + q^8*(-4 + z)*z - q^9*z^2 - 
        3*q^11*z^2 + 3*q^12*z^2 + 4*q^15*z^2 - q^13*(-1 + z)*z^2 + 
        q^17*(-1 + z)*z^2 + 2*q^16*z^3 + 2*q^18*z^3 - 2*q^20*z^3 - q^21*z^3 + 
        q^5*(1 + z) - q^19*z^3*(1 + z) - q^10*z*(2 + z) + q^14*z^2*(5 + 3*z))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/(q^5*(-1 + q^5*z)) - 
     (q^2*(-1 - q*z - 4*q^2*z - 5*q^3*z - 2*q^5*z^2 - q^6*z^2 + 3*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 2*q^11*z^3 + q^12*z^3 + 
        2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + 
        q^10*z^2*(-1 + 2*z))*R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      (-1 + q^5*z) - q^3*z*(-1 + 2*q + 3*q^2 + q^5 + q^6*z + 3*q^7*z - 
       q^8*(-3 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z) + 
       q^4*(1 + z))*R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}] - 
     ((1 - q + 2*q^2 - q^3 + 3*q^4 + q^6 - q^8*(-9 + z)*z - 2*q^12*z^2 + 
        q^17*(2 - 3*z)*z^2 + 2*q^16*(1 - 2*z)*z^2 + q^15*(-6 + z)*z^2 + 
        q^13*(-4 + z)*z^2 - 4*q^18*z^3 - q^19*z^3 - 2*q^21*z^3 - q^22*z^3 - 
        q^5*(1 + z) - q^20*z^3*(1 + z) + 2*q^10*z*(5 + z) + q^9*z*(8 + z) - 
        q^14*z^2*(10 + z) + q^7*(1 + 3*z) + q^11*z*(3 + 5*z))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/(q^5*(-1 + q^5*z)) + 
     q^3*z*(-1 + 2*q + 3*q^2 + q^5*(1 - 3*z) + q^3*z - q^7*(-4 + z)*z - 
       2*q^8*(-2 + z)*z - q^9*(-1 + z)*z + q^10*z^2 + q^11*z^2 + q^4*(2 + z))*
      R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - q^6*(2 + q)*z*
      R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}] + q^7*z*(1 + q^3*z)*
      R1[{{1}, {{5, 2, 1}, {0, 1, 1}}}] - (-1 - q^5*z)*
      R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}] - 
     (q*(-1 - q*z - 4*q^2*z - 5*q^3*z + q^6*z^2 + 4*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 2*q^10*(-1 + z)*z^2 + 
        2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + 
        q^5*(z - 2*z^2))*R1[{{1}, {{5, 2, 1}, {1, 0, 0}}}])/(-1 + q^5*z) - 
     q^5*z*(2 - q + q^2 - q^4*(-3 + z)*z - q^5*(-3 + z)*z - q^6*(-1 + z)*z - 
       q^7*z^2 + q^8*z^2)*R1[{{1}, {{5, 2, 1}, {1, 0, 1}}}] - 
     (1 + q^5*z - q^10*z^2 - q^13*z^2 - 2*q^15*z^3 - q^17*z^3 + 
       q^16*(-3 + z)*z^3 - q^12*z^2*(2 + z))*
      R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}] - 
     (q*z*(-1 + q - q^2 + q^3 - 3*q^4 - q^6*(-1 + z) - 3*q^7*z - q^11*z - 
        q^9*(-4 + z)*z + q^8*(-1 + z)*z + 4*q^12*z^2 + q^15*z^2 + q^16*z^2 - 
        q^13*z^3 + 2*q^14*z^3 + q^5*(1 + z))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/(-1 + q^5*z) - 
     q^6*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}] + 
     q^10*z^2*(-1 - q^3 + q^4 - 3*q^5*z - q^6*z - q^7*(-1 + z)*z - 
       q^8*(-1 + z)*z + q^10*z^2)*R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}] + 
     q^6*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 0, 0}}}] + 
     (q^3*z*(1 - q^4*z - q^6*z - 3*q^7*z - 5*q^8*z - 3*q^9*z - 2*q^10*z^2 + 
        q^11*z^2 - q^13*(-6 + z)*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + 
        q^20*z^3 - q^5*(1 + z) + q^18*z^3*(1 + z) + q^14*z^2*(2 + z) + 
        q^12*z^2*(5 + z))*R1[{{1}, {{5, 2, 1}, {3, 0, 1}}}])/(-1 + q^5*z) + 
     q^10*z^2*R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}] - 
     q^11*z^2*(-1 + q^5*z + q^6*z)*R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}] + 
     q^7*(1 + q)*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}] - 
     q^7*z*(1 + q^5*z)*R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}] - 
     q^12*z^2*(-1 + q^4 + q^9*z)*R1[{{1}, {{5, 2, 1}, {4, 1, 2}}}] + 
     q*(1 + q)*R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}] + 
     q^5*z*(-2 - q - q^2 - q^4*z + q^5*z)*
      R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] - 
     q*(1 + q)*R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}] - 
     q^5*z*(-1 - q + q^2*(-1 + z) - q^4*z + q^5*z)*
      R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}] + q^5*z*(1 + q^3 + q^2*(1 + z))*
      R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}] + 
     (q^5*z*(-2 - 2*q + 2*q^5*z + 3*q^6*z - q^9*z + q^8*(-1 + z)*z + 
        2*q^13*z^2 + q^14*z^2 + q^11*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + 
        2*q^16*z^3 + q^18*z^3 - q^17*(-3 + z)*z^3 - q^3*(1 + z) - 
        q^2*(2 + z) + q^7*z*(2 + z))*R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/
      (-1 + q^5*z) + (q^9*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/(-1 + q^5*z) - 
     q^9*z^2*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}] + 
     q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z - q^6*(-1 + z)*z - q^8*z^2 - 
       2*q^9*z^2 + q^12*z^2)*R1[{{1}, {{6, 2, 1}, {-1, 0, 1}}}] - 
     (q^3*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R1[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/
      (-1 + q^5*z) + q^7*z*(-1 - (-1 + 3*q^2 + 4*q^3 + 2*q^4)*z + 
       q^4*(-1 - 2*q - q^2 - 2*q^3 + q^4 + 2*q^5 + q^6)*z^2 + q^8*z^3)*
      R1[{{1}, {{6, 2, 1}, {-1, 1, 2}}}] + 
     (q^5*z*(2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^13*z^2 + 
        q^10*z^3 + q^11*z^3 + 2*q^15*z^3 + q^17*z^3 - q^16*(-3 + z)*z^3 - 
        q^7*z*(2 + z) + q^12*z^2*(2 + z) + q^9*z^2*(-3 + 2*z) - 
        q^8*z*(1 + 3*z))*R1[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/(-1 + q^5*z) - 
     (q^7*z*(1 + (-1 + 3*q^2 + 4*q^3 + 2*q^4 - q^5)*z + 
        q^4*(1 + 3*q + q^2 - q^3 - 6*q^4 - 6*q^5 - 2*q^6)*z^2 + 
        q^8*(-2 - q - 2*q^2 - q^3 - 2*q^4 + q^5 + 2*q^6 + q^7)*z^3 + 
        q^13*z^4)*R1[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/(-1 + q^5*z) + 
     (q^6*z^2*(1 - q^3 - q^5*z - 3*q^10*z - q^11*z + q^13*z^2 - 
        q^8*z*(1 + z) - q^9*z*(3 + z))*R1[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/
      (-1 + q^5*z) - q^6*z^2*(-1 + q^3 + q^8*z)*
      R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}] - 
     q^10*z^2*(-1 - 2*q^2 - q^3 - q^4*z - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
       q^9*z^2)*R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}] - 
     q^14*z^3*R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}] + 
     (q^22*z^4*(1 + 2*q + q^2 + z)*R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/
      (-1 + q^5*z) + (q^13*z^2*(-1 + 2*q^11*z^2 + q^12*z^2 + 
        q^10*z^2*(2 + z))*R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/(-1 + q^5*z) - 
     q^13*z^2*(1 + q^5*z)*R1[{{1}, {{6, 2, 1}, {3, 0, 2}}}] + 
     q^10*z^2*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{1}, {{6, 2, 2}, {-1, 0, 1}}}] - 
     q^5*z*(2 + 2*q - 2*q^5*z - 2*q^6*z - q^7*z^2 - q^8*z^2 + q^11*z^2 + 
       q^3*(1 + z) + q^2*(2 + z))*R1[{{1}, {{6, 2, 2}, {-1, 1, 1}}}] - 
     (q^5*z*(2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + 
        q^3*(1 + z) - q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - 
        q^7*z*(2 + z))*R1[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     q^12*z^2*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R1[{{1}, {{6, 2, 2}, {0, 1, 1}}}] + 
     q^7*z^2*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}] - 
     q^7*z*(2 + q - z - q^3*(-2 + z)*z - q^4*(-1 + z)*z + q^8*z^2)*
      R1[{{1}, {{6, 2, 2}, {1, 1, 1}}}] + 
     (q^7*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{1}, {{6, 2, 2}, {2, 0, 1}}}])/(-1 + q^5*z) - 
     q^2*R1[{{2}, {{-1, 0, 1}, {2, 2, 1}}}] - 
     R1[{{2}, {{-1, 0, 1}, {2, 2, 2}}}]/z - 
     q^3*R1[{{2}, {{-1, 0, 2}, {2, 2, 1}}}] + 
     R1[{{2}, {{-1, 1, 1}, {0, 2, 2}}}]/(q*z) - 
     R1[{{2}, {{-1, 1, 1}, {1, 1, 2}}}]/(q*z) - 
     q^5*R1[{{2}, {{-1, 1, 1}, {4, 1, 1}}}] + 
     q*R1[{{2}, {{0, 0, 1}, {1, 2, 1}}}] + 
     q^3*R1[{{2}, {{0, 0, 1}, {2, 2, 2}}}] - 
     q^3*R1[{{2}, {{0, 0, 2}, {2, 2, 1}}}] - 
     R1[{{2}, {{0, 1, 1}, {0, 2, 1}}}] + 
     ((1 + q + q^2*z)*R1[{{2}, {{0, 1, 1}, {0, 2, 2}}}])/(q^2*z) + 
     R1[{{2}, {{0, 1, 1}, {1, 1, 1}}}] + 
     q*R1[{{2}, {{0, 1, 1}, {1, 1, 2}}}] + 
     R1[{{2}, {{1, 0, 1}, {-1, 1, 1}}}] - 
     2*R1[{{2}, {{1, 0, 1}, {0, 1, 1}}}] + 
     R1[{{2}, {{1, 0, 1}, {0, 2, 1}}}] - 
     ((1 + q + q^2*z)*R1[{{2}, {{1, 0, 1}, {0, 2, 2}}}])/(q^2*z) - 
     q*(1 + q - q*z)*R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}] - 
     (q^(-1) - q - q^2*z)*R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}] - 
     q^2*(-1 - q + q^2*z)*R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}] + 
     q^3*R1[{{2}, {{1, 0, 1}, {2, 2, 2}}}] - 
     R1[{{2}, {{1, 0, 1}, {3, 0, 1}}}] + 
     q*R1[{{2}, {{1, 0, 2}, {-1, 1, 1}}}] - 
     q*R1[{{2}, {{1, 0, 2}, {-1, 2, 1}}}] - 
     q*R1[{{2}, {{1, 0, 2}, {0, 1, 0}}}] + 
     q*R1[{{2}, {{1, 0, 2}, {0, 2, 1}}}] - q*(1 + q*z)*
      R1[{{2}, {{1, 0, 2}, {1, 2, 1}}}] + q^3*(1 + q)*
      R1[{{2}, {{1, 0, 2}, {2, 2, 1}}}] - R1[{{2}, {{1, 1, 1}, {0, 2, 2}}}] + 
     q*R1[{{2}, {{1, 1, 1}, {1, 1, 2}}}] - 
     q*R1[{{2}, {{2, 0, 1}, {-1, 1, 2}}}] - 
     q*(1 + q*z)*R1[{{2}, {{2, 0, 1}, {-1, 2, 2}}}] - 
     (-1 - q^(-1) + q*(-3 + z))*R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}] + 
     q*(1 + q*z)*R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}] - 
     q^2*z*R1[{{2}, {{2, 0, 1}, {0, 2, 1}}}] + 
     R1[{{2}, {{2, 0, 1}, {0, 2, 2}}}] - (1 + q^(-1) + q)*
      R1[{{2}, {{2, 0, 1}, {1, 0, 1}}}] + q*(1 + q^2)*z*
      R1[{{2}, {{2, 0, 1}, {1, 2, 1}}}] - (1 + q^(-1) + q*z + q^3*z - q^4*z)*
      R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}] + R1[{{2}, {{2, 0, 1}, {2, 0, 0}}}] - 
     2*q^4*z*R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}] - 
     2*q^3*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{2}, {{2, 0, 1}, {2, 2, 2}}}] + 
     q*R1[{{2}, {{2, 0, 2}, {-1, 1, 1}}}] + q^2*(1 + q)*z*
      R1[{{2}, {{2, 0, 2}, {-1, 2, 1}}}] - 
     q*R1[{{2}, {{2, 0, 2}, {0, 1, 0}}}] - q^2*(2 + q)*z*
      R1[{{2}, {{2, 0, 2}, {0, 1, 1}}}] + 
     q^2*z*R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}] - 
     q^5*z*R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}] + (-2 + q)*q^5*z*
      R1[{{2}, {{2, 0, 2}, {2, 2, 1}}}] - 
     (3 - q^(-2) + 3/q + q + z + q*z + q^2*z)*
      R1[{{2}, {{2, 1, 1}, {0, 2, 2}}}] + q^4*z*(1 + 2*q + q^2 + z)*
      R1[{{2}, {{2, 1, 1}, {2, 1, 2}}}] - q^2*z*(1 + q + q^2*z)*
      R1[{{2}, {{2, 1, 1}, {2, 2, 2}}}] - 
     q^4*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R1[{{2}, {{2, 1, 1}, {3, 2, 2}}}] - (1 + q - q^2*z)*
      R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}] - 
     q*R1[{{2}, {{3, 0, 1}, {-1, 1, 2}}}] - (-1 + q)*q^3*z*
      R1[{{2}, {{3, 0, 1}, {-1, 2, 2}}}] - (-1 - 2*q + 2*q^2*z)*
      R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}] - 
     (1 + q^(-1) + q*z + q^2*z + 2*q^3*z - q^4*z)*
      R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}] + 
     q^3*z*R1[{{2}, {{3, 0, 1}, {0, 2, 1}}}] - 
     (-3 + q^(-2) - 3/q - q^2*z - q*(1 + z))*
      R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}] + q^4*(-3 - 2*q + q^2*(-1 + z))*z*
      R1[{{2}, {{3, 0, 1}, {1, 2, 1}}}] - 
     (-1 - 1/(q^5*z) - q^2*z + 3*q^3*z + 4*q^4*z + 2*q^6*z^2 + q^5*z*(2 + z))*
      R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}] + 
     (-1 + q)*q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R1[{{2}, {{3, 0, 1}, {2, 0, 2}}}] + q^3*(-1 + q^2)*z*
      R1[{{2}, {{3, 0, 1}, {3, 0, 1}}}] - q^8*z*(1 + q^5*z)*
      R1[{{2}, {{3, 0, 1}, {4, 2, 0}}}] - 
     q*(1 + q)*R1[{{2}, {{3, 0, 2}, {-1, 1, 1}}}] + 
     q*(1 + q)*(1 + q^3*z)*R1[{{2}, {{3, 0, 2}, {-1, 2, 1}}}] + 
     q*(1 + q)*R1[{{2}, {{3, 0, 2}, {0, 1, 0}}}] - 
     q^3*(1 + q + q^2)*z*R1[{{2}, {{3, 0, 2}, {0, 1, 1}}}] + 
     q*(1 + q)*(-1 + q^2*z)*R1[{{2}, {{3, 0, 2}, {0, 2, 1}}}] - 
     q^3*(1 + q)*z*(-1 - q - q^2*z + q^5*z)*
      R1[{{2}, {{3, 0, 2}, {1, 2, 1}}}] - q^2*(-1 - q + q^4*z)*
      R1[{{2}, {{3, 0, 2}, {2, 2, 1}}}] + q^10*(1 + q)*z*
      R1[{{2}, {{3, 0, 2}, {4, 2, 1}}}] + q^2*(1 + q*(-1 + z))*z*
      R1[{{2}, {{3, 1, 1}, {1, 1, 1}}}] + q*(1 + q)*z*
      (-1 - q - q^2*z - q^4*z + q^5*z)*R1[{{2}, {{3, 1, 1}, {1, 1, 2}}}] + 
     q*(1 + q)*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R1[{{2}, {{3, 1, 1}, {1, 2, 2}}}] - 
     (-q^2 - 1/(q^3*z) + 2*q^7*z + q^8*z*(1 + z) + q^6*z*(2 + z))*
      R1[{{2}, {{3, 1, 1}, {2, 2, 2}}}] + 
     q^5*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R1[{{2}, {{3, 1, 1}, {4, 1, 2}}}] + 
     q^2*(1 + q)*z*R1[{{2}, {{4, 0, 1}, {-1, 1, 1}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}] - 
     (1 + 1/(q^5*z) - 3*q^3*z - q^5*z*(3 + z) - q^4*z*(4 + z) - 
       q^6*z*(1 + 2*z))*R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}] - 
     q*(2 + q*z + 3*q^2*z + 3*q^3*z + q^4*z)*
      R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}] - 
     (-1 - 1/(q^5*z) - q^2*z + q^5*z*(5 + z) + q^4*z*(8 + z) + 
       q^6*z*(1 + 2*z) + q^3*z*(5 + 2*z))*R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}] + 
     q^3*z*(q + z)*R1[{{2}, {{4, 0, 1}, {0, 2, 1}}}] - 
     ((-1 - q^2 - 3*q^4 + q^5*(-1 + z) + q^6*(-1 + z) - 2*q^7*z - 4*q^9*z + 
        q^8*(-7 + z)*z + q^12*z^2 - q^13*(-5 + z)*z^2 + 2*q^17*z^3 + 
        2*q^18*z^3 - 2*q^20*z^3 - q^21*z^3 - q^19*z^3*(1 + z) + 
        2*q^15*z^2*(3 + z) - q^10*z*(1 + 2*z) + q^14*z^2*(9 + 2*z) + 
        q^16*z^2*(2 + 3*z) + q^11*(z - 4*z^2))*
       R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/(q^5*(-1 + q^5*z)) + 
     q^2*z*R1[{{2}, {{4, 0, 1}, {1, 0, 0}}}] + 
     q*(1 - q*z + q^2*z + 2*q^3*z + q^4*z)*
      R1[{{2}, {{4, 0, 1}, {1, 0, 1}}}] + q^3*z*(1 + 2*q + q^2 + z)*
      R1[{{2}, {{4, 0, 1}, {1, 0, 2}}}] + q^2*z*(-1 + q^3*z)*
      R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}] - 
     ((-1 + 3*q - 3*q^2 + 3*q^3 - 3*q^4 + q^7*(1 - 3*z) - 2*q^6*(-1 + z) + 
        q^9*(10 - 3*z)*z - q^10*(-1 + z)*z + q^8*z^2 - q^11*z^2 - 
        8*q^16*z^2 + q^18*z^3 + q^21*z^3 + q^22*z^3 + q^20*(-1 + z)*z^3 - 
        2*q^17*z^2*(2 + z) - q^19*z^3*(3 + z) - q^13*z^2*(4 + z) + 
        q^5*(6 + z) - q^15*z^2*(7 + 3*z) + q^14*z^2*(-3 + 5*z) + 
        q^12*z*(-1 + 8*z))*R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/
      (q^6*(-1 + q^5*z)) + q^3*z*R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}] + 
     ((-1 + q)*(-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + 
        q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + 
        q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/(q^4*(-1 + q^5*z)) - 
     q^2*z*(-2 + 2*q + 3*q^2 + 2*q^6*z + 2*q^7*z + q^8*z + q^3*(1 + z) + 
       q^4*(1 + z))*R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}] + 
     q^5*z*(1 - 2*q - q^2 + q^5*z)*R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}] - 
     q^3*z*(-1 - q - 2*q^3 - 2*q^4 - 4*q^6*z - 2*q^8*z + q^7*(-5 + z)*z + 
       q^10*z^2)*R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}] - 
     (-1 - q^5*z - q^8*z^2 + 2*q^10*z^2 + q^11*z^2 + q^9*z^2*(1 + z))*
      R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}] + q^2*(-1 + q^2)*z*
      R1[{{2}, {{4, 0, 1}, {3, 0, 2}}}] - q^5*z*(1 + q^5*z)*
      R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}] - q^3*z*(1 + q^7*z)*
      R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}] - 
     (q^4*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R1[{{2}, {{4, 0, 1}, {3, 2, 0}}}])/
      (-1 + q^5*z) + (q^13*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     (q^3*z*(-1 + q^4 + q^5*z + 3*q^6*z + 3*q^7*z + q^9*(-1 + z)*z - 
        3*q^11*z^2 - 3*q^12*z^2 + q^14*z^2 + 2*q^15*z^2 + q^16*z^2 + 
        q^8*z*(1 + z) - q^13*z^2*(1 + z))*R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/
      (-1 + q^5*z) - q^5*z*(-2 - 3*q^2 - q^3 - 2*q^4*z - 6*q^5*z - 4*q^6*z + 
       q^9*z^2 - q^7*z*(1 + z))*R1[{{2}, {{4, 0, 1}, {4, 1, 2}}}] - 
     q^8*z*(1 + q^5*z)*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}] - 
     (q^9*z*(-q - z - q^2*z - 3*q^3*z - 5*q^4*z - 3*q^5*z - 2*q^6*z^2 + 
        q^7*z^2 - q^9*(-6 + z)*z^2 + 2*q^11*z^3 - q^13*z^3 + 2*q^15*z^3 + 
        q^16*z^3 + q^14*z^3*(1 + z) + q^10*z^2*(2 + z) + q^8*z^2*(5 + z))*
       R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^3*z*R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}] + 
     q^3*z*(-2 - 2*q + q^5*z + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}] + (-1 + q)*q^3*z*
      R1[{{2}, {{4, 0, 2}, {0, 1, 0}}}] - q^4*(1 + q)*z*
      (-1 + q^4*z - q*(1 + z))*R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}] + 
     q^3*(2 + q + q^2)*z*R1[{{2}, {{4, 0, 2}, {0, 2, 1}}}] - 
     (-1 - q + 2*q^4*z + 2*q^5*z + q^6*z)*R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}] + 
     q^7*(1 + q)*z*R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}] + 
     (q^14*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/(-1 + q^5*z) - 
     q^2*(1 + q)*z*(1 + q^2*z)*R1[{{2}, {{4, 1, 1}, {0, 1, 1}}}] - 
     (q + 1/(q^4*z) - 2*q^6*z - 2*q^5*z*(1 + z) - q^7*z*(1 + z))*
      R1[{{2}, {{4, 1, 1}, {0, 2, 2}}}] + 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R1[{{2}, {{4, 1, 1}, {1, 1, 1}}}] - 
     (-q^(-1) - q - 1/(q^4*z) - q^4*z - q^6*(-2 + z)*z + 2*q^8*z^2 + 
       q^9*z^2 + q^5*z*(2 + z) + q^7*z*(1 + 3*z + z^2))*
      R1[{{2}, {{4, 1, 1}, {1, 1, 2}}}] - (q^(-1) + q^4*z - q^7*z^3)*
      R1[{{2}, {{4, 1, 1}, {1, 2, 1}}}] - 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^10*z^2 + 
       q^11*z^2 - q^9*z*(1 + z))*R1[{{2}, {{4, 1, 1}, {2, 1, 2}}}] + 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R1[{{2}, {{4, 1, 1}, {3, 1, 1}}}] - 
     q^8*z*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 1, 2}}}] + 
     q^8*z*(1 + q^5*z)*R1[{{2}, {{4, 1, 1}, {4, 2, 1}}}] - 
     q^3*z*(1 + q^2*z)*R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}] - 
     ((1 - q + 2*q^2 - q^3 + 3*q^4 + 2*q^7*z - q^8*(-4 + z)*z + q^9*z^2 + 
        3*q^11*z^2 - 3*q^12*z^2 - 4*q^15*z^2 + q^13*(-1 + z)*z^2 - 
        q^17*(-1 + z)*z^2 - 2*q^16*z^3 - 2*q^18*z^3 + 2*q^20*z^3 + q^21*z^3 - 
        q^5*(1 + z) + q^19*z^3*(1 + z) + q^10*z*(2 + z) - q^14*z^2*(5 + 3*z))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/(q^6*(-1 + q^5*z)) - 
     (q*(1 + q*z + 4*q^2*z + 5*q^3*z + 2*q^5*z^2 + q^6*z^2 - 3*q^7*z^2 - 
        q^9*(-1 + z)*z^2 - 2*q^11*z^3 - q^12*z^3 - 2*q^14*z^3 - q^15*z^3 - 
        q^13*z^3*(1 + z) + q^4*z*(3 + z) + q^8*z^2*(-3 + 2*z) + 
        q^10*(z^2 - 2*z^3))*R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/
      (-1 + q^5*z) + q^2*z*(-1 + 2*q + 3*q^2 + q^5 + q^6*z + 3*q^7*z - 
       q^8*(-3 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z) + 
       q^4*(1 + z))*R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}] - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - q^6 + q^8*(-9 + z)*z + 2*q^12*z^2 - 
        q^15*(-6 + z)*z^2 - q^13*(-4 + z)*z^2 + 4*q^18*z^3 + q^19*z^3 + 
        2*q^21*z^3 + q^22*z^3 + q^5*(1 + z) + q^20*z^3*(1 + z) - 
        2*q^10*z*(5 + z) - q^9*z*(8 + z) + q^14*z^2*(10 + z) + 
        2*q^16*z^2*(-1 + 2*z) + q^17*z^2*(-2 + 3*z) - q^7*(1 + 3*z) - 
        q^11*z*(3 + 5*z))*R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/
      (q^6*(-1 + q^5*z)) - q^2*z*(-1 + 2*q + 3*q^2 + q^5*(1 - 3*z) + q^3*z - 
       q^7*(-4 + z)*z - 2*q^8*(-2 + z)*z - q^9*(-1 + z)*z + q^10*z^2 + 
       q^11*z^2 + q^4*(2 + z))*R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}] + 
     q^5*(2 + q)*z*R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}] - 
     q^6*z*(1 + q^3*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 1}}}] - 
     (q^(-1) + q^4*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}] - 
     ((1 + q*z + 4*q^2*z + 5*q^3*z - q^6*z^2 - 4*q^7*z^2 - q^9*(-1 + z)*z^2 - 
        2*q^10*(-1 + z)*z^2 - 2*q^14*z^3 - q^15*z^3 - q^13*z^3*(1 + z) + 
        q^4*z*(3 + z) + q^8*z^2*(-3 + 2*z) + q^5*z*(-1 + 2*z))*
       R1[{{2}, {{5, 0, 1}, {1, 1, 0}}}])/(-1 + q^5*z) + 
     q^4*z*(2 - q + q^2 - q^4*(-3 + z)*z - q^5*(-3 + z)*z - q^6*(-1 + z)*z - 
       q^7*z^2 + q^8*z^2)*R1[{{2}, {{5, 0, 1}, {1, 1, 1}}}] - 
     (-q^(-1) - q^4*z + q^9*z^2 + q^12*z^2 + 2*q^14*z^3 + q^16*z^3 - 
       q^15*(-3 + z)*z^3 + q^11*z^2*(2 + z))*
      R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}] + 
     (z*(-1 + q - q^2 + q^3 - 3*q^4 - q^6*(-1 + z) - 3*q^7*z - q^11*z - 
        q^9*(-4 + z)*z + q^8*(-1 + z)*z + 4*q^12*z^2 + q^15*z^2 + q^16*z^2 - 
        q^13*z^3 + 2*q^14*z^3 + q^5*(1 + z))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/(-1 + q^5*z) + 
     q^5*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}] - 
     q^9*z^2*(-1 - q^3 + q^4 - 3*q^5*z - q^6*z - q^7*(-1 + z)*z - 
       q^8*(-1 + z)*z + q^10*z^2)*R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}] - 
     q^5*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 1, 0}}}] - 
     (q^2*z*(1 - q^4*z - q^6*z - 3*q^7*z - 5*q^8*z - 3*q^9*z - 2*q^10*z^2 + 
        q^11*z^2 - q^13*(-6 + z)*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + 
        q^20*z^3 - q^5*(1 + z) + q^18*z^3*(1 + z) + q^14*z^2*(2 + z) + 
        q^12*z^2*(5 + z))*R1[{{2}, {{5, 0, 1}, {3, 1, 1}}}])/(-1 + q^5*z) - 
     q^9*z^2*R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}] + 
     q^10*z^2*(-1 + q^5*z + q^6*z)*R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}] - 
     q^6*(1 + q)*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}] + 
     q^6*z*(1 + q^5*z)*R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}] + 
     q^11*z^2*(-1 + q^4 + q^9*z)*R1[{{2}, {{5, 0, 1}, {4, 2, 2}}}] - 
     (1 + q)*R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}] - 
     q^4*z*(-2 - q - q^2 - q^4*z + q^5*z)*
      R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}] - 
     (-1 - q)*R1[{{2}, {{5, 0, 2}, {0, 1, 0}}}] + 
     q^4*z*(-1 - q + q^2*(-1 + z) - q^4*z + q^5*z)*
      R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}] - q^4*z*(1 + q^3 + q^2*(1 + z))*
      R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}] - 
     (q^4*z*(-2 - 2*q + 2*q^5*z + 3*q^6*z - q^9*z + q^8*(-1 + z)*z + 
        2*q^13*z^2 + q^14*z^2 + q^11*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + 
        2*q^16*z^3 + q^18*z^3 - q^17*(-3 + z)*z^3 - q^3*(1 + z) - 
        q^2*(2 + z) + q^7*z*(2 + z))*R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/
      (-1 + q^5*z) - (q^8*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     q^8*z^2*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}] - 
     q^2*z*(1 + 2*q^2 + q^3 + 3*q^5*z - q^6*(-1 + z)*z - q^8*z^2 - 
       2*q^9*z^2 + q^12*z^2)*R1[{{2}, {{6, 0, 1}, {-1, 1, 1}}}] + 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R1[{{2}, {{6, 0, 1}, {-1, 2, 0}}}])/
      (-1 + q^5*z) - q^6*z*(-1 - (-1 + 3*q^2 + 4*q^3 + 2*q^4)*z + 
       q^4*(-1 - 2*q - q^2 - 2*q^3 + q^4 + 2*q^5 + q^6)*z^2 + q^8*z^3)*
      R1[{{2}, {{6, 0, 1}, {-1, 2, 2}}}] - 
     (q^4*z*(2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^13*z^2 + 
        q^10*z^3 + q^11*z^3 + 2*q^15*z^3 + q^17*z^3 - q^16*(-3 + z)*z^3 - 
        q^7*z*(2 + z) + q^12*z^2*(2 + z) + q^9*z^2*(-3 + 2*z) - 
        q^8*z*(1 + 3*z))*R1[{{2}, {{6, 0, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     (q^6*z*(1 + (-1 + 3*q^2 + 4*q^3 + 2*q^4 - q^5)*z + 
        q^4*(1 + 3*q + q^2 - q^3 - 6*q^4 - 6*q^5 - 2*q^6)*z^2 + 
        q^8*(-2 - q - 2*q^2 - q^3 - 2*q^4 + q^5 + 2*q^6 + q^7)*z^3 + 
        q^13*z^4)*R1[{{2}, {{6, 0, 1}, {0, 1, 2}}}])/(-1 + q^5*z) - 
     (q^5*z^2*(1 - q^3 - q^5*z - 3*q^10*z - q^11*z + q^13*z^2 - 
        q^8*z*(1 + z) - q^9*z*(3 + z))*R1[{{2}, {{6, 0, 1}, {0, 2, 1}}}])/
      (-1 + q^5*z) + q^5*z^2*(-1 + q^3 + q^8*z)*
      R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}] + 
     q^9*z^2*(-1 - 2*q^2 - q^3 - q^4*z - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
       q^9*z^2)*R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}] + 
     q^13*z^3*R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}] - 
     (q^21*z^4*(1 + 2*q + q^2 + z)*R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) - (q^12*z^2*(-1 + 2*q^11*z^2 + q^12*z^2 + 
        q^10*z^2*(2 + z))*R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/(-1 + q^5*z) + 
     q^12*z^2*(1 + q^5*z)*R1[{{2}, {{6, 0, 1}, {3, 1, 2}}}] - 
     q^9*z^2*(-2 - q - q^2*z - q^3*z + q^6*z)*
      R1[{{2}, {{6, 0, 2}, {-1, 1, 1}}}] + 
     q^4*z*(2 + 2*q - 2*q^5*z - 2*q^6*z - q^7*z^2 - q^8*z^2 + q^11*z^2 + 
       q^3*(1 + z) + q^2*(2 + z))*R1[{{2}, {{6, 0, 2}, {-1, 2, 1}}}] + 
     (q^4*z*(2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + 
        q^3*(1 + z) - q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - 
        q^7*z*(2 + z))*R1[{{2}, {{6, 0, 2}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     q^11*z^2*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R1[{{2}, {{6, 0, 2}, {0, 2, 1}}}] - 
     q^6*z^2*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}] + 
     q^6*z*(2 + q - z - q^3*(-2 + z)*z - q^4*(-1 + z)*z + q^8*z^2)*
      R1[{{2}, {{6, 0, 2}, {1, 2, 1}}}] - 
     (q^6*z*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R1[{{2}, {{6, 0, 2}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     R2[{{1}, {{-1, 1, 1}, {0, 2, 2}}}]/(q*z) + 
     q^3*R2[{{1}, {{0, 0, 1}, {3, 2, 1}}}] + 
     R2[{{1}, {{0, 1, 0}, {0, 2, 2}}}]/(q*z) - 
     q^3*R2[{{1}, {{0, 1, 0}, {3, 2, 1}}}] - 
     q^2*R2[{{1}, {{0, 1, 1}, {2, 1, 1}}}] + 
     q^2*R2[{{1}, {{0, 2, 0}, {2, 1, 1}}}] - 
     R2[{{1}, {{1, 0, 0}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{1, 0, 0}, {1, 2, 1}}}] + 
     q*R2[{{1}, {{1, 0, 1}, {-1, 2, 1}}}] + 
     q*(1 + q)*R2[{{1}, {{1, 0, 1}, {1, 2, 1}}}] - 
     R2[{{1}, {{1, 0, 1}, {2, 1, 1}}}] - 
     q*(1 + q)*R2[{{1}, {{1, 1, 0}, {1, 2, 1}}}] + 
     R2[{{1}, {{1, 1, 0}, {2, 1, 1}}}] + R2[{{1}, {{1, 1, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{1, 1, 1}, {-1, 1, 2}}}] - 
     q*R2[{{1}, {{1, 1, 1}, {-1, 2, 1}}}] - 
     q*R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}] + 
     R2[{{1}, {{1, 1, 1}, {1, 1, 0}}}] + 
     q^8*z*R2[{{1}, {{1, 1, 1}, {3, 2, 1}}}] - 
     R2[{{1}, {{1, 2, 0}, {-1, 1, 1}}}] + R2[{{1}, {{1, 2, 0}, {-1, 2, 2}}}]/
      q + q*R2[{{1}, {{1, 2, 0}, {0, 1, 1}}}] - 
     R2[{{1}, {{1, 2, 0}, {1, 1, 0}}}] - 
     (-1 - q)*R2[{{1}, {{1, 2, 1}, {-1, 1, 1}}}] + 
     q^2*R2[{{1}, {{1, 2, 2}, {-1, 1, 0}}}] - 
     q^2*R2[{{1}, {{1, 2, 2}, {-1, 2, 1}}}] - 
     R2[{{1}, {{2, 0, 0}, {0, 1, 1}}}] - 
     q^3*z*R2[{{1}, {{2, 0, 0}, {1, 2, 1}}}] + 
     q*R2[{{1}, {{2, 0, 1}, {-1, 2, 1}}}] + 
     q*(1 + q*z)*R2[{{1}, {{2, 0, 1}, {-1, 2, 2}}}] - 
     (1 + q^(-1) + q)*R2[{{1}, {{2, 0, 1}, {0, 1, 1}}}] + 
     q^3*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{2, 0, 1}, {2, 2, 2}}}] - 
     (-1 + q)*q^6*(1 + q)*z*R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] - 
     q*(1 + q*z + q^2*z)*R2[{{1}, {{2, 0, 2}, {-1, 2, 1}}}] - 
     q*R2[{{1}, {{2, 1, 0}, {-1, 1, 2}}}] - 
     q*(1 + q*z)*R2[{{1}, {{2, 1, 0}, {-1, 2, 2}}}] + 
     ((1 + q + q^2)*R2[{{1}, {{2, 1, 0}, {0, 1, 1}}}])/q - 
     q*R2[{{1}, {{2, 1, 1}, {-1, 1, 0}}}] + 
     q*R2[{{1}, {{2, 1, 1}, {-1, 1, 2}}}] + q*(1 + q + q^2)*z*
      R2[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] - (1 + q^(-1) + q*z)*
      R2[{{1}, {{2, 1, 1}, {-1, 2, 2}}}] + 
     q^6*z*R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}] - 
     q^5*z*R2[{{1}, {{2, 1, 1}, {2, 1, 1}}}] + q^6*(-1 + q^2)*z*
      R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] - 
     q^2*R2[{{1}, {{2, 1, 2}, {-1, 1, 0}}}] + 
     q^2*R2[{{1}, {{2, 1, 2}, {-1, 1, 1}}}] - 
     (1 + q)*R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}] - 
     q*z*R2[{{1}, {{2, 2, 0}, {-1, 2, 1}}}] + 
     ((1 + q + q^2*z)*R2[{{1}, {{2, 2, 0}, {-1, 2, 2}}}])/q - 
     (-1 - 2*q)*R2[{{1}, {{2, 2, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] - q*(1 + q + q^2*z)*
      R2[{{1}, {{2, 2, 1}, {-1, 2, 1}}}] + 
     q^5*z*R2[{{1}, {{2, 2, 1}, {1, 1, 0}}}] - q^5*z*(1 + q^5*z)*
      R2[{{1}, {{2, 2, 1}, {2, 2, 0}}}] + 
     q^2*R2[{{1}, {{2, 2, 2}, {-1, 1, 0}}}] + 
     q^4*z*R2[{{1}, {{2, 2, 2}, {-1, 1, 1}}}] + 
     q^3*z*R2[{{1}, {{2, 2, 2}, {-1, 2, 1}}}] + 
     R2[{{1}, {{3, 0, 0}, {-1, 1, 0}}}] + 
     q^2*z*R2[{{1}, {{3, 0, 0}, {0, 1, 1}}}] + 
     q^3*z*R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] + 
     q^4*z*R2[{{1}, {{3, 0, 0}, {1, 2, 2}}}] - 
     (q^3 + 2*q^5*z + 2*q^6*z + q^7*z)*R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}] - 
     (-1 + q)*q^4*(1 + q)*z*R2[{{1}, {{3, 0, 0}, {3, 2, 1}}}] - 
     q^2*z*R2[{{1}, {{3, 0, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{3, 0, 1}, {-1, 2, 1}}}] + (-1 + q)*q^3*z*
      R2[{{1}, {{3, 0, 1}, {-1, 2, 2}}}] - (q + 2*q^3*z + 2*q^4*z + q^5*z)*
      R2[{{1}, {{3, 0, 1}, {1, 1, 2}}}] + q^4*(1 + q)*z*
      R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}] - q^4*z*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{3, 0, 1}, {1, 2, 2}}}] + q^3*(-1 + q^2)*z*
      R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] + 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{3, 0, 1}, {2, 2, 2}}}])/(q^3*(-1 + q^5*z)) + 
     q^4*(-1 + q^2)*z*R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] + 
     q*(1 + q)*R2[{{1}, {{3, 0, 2}, {-1, 1, 1}}}] - 
     q*(1 + q)*(1 + q^3*z)*R2[{{1}, {{3, 0, 2}, {-1, 2, 1}}}] - 
     q*R2[{{1}, {{3, 1, 0}, {-1, 1, 2}}}] - (-1 + q)*q^3*z*
      R2[{{1}, {{3, 1, 0}, {-1, 2, 2}}}] - (q + 2*q^3*z + 2*q^4*z + q^5*z)*
      R2[{{1}, {{3, 1, 0}, {0, 2, 2}}}] + q^4*z*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{3, 1, 0}, {1, 2, 2}}}] + 
     q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] - (1 + 2*q + q^2*z - q^3*z)*
      R2[{{1}, {{3, 1, 1}, {-1, 1, 1}}}] + q*(1 + q + q^2*z + q^3*z + q^4*z)*
      R2[{{1}, {{3, 1, 1}, {-1, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 2, 2}}}] - 
     q^4*(1 + q)*z*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}] + 
     q^3*z*(1 + 2*q + q^2 + z)*R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}] - 
     (-1 + q)*q^3*(1 + q)*z*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}] - 
     q^4*(1 + q)*z*R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}] - 
     q^2*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{3, 1, 1}, {1, 2, 2}}}] - (-1 + q)*q^3*(1 + q)*z*
      R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] - 
     q^2*R2[{{1}, {{3, 1, 2}, {-1, 1, 0}}}] - q^3*(1 + q)*z*
      R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}] - 
     q^2*z*R2[{{1}, {{3, 2, 0}, {-1, 2, 2}}}] - q^3*z*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{3, 2, 0}, {0, 1, 2}}}] + q*z*(1 + q + q^2*z)*
      R2[{{1}, {{3, 2, 0}, {0, 2, 2}}}] + 
     q^2*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{3, 2, 0}, {1, 2, 2}}}] + 
     q^5*z*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}] - q*(1 + 2*q + q^2*z + q^4*z)*
      R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}] - 
     q^5*z*R2[{{1}, {{3, 2, 1}, {-1, 1, 2}}}] - q^4*z*(1 + q^5*z)*
      R2[{{1}, {{3, 2, 1}, {0, 2, 0}}}] - 
     (-q - 1/(q^4*z) + 3*q^6*z + q^5*z*(1 + z) + q^7*z*(1 + z))*
      R2[{{1}, {{3, 2, 1}, {0, 2, 2}}}] + 
     q^3*z*R2[{{1}, {{3, 2, 1}, {1, 0, 1}}}] + q^5*z*(1 + q^3*z)*
      R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}] - q^2*(1 + q)*
      R2[{{1}, {{3, 2, 2}, {-1, 1, 0}}}] + 
     q^5*z*R2[{{1}, {{3, 2, 2}, {-1, 1, 1}}}] + q^2*(1 + q + q^4*z)*
      R2[{{1}, {{3, 2, 2}, {-1, 2, 1}}}] - 
     q^2*z*R2[{{1}, {{4, 0, 0}, {-1, 1, 0}}}] - 
     q^2*z*R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] - 
     q^3*z*R2[{{1}, {{4, 0, 0}, {0, 1, 2}}}] + 
     q^3*z*R2[{{1}, {{4, 0, 0}, {0, 2, 1}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}] - 
     (q + 3*q^3*z + 6*q^4*z + q^7*z^2 + q^8*z^2 + q^5*z*(3 + z) + 
       q^6*z*(1 + 2*z))*R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}] - 
     q^4*z*R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}] - 
     (q*z - q^3*z)*R2[{{1}, {{4, 0, 0}, {2, 1, 1}}}] - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(q^3*(-1 + q^5*z)) - 
     q^5*z*R2[{{1}, {{4, 0, 0}, {3, 2, 2}}}] - 
     (q + 2*q^3*z + 2*q^4*z + q^5*z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 2}}}] - 
     (-1 - 1/(q^5*z) + 3*q^3*z + q^5*z*(3 + z) + q^4*z*(4 + z) + 
       q^6*z*(1 + 2*z))*R2[{{1}, {{4, 0, 1}, {-1, 2, 2}}}] + 
     q*(1 - q*z + q^2*z + 2*q^3*z + q^4*z)*
      R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}] + q^3*z*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{4, 0, 1}, {0, 1, 2}}}] - 
     ((1 + q^2 + 3*q^4 + q^6*(1 - 2*z) - q^5*(-1 + z) + q^7*z + 4*q^9*z + 
        q^8*(7 - 2*z)*z + 2*q^10*z^2 - 2*q^17*z^3 - 2*q^18*z^3 + 2*q^20*z^3 + 
        q^21*z^3 + q^19*z^3*(1 + z) + q^13*z^2*(-5 + 2*z) - 
        q^15*z^2*(5 + 2*z) - q^14*z^2*(9 + 2*z) - q^16*z^2*(2 + 3*z) + 
        q^11*z*(-1 + 5*z))*R2[{{1}, {{4, 0, 1}, {0, 2, 2}}}])/
      (q^5*(-1 + q^5*z)) - ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + 
        q^9*z + q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 
        2*q^15*z^2 + q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{4, 0, 1}, {1, 1, 2}}}])/(q^5*(-1 + q^5*z)) - 
     (q^2*z*(-1 - q + q^5*z + 2*q^6*z - 4*q^8*z - 2*q^9*z - q^11*z^2 + 
        2*q^13*z^2 + q^14*z^2 - 2*q^7*z*(1 + z) + q^12*z^2*(1 + z))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q^2*(-1 + (-1 + 2*q - 3*q^3 - 2*q^4 + q^5)*z + 
       (q^3 - 2*q^5 - 2*q^6 + 2*q^8 + q^9)*z^2 + q^8*(-1 - q + q^3)*z^3)*
      R2[{{1}, {{4, 0, 1}, {1, 2, 2}}}] - (-1 + q)*q*(1 + q)*z*
      R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - q^3*z*(1 + q^7*z)*
      R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}] - 
     q^5*z*(-2 - 3*q^2 - q^3 - 2*q^4*z - 6*q^5*z - 4*q^6*z + q^9*z^2 - 
       q^7*z*(1 + z))*R2[{{1}, {{4, 0, 1}, {3, 2, 2}}}] + 
     q^4*z*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}] - q^3*(1 + q)*(1 + q + q^2)*z*
      (-1 - q^2*z + q^3*z)*R2[{{1}, {{4, 0, 2}, {-1, 2, 1}}}] + 
     q^7*(1 + q)*z*R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}] - 
     (1 + 1/(q^5*z) - 3*q^3*z - q^5*z*(3 + z) - q^4*z*(4 + z) - 
       q^6*z*(1 + 2*z))*R2[{{1}, {{4, 1, 0}, {-1, 2, 2}}}] - 
     (-1 + q - 2*q^2*z + q^4*z + q^5*z)*R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}] - 
     q^3*z*(1 + 2*q + q^2 + z)*R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}] - 
     ((-1 - q^2 - 3*q^4 + q^5*(-1 + z) - 2*q^7*z + q^8*(-4 + z)*z - 
        q^10*(-1 + z)*z - q^11*z^2 + 3*q^12*z^2 - q^13*(-4 + z)*z^2 + 
        q^16*z^2*(1 + z) + q^15*z^2*(2 + z) + q^14*z^2*(4 + z))*
       R2[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/(q^5*(-1 + q^5*z)) - 
     (-1 + q)*q*(1 + q)*z*R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}] - 
     (-1 - q^(-5) + q^(-4) - q^(-3) - 2/q + q*(-1 + z) - 4*q^2*z - 6*q^4*z + 
       q^3*(-7 + z)*z - q^7*z^2 - 2*q^10*z^2 - q^11*z^2 - q^9*z^2*(1 + z) - 
       q^5*z*(3 + z) - q^6*z*(1 + 2*z))*R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}] + 
     q^2*z*(-2 + 2*q + 3*q^2 + q^5 + q^4*(-1 + z) - 3*q^6*z - q^7*z - 
       q^8*(-1 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z))*
      R2[{{1}, {{4, 1, 0}, {1, 2, 2}}}] + 
     q^3*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R2[{{1}, {{4, 1, 0}, {3, 2, 2}}}] - 
     q^10*z*(1 + q^5*z)*R2[{{1}, {{4, 1, 0}, {4, 2, 1}}}] - 
     q*(-1 + q^2*z)*(1 + q + q^3*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}] + 
     q^2*(1 + (1 + q - q^2)*z + q^4*z^2)*R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}] - 
     q^2*z*(1 + q^3*(-1 + z) + q^2*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 2}}}] + 
     q^3*z*(-2 - 2*q - q^3 + q^5*z + q^6*z - q^2*(2 + z))*
      R2[{{1}, {{4, 1, 1}, {-1, 2, 1}}}] + 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{4, 1, 1}, {-1, 2, 2}}}] + q^2*(1 + q)*z*
      R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}] + 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{4, 1, 1}, {0, 1, 2}}}] - (q*z - q^3*z)*
      R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] - 
     (q^8*z^2*(-1 + q + 2*q^2 + q^3 + q*z + q^5*z)*
       R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q^10*z^2*(1 + 2*q + q^2 + z)*R2[{{1}, {{4, 1, 1}, {1, 2, 2}}}] + 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}] + 
     q^3*(1 + q)*z*(1 - q + q^2 - q^4 + q^7*z)*
      R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}] + (-1 + q)*q^11*(1 + q)*z^2*
      R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}] + 
     (q^3*(1 + q^10*z^2 + q^11*z^2 + q^9*z^2*(1 + z))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/(-1 + q^5*z) + 
     q^10*z*(1 + q^5*z)*R2[{{1}, {{4, 1, 1}, {4, 2, 1}}}] + 
     q^2*(1 + q)*R2[{{1}, {{4, 1, 2}, {-1, 1, 0}}}] - 
     (q^2 + q^3 + q^5*z + q^6*z - q^7*z^2)*
      R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}] + q^2*(-1 + 2*q + 2*q^2 + q^3)*z*
      R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}] + q^2*(1 + q)*z*(1 + q^2*z)*
      R2[{{1}, {{4, 2, 0}, {-1, 1, 2}}}] - 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{4, 2, 0}, {-1, 2, 2}}}] - 
     q*z*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{4, 2, 0}, {0, 1, 2}}}] - 
     (q + 1/(q^4*z) - 2*q^6*z - q^7*z*(1 + z) - q^5*z*(2 + z))*
      R2[{{1}, {{4, 2, 0}, {0, 2, 2}}}] - 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R2[{{1}, {{4, 2, 0}, {2, 1, 2}}}] + 
     q^3*(1 + q + q^2)*z*R2[{{1}, {{4, 2, 1}, {-1, 0, 1}}}] + 
     q^8*(1 + q)*z^2*R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}] - 
     q^2*(-1 - (1 - q + q^2 + 2*q^3 + q^4)*z + q^6*(1 + q)*z^2)*
      R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}] - 
     (q + 1/(q^4*z) - 2*q^6*z - q^5*z*(1 + z) - q^7*z*(1 + z))*
      R2[{{1}, {{4, 2, 1}, {-1, 1, 2}}}] + q^4*(1 + q)*z*(1 + q^2*z)*
      R2[{{1}, {{4, 2, 1}, {-1, 2, 1}}}] - 
     q^4*z*R2[{{1}, {{4, 2, 1}, {0, 0, 0}}}] + q^8*z^2*(1 + q^5*z)*
      R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}] - 
     q*(-1 - q^5*z + 2*q^10*z^2 + q^11*z^2 + q^9*z^3)*
      R2[{{1}, {{4, 2, 1}, {1, 2, 2}}}] - 
     q^10*z^2*R2[{{1}, {{4, 2, 1}, {2, 2, 0}}}] - 
     q^6*z*(1 + q^5*z)*R2[{{1}, {{4, 2, 1}, {2, 2, 1}}}] - 
     (-1 + q)*q^4*z*R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}] - 
     q^6*(1 + q)*z*R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}] + 
     q^4*z*(-2 - 2*q - q^3*z + q^5*z + q^6*z - q^2*(1 + z))*
      R2[{{1}, {{4, 2, 2}, {-1, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{5, 0, 0}, {-1, 1, 0}}}] + 
     q*z*(1 + 2*q + 4*q^2 + q^5*z + q^6*z + q^3*(2 + z) + q^4*(1 + 2*z))*
      R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}] + 
     q^3*z*R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}] + q^4*z*(1 + q^2*z)*
      R2[{{1}, {{5, 0, 0}, {0, 2, 1}}}] - 
     (q - q*z + 3*q^3*z + 4*q^4*z + 2*q^6*z^2 + q^7*z^2 + 2*q^8*z^2 - 
       2*q^10*z^2 - q^11*z^2 - q^9*z^2*(1 + z) + q^5*z*(2 + z))*
      R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}] + 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/(q^5*(-1 + q^5*z)) - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/(q^5*(-1 + q^5*z)) + 
     q^2*z*R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}] + 
     q^2*z*R2[{{1}, {{5, 0, 0}, {2, 1, 2}}}] - 
     q^2*z*(1 - q + q^2 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}] + 
     q^3*z*R2[{{1}, {{5, 0, 0}, {3, 2, 2}}}] + (-1 + q)*q^7*(1 + q + q^2)*z*
      (1 + q^5*z)*R2[{{1}, {{5, 0, 0}, {4, 2, 1}}}] + 
     q^2*z*(-1 + q^3*z)*R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}] - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - 2*q^7*z + q^8*(-4 + z)*z - 3*q^11*z^2 + 
        3*q^12*z^2 + 4*q^15*z^2 - q^13*(-1 + z)*z^2 + q^17*(-1 + z)*z^2 + 
        2*q^16*z^3 + 2*q^18*z^3 - 2*q^20*z^3 - q^21*z^3 + q^5*(1 + z) - 
        q^9*z*(1 + z) - q^19*z^3*(1 + z) - q^10*z*(2 + z) + 
        3*q^14*z^2*(2 + z))*R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/
      (q^6*(-1 + q^5*z)) - (q*(-1 - q*z - 3*q^2*z - 5*q^3*z - 2*q^5*z^2 - 
        q^6*z^2 + 2*q^7*z^2 + q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 
        2*q^11*z^3 + q^12*z^3 + 2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - 
        q^4*z*(3 + z) + q^10*z^2*(-1 + 2*z))*
       R2[{{1}, {{5, 0, 1}, {-1, 2, 1}}}])/(-1 + q^5*z) - 
     q^2*z*(-1 + 2*q + 3*q^2 + q^5 + q^6*z + 3*q^7*z - q^8*(-3 + z)*z - 
       q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z) + q^4*(1 + z))*
      R2[{{1}, {{5, 0, 1}, {-1, 2, 2}}}] + 
     (q^7*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q*(1 + q*z + 3*q^2*z + 4*q^3*z + 4*q^6*z^2 + 2*q^7*z^2 + 
       q^8*(-1 + z)*z^2 + q^9*(-1 + z)*z^2 - q^11*z^3 + q^4*z*(3 + z) + 
       q^5*z*(-1 + 2*z))*R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}] + 
     q^4*z*(1 - 2*q - q^2 + q^5*z)*R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}] - 
     ((-1 - q^5*z + q^6*z + q^8*z^2)*R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/q - 
     q^3*z*(1 + q^5*z)*R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}] - 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R2[{{1}, {{5, 0, 1}, {1, 2, 0}}}])/
      (-1 + q^5*z) + (q^9*z^2*(1 + 2*q - q^2 - q^3 + z - 2*q^5*z + q^7*z + 
        q^8*z + q^6*(-3 + z)*z + 2*q^10*z^2 + q^12*z^2 - q^11*(-3 + z)*z^2)*
       R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q^2*(-1 + (1 - 3*q^2 - 4*q^3 - 2*q^4 + q^5)*z + 
        q^4*(-1 - 3*q - q^2 + q^3 + 5*q^4 + 4*q^5 + q^6)*z^2 + 
        q^8*(1 + q + 2*q^2 + q^3 + 2*q^4)*z^3)*
       R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/(-1 + q^5*z) - 
     (q^2*z*(1 - q + q^2 - q^4*(-2 + z) - q^5*z - 4*q^9*z + q^11*z^2 + 
        3*q^13*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + q^20*z^3 + 
        q^12*z^2*(1 + z) + q^14*z^2*(1 + z) + q^18*z^3*(1 + z) - 
        q^8*z*(2 + z) - q^10*z*(1 + 2*z))*R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) + q^3*z*(1 + q^2 + 2*q^4 + q^5 - q^6*(-1 + z) + 3*q^7*z + 
       3*q^9*z + q^10*z - q^8*(-5 + z)*z)*R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}] + 
     q^11*z^2*R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}] - 
     ((q^3 + q^6*z + q^13*z^2 + q^14*z^2 - q^16*z^3 + q^12*z^2*(1 + z))*
       R2[{{1}, {{5, 0, 1}, {3, 2, 2}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^7*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{1}, {{5, 0, 1}, {4, 2, 1}}}] + q^8*z*(1 + q^5*z)*
      R2[{{1}, {{5, 0, 1}, {4, 2, 2}}}] - 
     (-1 - q)*R2[{{1}, {{5, 0, 2}, {-1, 1, 1}}}] + 
     q^4*z*(-2 - q - q^2 - q^4*z + q^5*z)*
      R2[{{1}, {{5, 0, 2}, {-1, 2, 1}}}] + 
     (q^12*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     q^3*z*(-2 - q - q^2 - 3*q^4*z + q^5*z - q^3*z^2)*
      R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}] - 
     (q^2*z*(2 - 5*q - 4*q^2 + 2*q^7*z - q^6*(-3 + z)*z + q^4*(-2 + z)*z + 
        3*q^8*z^2 - 2*q^10*z^2 + q^11*z^2 - q^9*(-2 + z)*z^2 - q^3*(1 + 3*z))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/(-1 + q^5*z) + 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 - 2*q^7*z + q^8*(-4 + z)*z - q^9*z^2 - 
        3*q^11*z^2 + 3*q^12*z^2 + 4*q^15*z^2 - q^13*(-2 + z)*z^2 + 
        q^17*(-1 + z)*z^2 + 2*q^16*z^3 + q^18*z^3 - 2*q^20*z^3 - q^21*z^3 + 
        q^5*(1 + z) - q^19*z^3*(1 + z) - q^10*z*(2 + z) + q^14*z^2*(5 + 3*z))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^6*(-1 + q^5*z)) + 
     (q*(-1 - q*z - 4*q^2*z - 5*q^3*z - 2*q^5*z^2 - 2*q^6*z^2 + 3*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 3*q^11*z^3 + q^12*z^3 + 
        2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + 
        q^10*z^2*(-1 + 2*z))*R2[{{1}, {{5, 1, 0}, {-1, 2, 1}}}])/
      (-1 + q^5*z) + q^2*z*(-1 + 2*q + 3*q^2 + 3*q^6*z + 4*q^7*z - 
       q^8*(-3 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^4*(1 + z) + 
       q^3*(2 + z) + q^5*(1 + 2*z))*R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}] - 
     ((-1 - q*z - 4*q^2*z - 5*q^3*z - 2*q^5*z^2 + 4*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + q^11*z^3 + 2*q^14*z^3 + 
        q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + q^10*z^2*(-1 + 2*z))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q^5*z*(-2 + q - 5*q^2*z - 3*q^3*z - q^5*(-1 + z)*z - q^4*z^2 + q^7*z^2)*
      R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}] - (q^(-1) + q^4*z + q^8*z^2)*
      R2[{{1}, {{5, 1, 0}, {0, 2, 2}}}] + q^3*z*(1 + q^5*z)*
      R2[{{1}, {{5, 1, 0}, {1, 1, 0}}}] + q*z*(1 - q + q^7*z)*
      R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}] + 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R2[{{1}, {{5, 1, 0}, {1, 2, 0}}}])/
      (-1 + q^5*z) - (q^8*z^2*(-1 + 3*q + 3*q^2 + q^3*(-1 + z) + 
        q^4*(-1 + z) + q^5*z + q^6*(-4 + z)*z + q^7*(-4 + z)*z - 
        q^8*(-1 + z)*z - q^9*(-1 + z)*z + 2*q^11*z^2 + q^13*z^2 - 
        q^12*(-3 + z)*z^2)*R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q*z*(1 + q^2 + 2*q^4 + q^5 - q^6*z + 3*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{1}, {{5, 1, 0}, {1, 2, 2}}}] - 
     q^2*z*R2[{{1}, {{5, 1, 0}, {2, 1, 2}}}] + 
     (q^2*z*(1 - q + 2*q^2 - q^3 - q^4*(-2 + z) - q^7*z + q^9*(-7 + z)*z - 
        2*q^10*z^2 + 6*q^13*z^2 + q^16*z^2 - q^14*(-3 + z)*z^2 - 
        q^17*(-1 + z)*z^2 + 3*q^15*z^3 + 2*q^19*z^3 + q^20*z^3 - 
        q^6*(1 + z) + q^12*z^2*(1 + z) + q^18*z^3*(1 + z) - q^5*(2 + z) - 
        q^8*z*(4 + z) + q^11*z*(1 + 2*z))*R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/
      (-1 + q^5*z) + q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 1, 1}}}] + 
     q^11*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{5, 1, 0}, {3, 2, 1}}}] - 
     q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}] - 
     q^3*z*(1 + q + q^3*z - q^4*z + q^5*z)*
      R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}] + 
     ((1 + q - 6*q^3*z - 5*q^4*z + 3*q^9*z^2 - q^8*z^3 + 2*q^10*z^3 + 
        q^11*z^3 + 5*q^13*z^3 - 2*q^5*z*(1 + z) - q^6*z*(1 + z) + 
        q^12*z^3*(1 + z) + q^2*(1 + 2*z) - q^7*z*(1 + 3*z + z^2))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     ((1 - q^7*z^2 + 3*q^8*z^2 - q^9*(-1 + z)*z^2 + 2*q^10*(-1 + z)*z^2 - 
        q^12*z^3 + q^13*(-3 + z)*z^3 - 2*q^15*(-1 + z)*z^3 + 2*q^17*z^4 + 
        q^18*z^4 + q^14*z^3*(1 + z) - q^11*z^2*(1 + z)^2 + 
        q^16*z^3*(1 + z)^2)*R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/
      (q^4*z*(-1 + q^5*z)) - q^5*z^2*(1 + q + q^4 + q^2*z)*
      R2[{{1}, {{5, 1, 1}, {-1, 2, 2}}}] - 
     ((2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + 
        2*q^9*(-2 + z)*z^2 + q^10*z^3 + q^11*z^3 + q^14*z^3 + 2*q^15*z^3 + 
        q^17*z^3 - q^16*(-3 + z)*z^3 + q^13*z^2*(1 + z) - q^7*z*(2 + z) + 
        q^12*z^2*(2 + z) - q^8*z*(1 + 4*z))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/(q*(-1 + q^5*z)) + 
     (q^7*z^2*(-1 + q + 2*q^2 + q^3 + q*z + q^5*z)*
       R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q*(1 + q)*z*(-1 + q^9*(-1 + z)*z - q^8*z*(1 + z))*
      R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}] + q^5*(2 + q)*z*
      R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}] + 
     z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}] - 
     q*z*(1 - q + q^2 + q^3 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - q^8*(-4 + z)*z)*
      R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}] - 
     q^2*z*(1 + q^2 + 2*q^4 + 2*q^5 - q^6*z + 5*q^7*z + 2*q^9*z - 
       q^8*(-5 + z)*z)*R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}] + 
     q^9*z^2*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {1, 2, 0}}}] - 
     (q^8*z^2*(1 - 3*q - 2*q^2 - q^5 - q^3*z - q^6*(-1 + z)*z + 
        q^7*(-1 + z)*z + 2*q^8*(-1 + z)*z - q^10*(-1 + z)*z + q^11*z^2 + 
        2*q^12*z^2 + q^14*z^2 - q^13*(-3 + z)*z^2 - q^4*(1 + z) + 
        q^9*z*(1 + z))*R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q*(-1 + q^8*z^2 - 3*q^9*z^2 - 2*q^10*z^2 - q^12*z^3 - q^13*z^3 + 
        q^15*z^3 - q^14*(-2 + z)*z^3 + q^16*z^4 + q^17*z^4 - 
        q^11*z^2*(1 + z))*R2[{{1}, {{5, 1, 1}, {1, 2, 2}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^8*(1 + q)*z^2*R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}] - 
     q^5*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}] + 
     q^5*z*(1 + 2*q^5*z)*R2[{{1}, {{5, 1, 1}, {2, 2, 0}}}] - 
     (q^2*z*(1 - q + 2*q^2 + 3*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + 2*q^16*z^2 + q^17*z^2 + 
        q^13*(-1 + z)*z^2 - q^14*(-1 + z)*z^2 - q^5*(1 + z) + 
        q^11*z*(1 + z) + q^15*z^2*(2 + z))*R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) - q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {3, 1, 1}}}] - 
     q^11*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}] - 
     q^12*z^2*(-1 - q - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{5, 1, 1}, {3, 2, 2}}}] - 
     q^8*z*(1 + q^5*z)*R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}] + 
     (-1 + q)*q^4*z*R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}] - 
     q^4*z*(-2 - 2*q + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}] + 
     ((2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 + q^12*z^2 + q^3*(1 + z) - 
        q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - q^7*z*(2 + z))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/(q*(-1 + q^5*z)) - 
     (q^9*z^2*(2 + q + q^2 + z - q^5*z + q^6*z)*
       R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}])/(-1 + q^5*z) - 
     q*z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}] + 
     (q*z*(1 - q^3 - q^5*z - 2*q^9*z - q^10*z + q^13*z^2 - q^8*z*(1 + z))*
       R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/(-1 + q^5*z) + 
     q^6*(1 + q + q^2*(-1 + z))*z^2*R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}] - 
     q^6*z^2*(1 + q + q^2*z)*R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}] + 
     q^6*z^2*(-1 + 2*q^2 + q^3 + q*(2 + z))*
      R2[{{1}, {{5, 2, 0}, {-1, 1, 2}}}] - 
     q^7*z^3*R2[{{1}, {{5, 2, 0}, {-1, 2, 1}}}] - 
     q^12*z^3*R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}] - 
     q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}] + 
     q^11*z^3*R2[{{1}, {{5, 2, 0}, {0, 1, 2}}}] + 
     q^5*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 1, 2}}}] - 
     q^5*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {2, 2, 1}}}] - 
     q^4*z*(1 + q^2*z + 2*q^3*z + q^4*(-1 + z)*z)*
      R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}] + 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 + q^8*(-5 + z)*z + q^12*z^2 + 
        q^13*(3 - 2*z)*z^2 - 2*q^15*(-3 + z)*z^2 + q^21*z^3 + q^22*z^3 + 
        q^20*(-1 + z)*z^3 - 2*q^19*z^4 + q^5*(1 + z) + q^18*z^3*(1 + z) - 
        q^9*z*(3 + z) - q^10*z*(6 + z) - q^7*(1 + 2*z) + 
        q^17*z^2*(-2 + 3*z) + q^16*z^2*(-1 + 3*z) - q^11*z*(3 + 4*z) + 
        q^14*z^2*(7 + 4*z))*R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      (q^5*(-1 + q^5*z)) + (q^4*z*(1 - q - q^5*z + q^7*(-2 + z)*z + 
        3*q^8*z^2 + 3*q^11*z^2 - q^12*(-3 + z)*z^2 - q^13*(-1 + z)*z^2 + 
        q^10*z^3 + q^15*z^3 - q^4*(1 + z) + q^9*z*(1 + z) - q^3*(1 + 2*z))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) + 
     q^8*z^2*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}] - 
     (1 + q^5*z - 3*q^10*z^2 - q^9*z^2*(1 + z) - q^11*z^2*(1 + z))*
      R2[{{1}, {{5, 2, 1}, {-1, 2, 2}}}] - (-1 + q)*q^6*z*
      (1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - 
     (q*(-1 - q*z - 4*q^2*z - 5*q^3*z + q^6*z^2 + 5*q^7*z^2 + 
        q^8*(3 - 2*z)*z^2 + q^9*(-1 + z)*z^2 + 2*q^10*(-1 + z)*z^2 - 
        q^12*z^3 + 2*q^14*z^3 + q^15*z^3 + q^13*z^3*(1 + z) - q^4*z*(3 + z) + 
        q^5*(z - 2*z^2))*R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     q^6*z*(2 - q*z + 6*q^2*z + 4*q^3*z + 2*q^4*z^2 + q^5*z*(-1 + 2*z))*
      R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}] - 
     (1 + q^5*z + q^8*z^2 - 5*q^10*z^2 - q^12*z^3 - q^11*z^2*(2 + z) - 
       q^9*z^2*(3 + z))*R2[{{1}, {{5, 2, 1}, {0, 1, 2}}}] - 
     q^6*(2 + q)*z*R2[{{1}, {{5, 2, 1}, {0, 2, 1}}}] + 
     q^7*z*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{1}, {{5, 2, 1}, {0, 2, 2}}}] - (-1 + q)*q^8*(1 + q)*z^2*
      R2[{{1}, {{5, 2, 1}, {1, 0, 1}}}] + 
     q^10*z^2*R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}] + 
     (q^6*z*(2 + q + 2*q^3*z - q^5*z - q^6*z - q^4*(-3 + z)*z - 2*q^8*z^2 + 
        q^10*z^2 + q^11*z^2 + 2*q^9*(-1 + z)*z^2)*
       R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^15*z^3*(1 + 2*q + q^2 + z)*R2[{{1}, {{5, 2, 1}, {1, 2, 2}}}])/
      (-1 + q^5*z) + q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 1, 0}}}] + 
     (q^3*z*(1 - q^4*z - q^6*z - 3*q^7*z - 5*q^8*z - 3*q^9*z - 2*q^10*z^2 + 
        q^11*z^2 - q^13*(-6 + z)*z^2 + 2*q^15*z^3 - q^17*z^3 + 2*q^19*z^3 + 
        q^20*z^3 - q^5*(1 + z) + q^18*z^3*(1 + z) + q^14*z^2*(2 + z) + 
        q^12*z^2*(5 + z))*R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     q^6*z*(1 + q^5*z)*R2[{{1}, {{5, 2, 1}, {2, 2, 1}}}] + 
     (q^3*z*(1 - q + 2*q^2 - q^3 + 2*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + q^16*z^2 + q^17*z^2 + q^13*z^3 + 
        q^11*z*(1 + z) + q^15*z^2*(1 + z) - q^5*(2 + z) + q^14*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 2, 1}, {2, 2, 2}}}])/(-1 + q^5*z) - 
     q*(1 + q)*R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}] - 
     q^5*z*(-2 - q - q^2 - 2*q^4*z + q^5*z)*
      R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] - q^7*(1 + q)*z*
      R2[{{1}, {{5, 2, 2}, {0, 2, 1}}}] - 
     (q^13*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{5, 2, 2}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (1 + 3*q^2*z + 3*q^3*z - q^6*z + q^5*(-2 + z)*z - 2*q^8*z^2 - q^10*z^2 + 
       q^9*(-3 + z)*z^2 + q^4*z*(1 + z))*R2[{{1}, {{6, 0, 0}, {-1, 1, 0}}}] - 
     (q^2*z*(-1 + 3*q + 2*q^2 - q^4 + q^3*(-1 + z) + q^5*z + q^9*z + 
        q^6*(-4 + z)*z + q^7*(-3 + z)*z - q^8*(-1 + z)*z + 2*q^11*z^2 + 
        q^13*z^2 - q^12*(-3 + z)*z^2)*R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}])/
      (-1 + q^5*z) + z*(1 - q + q^2 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - 
       q^8*(-3 + z)*z)*R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}] - 
     q^16*z^3*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 0, 0}, {2, 2, 1}}}] - 
     (-1 + q)*q^3*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{1}, {{6, 0, 0}, {3, 1, 1}}}] - 
     (-1 - 3*q^2*z - 5*q^3*z + q^9*z^2 - 2*q^5*z*(1 + z) - q^6*z*(1 + z) - 
       q^4*z*(3 + z))*R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}] - 
     (q*(1 + 2*q*z - 2*q^2*z + q^3*z - 4*q^5*z + q^6*(-1 + z)*z - 3*q^8*z^2 - 
        2*q^7*(-2 + z)*z^2 - q^10*(-2 + z)*z^2 + q^12*(-3 + z)*z^3 - 
        q^14*(-3 + z)*z^3 - q^4*z*(1 + z) + q^15*z^3*(1 + z) + 
        q^9*z^2*(-3 + 2*z) + q^11*(z^2 - 3*z^3))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^3*z*(1 - 3*q - 2*q^2 - q^5*z - q^6*(-2 + z)*z + q^8*z^2 - 
        q^3*(1 + z))*R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) - 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R2[{{1}, {{6, 0, 1}, {-1, 2, 0}}}])/
      (-1 + q^5*z) + q^6*z*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R2[{{1}, {{6, 0, 1}, {-1, 2, 1}}}] + 
     q^6*z*(-1 - (-1 + 3*q^2 + 4*q^3 + 2*q^4)*z + 
       q^4*(-1 - 2*q - q^2 - 2*q^3 + q^4 + 2*q^5 + q^6)*z^2 + q^8*z^3)*
      R2[{{1}, {{6, 0, 1}, {-1, 2, 2}}}] + 
     ((2 + q + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z + q^13*z^2 + 
        q^11*(-2 + z)*z^2 + q^10*z^3 + 2*q^17*z^3 - q^16*(-5 + z)*z^3 + 
        q^14*(-1 + z)*z^3 + 2*q^19*z^4 + q^21*z^4 - q^20*(-3 + z)*z^4 + 
        q^12*z^2*(1 + z) + q^15*z^3*(1 + z) - q^7*z*(2 + z) + 
        q^9*z^2*(-3 + 2*z) - q^8*z*(1 + 3*z))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/(q*(-1 + q^5*z)) - 
     (q^8*z^2*(1 + 2*q - q^2 - q^3 + z - 2*q^5*z + q^7*z + q^8*z + 
        q^6*(-3 + z)*z + 2*q^10*z^2 + q^12*z^2 - q^11*(-3 + z)*z^2)*
       R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     (q*(-1 + (1 - 3*q^2 - 4*q^3 - 2*q^4 + q^5)*z + 
        q^4*(-1 - 3*q - q^2 + q^3 + 5*q^4 + 4*q^5 + q^6)*z^2 + 
        q^8*(1 + q + 2*q^2 + q^3 + 2*q^4)*z^3)*
       R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/(-1 + q^5*z) + 
     (q^5*z^2*(1 - q^3 - q^5*z - 3*q^10*z - q^11*z + q^13*z^2 - 
        q^8*z*(1 + z) - q^9*z*(3 + z))*R2[{{1}, {{6, 0, 1}, {0, 2, 1}}}])/
      (-1 + q^5*z) - q^3*z*(1 + q^5*z)*R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}] - 
     q*z*(-1 + q + 2*q^3 + q^4 + 4*q^6*z + q^8*z - q^7*(-3 + z)*z)*
      R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}] + 
     q*z*(-1 + q - q^2 + q^3 - 2*q^4 + q^5 + q^6 - 4*q^7*z + q^10*z - 
       q^9*(-2 + z)*z + q^8*z^2)*R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}] - 
     q^8*z^2*R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}] + 
     (q^21*z^4*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/
      (-1 + q^5*z) + (q^12*z^2*(-1 + 2*q^11*z^2 + q^12*z^2 + 
        q^10*z^2*(2 + z))*R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/(-1 + q^5*z) + 
     (-1 + q)*q^3*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{1}, {{6, 0, 1}, {3, 1, 1}}}] - q^4*z*(1 + q^5*z)*
      R2[{{1}, {{6, 0, 1}, {3, 1, 2}}}] + 
     q^4*z*(-2 - 2*q + q^6*z - q^3*(1 + z) - q^2*(2 + z))*
      R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}] - 
     ((2 + 2*q - 2*q^5*z - 3*q^6*z + 3*q^11*z^2 - q^12*z^2 - q^13*z^2 + 
        2*q^17*z^3 + q^18*z^3 + q^15*(-1 + z)*z^3 + q^16*(-1 + z)*z^3 + 
        2*q^20*z^4 + q^22*z^4 - q^21*(-3 + z)*z^4 + q^3*(1 + z) - 
        q^8*z*(1 + z) + q^10*z^2*(1 + z) + q^2*(2 + z) - q^7*z*(2 + z))*
       R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/(q*(-1 + q^5*z)) + 
     (q^9*z^2*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/
      (-1 + q^5*z) + (q*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + 2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{6, 0, 2}, {2, 1, 1}}}])/(-1 + q^5*z) + 
     q^3*z*(1 + q^2 - q^4*z + 3*q^5*z + 2*q^6*z + q^7*z)*
      R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}] + 
     q*z*(1 - q - 2*q^3 - q^4 - 5*q^6*z - 3*q^8*z + q^7*(-5 + z)*z + 
       q^10*z^2)*R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}] + 
     q^8*z^2*R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}] + 
     (q^2*z*(-1 + q^5*z + q^6*z - 2*q^9*z - q^10*z - q^11*z^2 + 2*q^14*z^2 + 
        q^15*z^2 + q^12*(-1 + z)*z^2 + q^13*(-1 + z)*z^2 + 2*q^17*z^3 + 
        q^19*z^3 - q^18*(-3 + z)*z^3)*R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/
      (-1 + q^5*z) + (z*(1 + q^2 + 2*q^4 - q^5*(-1 + z) + 2*q^7*z - q^9*z + 
        q^10*z + q^11*z - q^8*(-3 + z)*z - 4*q^12*z^2 - 2*q^13*z^2 - 
        2*q^15*z^2 - q^16*z^2 - q^14*z^3 + q^17*z^3 - 2*q^18*z^3 - q^20*z^3 + 
        q^19*(-3 + z)*z^3)*R2[{{1}, {{6, 1, 0}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     (q^7*z^2*(-1 + 3*q + 3*q^2 + q^3*(-1 + z) + q^4*(-1 + z) + q^5*z + 
        q^6*(-4 + z)*z + q^7*(-4 + z)*z - q^8*(-1 + z)*z - q^9*(-1 + z)*z + 
        2*q^11*z^2 + q^13*z^2 - q^12*(-3 + z)*z^2)*
       R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     z*(1 - q + q^2 + 2*q^4 + q^5 - q^6*z + 3*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}] - 
     (q^2*z*(1 - q + q^2 - q^4 + q^3*(-2 + z) - 3*q^6*z + q^9*z + 
        q^7*(-3 + z)*z - q^8*(-1 + z)*z - q^10*z^2 + q^14*z^2 + q^15*z^2 - 
        q^11*(-2 + z)*z^2 + q^13*(-1 + z)*z^2 + q^16*z^3 - 
        q^12*z^2*(1 + 2*z))*R2[{{1}, {{6, 1, 0}, {0, 2, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}] + q^3*z*(1 + q^5*z)*
      R2[{{1}, {{6, 1, 0}, {1, 1, 0}}}] - 
     (z*(1 - q + 2*q^2 - q^3 + 3*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + q^16*z^2 + q^17*z^2 + q^13*z^3 - 
        2*q^14*z^3 + q^15*z^3 - q^5*(1 + z) + q^11*z*(1 + z))*
       R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}] - 
     q^8*z^2*(-1 - q^4 + q^5*z - 2*q^6*z - 3*q^7*z - q^9*z^2 + q^11*z^2 - 
       q^8*z*(1 + z))*R2[{{1}, {{6, 1, 0}, {1, 2, 1}}}] - 
     q^3*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 0}, {2, 1, 0}}}] - 
     q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}] - 
     (q^21*z^4*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/
      (-1 + q^5*z) - q^8*z^2*(-1 + q^4 + q^9*z)*
      R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}] - 
     (z*(-1 + q^3 + q^4 + q^5*z + q^6*z + q^7*z + q^10*z - q^9*(-2 + z)*z - 
        q^11*z^2 - q^12*z^2 - q^13*z^2 + q^14*(-1 + z)*z^2 + q^8*z*(1 + z))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/(-1 + q^5*z) - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 + q^8*(-10 + z)*z + q^12*z^2 - 
        q^15*(-6 + z)*z^2 - 2*q^13*(-1 + z)*z^2 + 6*q^18*z^3 + q^22*z^3 + 
        q^19*(5 - 2*z)*z^3 - q^21*(-2 + z)*z^3 - q^6*(1 + z) + 
        q^20*z^3*(2 + z) - q^9*z*(8 + z) + q^5*(1 + 2*z) - q^7*(1 + 2*z) + 
        q^17*z^2*(-2 + 3*z) - q^10*z*(10 + 3*z) - q^11*z*(3 + 4*z) + 
        q^14*z^2*(5 + 4*z) + q^16*z^2*(-1 + 5*z))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/(q^5*(-1 + q^5*z)) - 
     (q^2*z*(-1 - q^3 - 2*q^4 - q^5 + q^6*(-1 + z) + q^7*(-1 + z)*z + 
        q^8*(-1 + z)*z - q^11*(-1 + z)*z + q^9*z^2 + 2*q^10*z^2 + q^12*z^2 - 
        q^13*(-4 + z)*z^2 - q^14*(-3 + z)*z^2 - q^15*(-1 + z)*z^2 + q^17*z^3)*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) + 
     q^9*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}] - 
     q^4*z*(-3 - 2*q - 4*q^5*z + q^6*(-2 + z)*z - q^7*z^2 + q^10*z^2 - 
       q^3*(1 + z) - q^2*(3 + z))*R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}] - 
     ((q + z + 2*q^2*z + 4*q^3*z + 7*q^4*z + 4*q^5*z + q^7*z^2 + 
        2*q^9*(-2 + z)*z^2 - 2*q^11*(-1 + z)*z^2 - q^10*z^3 - 4*q^12*z^3 - 
        2*q^15*z^3 - q^16*z^3 + q^13*(-3 + z)*z^3 + q^17*z^4 + q^18*z^4 - 
        q^8*z^2*(2 + z) - q^14*z^3*(2 + z) + q^6*z*(-1 + 2*z))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     (q*z*(-1 - q^2 - 2*q^4 - 2*q^7*z - 2*q^9*z - 4*q^10*z + q^8*(-5 + z)*z - 
        2*q^11*z^2 + 2*q^13*z^2 + 3*q^15*z^2 + q^16*z^2 - q^12*(-1 + z)*z^2 + 
        q^17*z^3 + 2*q^18*z^3 + q^20*z^3 - q^19*(-3 + z)*z^3 + q^5*(1 + z) + 
        q^14*z^2*(2 + z) + q^6*(-1 + 2*z))*R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/
      (-1 + q^5*z) - ((1 - q^4*z - q^8*z^2 + 3*q^9*z^2 + 2*q^10*z^2 + 
        q^12*z^3 + q^13*z^3 - q^15*z^3 + q^14*(-1 + z)*z^3 - q^16*z^4 - 
        q^17*z^4 + q^11*z^2*(1 + z))*R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/
      (-1 + q^5*z) - (z*(-1 + q - 2*q^2 + q^3 - 2*q^4 + q^6 - 2*q^7*z - 
        q^10*z - q^9*(-4 + z)*z + q^8*(-1 + z)*z + 3*q^12*z^2 - 2*q^16*z^2 + 
        q^14*(-2 + z)*z^2 + q^17*(-1 + z)*z^2 - q^13*z^3 + q^5*(1 + z) - 
        q^11*z*(1 + z) - q^15*z^2*(1 + z))*R2[{{1}, {{6, 1, 1}, {0, 2, 1}}}])/
      (-1 + q^5*z) - q^3*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}] - 
     (z*(-1 + q - 2*q^2 + q^3 - 3*q^4 + 3*q^6 + q^7*(1 - 2*z) - 
        q^9*(-6 + z)*z - q^10*(-3 + z)*z + q^8*(-1 + z)*z + 
        q^15*(-2 + z)*z^2 + 2*q^14*(-1 + z)*z^2 - q^13*z^3 + q^5*(1 + z) - 
        q^11*z*(2 + z) + q^12*z*(-1 + 4*z))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^5*z*(-1 + 2*q^11*z^2 + q^12*z^2 + q^10*z^2*(2 + z))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/(-1 + q^5*z) + 
     q^10*z^2*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}] + 
     (q^6*z*(-2 - q + 7*q^5*z + q^3*z^2 + q^7*z^2 + 3*q^8*z^2 - 
        q^9*(-2 + z)*z^2 - 3*q^13*z^3 - 3*q^14*z^3 - q^17*z^3 + q^18*z^4 + 
        q^2*(1 + z) - 2*q^15*z^3*(1 + z) - q^16*z^3*(2 + z) + q^4*z*(3 + z) + 
        q^6*z*(5 + z) + q^10*z^2*(-1 + 3*z) + q^12*(z^2 - 2*z^3))*
       R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^3*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{1}, {{6, 1, 1}, {2, 1, 0}}}] + 
     (q^3*z*(-1 - q + q^4*z + q^6*z + 4*q^7*z + 5*q^8*z + 6*q^9*z + 
        2*q^11*z^2 - 4*q^14*z^2 + q^13*(-2 + z)*z^2 - q^12*z^3 - 3*q^16*z^3 - 
        5*q^17*z^3 - q^20*z^3 + q^21*z^4 + q^10*z*(1 + z) - 
        q^19*z^3*(3 + z) - q^18*z^3*(5 + z) + q^5*(1 + 2*z) - 
        q^15*z^2*(1 + 2*z))*R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/(-1 + q^5*z) + 
     q^9*z^2*(-1 - q - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{6, 1, 1}, {2, 1, 2}}}] + 
     (q^11*z^2*(1 - 2*q^5*z - q^6*z + 3*q^11*z^2 + q^12*z^2 + 
        q^10*z^2*(2 + z))*R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/(-1 + q^5*z) + 
     q^4*z*(1 + q^5*z)*R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}] + 
     q^12*z^2*(-1 + q^4 + q^9*z)*R2[{{1}, {{6, 1, 1}, {3, 2, 2}}}] + 
     q*(1 + q)*R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}] + 
     (q*z*(-1 + q^3 + 2*q^4 + q^6 - q^9*z - q^11*z - 2*q^13*z^2 + q^14*z^2 + 
        q^5*(1 + z) + q^8*z*(2 + z))*R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/
      (-1 + q^5*z) - (q*z*(-1 + q^3 + q^5*z + 2*q^9*z - q^11*z - q^13*z^2 + 
        q^15*z^2 + q^16*z^2 + q^8*z*(1 + z))*
       R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}])/(-1 + q^5*z) + 
     (q^13*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}] - 
     q^2*(-1 - q^5*z + 2*q^10*z^2 + 2*q^9*z^2*(1 + z) + q^11*z^2*(1 + z))*
      R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}] + q^4*z*(1 + q^5*z)*
      R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}] - q^4*z*(1 + q^5*z)*
      R2[{{1}, {{6, 2, 0}, {0, 2, 1}}}] + 
     q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}] - 
     q^8*z^2*R2[{{1}, {{6, 2, 1}, {-1, 0, 0}}}] - 
     q^7*z*(1 - q*z + q^2*z + 2*q^3*z + q^4*z)*
      R2[{{1}, {{6, 2, 1}, {-1, 0, 1}}}] - q^9*z^2*(1 + 2*q + q^2 + z)*
      R2[{{1}, {{6, 2, 1}, {-1, 0, 2}}}] - 
     q^5*z*(2 + q - q^2*z + 6*q^3*z - q^4*(-6 + z)*z + q^6*(-1 + z)*z - 
       q^7*z^2 + q^8*z^2 + q^5*z*(1 + z))*
      R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}] + 
     (q^2*(1 - q^6*z^2 + 4*q^7*z^2 - 5*q^10*z^2 - 2*q^11*z^2 - 
        q^8*(-5 + z)*z^2 - 4*q^12*z^3 + 4*q^15*z^3 + 2*q^13*(-3 + z)*z^3 + 
        q^14*(-1 + z)*z^3 + 2*q^18*z^4 + q^20*z^4 - q^19*(-3 + z)*z^4 + 
        q^16*z^3*(2 + z))*R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) + 
     (q*(z - q*z - q^3*z + 3*q^4*z + q^6*z^2 + 3*q^7*z^2 - 2*q^11*z^2 - 
        q^8*(-4 + z)*z^2 + q^9*(-1 + z)*z^2 + q^16*z^3 + 2*q^17*z^3 + 
        q^2*(1 + z) - q^5*z*(1 + z) + q^10*z^2*(1 + z) + q^18*z^3*(1 + z) - 
        q^15*z^3*(2 + z) - q^14*z^3*(3 + 2*z) - q^12*z^2*(3 + 4*z) + 
        q^13*z^2*(-1 - 4*z + z^2))*R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/
      (-1 + q^5*z) - q^10*z^2*(1 + q^2*z)*
      R2[{{1}, {{6, 2, 1}, {-1, 2, 2}}}] - 
     q^9*z^2*R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}] - 
     ((-1 + q)*q*z*(-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + 
        q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + 
        q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     (q^14*z^3*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/
      (-1 + q^5*z) + (q*z*(1 - q + 2*q^2 - q^3 + 2*q^4 - 2*q^6 + q^7*z - 
        3*q^10*z + q^9*(-9 + z)*z - q^11*(-1 + z)*z - 3*q^12*z^2 + q^17*z^2 + 
        q^14*(7 - 3*z)*z^2 - q^18*z^3 + 2*q^20*z^3 + q^21*z^3 + 
        2*q^15*z^2*(1 + z) + q^19*z^3*(1 + z) - q^8*z*(2 + z) - 
        q^5*(1 + 2*z) + q^16*z^2*(1 + 2*z) + q^13*z^2*(5 + 2*z))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     (q^9*z^2*(1 + q^3 - q^4 + 3*q^6*z + q^9*z + q^8*(-2 + z)*z + q^7*z^2 - 
        4*q^10*z^2 - q^11*z^2 - q^12*(-1 + z)*z^2 - q^13*(-1 + z)*z^2 + 
        q^15*z^3 + q^5*z*(3 + z))*R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/
      (-1 + q^5*z) + (q*z*(-1 + q - 2*q^2 + q^3 - 3*q^4 + q^6 - 2*q^7*z - 
        q^9*(-4 + z)*z + q^8*(-1 + z)*z + 4*q^12*z^2 - 2*q^16*z^2 - 
        q^17*z^2 - q^13*(-1 + z)*z^2 + q^14*(-1 + z)*z^2 - q^18*z^3 + 
        2*q^20*z^3 + q^21*z^3 - q^11*z*(1 + z) + q^19*z^3*(1 + z) + 
        q^5*(2 + z) - q^15*z^2*(3 + z))*R2[{{1}, {{6, 2, 1}, {0, 2, 2}}}])/
      (-1 + q^5*z) - (-1 + q)*q^8*(1 + q)*z^2*
      R2[{{1}, {{6, 2, 1}, {1, 0, 2}}}] - 
     q^8*z^2*(-1 - q^2 - q^3 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 5*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}] - 
     q^4*z*(-1 - 3*q^5*z - q^6*z - q^7*z - 3*q^9*z + q^10*(-1 + z)*z - 
       q^11*z^2 - 6*q^12*z^2 - 4*q^13*z^2 + q^16*z^3 - q^14*z^2*(1 + z))*
      R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}] - 
     (q*z*(1 - q + 2*q^2 - q^3 + 3*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + q^16*z^2 + q^17*z^2 + q^13*z^3 - 
        2*q^14*z^3 + q^15*z^3 - q^5*(1 + z) + q^11*z*(1 + z))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/(-1 + q^5*z) + 
     q^15*z^3*R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}] + 
     q^13*z^2*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{1}, {{6, 2, 1}, {1, 2, 2}}}] - q^4*z*(1 + q^5*z)*
      R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}] - q^9*z^2*(-1 + q^4 + q^9*z)*
      R2[{{1}, {{6, 2, 1}, {2, 1, 2}}}] - 
     (q^22*z^4*(1 + 2*q + q^2 + z)*R2[{{1}, {{6, 2, 1}, {2, 2, 2}}}])/
      (-1 + q^5*z) + (q^5*z*(-2 - 2*q + 2*q^5*z + 2*q^6*z - q^9*z + 
        q^8*(-1 + z)*z + 2*q^13*z^2 + q^14*z^2 + q^11*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 + 2*q^16*z^3 + q^18*z^3 - q^17*(-3 + z)*z^3 - 
        q^3*(1 + z) - q^2*(2 + z) + q^7*z*(2 + z))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^13*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{6, 2, 2}, {-1, 2, 1}}}])/(-1 + q^5*z) + 
     (q^12*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*
       R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     (q^7*z*(2 + q - 2*q^5*z - 2*q^6*z - q^7*z - q^3*(-1 + z)*z - 
        q^4*(-1 + z)*z - 2*q^8*z^2 - q^10*z^2 + q^11*z^2 + q^12*z^2 + 
        q^9*(-3 + z)*z^2)*R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     R2[{{2}, {{-1, 2, 1}, {0, 0, 2}}}]/(q^2*z) - 
     R2[{{2}, {{0, 1, 1}, {0, 0, 1}}}] - R2[{{2}, {{0, 1, 1}, {0, 0, 2}}}]/
      (q^2*z) - q^2*R2[{{2}, {{0, 1, 1}, {3, 0, 1}}}] - 
     q*R2[{{2}, {{0, 1, 2}, {0, 0, 1}}}] + 
     R2[{{2}, {{0, 2, 0}, {0, 0, 1}}}] + 
     q^2*R2[{{2}, {{0, 2, 0}, {3, 0, 1}}}] + 
     q*R2[{{2}, {{0, 2, 1}, {0, 0, 1}}}] + 
     q*R2[{{2}, {{1, 1, 1}, {0, 0, 2}}}] - 
     q*R2[{{2}, {{1, 1, 1}, {1, 0, 1}}}] - 
     q*R2[{{2}, {{1, 1, 2}, {0, 0, 1}}}] - 
     q*R2[{{2}, {{1, 2, 0}, {0, 0, 2}}}] + 
     q*R2[{{2}, {{1, 2, 0}, {1, 0, 1}}}] + 
     q*R2[{{2}, {{1, 2, 1}, {-1, 0, 1}}}] - 
     R2[{{2}, {{1, 2, 1}, {-1, 0, 2}}}]/q^2 + 
     q*R2[{{2}, {{1, 2, 1}, {0, 0, 1}}}] - 
     q^7*z*R2[{{2}, {{1, 2, 1}, {3, 0, 1}}}] + 
     q^2*R2[{{2}, {{1, 2, 2}, {-1, 0, 1}}}] - 
     R2[{{2}, {{2, 0, 0}, {1, 0, 1}}}] - 
     (q - q*z)*R2[{{2}, {{2, 1, 1}, {-1, 0, 1}}}] - 
     (-1 - q + q^2*z)*R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}] + 
     q*R2[{{2}, {{2, 1, 1}, {0, 0, 2}}}] + q^5*(-1 + q^2)*z*
      R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] + q^2*(-1 + z)*
      R2[{{2}, {{2, 1, 2}, {-1, 0, 1}}}] + 
     q*(1 + q)*R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}] - 
     q*z*R2[{{2}, {{2, 2, 0}, {-1, 0, 1}}}] - (1 + q - q^2*z)*
      R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}] - 
     q*R2[{{2}, {{2, 2, 0}, {0, 0, 2}}}] - 
     q^2*z*R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}] - 
     q^2*R2[{{2}, {{2, 2, 1}, {-1, 0, 2}}}] - 
     q*(1 + q)*R2[{{2}, {{2, 2, 1}, {0, 0, 1}}}] - (-1 + q)*q^5*(1 + q)*z*
      R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] + 
     q^2*R2[{{2}, {{2, 2, 2}, {-1, 0, 1}}}] + 
     q^2*z*R2[{{2}, {{3, 0, 0}, {1, 0, 1}}}] - 
     (q^2 + 2*q^4*z + 2*q^5*z + q^6*z)*R2[{{2}, {{3, 0, 1}, {2, 0, 2}}}] - 
     q^2*z*R2[{{2}, {{3, 1, 0}, {-1, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{3, 1, 0}, {0, 0, 1}}}] + 
     (-1 + q)*q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R2[{{2}, {{3, 1, 0}, {2, 0, 2}}}] + q^3*(-1 + q^2)*z*
      R2[{{2}, {{3, 1, 0}, {3, 0, 1}}}] + 
     q^2*z*R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}] + 
     q^2*R2[{{2}, {{3, 1, 1}, {-1, 0, 2}}}] - 
     2*q^2*z*R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}] - 
     (q + 2*q^3*z + 2*q^4*z + q^5*z)*R2[{{2}, {{3, 1, 1}, {0, 0, 2}}}] - 
     q^4*(1 + q)*z*R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}] + 
     q^3*z*(1 + 2*q + q^2 + z)*R2[{{2}, {{3, 1, 1}, {1, 0, 2}}}] - 
     (-1 + q)*q^3*(1 + q)*z*R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] - 
     (q^2 - q^3*z)*R2[{{2}, {{3, 1, 2}, {-1, 0, 1}}}] + 
     (-2 + q)*q^3*z*R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{3, 2, 0}, {-1, 0, 2}}}] - 
     (-q^(-1) - 1/(q^6*z) - 2*q^2*z + 3*q^4*z + q^3*z*(1 + z) + 
       q^5*z*(1 + z))*R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}] + 
     (1 + 2*q)*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R2[{{2}, {{3, 2, 0}, {0, 0, 2}}}] - q^3*z*(1 + 2*q + q^2 + z)*
      R2[{{2}, {{3, 2, 0}, {1, 0, 2}}}] - q*(1 + q + q^2*z)*
      R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}] - q^2*(1 + q*z)*
      R2[{{2}, {{3, 2, 1}, {-1, 0, 2}}}] - 
     (q^(-1) + 1/(q^6*z) - 2*q^4*z - q^5*z*(1 + z) - q^3*z*(3 + z))*
      R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}] - 
     (1 + 1/(q^5*z) + z + q*z - 3*q^5*z + q^2*z^2 - q^4*z*(1 + z) - 
       q^6*z*(1 + z))*R2[{{2}, {{3, 2, 1}, {0, 0, 2}}}] + 
     q^4*(1 + q)*z*R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}] - 
     q^2*(1 + q)*R2[{{2}, {{3, 2, 2}, {-1, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{4, 0, 0}, {1, 0, 1}}}] - 
     q^3*z*R2[{{2}, {{4, 0, 0}, {1, 0, 2}}}] + 
     q*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*R2[{{2}, {{4, 0, 0}, {2, 0, 2}}}] - 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^4*(-1 + q^5*z)) + 
     q^2*z*(-1 + q^3*z)*R2[{{2}, {{4, 1, 0}, {0, 0, 1}}}] - 
     (1 + q)*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R2[{{2}, {{4, 1, 0}, {0, 0, 2}}}] - (-1 - q^2*z - q^3*z - q^4*z)*
      R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}] + 
     ((-1 + q)*(-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + 
        q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + 
        q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{2}, {{4, 1, 0}, {2, 0, 2}}}])/(q^5*(-1 + q^5*z)) + 
     q^4*z*R2[{{2}, {{4, 1, 0}, {3, 0, 2}}}] + q*(-1 + q^2*z)*
      (-1 - q + q^2*z)*R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}] - 
     q^2*(-1 + q^2*z)*R2[{{2}, {{4, 1, 1}, {-1, 0, 2}}}] - 
     ((-1 + q - 2*q^2 + q^3 - 3*q^4 + q^6*z - q^7*z - 5*q^11*z^2 + q^12*z^2 - 
        2*q^13*(-1 + z)*z^2 + 3*q^16*z^3 + 2*q^18*z^3 - 2*q^20*z^3 - 
        q^21*z^3 + q^5*(1 + z) - q^9*z*(1 + z) - q^19*z^3*(1 + z) + 
        3*q^14*z^2*(2 + z) + q^15*z^2*(3 + z) + q^8*z*(-5 + 2*z) + 
        q^17*z^2*(-1 + 2*z) - q^10*z*(1 + 2*z))*
       R2[{{2}, {{4, 1, 1}, {0, 0, 2}}}])/(q^6*(-1 + q^5*z)) + 
     (q^2*z*(-1 - q + 2*q^5*z - 4*q^7*z - 2*q^8*z - q^10*z^2 + 2*q^12*z^2 + 
        q^13*z^2 + q^11*z^2*(1 + z) - q^6*z*(1 + 2*z))*
       R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/(-1 + q^5*z) + 
     q*(-1 + (-1 + 2*q - 3*q^3 - 3*q^4 + q^5)*z + 
       (q^3 - 2*q^5 - 4*q^6 - 2*q^7 + q^8 + q^9)*z^2 + 
       q^8*(-1 - q + q^3)*z^3)*R2[{{2}, {{4, 1, 1}, {1, 0, 2}}}] + 
     q^2*z*(1 + q^7*z)*R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}] + 
     q^4*z*(-2 - 3*q^2 - q^3 - 2*q^4*z - 6*q^5*z - 4*q^6*z + q^9*z^2 - 
       q^7*z*(1 + z))*R2[{{2}, {{4, 1, 1}, {3, 0, 2}}}] - 
     q^2*(1 + q)*(-1 + q^2*z)*R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}] - 
     (-1 - q + q^4*z)*R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}] - 
     q^5*(2 + q)*z^2*R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] + 
     q^4*z*R2[{{2}, {{4, 2, 0}, {-1, 0, 2}}}] - 
     ((1 + q^2 + 3*q^4 - q^5*(-1 + z) + 2*q^7*z - q^8*(-4 + z)*z + 
        q^10*(-1 + z)*z + q^11*z^2 - 3*q^12*z^2 + q^13*(-4 + z)*z^2 - 
        q^16*z^2*(1 + z) - q^15*z^2*(2 + z) - q^14*z^2*(4 + z))*
       R2[{{2}, {{4, 2, 0}, {0, 0, 2}}}])/(q^6*(-1 + q^5*z)) - 
     (1 + q^(-6) - q^(-5) + q^(-4) + 2/q^2 + q^(-1) - z + 4*q*z + 6*q^3*z - 
       q^2*(-7 + z)*z + q^6*z^2 + 2*q^9*z^2 + q^10*z^2 + q^8*z^2*(1 + z) + 
       q^4*z*(3 + z) + q^5*z*(1 + 2*z))*R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}] - 
     q*z*(-2 + 2*q + 3*q^2 + q^5 + q^4*(-1 + z) - 3*q^6*z - q^7*z - 
       q^8*(-1 + z)*z - q^9*(-1 + z)*z + q^11*z^2 + q^3*(1 + z))*
      R2[{{2}, {{4, 2, 0}, {1, 0, 2}}}] - 
     q^2*z*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - 
       q^9*z*(1 + z))*R2[{{2}, {{4, 2, 0}, {3, 0, 2}}}] + 
     q^9*z*(1 + q^5*z)*R2[{{2}, {{4, 2, 0}, {4, 0, 1}}}] + 
     q^3*z*(2 + 3*q + 2*q^2 + q^3*z)*R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}] + 
     q^2*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{2}, {{4, 2, 1}, {-1, 0, 2}}}] - (1 + q - q^4*z)*
      R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}] - 
     (-1 - 1/(q^5*z) + 2*q^5*z + q^6*z*(1 + z) + q^4*z*(2 + z))*
      R2[{{2}, {{4, 2, 1}, {0, 0, 2}}}] + 
     (q^7*z^2*(-1 + q + 2*q^2 + q^3 + q*z + q^5*z)*
       R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/(-1 + q^5*z) + 
     q^9*z^2*(1 + 2*q + q^2 + z)*R2[{{2}, {{4, 2, 1}, {1, 0, 2}}}] - 
     q^2*z*(1 + q^7*z)*R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}] - 
     (-1 + q)*q^10*(1 + q)*z^2*R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}] - 
     ((q^2 + q^12*z^2 + q^13*z^2 + q^11*z^2*(1 + z))*
       R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/(-1 + q^5*z) - 
     q^9*z*(1 + q^5*z)*R2[{{2}, {{4, 2, 1}, {4, 0, 1}}}] - 
     q^4*z*(-1 + q + q^2*z)*R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}] + 
     q*z*(1 + 2*q + 4*q^2 + q^5*z + q^6*z + q^3*(2 + z) + q^4*(1 + 2*z))*
      R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{5, 0, 0}, {1, 0, 2}}}] + 
     ((-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{2}, {{5, 0, 0}, {2, 0, 2}}}])/(q^5*(-1 + q^5*z)) - 
     q^7*z^2*R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}] - q^3*z*(1 + q^2*z + q^3*z)*
      R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}] - 
     ((-1 + q - q^2 - 2*q^4 + q^7*z + 3*q^10*z^2 + q^12*z^2 - 2*q^14*z^2 - 
        q^16*(-1 + z)*z^2 - q^17*z^3 + 2*q^19*z^3 + q^20*z^3 + 
        q^8*z*(1 + z) - 2*q^13*z^2*(1 + z) + q^18*z^3*(1 + z) + 
        q^9*z*(3 + z) + q^15*(z^2 - 2*z^3))*
       R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/(q^5*(-1 + q^5*z)) - 
     ((1 - q + q^2 + 2*q^4 - q^5*(-1 + z) + 2*q^7*z - q^9*z - q^10*z - 
        q^8*(-3 + z)*z + q^11*z^2 - 3*q^12*z^2 - 4*q^15*z^2 - 2*q^16*z^2 + 
        q^13*(-3 + z)*z^2 + 2*q^20*z^3 + q^21*z^3 + q^19*z^3*(1 + z) - 
        q^14*z^2*(3 + 2*z))*R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/
      (q^6*(-1 + q^5*z)) + q*z*(-1 - q + q^4 + 2*q^6*z + 2*q^7*z + q^8*z)*
      R2[{{2}, {{5, 1, 0}, {1, 0, 2}}}] + 
     q*z*(1 - q + q^2 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{5, 1, 0}, {3, 0, 2}}}] - (-1 + q)*q^6*(1 + q + q^2)*z*
      (1 + q^5*z)*R2[{{2}, {{5, 1, 0}, {4, 0, 1}}}] + 
     q^3*z*(-1 - q + q^3*z + 2*q^4*z)*R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}] - 
     (q^2 + 2*q^4*z + q^5*z + q^6*z - 2*q^7*z^2 - 3*q^8*z^2 - q^9*z^2)*
      R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}] + 
     ((1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z + q^8*z - q^6*(-3 + z)*z - q^9*z^2 + 
        q^10*z^2 + q^11*z^2 + q^12*z^2)*R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/
      q^3 - q^4*z*(-1 - 2*q^2*z + 2*q^4*z + q^5*z + q^3*z*(1 + z))*
      R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}] + q^8*z^2*(1 + 2*q + q^2 + z)*
      R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}] - 
     (q*(1 + q*z + 3*q^2*z + 4*q^3*z - q^7*z^2 - q^11*z^3 - 2*q^12*z^3 + 
        q^15*z^4 + q^4*z*(2 + z) - q^9*z^2*(4 + z) - q^8*z^2*(5 + z) + 
        q^5*z*(-1 + 2*z) - q^10*z^2*(1 + 3*z))*
       R2[{{2}, {{5, 1, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     q*z*(1 - q + q^2 + 2*q^4 + q^5 + 4*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}] - 
     q^2*z*(1 + q^2 + 2*q^4 + q^5 - q^6*(-1 + z) + 3*q^7*z + 3*q^9*z + 
       q^10*z - q^8*(-5 + z)*z)*R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}] - 
     q^10*z^2*R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}] - 
     ((q^2 + q^5*z + q^12*z^2 + q^13*z^2 - q^15*z^3 + q^11*z^2*(1 + z))*
       R2[{{2}, {{5, 1, 1}, {3, 0, 2}}}])/(1 - q^5*z) + 
     (-1 + q)*q^6*(1 + q + q^2)*z*(1 + q^5*z)*
      R2[{{2}, {{5, 1, 1}, {4, 0, 1}}}] - q^7*z*(1 + q^5*z)*
      R2[{{2}, {{5, 1, 1}, {4, 0, 2}}}] - (-1 + q)*q^4*z*(-1 + q^3*z)*
      R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}] + q^5*(1 + q)*z*
      R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}] - 
     (q^(-2) + q^3*z + 2*q^6*z^2 - 2*q^8*z^2 - q^7*z^2*(1 + z) - 
       q^9*z^2*(1 + z))*R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}] - 
     q^4*(1 + 2*q)*z*(1 + 2*q^2*z + 2*q^3*z + q^4*z)*
      R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}] - 
     q^7*z^2*(-1 - q - q^2*z - q^3*z + q^5*z)*
      R2[{{2}, {{5, 2, 0}, {0, 0, 1}}}] + 
     q^6*z^2*(-1 + 2*q^2 + q^3 + q*(2 + z))*
      R2[{{2}, {{5, 2, 0}, {0, 0, 2}}}] - 
     q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}] + 
     q^11*z^3*R2[{{2}, {{5, 2, 0}, {1, 0, 2}}}] - 
     q^10*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{2}, {{5, 2, 0}, {3, 0, 1}}}] + 
     q^5*z*(1 + q^5*z)*R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}] - 
     (-q^(-2) - q^3*z + q^4*z + q^6*z^2 + q^8*z^2 + q^9*z^2*(1 + z) + 
       q^7*z^2*(5 + z))*R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}] - 
     ((1 - q + 2*q^2 - q^3 + 4*q^4 + 2*q^7*z - q^8*(-4 + z)*z - 4*q^12*z^2 - 
        4*q^13*z^2 + q^17*z^2 + q^21*z^3 - q^5*(1 + z) - q^16*z^3*(1 + z) + 
        q^18*z^3*(1 + z) + q^11*z^2*(2 + z) - 2*q^15*z^2*(2 + z) + 
        q^19*z^3*(3 + z) + q^20*z^3*(3 + z) + q^9*z*(-1 + 2*z) + 
        q^10*z*(1 + 2*z) - q^14*z^2*(7 + 4*z))*
       R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}])/(q^5*(-1 + q^5*z)) + 
     (q*(1 + q*z + 4*q^2*z + 5*q^3*z + 2*q^5*z^2 + q^6*z^2 - 2*q^7*z^2 + 
        q^9*z^2 - 3*q^11*z^3 - 2*q^12*z^3 - q^15*z^3 + q^16*z^4 - 
        2*q^13*z^3*(1 + z) - q^14*z^3*(2 + z) + q^4*z*(3 + z) + 
        q^8*z^2*(-2 + 3*z) + q^10*(z^2 - 2*z^3))*
       R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/(-1 + q^5*z) + 
     q^5*z*(2 + q - q^2*z + 6*q^3*z - q^4*(-6 + z)*z + q^6*(-1 + z)*z - 
       q^7*z^2 + q^8*z^2 + q^5*z*(2 + z))*R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}] - 
     (1 + q^5*z + q^8*z^2 - 2*q^9*z^2 - 3*q^10*z^2 - q^12*z^3 - 
       q^11*z^2*(1 + z))*R2[{{2}, {{5, 2, 1}, {1, 0, 2}}}] + 
     (q^15*z^3*(1 + 2*q + q^2 + z)*R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/
      (-1 + q^5*z) - ((-1 + q)*q^2*z*(-1 + q - q^2 - 2*q^4 + q^5*(-1 + z) - 
        2*q^7*z + q^9*z + q^10*z + q^8*(-3 + z)*z - q^11*z^2 + 3*q^12*z^2 + 
        2*q^15*z^2 + q^16*z^2 - q^13*(-3 + z)*z^2 + q^14*z^2*(2 + z))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 2}}}])/(-1 + q^5*z) + 
     q^10*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}] + 
     q^11*z^2*(-1 - q - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R2[{{2}, {{5, 2, 1}, {3, 0, 2}}}] + 
     q^7*z*(1 + q^5*z)*R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}] - 
     q*(1 + q + q^7*z^2)*R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}] + 
     (-1 + q)*q^8*z^2*R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}] - 
     (1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{2}, {{6, 0, 0}, {-1, 0, 1}}}] + q^8*z^2*(1 + 2*q + q^2 + z)*
      R2[{{2}, {{6, 0, 0}, {1, 0, 1}}}] - 
     (-1 - 3*q^2*z - 3*q^3*z - q^5*z^2 - q^4*z*(1 + z))*
      R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}] + 
     q*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}] - 
     ((-1 + q^5*z)*(-1 - 2*q^2 - q^3 - 3*q^5*z - q^7*z + q^6*(-3 + z)*z + 
        q^9*z^2)*R2[{{2}, {{6, 0, 1}, {0, 0, 1}}}])/q^3 - 
     (q^(-1) + q^4*z + q^7*z^2 - 2*q^9*z^2 - q^10*z^2 - q^8*z^2*(1 + z))*
      R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}] + 
     z*(-1 - 2*q^2 - 4*q^4 - 3*q^5 + q^6*z - 7*q^7*z - q^9*z + 2*q^11*z^2 + 
       2*q^12*z^2 + q^10*z*(1 + z) + q^8*z*(-5 + 2*z))*
      R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}] + 
     q^8*z^2*R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}] + 
     z*(1 - q + q^2 + 2*q^4 + q^5 - q^6*z + 3*q^7*z + q^9*z - q^8*(-3 + z)*z)*
      R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}] + 
     q^3*z*(-1 + q^3 - q^5*z + q^8*z + 2*q^13*z^2 + q^14*z^2 + 
       q^12*z^2*(1 + z))*R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}] - 
     (-q^(-1) - 2*q^4*z - q^6*z^2 - q^7*z^2 + 2*q^9*z^2 + q^10*z^2*(1 + z) + 
       q^8*z^2*(2 + z))*R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}] - 
     ((-1 + q - 2*q^2 + q^3 + 2*q^5 + q^4*(-3 + z) - 3*q^7*z + 
        q^8*(-4 + z)*z + 5*q^13*z^2 - q^16*z^2 - q^12*(-7 + z)*z^2 - 
        4*q^19*z^3 - q^21*(-1 + z)*z^3 - 2*q^20*z^4 - 2*q^22*z^4 + 
        2*q^24*z^4 + q^25*z^4 + q^23*z^4*(1 + z) - 2*q^9*z*(2 + z) + 
        3*q^14*z^2*(3 + z) + q^6*(-1 + 2*z) + 2*q^15*z^2*(1 + 2*z) - 
        q^10*z*(3 + 2*z) - q^18*z^3*(4 + 3*z) + q^11*(z - 2*z^2) + 
        q^17*z^2*(-1 + z^2))*R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/
      (q^5*(-1 + q^5*z)) - ((q + z + 2*q^2*z + 4*q^3*z + 7*q^4*z + 4*q^5*z + 
        q^6*z^2 + 2*q^9*(-3 + z)*z^2 - q^11*(-1 + z)*z^2 - 3*q^12*z^3 - 
        q^16*z^3 + q^15*(-3 + z)*z^3 + q^17*z^4 + 2*q^19*z^4 + q^20*z^4 + 
        q^18*z^4*(1 + z) - q^8*z^2*(3 + z) - q^13*z^3*(3 + z) - 
        q^14*z^3*(4 + z) - q^10*z^2*(1 + 2*z))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     q*z*(-1 - q^2 - 2*q^4 - q^5 - q^6 - 3*q^7*z - 4*q^9*z + q^8*(-5 + z)*z - 
       3*q^11*z^2 - q^12*z^2 - q^13*(-1 + z)*z^2 - q^14*(-1 + z)*z^2 + 
       q^16*z^3)*R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}] + 
     (q^5*z*(2 + q + q^2*z + 3*q^3*z - q^5*z - q^6*z - q^4*(-4 + z)*z - 
        2*q^7*z^2 - 2*q^10*z^2 + q^9*(-6 + z)*z^2 + q^12*z^3 + q^13*z^3 - 
        q^8*z^2*(5 + z))*R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/(-1 + q^5*z) - 
     ((1 - q^4*z + q^10*z^2 + q^11*z^2 + q^14*z^3 + q^9*z^2*(1 + z))*
       R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     (q^3*z*(1 - q^3 - q^10*z^2 + q^13*z^2 + 2*q^18*z^3 + q^19*z^3 + 
        q^17*z^3*(1 + z))*R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/(-1 + q^5*z) - 
     (q^3*z*(1 + q - q^5*z + q^9*z^2 - q^11*z^2 + q^14*z^2 + 2*q^19*z^3 + 
        q^20*z^3 - q^4*(1 + z) + q^18*z^3*(1 + z))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/(-1 + q^5*z) - 
     q*(1 + q)*(-1 + q^4*z)*R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}] + 
     q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*
      R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}] - 
     (z*(-1 - q^2 - 3*q^4 + q^5*(-1 + z) - 2*q^7*z + q^9*z + q^10*z + 
        q^8*(-3 + z)*z + 3*q^12*z^2 + 2*q^15*z^2 + q^16*z^2 - 
        q^13*(-3 + z)*z^2 + q^14*z^2*(3 + z))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}])/(q*(-1 + q^5*z)) + 
     (z*(1 - q + q^2 + 2*q^4 + q^5 - q^6*z + 4*q^7*z + 6*q^9*z - 
        q^8*(-7 + z)*z + 2*q^11*z^2 - q^13*z^2 + 2*q^15*z^2 + q^16*z^2 + 
        q^14*z^2*(2 + z) + q^10*z*(3 + z))*R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/
      q + q^6*z^2*(-1 - q - q^4 + q^5 - 3*q^6*z - q^7*z - q^8*(-1 + z)*z - 
       q^9*(-1 + z)*z + q^11*z^2)*R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}] + 
     q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^10*z^2 + q^11*z^2 - q^9*z*(1 + z))*
      R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}] + q^4*z*(1 + q^5*z)*
      R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}] + 
     q^3*z*(-1 - q^2 + q^4*z - 6*q^5*z + q^6*(-5 + z)*z - q^8*(-1 + z)*z - 
       q^7*z^2 + q^9*z^2)*R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}] - 
     (1 + q^5*z - q^8*z^2 + 2*q^9*z^2 + 3*q^10*z^2 + q^11*z^2 + q^12*z^3)*
      R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}] - 
     (q^5*z*(1 + q^4*z + q^6*z^2 + q^7*z^2 + 2*q^10*z^2 - q^11*(-1 + z)*z^2 + 
        q^8*z^3 - q^12*z^3 + q^13*z^3 + q^9*z^2*(2 + z))*
       R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     (z*(-1 - q^2 - q^3 - 2*q^4 + q^7*(1 - 2*z) + q^5*(-1 + z) + 
        q^10*(3 - 2*z)*z + q^8*(-6 + z)*z - 2*q^11*z^2 - 2*q^16*z^2 - 
        2*q^17*z^2 - q^13*(-8 + z)*z^2 + 2*q^15*z^3 + q^19*z^3 - 
        q^18*z^2*(1 + z) + q^6*(2 + z) + q^14*z^2*(2 + z) + 
        q^12*z*(-1 + 3*z))*R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     (q^7*z*(1 + (1 + 2*q + 4*q^2 + 6*q^3 + 3*q^4 + 3*q^5 + q^6)*z - 
        q^4*(-1 - q + 3*q^2 + 2*q^3 - 2*q^4 - 5*q^5 + q^6 + q^7)*z^2 - 
        q^8*(-2 + q + q^2 + 3*q^4 + 7*q^5 + 6*q^6 + 2*q^7)*z^3 + 
        q^13*(-1 - q^2 + q^3 + q^4)*z^4)*R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/
      (-1 + q^5*z) - (q^9*z^2*(1 + q + q^2 - q^3 + 3*q^4 - 4*q^6*z - 
        q^8*(-5 + z)*z - q^7*(-3 + z)*z + q^9*(-2 + z)*z + 
        q^12*(-5 + z)*z^2 + q^13*(-4 + z)*z^2 + q^16*z^3 - q^14*z^2*(1 + z) + 
        q^10*z*(-1 + 3*z) - q^5*(-1 + 5*z + z^2))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     q^10*z^2*(-1 + q^5*z + q^6*z)*R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}] + 
     (q^4*z*(1 - q^10*z^2 + 2*q^18*z^3 + q^19*z^3 + q^17*z^3*(1 + z))*
       R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/(-1 + q^5*z) - 
     q^11*z^2*(-1 + q^4 + q^9*z)*R2[{{2}, {{6, 2, 1}, {3, 0, 2}}}] + 
     q^10*(1 + q)*z^2*R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}] + 
     q^6*(1 + q)*z*R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}] - 
     R3[{{1, 0, 0}, {-1, 1, 0}}] + R3[{{1, 0, 0}, {0, 0, 0}}] + 
     R3[{{1, 0, 1}, {-1, 1, 0}}] - R3[{{1, 0, 1}, {0, 0, 0}}] - 
     R3[{{1, 0, 1}, {0, 1, 0}}] - (1 + 2*q)*R3[{{1, 1, 1}, {1, 1, 0}}] + 
     q*R3[{{1, 2, 1}, {-1, 1, 0}}] - R3[{{2, 0, 0}, {-1, 1, 0}}] + 
     R3[{{2, 0, 0}, {0, 0, 0}}] - (-1 - q*z)*R3[{{2, 0, 0}, {0, 1, 0}}] + 
     R3[{{2, 0, 1}, {-1, 1, 0}}] - R3[{{2, 0, 1}, {0, 0, 0}}] - 
     q*z*R3[{{2, 0, 1}, {0, 1, 0}}] + q^2*z*R3[{{2, 1, 1}, {1, 1, 0}}] - 
     (-1 - q - q^2*z)*R3[{{2, 2, 0}, {-1, 1, 0}}] - 
     q^2*z*R3[{{2, 2, 1}, {-1, 1, 0}}] - R3[{{3, 0, 0}, {-1, 1, 0}}] + 
     R3[{{3, 0, 0}, {0, 0, 0}}] - q*R3[{{3, 0, 1}, {0, 0, 0}}] - 
     (-1 - q + q^2*z)*R3[{{3, 0, 1}, {0, 1, 0}}] - 
     q*(-1 - q + 2*q^2*z + q^3*z + q^5*z^2)*R3[{{3, 1, 1}, {1, 1, 0}}] - 
     q*(1 + q + q^4*z)*R3[{{3, 2, 1}, {-1, 1, 0}}] - 
     (1 + q)*R3[{{4, 0, 0}, {0, 0, 0}}] - 
     (1 + q)*R3[{{4, 0, 0}, {0, 1, 0}}] + q^2*z*R3[{{4, 0, 1}, {-1, 1, 0}}] - 
     q^2*z*R3[{{4, 0, 1}, {0, 0, 0}}] - 2*q^2*z*R3[{{4, 0, 1}, {0, 1, 0}}] + 
     q^3*z*(1 + q - 2*q^4*z + 3*q^5*z + q^7*z - q^6*(-3 + z)*z + 
       q^2*(2 + z) + q^3*(1 + z - z^2))*R3[{{4, 1, 0}, {1, 1, 0}}] - 
     q^4*z*R3[{{4, 1, 1}, {-1, 0, 0}}] + 
     q^6*z^2*R3[{{4, 1, 1}, {-1, 1, 0}}] + 
     q^2*z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R3[{{4, 1, 1}, {3, 1, 0}}] + q^8*z*(1 + q^5*z)*
      R3[{{4, 1, 1}, {4, 0, 0}}] - q^3*z*(1 + q + q^2*z)*
      R3[{{4, 2, 0}, {-1, 0, 0}}] - q^3*(1 + q)*z*(1 + q^2*z)*
      R3[{{4, 2, 0}, {-1, 1, 0}}] + q^5*z^2*R3[{{4, 2, 1}, {-1, 0, 0}}] - 
     q^3*z*(-2 - 2*q - q^2 - q^3*z + q^5*z + q^6*z)*
      R3[{{4, 2, 1}, {-1, 1, 0}}] - q^2*z*R3[{{5, 0, 0}, {-1, 1, 0}}] + 
     q^2*z*R3[{{5, 0, 0}, {0, 0, 0}}] - q^2*z*(-1 + q^2*z)*
      R3[{{5, 0, 0}, {0, 1, 0}}] - q*(-1 - q + q^2*z - q^4*z + q^5*z^2)*
      R3[{{5, 0, 1}, {0, 0, 0}}] + q^3*z*(1 + q*z + q^2*z)*
      R3[{{5, 0, 1}, {0, 1, 0}}] - q^8*z*(1 + q^5*z)*
      R3[{{5, 0, 1}, {4, 0, 0}}] - q^4*(1 + q)*z*
      R3[{{5, 1, 0}, {-1, 0, 0}}] - q^3*z*(-2 - 2*q^4*z + q^5*z - q^3*z^2)*
      R3[{{5, 1, 0}, {-1, 1, 0}}] + q^3*z*(-1 + q^2*(-1 + z) - 2*q^4*z + 
       q^5*z - q^3*(-1 + z)*z)*R3[{{5, 1, 0}, {0, 0, 0}}] - 
     q^3*z*(1 + q^2*z + q^3*z)*R3[{{5, 1, 0}, {0, 1, 0}}] + 
     q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - q^6*(-3 + z)*z)*
      R3[{{5, 1, 0}, {2, 0, 0}}] + q^7*(1 + q)*z^2*
      R3[{{5, 1, 1}, {-1, 1, 0}}] + 
     (q^4*z*(-1 - q - 2*q^3*z + 2*q^5*z + 2*q^6*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + 2*q^9*z^2 + q^10*z^2)*R3[{{5, 1, 1}, {0, 1, 0}}])/
      (-1 + q^5*z) - q^6*z^2*(1 + q + q^2*z)*R3[{{5, 2, 0}, {-1, 1, 0}}] + 
     q^7*(1 + q)*z^2*(1 + q^2*z)*R3[{{5, 2, 0}, {0, 1, 0}}] + 
     q^9*z^2*R3[{{5, 2, 1}, {-1, 0, 0}}] + 
     q^8*z^3*R3[{{5, 2, 1}, {-1, 1, 0}}] - q^4*z*(1 + q^2*z + q^3*z)*
      R3[{{5, 2, 1}, {0, 0, 0}}] + q^6*z*(1 + q - 2*q*z - 2*q^2*z - q^4*z^2 + 
       q^6*z^2 + q^7*z^2 - q^3*z*(1 + z))*R3[{{5, 2, 1}, {0, 1, 0}}] - 
     q^5*z*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R3[{{6, 0, 0}, {-1, 1, 0}}] + q^5*z*(2 + q + 2*q^3*z + q^5*z - 
       q^4*(-3 + z)*z)*R3[{{6, 0, 0}, {0, 0, 0}}] + 
     q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - q^6*(-3 + z)*z)*
      R3[{{6, 0, 0}, {1, 1, 0}}] - q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - 
       q^6*(-3 + z)*z)*R3[{{6, 0, 0}, {2, 0, 0}}] - 
     q^3*z*(2 + 2*q - 2*q^5*z - 2*q^6*z - q^7*z^2 - q^8*z^2 + q^11*z^2 + 
       q^3*(1 + z) + q^2*(2 + z))*R3[{{6, 0, 1}, {-1, 1, 0}}] + 
     q^4*(1 + q)^2*z*R3[{{6, 0, 1}, {0, 0, 0}}] - 
     (q^8*z^2*(1 + 2*q - q^2 - q^3 + z - 2*q^5*z + q^7*z + q^8*z + 
        q^6*(-3 + z)*z + 2*q^10*z^2 + q^12*z^2 - q^11*(-3 + z)*z^2)*
       R3[{{6, 0, 1}, {0, 1, 0}}])/(-1 + q^5*z) + 
     (q^10*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*R3[{{6, 0, 1}, {1, 0, 0}}])/
      (-1 + q^5*z) - q^5*z*(2 + q - z - q^3*(-2 + z)*z - q^4*(-1 + z)*z + 
       q^8*z^2)*R3[{{6, 0, 1}, {1, 1, 0}}] + 
     z*(-1 + q^3 + 2*q^5 + q^6 + 3*q^8*z + q^10*z - q^9*(-3 + z)*z)*
      R3[{{6, 0, 1}, {2, 0, 0}}] + q^3*z*(-1 - q^2 + q^4*z - 5*q^5*z - 
       4*q^6*z - q^8*z^2 + q^11*z^2 - q^7*z*(1 + z))*
      R3[{{6, 1, 0}, {-1, 1, 0}}] + q^3*z*(1 + q^2 + 3*q^5*z + q^7*z - 
       q^6*(-3 + z)*z)*R3[{{6, 1, 0}, {0, 0, 0}}] - 
     (q^10*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*R3[{{6, 1, 0}, {1, 0, 0}}])/
      (-1 + q^5*z) + (q^5*z^2*(1 - q^3 - q^5*z - 2*q^9*z - q^10*z + 
        q^13*z^2 - q^8*z*(1 + z))*R3[{{6, 1, 0}, {1, 1, 0}}])/(-1 + q^5*z) + 
     q^10*z^2*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - q^6*(-3 + z)*z)*
      R3[{{6, 1, 0}, {2, 1, 0}}] - q^6*z*(-1 - q + q^2*z - q^4*z + q^5*z^2)*
      R3[{{6, 1, 1}, {-1, 0, 0}}] + 
     (z*(-1 + q^3 + q^5*z + q^10*z - q^9*(-2 + z)*z - q^13*z^2 + q^14*z^3 + 
        q^8*z*(1 + z))*R3[{{6, 1, 1}, {-1, 1, 0}}])/(-1 + q^5*z) - 
     (z*(-1 + q^3 + q^4 + q^5*z + q^6*z + q^9*z + q^10*z - q^11*z^2 - 
        q^13*z^2 + q^8*z*(1 + z))*R3[{{6, 1, 1}, {0, 0, 0}}])/(-1 + q^5*z) + 
     q^6*z*(-1 - q - 2*q^2*z - 2*q^3*z - q^5*z^2 + q^8*z^2 - q^4*z*(1 + z))*
      R3[{{6, 1, 1}, {0, 1, 0}}] - 
     (q^12*z^2*(-2 - q + 2*q^5*z + q^6*z + q^4*z^2 + 2*q^8*z^2 + q^10*z^2 - 
        q^9*(-3 + z)*z^2 + q^2*z*(1 + z) + q^3*z*(1 + z))*
       R3[{{6, 1, 1}, {1, 1, 0}}])/(-1 + q^5*z) - 
     (q^12*z^2*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*R3[{{6, 1, 1}, {2, 1, 0}}])/
      (-1 + q^5*z) - q^13*z^2*(1 + q^5*z)*R3[{{6, 1, 1}, {3, 0, 0}}] + 
     q^8*(1 + q)*z^2*(1 + q^2*z)*R3[{{6, 2, 0}, {-1, 0, 0}}] + 
     q^9*z^2*(-2 - 2*q^2*z - q^3*z + q^4*z + q^5*z + q^6*z - q*(1 + z))*
      R3[{{6, 2, 1}, {-1, 0, 0}}] + 
     (q^9*z^2*(-1 - q - 2*q^3 + q^5*z + 2*q^8*z + q^7*(-1 + z)*z + q^6*z^2 + 
        2*q^11*z^2 + q^13*z^2 - q^12*(-3 + z)*z^2 - q^4*(1 + z) + 
        q^9*z*(1 + z))*R3[{{6, 2, 1}, {-1, 1, 0}}])/(-1 + q^5*z) - 
     (q^9*z^2*(2 + q + q^2 - 2*q^3 - q^4 + 2*q^8*z + q^9*z + q^5*(-1 + z)*z + 
        q^7*(-1 + z)*z + q^6*z^2 + 2*q^11*z^2 + q^13*z^2 - q^12*(-3 + z)*z^2)*
       R3[{{6, 2, 1}, {0, 0, 0}}])/(-1 + q^5*z) + 
     (q^6*z^2*(1 - q^3 - q^5*z - 2*q^9*z - q^10*z + q^13*z^2 - q^8*z*(1 + z))*
       R3[{{6, 2, 1}, {1, 0, 0}}])/(-1 + q^5*z) - 
     q^12*(1 + q)*z^2*R3[{{6, 2, 1}, {1, 1, 0}}] - 
     (q^19*z^3*(-2 - q + 2*q^5*z + q^6*z + q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        2*q^8*z^2 + q^10*z^2 - q^9*(-3 + z)*z^2)*R3[{{6, 2, 1}, {2, 1, 0}}])/
      (-1 + q^5*z) + R4[{{1, 0, 0}, {-1, 1, 0}}] - 
     R4[{{1, 0, 0}, {0, 0, 0}}] + R4[{{1, 1, 0}, {-1, 1, 1}}] + 
     R4[{{1, 2, 0}, {-1, 1, 1}}] - R4[{{1, 2, 0}, {0, 0, 1}}] - 
     q^6*z*R4[{{1, 2, 0}, {3, 0, 0}}] + R4[{{2, 0, 0}, {-1, 1, 0}}] - 
     R4[{{2, 0, 0}, {-1, 1, 1}}] - R4[{{2, 0, 0}, {0, 0, 0}}] - 
     q*z*R4[{{2, 0, 0}, {0, 1, 0}}] - (-q - 1/(q^4*z) + 3*q^6*z + 
       q^5*z*(1 + z) + q^7*z*(1 + z))*R4[{{2, 1, 0}, {2, 2, 1}}] + 
     q^6*z*R4[{{2, 1, 0}, {3, 0, 0}}] - q^2*z*R4[{{2, 2, 0}, {-1, 1, 0}}] - 
     (-1 - q - q^2*z)*R4[{{2, 2, 0}, {-1, 1, 1}}] + 
     q^2*z*R4[{{2, 2, 0}, {0, 0, 0}}] + q^3*z*R4[{{2, 2, 0}, {0, 0, 1}}] - 
     R4[{{3, 0, 0}, {-1, 1, 1}}] + R4[{{3, 0, 0}, {0, 0, 1}}] - 
     q*(1 + q)*z*R4[{{3, 0, 0}, {0, 1, 1}}] - (1 + q + q^2*z)*
      R4[{{3, 1, 0}, {-1, 1, 1}}] - q^8*z*(1 + q^5*z)*
      R4[{{3, 1, 0}, {4, 2, 0}}] - q^3*z*R4[{{3, 2, 0}, {-1, 1, 1}}] + 
     q^4*z*R4[{{3, 2, 0}, {0, 0, 1}}] + q^2*z*R4[{{4, 0, 0}, {-1, 1, 0}}] - 
     2*q^2*z*R4[{{4, 0, 0}, {0, 0, 0}}] - q^3*z*R4[{{4, 0, 0}, {0, 0, 1}}] - 
     q*(1 + q)*z*R4[{{4, 0, 0}, {0, 1, 1}}] + 
     q*(1 + q)*z*R4[{{4, 0, 0}, {2, 1, 1}}] - (q*z - q^3*z)*
      R4[{{4, 0, 0}, {3, 0, 1}}] - q^2*z*(-1 - q + q^2*z)*
      R4[{{4, 1, 0}, {-1, 1, 1}}] + 
     (q^6*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R4[{{4, 1, 0}, {1, 0, 0}}])/(-1 + q^5*z) - 
     (1 + q^(-1) + q^4*z + q^5*z - q^11*z^2 - q^8*z^2*(1 + z) - 
       q^9*z^2*(3 + z) - q^10*z^2*(3 + z))*R4[{{4, 1, 0}, {1, 2, 1}}] + 
     q*z*(1 + q^7*z)*R4[{{4, 1, 0}, {2, 0, 0}}] + 
     q^5*z*(1 - 2*q - q^2 + q^5*z)*R4[{{4, 1, 0}, {2, 2, 0}}] + 
     q^8*z*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 0, 0}}] - 
     q^8*z*(1 + q^5*z)*R4[{{4, 1, 0}, {4, 2, 0}}] + 
     (q^5*z*(1 - q + 2*q^2 - q^3 + 2*q^4 - q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 + q^16*z^2 + q^17*z^2 + q^13*z^3 + 
        q^11*z*(1 + z) + q^15*z^2*(1 + z) - q^5*(2 + z) + q^14*(z^2 - 2*z^3))*
       R4[{{4, 1, 0}, {4, 2, 1}}])/(-1 + q^5*z) - 
     q^2*z*(-1 + 3*q + q^4*z + q^3*(1 + z) + q^2*(3 + z))*
      R4[{{4, 2, 0}, {-1, 1, 1}}] + q^8*z^2*(1 + 2*q + q^2 + z)*
      R4[{{4, 2, 0}, {1, 0, 1}}] - q^6*z^2*(1 + q + q^2*z)*
      R4[{{4, 2, 0}, {1, 1, 1}}] - q^8*z^2*(-1 + 3*q + 3*q^2 + q^4*z + 
       q^3*(1 + z))*R4[{{4, 2, 0}, {2, 1, 1}}] - 
     q^2*z*R4[{{5, 0, 0}, {-1, 1, 1}}] - (q^(-1) + 1/(q^6*z) - 2*q^4*z - 
       q^5*z - q^3*z*(1 + z))*R4[{{5, 0, 0}, {0, 0, 1}}] - 
     (-q^(-1) - 1/(q^6*z) + q^5*z - q^4*(-3 + z)*z + q^3*z*(1 + z))*
      R4[{{5, 0, 0}, {0, 1, 0}}] - (1 + q*z + 4*q^2*z + 5*q^3*z + 2*q^5*z^2 + 
       q^6*z^2 + q^7*z^2 + 2*q^4*z*(1 + z))*R4[{{5, 0, 0}, {0, 1, 1}}] - 
     (q^6*z^2*(1 - 4*q^2 - 2*q^3 - q^5*z + 2*q^7*z + q^8*z - 2*q*(1 + z) + 
        q^6*z*(1 + z))*R4[{{5, 0, 0}, {1, 0, 0}}])/(-1 + q^5*z) - 
     q^8*z*(1 + q^5*z)*R4[{{5, 0, 0}, {4, 0, 0}}] - 
     q^6*z^2*R4[{{5, 1, 0}, {-1, 0, 0}}] + 
     (q^2*z*(2 - 6*q - 5*q^2 - 2*q^5*z + 3*q^7*z - q^6*(-5 + z)*z + 
        q^8*z*(1 + z) - q^3*(2 + z))*R4[{{5, 1, 0}, {-1, 1, 1}}])/
      (-1 + q^5*z) - q^3*z*(1 + q + q^2*z + q^3*z + q^4*z)*
      R4[{{5, 1, 0}, {0, 0, 0}}] - 
     (q^2*z*(1 - 3*q - 2*q^2 - q^5*z - q^6*(-2 + z)*z + q^8*z^2 - 
        q^3*(1 + z))*R4[{{5, 1, 0}, {0, 0, 1}}])/(-1 + q^5*z) + 
     q^5*(2 + q)*z*R4[{{5, 1, 0}, {0, 2, 0}}] - 
     q^6*z*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R4[{{5, 1, 0}, {0, 2, 1}}] - 
     (q^9*z^2*(-1 - q^2*z - 2*q^6*z + q^7*(-1 + z)*z - q^5*z^2)*
       R4[{{5, 1, 0}, {1, 2, 1}}])/(-1 + q^5*z) - 
     q^5*z*(2 + q + 2*q^3*z + q^5*z - q^4*(-3 + z)*z)*
      R4[{{5, 1, 0}, {2, 0, 0}}] + q^5*z*(1 + q^5*z)*
      R4[{{5, 1, 0}, {2, 2, 0}}] + 
     (q*z*(-1 - q^2 - q^3 - 2*q^4 + q^7*(1 - 2*z) + q^5*(-1 + z) + 3*q^9*z - 
        q^10*(-4 + z)*z + q^8*(-3 + z)*z - 2*q^17*z^2 - q^13*(-5 + z)*z^2 + 
        q^14*(-1 + z)*z^2 + q^15*(-1 + z)*z^2 + q^19*z^3 - q^11*z*(1 + z) - 
        q^18*z^2*(1 + z) - q^16*z^2*(2 + z) + q^6*(3 + z) + 
        q^12*z*(-1 + 3*z))*R4[{{5, 1, 0}, {2, 2, 1}}])/(-1 + q^5*z) + 
     q^14*z^2*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R4[{{5, 1, 0}, {3, 2, 1}}] - (q^24*z^4*(1 + 2*q + q^2 + z)*
       R4[{{5, 1, 0}, {4, 2, 1}}])/(-1 + q^5*z) + q^7*(1 + q*(-1 + z))*z^2*
      R4[{{5, 2, 0}, {0, 0, 0}}] + q^6*(1 + q)*z^2*(-1 - q - q^2*z - q^4*z + 
       q^5*z)*R4[{{5, 2, 0}, {0, 0, 1}}] + q^6*(1 + q)*z^2*
      (-1 + 3*q + 3*q^2 + q^4*z + q^3*(1 + z))*R4[{{5, 2, 0}, {0, 1, 1}}] - 
     q^2*(-1 - q^5*z + 2*q^10*z^2 + q^11*z^2*(1 + z) + q^9*z^2*(2 + z))*
      R4[{{5, 2, 0}, {1, 1, 1}}] + q^10*z^2*(-1 - q^2 - 3*q^4 - q^5 - 
       2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - q^9*z*(1 + z))*
      R4[{{5, 2, 0}, {3, 0, 1}}] - (-1 - 3*q^2*z - 3*q^3*z - q^5*z^2 - 
       q^4*z*(1 + z))*R4[{{6, 0, 0}, {-1, 0, 1}}] - 
     (q^2*z*(1 - 3*q - 2*q^2 - q^5*z - q^6*(-2 + z)*z + q^8*z^2 - 
        q^3*(1 + z))*R4[{{6, 0, 0}, {-1, 1, 1}}])/(-1 + q^5*z) - 
     (1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R4[{{6, 0, 0}, {0, 0, 0}}] + 
     (q^2*z*(1 - 3*q - 2*q^2 - q^5*z - q^6*(-2 + z)*z + q^8*z^2 - 
        q^3*(1 + z))*R4[{{6, 0, 0}, {0, 0, 1}}])/(-1 + q^5*z) + 
     q^6*z*(1 + 3*q^2*z + 3*q^3*z + q^5*z^2 + q^4*z*(1 + z))*
      R4[{{6, 0, 0}, {0, 2, 1}}] - q^8*z^2*(1 + 2*q + q^2 + z)*
      R4[{{6, 0, 0}, {1, 0, 1}}] + q^3*z*(-1 - 2*q^2 - q^3 + q^5*(-2 + z)*z + 
       q^6*(-1 + z)*z)*R4[{{6, 0, 0}, {1, 1, 0}}] + 
     z*(-1 + q - q^2 + q^3 - 2*q^4 + q^5 + q^6 - 4*q^7*z + q^10*z - 
       q^9*(-2 + z)*z + q^8*z^2)*R4[{{6, 0, 0}, {1, 1, 1}}] + 
     q^3*z*(1 + 2*q^2 + q^3 + 3*q^5*z + q^7*z - q^6*(-3 + z)*z)*
      R4[{{6, 0, 0}, {2, 0, 0}}] - z*(-1 + q - q^2 + q^3 - 2*q^4 + q^5 + 
       q^6 - 4*q^7*z + q^10*z - q^9*(-2 + z)*z + q^8*z^2)*
      R4[{{6, 0, 0}, {2, 0, 1}}] - q^3*z*(1 - q^3 + q^5*z - q^8*z + 
       2*q^14*z^2 + q^15*z^2 + q^13*z^2*(1 + z))*R4[{{6, 0, 0}, {3, 1, 1}}] - 
     (-1 + q)*q^3*(1 + q + q^2)*z*(1 + q^5*z)*R4[{{6, 0, 0}, {4, 0, 1}}] - 
     q*z*(1 + q^2 + 2*q^4 + 2*q^7*z + q^8*z)*R4[{{6, 1, 0}, {-1, 1, 1}}] + 
     q^9*z^2*(1 + q^2*z)*R4[{{6, 1, 0}, {-1, 2, 1}}] - 
     (q^7*z^2*(-1 + q^2*(-1 + z) + q^4*z - 4*q^6*z - q^9*z^2 + 2*q^11*z^2 + 
        q^12*z^2 - q^7*z*(1 + z) + q^10*z^2*(1 + z) - q^5*z*(1 + 2*z))*
       R4[{{6, 1, 0}, {0, 0, 0}}])/(-1 + q^5*z) - 
     z*(-1 - q - q^2 - q^3 - 2*q^4 - 3*q^5 + q^6*z - 2*q^7*z + 
       q^8*(-3 + z)*z + q^9*(-1 + z)*z + q^10*z^2 + q^11*z^2 + 2*q^12*z^2)*
      R4[{{6, 1, 0}, {0, 0, 1}}] - 
     (z*(-1 + q - 2*q^2 + q^3 - 3*q^4 + q^6 - 2*q^7*z - q^9*(-4 + z)*z + 
        q^8*(-1 + z)*z + 4*q^12*z^2 - 2*q^16*z^2 - q^17*z^2 - 
        q^13*(-1 + z)*z^2 + q^14*(-1 + z)*z^2 - q^18*z^3 + 2*q^20*z^3 + 
        q^21*z^3 - q^11*z*(1 + z) + q^19*z^3*(1 + z) + q^5*(2 + z) - 
        q^15*z^2*(3 + z))*R4[{{6, 1, 0}, {0, 2, 1}}])/(-1 + q^5*z) - 
     z*(1 + q^2 + 2*q^4 + q^5 + 3*q^7*z + q^9*z - q^8*(-3 + z)*z - q^12*z^2)*
      R4[{{6, 1, 0}, {1, 0, 0}}] - q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + 
       q^3*(1 + z))*R4[{{6, 1, 0}, {1, 0, 1}}] - 
     ((q^3*z + 2*q^14*z^3 + q^15*z^3 + q^13*z^4)*R4[{{6, 1, 0}, {1, 1, 0}}])/
      (1 - q^5*z) + q^3*z*(1 + q^5*z)*R4[{{6, 1, 0}, {2, 0, 0}}] - 
     (z*(1 - q + 2*q^2 + 3*q^4 - 2*q^6 + 2*q^7*z + q^9*(-4 + z)*z - 
        q^8*(-1 + z)*z - 4*q^12*z^2 - q^15*z^2 + q^13*(-1 + z)*z^2 - 
        2*q^14*z^3 + 2*q^21*z^3 + q^22*z^3 - q^5*(1 + z) + q^11*z*(1 + z) + 
        q^20*z^3*(1 + z))*R4[{{6, 1, 0}, {2, 0, 1}}])/(-1 + q^5*z) + 
     q^6*z*(1 - q^4*z + q^5*z - 2*q^6*z - q^7*z + q^9*(-2 + z)*z^2 + 
       q^10*(-1 + z)*z^2)*R4[{{6, 1, 0}, {2, 1, 0}}] - 
     q^3*z*(1 + q^5*z)*(1 + q^10*z)*R4[{{6, 1, 0}, {3, 0, 0}}] - 
     q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 2*q^6*z - 6*q^7*z - 4*q^8*z + 
       q^11*z^2 - q^9*z*(1 + z))*R4[{{6, 1, 0}, {3, 0, 1}}] - 
     (q^21*z^4*(1 + 2*q + q^2 + z)*R4[{{6, 1, 0}, {3, 1, 1}}])/(-1 + q^5*z) - 
     q^8*(1 + q)*z^2*(1 + q^2*z)*R4[{{6, 2, 0}, {-1, 0, 0}}] - 
     (q^2 + q^7*z - 2*q^12*z^2 - 2*q^11*z^2*(1 + z) - q^13*z^2*(1 + z))*
      R4[{{6, 2, 0}, {-1, 1, 1}}] + q^7*z^2*(-1 + 3*q + 3*q^2 + q^4*z + 
       q^3*(1 + z))*R4[{{6, 2, 0}, {0, 0, 0}}] - 
     q^2*(-1 - q^3*z - q^5*z - q^8*z^2 - q^10*(-2 + z)*z^2 + 2*q^12*z^3 + 
       q^13*z^3 + q^9*z^2*(2 + z) + q^11*z^2*(1 + 3*z + z^2))*
      R4[{{6, 2, 0}, {0, 0, 1}}] + q^5*z*(-1 - q^5*z + q^8*z^3)*
      R4[{{6, 2, 0}, {0, 1, 0}}] - q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 
       2*q^6*z - 6*q^7*z - 4*q^8*z + q^10*z^2 + q^11*z^2 - q^9*z*(1 + z))*
      R4[{{6, 2, 0}, {1, 0, 1}}] + q^8*z^2*(-1 - q^2 - 3*q^4 - q^5 - 
       2*q^6*z - 6*q^7*z - 4*q^8*z + q^11*z^2 - q^9*z*(1 + z))*
      R4[{{6, 2, 0}, {2, 0, 0}}] - q^14*z^2*(1 + q^5*z)*
      R4[{{6, 2, 0}, {3, 0, 1}}] + q^14*z^2*(1 + q^5*z)*
      R4[{{6, 2, 0}, {3, 1, 0}}]
 

==> anc/M11RecH620_Explicit.txt <==
 + R1[{{1}, {{-1, 2, 0}, {0, 2, 2}}}]/(q*z) - 
     R1[{{1}, {{-1, 2, 0}, {1, 1, 2}}}]/(q*z) - 
     R1[{{1}, {{-1, 2, 1}, {0, 0, 2}}}]/(q^2*z) + 
     R1[{{1}, {{-1, 2, 1}, {0, 1, 1}}}]/(q^2*z) + 
     R1[{{1}, {{0, 1, 1}, {0, 0, 1}}}] - R1[{{1}, {{0, 1, 1}, {0, 1, 0}}}] + 
     R1[{{1}, {{0, 1, 1}, {0, 2, 1}}}] - R1[{{1}, {{0, 1, 1}, {0, 2, 2}}}] + 
     q^2*R1[{{1}, {{0, 1, 1}, {1, 2, 1}}}] - 
     R1[{{1}, {{0, 1, 1}, {1, 2, 2}}}]/q - 
     R1[{{1}, {{0, 2, 0}, {0, 0, 1}}}] + R1[{{1}, {{0, 2, 0}, {0, 1, 0}}}] - 
     R1[{{1}, {{0, 2, 0}, {0, 2, 1}}}] + R1[{{1}, {{0, 2, 0}, {0, 2, 2}}}] + 
     q*R1[{{1}, {{0, 2, 0}, {1, 1, 2}}}] + R1[{{1}, {{0, 2, 0}, {1, 2, 2}}}]/
      q - (-1 - q)*R1[{{1}, {{0, 2, 1}, {1, 1, 1}}}] - 
     q^2*R1[{{1}, {{0, 2, 2}, {1, 2, 1}}}] - 
     q^5*z*R1[{{1}, {{1, 0, 0}, {3, 2, 1}}}] - 
     R1[{{1}, {{1, 1, 0}, {0, 0, 1}}}] + R1[{{1}, {{1, 1, 0}, {0, 1, 0}}}] - 
     R1[{{1}, {{1, 1, 0}, {0, 1, 1}}}] + R1[{{1}, {{1, 1, 1}, {0, 1, 0}}}] - 
     R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}] + 
     q*R1[{{1}, {{1, 1, 1}, {0, 2, 1}}}] + 
     R1[{{1}, {{1, 1, 1}, {0, 2, 2}}}] - 
     q*(q - z)*R1[{{1}, {{1, 1, 1}, {1, 2, 1}}}] - 
     q*(q^2 + z)*R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}] + 
     R1[{{1}, {{1, 2, 0}, {0, 0, 1}}}] + 
     q*R1[{{1}, {{1, 2, 0}, {0, 0, 2}}}] - 
     R1[{{1}, {{1, 2, 0}, {0, 1, 0}}}] - 
     q*R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}] - 
     R1[{{1}, {{1, 2, 0}, {0, 2, 2}}}] - 
     q*z*R1[{{1}, {{1, 2, 0}, {1, 2, 1}}}] + 
     q*z*R1[{{1}, {{1, 2, 0}, {1, 2, 2}}}] - 
     q*R1[{{1}, {{1, 2, 1}, {-1, 0, 1}}}] + 
     q*R1[{{1}, {{1, 2, 1}, {0, 0, 1}}}] - 
     q*R1[{{1}, {{1, 2, 1}, {0, 0, 2}}}] - q*(1 + q + q^2*z)*
      R1[{{1}, {{1, 2, 1}, {1, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{1, 2, 1}, {1, 2, 1}}}] + 
     q^2*R1[{{1}, {{1, 2, 2}, {-1, 1, 1}}}] - 
     q^2*R1[{{1}, {{1, 2, 2}, {0, 1, 1}}}] + q^2*(1 + q*z)*
      R1[{{1}, {{1, 2, 2}, {1, 2, 1}}}] + q^5*(1 + q)*z*
      R1[{{1}, {{2, 0, 0}, {3, 2, 1}}}] + 
     q^6*z*R1[{{1}, {{2, 0, 0}, {3, 2, 2}}}] - 
     (q^6*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/(-1 + q^5*z) + 
     R1[{{1}, {{2, 1, 0}, {0, 0, 1}}}] - R1[{{1}, {{2, 1, 0}, {0, 1, 0}}}] - 
     (-1 + q*z)*R1[{{1}, {{2, 1, 0}, {0, 1, 1}}}] + 
     q^3*z*R1[{{1}, {{2, 1, 0}, {1, 2, 1}}}] + 
     q^4*z*R1[{{1}, {{2, 1, 0}, {1, 2, 2}}}] - 
     q*R1[{{1}, {{2, 1, 1}, {0, 0, 0}}}] - 
     (1 - q)*R1[{{1}, {{2, 1, 1}, {0, 0, 1}}}] - 
     q*R1[{{1}, {{2, 1, 1}, {0, 0, 2}}}] - q*(-1 + (-1 + q^2)*z)*
      R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}] - 
     q*z*R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}] - 
     (q - q^3*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}] - 
     (1 + q^(-2) - q*z - q^2*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}] - 
     (-1 + q)*q^2*(1 + q)*z*R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}] + 
     q^2*R1[{{1}, {{2, 1, 2}, {0, 0, 1}}}] - 
     q^2*R1[{{1}, {{2, 1, 2}, {0, 1, 1}}}] + 
     q^4*z*R1[{{1}, {{2, 1, 2}, {1, 1, 1}}}] - 
     q^4*z*R1[{{1}, {{2, 1, 2}, {1, 2, 1}}}] - 
     q^2*z*R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 0}, {0, 0, 1}}}] - 
     (q*z - q^3*z)*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}] + 
     q*(1 + q)*z*R1[{{1}, {{2, 2, 0}, {0, 1, 2}}}] - 
     (-1 - q^(-2) + q*z + q^2*z)*R1[{{1}, {{2, 2, 0}, {0, 2, 2}}}] - 
     q^2*z*R1[{{1}, {{2, 2, 0}, {1, 2, 2}}}] + 
     q*R1[{{1}, {{2, 2, 1}, {-1, 0, 1}}}] + 
     q^2*R1[{{1}, {{2, 2, 1}, {-1, 0, 2}}}] + 
     q^3*z*R1[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] + 
     q^2*z*R1[{{1}, {{2, 2, 1}, {0, 0, 0}}}] - (q + q^2 - 2*q^3*z)*
      R1[{{1}, {{2, 2, 1}, {0, 0, 1}}}] + q*(1 + q^3*z)*
      R1[{{1}, {{2, 2, 1}, {0, 0, 2}}}] - q*(-1 - q + q^2)*z*
      R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 1}, {1, 1, 1}}}] + 
     q^4*z*R1[{{1}, {{2, 2, 1}, {1, 2, 1}}}] - 
     q^2*(1 + q*z)*R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}] + 
     q^2*(1 + 2*q*z)*R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{2, 2, 2}, {0, 2, 1}}}] - 
     q^5*z*(1 + q + q^2*z + 2*q^3*z + q^4*z + q^5*z)*
      R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}] - q^6*(1 + q)*z*
      R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}] + 
     (q^5*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/(-1 + q^5*z) - 
     q^2*z*R1[{{1}, {{3, 1, 0}, {0, 0, 0}}}] - 
     q^3*z*R1[{{1}, {{3, 1, 0}, {0, 0, 1}}}] - 
     q*(1 + q)*z*R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{3, 1, 0}, {0, 1, 2}}}] + 
     q^3*z*R1[{{1}, {{3, 1, 0}, {0, 2, 1}}}] - q^4*z*(1 + q^2*z + q^3*z)*
      R1[{{1}, {{3, 1, 0}, {1, 2, 1}}}] - q^4*(1 + q)*z*
      R1[{{1}, {{3, 1, 0}, {1, 2, 2}}}] + q*(1 + 2*q*z)*
      R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}] - (q - 3*q^3*z)*
      R1[{{1}, {{3, 1, 1}, {0, 0, 1}}}] + 
     q^4*z*R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}] - 
     q^2*(2 + q)*z*R1[{{1}, {{3, 1, 1}, {0, 1, 0}}}] + 
     q*(1 + q)*z*R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}] + 
     q^2*z*(2 + q + q^2 - q*z)*R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}] - 
     q^3*(q - z)*z*R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}] - 
     q^3*z*(q^2 + z)*R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}] + 
     q^3*z*(1 + q + q^2 + z)*R1[{{1}, {{3, 1, 1}, {1, 1, 2}}}] + 
     q^3*z*(-1 + q^2 + q^3*z + q^4*z + q^6*z)*
      R1[{{1}, {{3, 1, 1}, {1, 2, 1}}}] + q^5*z*(1 + q^2*z + q^3*z)*
      R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}] - (q^2 - q^4*z)*
      R1[{{1}, {{3, 1, 2}, {0, 0, 1}}}] - q^3*(1 + q)*z*
      R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}] + q^2*(1 + 2*q*z)*
      R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}] - 
     q^3*z*R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}] - 
     q^4*z*R1[{{1}, {{3, 1, 2}, {1, 1, 1}}}] + q^4*(1 + q + q^2)*z*
      R1[{{1}, {{3, 1, 2}, {1, 2, 1}}}] + 
     q^3*z*R1[{{1}, {{3, 2, 0}, {0, 0, 0}}}] + 
     q^2*z*(-2 - 2*q^2 + q*(-1 + z) + q^3*z)*
      R1[{{1}, {{3, 2, 0}, {0, 0, 1}}}] - 
     q^2*z*(-2 - 2*q^2 + q*(-1 + z) + q^3*z)*
      R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}] - q^2*z*(1 + q^2 - q*z)*
      R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}] - 
     q^3*z^2*R1[{{1}, {{3, 2, 0}, {0, 2, 1}}}] - 
     q^7*z^2*R1[{{1}, {{3, 2, 0}, {1, 0, 0}}}] + 
     (-1 + q)*q^4*z*R1[{{1}, {{3, 2, 1}, {-1, 1, 2}}}] - 
     q^3*z*(2 + z + q^2*z)*R1[{{1}, {{3, 2, 1}, {0, 0, 1}}}] - 
     q^2*z*(-q^3 - z + q^2*z + q^4*z)*R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}] + 
     q^3*z*(1 - q + z + q^2*z)*R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}] + 
     q^2*z*(-q - 2*q^3 - z + q^2*z + q^4*z)*
      R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}] + q^2*z*(-1 + q^3*z)*
      R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}] - 
     q^5*z^2*R1[{{1}, {{3, 2, 1}, {0, 2, 1}}}] + q^5*z*(-2*q + z + q^2*z)*
      R1[{{1}, {{3, 2, 1}, {0, 2, 2}}}] + 
     q^7*z^2*R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}] + 
     q^2*z*(1 + q + 3*q^2 + q^6*z)*R1[{{1}, {{3, 2, 1}, {1, 1, 1}}}] + 
     q^6*(1 + q)*z^2*R1[{{1}, {{3, 2, 1}, {1, 2, 1}}}] + 
     q^11*z^2*(1 + q + 2*q^2 - q*z)*R1[{{1}, {{3, 2, 1}, {3, 2, 2}}}] - 
     q^4*z*(1 + q*z)*R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}] + 
     q^4*z*(1 + q*z)*R1[{{1}, {{3, 2, 2}, {0, 2, 1}}}] + 
     q^4*(1 + q)*z*R1[{{1}, {{3, 2, 2}, {1, 1, 0}}}] - 
     q^4*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{1}, {{3, 2, 2}, {1, 2, 1}}}] + q^3*z*(1 + q^2*z + q^3*z)*
      R1[{{1}, {{4, 0, 0}, {1, 2, 1}}}] + q^11*(q - z)*z^2*
      R1[{{1}, {{4, 0, 0}, {3, 2, 1}}}] - q^3*z*(1 + q^2*z + q^3*z)*
      R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}] - q^4*z*(1 + q^2*z + q^3*z)*
      R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}] + q^3*(1 + q)*z*
      (-1 + q + q^2*z - q^3*z + q^4*z)*(-1 + q^5*z)*
      R1[{{1}, {{4, 0, 1}, {2, 2, 1}}}] + 
     q^3*z*R1[{{1}, {{4, 1, 0}, {0, 0, 0}}}] - q^2*z*(1 + q + 2*q^2 - q*z)*
      R1[{{1}, {{4, 1, 0}, {0, 0, 1}}}] + q^2*z*(1 + q + 2*q^2 - q*z)*
      R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}] - 
     q^2*z*R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}] + 
     q^3*(1 + q)*z*R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}] + 
     q^4*z*(-1 + q^2*z)*R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}] - 
     q^3*z*(1 + q^2*z + 2*q^3*z + q^4*z + 3*q^5*z + q^7*z - q^6*z^2)*
      R1[{{1}, {{4, 1, 0}, {0, 2, 2}}}] + 
     (q^6*z^2*(-2 - 2*q^2 + 2*q^5*z + q^7*z - q^6*(-1 + z)*z + q*(-1 + 2*z))*
       R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/(-1 + q^5*z) + 
     q^3*z*(-1 - q^2*z - q^3*z - 2*q^4*z + q^9*z^2 + q^6*z*(1 + z))*
      R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}] - 
     (q^2*z*(1 - q - q^3*z - q^4*z - q^6*(-1 + z)*z - q^7*z^2 + q^8*z^2 + 
        q^9*z^2 - 2*q^10*z^2 + q^15*z^3 + q^12*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     (q*z*(-1 + q^2*z - q^4*z - q^6*z + q^9*(-2 + z)*z + 2*q^8*z^2 + 
        q^10*z^2 + q^11*z^2 + 3*q^12*z^2 + q^14*z^2 - q^13*z^3 - 
        q^7*z*(3 + z))*R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/(-1 + q^5*z) + 
     (q*z*(1 - 2*q^5*z - q^8*z - q^9*z + q^7*z^2 + q^10*z^2 + q^12*z^2 + 
        2*q^14*z^2 - q^13*(-1 + z)*z^2 - q^2*(1 + z))*
       R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q^8*z^2*(-1 - q - q^3*z - q^4*z + q^5*z + q^2*(1 + z))*
      R1[{{1}, {{4, 1, 0}, {2, 2, 1}}}] - 
     (q^17*(q - z)*z^3*R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/(-1 + q^5*z) - 
     q^3*z*R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}] - 
     q^2*z*(-1 - q^2 + q*(-2 + z) + q^3*z + q^4*z)*
      R1[{{1}, {{4, 1, 1}, {0, 0, 1}}}] - 
     (z*(1 - q + q^4 + 2*q^5 - q^2*z + 3*q^6*z - 2*q^11*z^2 - 3*q^12*z^2 - 
        q^14*z^2 + q^13*z^3 + q^9*z*(1 + z) + q^3*(2 + z) + q^7*z*(3 + z) - 
        q^10*z*(3 + z) - q^8*z*(2 + 3*z))*R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/
      (-1 + q^5*z) + q^3*z*(-2*q + z + q^2*z)*
      R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}] + 
     (z*(1 - q + q^4 + 2*q^5 - q^2*z + 2*q^6*z - q^11*z^2 - 3*q^12*z^2 - 
        q^14*z^2 + q^13*(-1 + z)*z^2 + q^9*z*(1 + z) + q^3*(3 + z) + 
        q^7*z*(3 + z) - q^10*z*(3 + z) - q^8*z*(2 + 3*z))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     q^4*z*(-1 + q*z)*R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}] - 
     q^3*z*(-1 - q + q^2*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}] - 
     q^5*z*(-1 + q^2*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}] - 
     (q^6*z^2*(-2 - 2*q^2 + 2*q^5*z + q^7*z - q^6*(-1 + z)*z + q*(-1 + 2*z))*
       R1[{{1}, {{4, 1, 1}, {1, 0, 0}}}])/(-1 + q^5*z) + 
     q^3*(1 + q)*z*(1 + q^2*z + q^3*z + q^4*z + q^6*z^2)*
      R1[{{1}, {{4, 1, 1}, {1, 0, 2}}}] - 
     (q^3*z*(-1 - q - q^4*z - q^6*z + 2*q^5*z^2 + q^9*z^2 + q^11*z^2 - 
        q^10*(-1 + z)*z^2)*R1[{{1}, {{4, 1, 1}, {1, 1, 0}}}])/(-1 + q^5*z) - 
     (q^2*z*(-1 + q^2 + q^3*z + q^10*z^2 - 3*q^11*z^2 + q^12*z^3 + q^16*z^3 + 
        q^6*z*(2 + z) - q^7*z*(2 + z) + q^13*z^2*(1 + 2*z) - q^8*z*(1 + 3*z))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     (q^3*z*(1 + q^2 - q^3*z - q^4*z - q^5*z - q^6*z^2 + q^8*z^2 + q^9*z^2)*
       R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/(-1 + q^5*z) + 
     (q^5*z*(-1 + q^2*z + 3*q^3*z + q^4*z - q^5*(-1 + z)*z - q^7*z^2 - 
        4*q^8*z^2 + q^9*(-1 + z)*z^2 + q^10*(-1 + z)*z^2 + q^13*z^3)*
       R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q^2*z*(1 - q - q^2*z + q^4*z - q^5*z + 2*q^6*z - q^9*z - q^10*z + 
        q^7*(-1 + z)*z - q^11*z^2 + q^12*z^2 + 2*q^14*z^2 - 
        q^13*(-1 + z)*z^2 + q^3*(1 + z) - q^8*z*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/(-1 + q^5*z) + 
     (q^2*z*(-1 + 2*q^5*z - q^8*(-1 + z)*z - 2*q^7*z^2 - q^9*z^2 - q^10*z^2 - 
        2*q^12*z^2 + q^17*z^3 + q^2*(1 + z) + q^14*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {2, 1, 0}}}])/(-1 + q^5*z) - 
     (q^5*z*(-1 - q^2*z - 2*q^3*z - 2*q^4*z + 2*q^5*z + 2*q^7*z - 3*q^6*z^2 + 
        2*q^8*z^2 + 2*q^9*z^2 - q^10*z^2 + q^12*(-1 + z)*z^2 + 2*q^11*z^3)*
       R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/(-1 + q^5*z) + 
     q^10*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R1[{{1}, {{4, 1, 1}, {3, 1, 2}}}] - 
     (q^10*z^2*(1 - 2*q^5*z - q^6*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(2 + z))*R1[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/(-1 + q^5*z) - 
     (q^12*(q - z)*z^2*R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/(-1 + q^5*z) + 
     q^4*z*(-1 - q*z + q^3*z)*R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}] - 
     q^4*z*(-1 - q*z + q^3*z)*R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}] + 
     q^4*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{1}, {{4, 1, 2}, {1, 1, 1}}}] - 
     q^4*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{1}, {{4, 1, 2}, {1, 2, 1}}}] - 
     ((-1 - q - q^2*z - q^3*z + q^6*z + q^7*z^2 + q^8*z^2 + q^11*z^2 - 
        q^10*(-1 + z)*z^2)*R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/(-1 + q^5*z) + 
     (q^10*(q - z)*z^2*R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/(-1 + q^5*z) + 
     (q^10*z^2*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/(-1 + q^5*z) + 
     (q^6*z*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/(-1 + q^5*z) - 
     q^2*z*(1 + q^2 - q^4*z)*R1[{{1}, {{4, 2, 0}, {0, 0, 1}}}] + 
     (z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R1[{{1}, {{4, 2, 0}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     (z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     z*(1 - q^2*z + q^4*z + q^5*z + q^6*z)*
      R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}] - q^7*z^2*(1 + q^2*z + q^3*z)*
      R1[{{1}, {{4, 2, 0}, {1, 0, 2}}}] + 
     z*(-1 + q^2*z - q^4*z - q^5*z - q^6*z + q^7*z + q^9*z)*
      R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}] + q^7*z^2*(1 + q^2*z + q^3*z)*
      R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}] - q^3*(1 + q)*z*
      R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}] - 
     q^4*z*(1 + q^2*(-2 + z) + q*(-1 + z) + 2*q^3*z)*
      R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}] - 
     q^8*z^2*R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}] + 
     q^2*z*(1 + q + 3*q^2 + q^6*z)*R1[{{1}, {{4, 2, 1}, {0, 0, 1}}}] + 
     q^4*z*(-1 + q*(-2 + z) + q^2*(-2 + z) + z + q^3*z)*
      R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}] + 
     q^4*z*(1 - z - q^2*z + q^3*z + q^4*z + q*(2 + z))*
      R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}] + q^5*(-1 - q^2 + q^3)*z^2*
      R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}] + 
     q^7*z^2*R1[{{1}, {{4, 2, 1}, {0, 2, 1}}}] - 
     (q^4*z*(1 - q^2*z - q^3*z - 2*q^4*z^2 + q^7*z^2 + q^8*z^2 + q^9*z^3)*
       R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/(-1 + q^5*z) - 
     (q*z*(1 - q - q^2*z + q^4*z + 4*q^6*z - 3*q^11*z^2 - q^12*z^2 + 
        q^15*z^2 - q^14*z^3 + q^7*z*(1 + z) - 3*q^8*z*(1 + z) + 
        q^13*z^2*(1 + z) + q^3*(2 + z) - q^10*z*(3 + z) + q^9*z*(1 + 2*z))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^5*z*(-1 + q^2*z + 2*q^5*z - q^6*z^2 - 2*q^7*z^2 + q^9*z^2 + 
        q^11*z^3 + q^12*z^3 - q^4*z*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/(-1 + q^5*z) - 
     (q^4*z*(-1 - q^2*z - 2*q^3*z - q^4*z + 2*q^5*z + 2*q^8*z^2 + q^9*z^2 - 
        2*q^10*z^2 - q^12*z^2 + q^15*z^3 + q^11*z^2*(1 + z) + q^7*z*(2 + z) - 
        q^6*z*(1 + 2*z))*R1[{{1}, {{4, 2, 1}, {2, 1, 0}}}])/(-1 + q^5*z) + 
     q^9*z^2*(1 - q + q^2*z + q^3*z)*R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}] + 
     q^10*z^2*(1 + q^2*z + q^3*z)*R1[{{1}, {{4, 2, 1}, {2, 2, 2}}}] - 
     (q^11*(q - z)*z^2*R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}])/(-1 + q^5*z) + 
     (q^10*z^2*(1 - q*z - q^2*z - 2*q^5*z - q^8*z + q^10*z^2 + 
        q^7*z*(1 + 2*z))*R1[{{1}, {{4, 2, 1}, {3, 1, 1}}}])/(-1 + q^5*z) + 
     (q^17*(q - z)*z^3*R1[{{1}, {{4, 2, 1}, {3, 2, 2}}}])/(-1 + q^5*z) - 
     (q^13*z^2*(1 + q^2*z + 2*q^3*z + q^4*z - 2*q^8*z^2 - q^9*z^2 + 
        q^10*z^2 + q^12*z^2 - q^11*z^3 + q^6*z*(1 + z) - q^7*z*(1 + z) - 
        q^5*z*(2 + z))*R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/(-1 + q^5*z) - 
     q^4*(1 + q)*z*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}] + 
     q^4*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}] + q^4*(1 + q)*z*
      R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}] - 
     q^4*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}] + 
     q^5*z*R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}] + 
     (q^17*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{1}, {{4, 2, 2}, {3, 2, 1}}}])/(-1 + q^5*z) - 
     q^3*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}] + 
     q*z*(-1 + q^3 + q^4*z + 2*q^5*z + q^7*z + q^2*(2 + z))*
      R1[{{1}, {{5, 1, 1}, {0, 0, 1}}}] - 
     (q^8*z^2*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     q^3*z*(1 + q^2*z + 2*q^3*z + q^4*z + 3*q^5*z + q^7*z - q^6*z^2)*
      R1[{{1}, {{5, 1, 1}, {0, 1, 2}}}] + 
     (q*z*(-1 + 2*q^5*z - q^8*(-1 + z)*z - 2*q^7*z^2 - q^9*z^2 - q^10*z^2 - 
        2*q^12*z^2 + q^17*z^3 + q^2*(1 + z) + q^14*z^2*(1 + z))*
       R1[{{1}, {{5, 1, 1}, {1, 0, 0}}}])/(-1 + q^5*z) - 
     (q^3*z*(-1 - q^2*z - 2*q^3*z - q^4*z - 2*q^5*z + q^7*(-2 + z)*z + 
        2*q^6*z^2 + 2*q^8*z^2 + q^9*z^2 + 3*q^10*z^2 + q^12*z^2 - q^11*z^3)*
       R1[{{1}, {{5, 1, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     (q^8*(1 + q)*(q - z)*z^2*R1[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/
      (-1 + q^5*z) + q^8*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}] + 
     (q^16*(q - z)*z^3*R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/(-1 + q^5*z) + 
     (q^17*(q - z)*z^3*R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/(-1 + q^5*z) + 
     q^4*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{1}, {{5, 1, 2}, {0, 0, 1}}}] - 
     ((-1 + q^5*z)*(1 + q + q^2*z + q^3*z + q^5*z)*
       R1[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/q - 
     ((-1 - q - q^2*z - q^3*z + q^6*z + q^7*z^2 + q^8*z^2 + q^11*z^2 - 
        q^10*(-1 + z)*z^2)*R1[{{1}, {{5, 1, 2}, {1, 0, 1}}}])/
      (q*(-1 + q^5*z)) - q^8*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R1[{{1}, {{5, 1, 2}, {1, 1, 1}}}] + q^8*(1 + q)*z^2*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}] - 
     q^3*z*(-1 + q*z + q^2*z + q^5*z)*R1[{{1}, {{5, 1, 2}, {2, 1, 1}}}] + 
     (q^3*z*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{1}, {{5, 1, 2}, {3, 0, 1}}}])/(-1 + q^5*z) + 
     q^4*z*(-1 + q^2*z + q^3*z)*R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}] - 
     (q*z*(-1 + q + q^2*z - q^4*z - 3*q^6*z - 2*q^9*z + 2*q^11*z^2 + 
        3*q^12*z^2 + q^14*z^2 - q^13*z^3 - q^3*(1 + z) + q^10*z*(1 + z) - 
        q^7*z*(3 + z) + q^8*z*(1 + 3*z))*R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/
      (-1 + q^5*z) + (q^4*z*(1 + q^2*z + 2*q^3*z + 2*q^4*z - q^5*z + 
        2*q^6*z^2 - 2*q^8*z^2 - 2*q^9*z^2 + q^12*z^2 - q^11*z^3 - 
        q^7*z*(2 + z))*R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) + 
     q^3*z*(1 + q^2 - q^3*z - q^4*z + q^6*z + q^8*z^2 + q^9*z^2)*
      R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}] - 
     (q*z*(1 - q - q^2*(-1 + z) + 2*q^4*z + 2*q^5*z + 5*q^6*z + q^9*z^2 - 
        4*q^11*z^2 - 4*q^12*z^2 + q^15*z^2 - q^14*z^3 - 3*q^10*z*(1 + z) + 
        q^3*(3 + z) + q^7*z*(3 + z) - q^8*z*(3 + z))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     q^3*z*(1 + q^2 - q^3*z - q^4*z + q^5*z + q^6*z + q^7*z^2 + 2*q^8*z^2 + 
       q^9*z^2)*R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}] + 
     q^9*z^2*(1 + q^4*z)*R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}] - 
     (q^3*z*(-1 - q^2*z - 2*q^3*z - q^4*z + 2*q^5*z + 2*q^8*z^2 + q^9*z^2 - 
        2*q^10*z^2 - q^12*z^2 + q^15*z^3 + q^11*z^2*(1 + z) + q^7*z*(2 + z) - 
        q^6*z*(1 + 2*z))*R1[{{1}, {{5, 2, 1}, {1, 0, 0}}}])/(-1 + q^5*z) + 
     q^7*z^2*(-1 + q + q^3*z + q^4*z + q^5*z + q^2*(1 + z))*
      R1[{{1}, {{5, 2, 1}, {1, 0, 1}}}] - 
     q^10*z^2*(1 - q^2*z - q^3*z - q^4*z + q^9*z^2 + q^6*z*(1 + z))*
      R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}] - 
     (q^7*z^2*(-1 + q + 2*q^5*z - 2*q^6*z - q^9*z - q^10*z^2 + q^11*z^2 + 
        q^2*(1 + z) - q^3*(1 + z) - q^7*z*(1 + z) + q^8*z*(1 + 2*z))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/(-1 + q^5*z) - 
     q^15*z^3*(1 + q^2*z + q^3*z)*R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}] - 
     (q^10*z^2*(1 + q^2*z + 2*q^3*z + q^4*z - 2*q^8*z^2 - q^9*z^2 + 
        q^10*z^2 + q^12*z^2 - q^11*z^3 + q^6*z*(1 + z) - q^7*z*(1 + z) - 
        q^5*z*(2 + z))*R1[{{1}, {{5, 2, 1}, {3, 0, 1}}}])/(-1 + q^5*z) - 
     q^5*z*(1 + q^4*z + q^5*z)*R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] + 
     q^5*z*(2 - q^2*z - q^3*z + q^4*z + q^5*z)*
      R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}] + q^5*z*(-1 + q^2*z + q^3*z)*
      R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}] - 
     (q^5*z*(1 + q + q^2*z + q^3*z - q^6*z - q^7*z^2 - q^8*z^2 - q^11*z^3 - 
        q^12*z^3 - 2*q^15*z^3 + q^20*z^4 + q^17*z^3*(1 + z))*
       R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^11*z^2*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/(-1 + q^5*z) + 
     q^9*z^2*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}] - 
     q^7*z^2*(-1 + q^3 + q^4*z + 2*q^5*z + q^7*z + q^2*(2 + z))*
      R1[{{1}, {{6, 2, 1}, {-1, 0, 1}}}] + 
     (q^14*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/(-1 + q^5*z) - 
     q^9*z^2*(1 + q^2*z + 2*q^3*z + q^4*z + 3*q^5*z + q^7*z - q^6*z^2)*
      R1[{{1}, {{6, 2, 1}, {-1, 1, 2}}}] - 
     (q^7*z^2*(-1 + 2*q^5*z - q^8*(-1 + z)*z - 2*q^7*z^2 - q^9*z^2 - 
        q^10*z^2 - 2*q^12*z^2 + q^17*z^3 + q^2*(1 + z) + q^14*z^2*(1 + z))*
       R1[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/(-1 + q^5*z) + 
     (q^9*z^2*(-1 - q^2*z - 2*q^3*z - q^4*z - 2*q^5*z + q^7*(-2 + z)*z + 
        2*q^6*z^2 + 2*q^8*z^2 + q^9*z^2 + 3*q^10*z^2 + q^12*z^2 - q^11*z^3)*
       R1[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/(-1 + q^5*z) + 
     (q^14*(1 + q)*(q - z)*z^3*R1[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/
      (-1 + q^5*z) - q^14*(1 + q)*z^3*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}] - 
     (q^22*(q - z)*z^4*R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     (q^23*(q - z)*z^4*R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/(-1 + q^5*z) - 
     q^10*z^2*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{1}, {{6, 2, 2}, {-1, 0, 1}}}] + q^5*z*(-1 + q^5*z)*
      (1 + q + q^2*z + q^3*z + q^5*z)*R1[{{1}, {{6, 2, 2}, {-1, 1, 1}}}] + 
     (q^5*z*(-1 - q - q^2*z - q^3*z + q^6*z + q^7*z^2 + q^8*z^2 + q^11*z^2 - 
        q^10*(-1 + z)*z^2)*R1[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/(-1 + q^5*z) + 
     q^14*(1 + q)*z^3*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R1[{{1}, {{6, 2, 2}, {0, 1, 1}}}] - q^14*(1 + q)*z^3*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}] + 
     q^9*z^2*(-1 + q*z + q^2*z + q^5*z)*R1[{{1}, {{6, 2, 2}, {1, 1, 1}}}] - 
     (q^9*z^2*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{1}, {{6, 2, 2}, {2, 0, 1}}}])/(-1 + q^5*z) - 
     q^2*R1[{{2}, {{-1, 0, 1}, {2, 2, 1}}}] - 
     R1[{{2}, {{-1, 0, 1}, {2, 2, 2}}}]/z + 
     R1[{{2}, {{-1, 1, 1}, {0, 2, 2}}}]/(q*z) - 
     R1[{{2}, {{-1, 1, 1}, {1, 1, 2}}}]/(q*z) + 
     q^2*R1[{{2}, {{0, 0, 1}, {2, 2, 1}}}] + 
     q^3*R1[{{2}, {{0, 0, 1}, {2, 2, 2}}}] + 
     q*R1[{{2}, {{0, 0, 2}, {1, 2, 1}}}] - 
     R1[{{2}, {{0, 1, 1}, {0, 2, 1}}}] + R1[{{2}, {{0, 1, 1}, {0, 2, 2}}}] + 
     R1[{{2}, {{0, 1, 1}, {1, 1, 1}}}] + 
     q*R1[{{2}, {{0, 1, 1}, {1, 1, 2}}}] + 
     R1[{{2}, {{1, 0, 1}, {-1, 1, 1}}}] - R1[{{2}, {{1, 0, 1}, {0, 1, 1}}}] + 
     R1[{{2}, {{1, 0, 1}, {0, 2, 1}}}] - R1[{{2}, {{1, 0, 1}, {0, 2, 2}}}] + 
     q^2*z*R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}] - (q^(-1) - q^2*z)*
      R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}] - 
     q*R1[{{2}, {{1, 0, 2}, {-1, 2, 1}}}] + 
     q*R1[{{2}, {{1, 0, 2}, {0, 2, 1}}}] - q*(1 + q*z)*
      R1[{{2}, {{1, 0, 2}, {1, 2, 1}}}] - R1[{{2}, {{1, 1, 1}, {0, 2, 2}}}] + 
     q^4*z*R1[{{2}, {{1, 1, 1}, {2, 1, 1}}}] - 
     R1[{{2}, {{2, 0, 1}, {-1, 1, 1}}}] - 
     q*R1[{{2}, {{2, 0, 1}, {-1, 1, 2}}}] - 
     q^2*z*R1[{{2}, {{2, 0, 1}, {-1, 2, 2}}}] - (-1 + q*(-1 + z))*
      R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}] + 
     q^2*z*R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}] + 
     R1[{{2}, {{2, 0, 1}, {0, 2, 2}}}] + q*(1 + q^3)*z*
      R1[{{2}, {{2, 0, 1}, {1, 2, 1}}}] - q*(1 + q^2 - q^3)*z*
      R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}] - q^4*(2 + q)*z*
      R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}] + q*(1 + q*z)*
      R1[{{2}, {{2, 0, 2}, {-1, 2, 1}}}] - 
     q^2*z*R1[{{2}, {{2, 0, 2}, {0, 1, 1}}}] - 
     q*R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}] - q^5*(1 + q)*z*
      R1[{{2}, {{2, 0, 2}, {2, 2, 1}}}] - (-1 - q^(-2) + z + q*z + q^2*z)*
      R1[{{2}, {{2, 1, 1}, {0, 2, 2}}}] - q^4*(q - z)*z*
      R1[{{2}, {{2, 1, 1}, {2, 1, 2}}}] - 
     q^4*z^2*R1[{{2}, {{2, 1, 1}, {2, 2, 2}}}] - 
     q^4*z*(-1 - q^2 + q^3*z + q^4*z)*R1[{{2}, {{2, 1, 1}, {3, 2, 2}}}] - 
     (-1 + q)*q^3*z*R1[{{2}, {{3, 0, 1}, {-1, 2, 2}}}] - 
     q^2*(1 + 2*q)*z*R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}] + 
     q*(-1 - q - 2*q^2 + q^3)*z*R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}] + 
     q^3*z*R1[{{2}, {{3, 0, 1}, {0, 2, 1}}}] - (1 + q^(-2) - q*z - q^2*z)*
      R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}] + 
     q^3*z*R1[{{2}, {{3, 0, 1}, {1, 0, 1}}}] - 
     q^4*z*R1[{{2}, {{3, 0, 1}, {1, 2, 1}}}] - 
     q^2*z*(-1 + q + q^3*z + 2*q^4*z)*R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}] + 
     q^5*(1 + q + q^3)*z^2*R1[{{2}, {{3, 0, 2}, {1, 2, 1}}}] - 
     q^2*z*(-1 - q*z + q^4*z)*R1[{{2}, {{3, 1, 1}, {1, 1, 1}}}] - 
     q^3*(1 + q + q^2)*z^2*R1[{{2}, {{3, 1, 1}, {1, 1, 2}}}] + 
     q*(1 + q)*z*(-1 - q^2 + q^3*z + q^4*z)*
      R1[{{2}, {{3, 1, 1}, {1, 2, 2}}}] - q^6*z*(-1 - 2*q + z + q^2*z)*
      R1[{{2}, {{3, 1, 1}, {2, 2, 2}}}] + q^11*z^2*(-2 + q^2 - q^3*z + q^5*z)*
      R1[{{2}, {{3, 1, 1}, {4, 1, 2}}}] + q^2*(1 + q)*z*
      R1[{{2}, {{4, 0, 1}, {-1, 1, 1}}}] + 
     q^3*z*(1 + q^2*(-2 + z) + q*(-1 + z) + 2*q^3*z)*
      R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}] - 
     q^2*z*R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}] - 
     q^2*z*(-1 + q^2*(-4 + z) + q^3*(-2 + z) + 2*q*z + 2*q^4*z)*
      R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}] - q^3*(q - z)*z*
      R1[{{2}, {{4, 0, 1}, {0, 2, 1}}}] - 
     (q*z*(-1 + q^2*z - 2*q^4*z - q^5*z - 2*q^6*z + 2*q^9*(-1 + z)*z + 
        2*q^8*z^2 + 2*q^10*z^2 + 2*q^11*z^2 + 3*q^12*z^2 + q^14*z^2 - 
        q^13*z^3 - q^7*z*(3 + z))*R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/
      (-1 + q^5*z) - q^3*(q - z)*z*R1[{{2}, {{4, 0, 1}, {1, 0, 2}}}] + 
     q^2*z*(-1 - 3*q - q^2 + q^3*z + q^4*z)*
      R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}] - 
     (z*(-1 + 3*q + q^2*z - q^4*z + 2*q^5*z - 4*q^6*z - q^10*(-4 + z)*z + 
        q^11*z^2 + q^12*z^2 - q^15*z^2 - q^7*z*(1 + z) + 5*q^8*z*(1 + z) + 
        q^14*z^2*(1 + z) - q^13*z^2*(3 + z) - q^3*(2 + 3*z) - 
        q^9*z*(2 + 3*z))*R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/(-1 + q^5*z) - 
     ((-1 + q)*q*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(-1 + q^5*z) + 
     (q^2*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     q^2*z*(-1 - q^2 + q^3*z + q^4*z)*R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}] + 
     q^9*z^2*(1 + q^4*z)*R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}] - 
     q^8*z^2*(-1 - q + q^5*z + q^2*(1 + z))*
      R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}] + q^8*z^2*(1 + q + 2*q^2 - q*z)*
      R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}] + 
     (q^15*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 0}}}])/(-1 + q^5*z) - 
     (q^15*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/(-1 + q^5*z) - 
     (q^9*z^2*(-1 - q^2*z - q^3*z + q^5*z + q^9*z + q^7*z^2)*
       R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/(-1 + q^5*z) - 
     q^9*z^2*(-2 + q^2 - q^3*z + q^5*z)*R1[{{2}, {{4, 0, 1}, {4, 1, 2}}}] + 
     (q^12*z^2*(1 + q^2*z + 2*q^3*z + q^4*z - 2*q^8*z^2 - q^9*z^2 + 
        q^10*z^2 + q^12*z^2 - q^11*z^3 + q^6*z*(1 + z) - q^7*z*(1 + z) - 
        q^5*z*(2 + z))*R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/(-1 + q^5*z) + 
     q^3*(1 + q)*z*R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}] - 
     q^3*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}] - q^3*(1 + q)*z*
      R1[{{2}, {{4, 0, 2}, {0, 1, 0}}}] + q^5*(1 + q + q^3)*z^2*
      R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}] + q^3*(1 + q)*z*
      R1[{{2}, {{4, 0, 2}, {0, 2, 1}}}] - 
     q^4*z*R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}] - 
     (q^16*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/(-1 + q^5*z) - 
     q^4*(1 + q)*z^2*R1[{{2}, {{4, 1, 1}, {0, 1, 1}}}] + 
     q^5*z*(-1 - 2*q + 2*z + q^2*z)*R1[{{2}, {{4, 1, 1}, {0, 2, 2}}}] + 
     q*z*(-1 - q^2 + q^3*z + q^4*z)*R1[{{2}, {{4, 1, 1}, {1, 1, 1}}}] + 
     q^5*z*(1 - z + q^3*z - q^2*z*(1 + z) + q*(2 + z))*
      R1[{{2}, {{4, 1, 1}, {1, 1, 2}}}] + 
     q^7*z^3*R1[{{2}, {{4, 1, 1}, {1, 2, 1}}}] - 
     q^8*z^2*(-2 + q^2 - q^3*z + q^5*z)*R1[{{2}, {{4, 1, 1}, {2, 1, 2}}}] + 
     q^8*z^2*(-2 + q^2 - q^3*z + q^5*z)*R1[{{2}, {{4, 1, 1}, {3, 1, 1}}}] - 
     q^3*z*(-1 + q^2*z + q^3*z)*R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}] - 
     (z*(1 - q - q^2*z + q^4*z + 3*q^6*z + 2*q^9*z - 2*q^11*z^2 - 
        3*q^12*z^2 - q^14*z^2 + q^13*z^3 + q^3*(1 + z) - q^10*z*(1 + z) + 
        q^7*z*(3 + z) - q^8*z*(1 + 3*z))*R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/
      (-1 + q^5*z) - (q^3*z*(1 + q^2*z + 2*q^3*z + 2*q^4*z - q^5*z + 
        2*q^6*z^2 - 2*q^8*z^2 - 2*q^9*z^2 + q^12*z^2 - q^11*z^3 - 
        q^7*z*(2 + z))*R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/(-1 + q^5*z) - 
     q^2*z*(1 + q^2 - q^3*z - q^4*z + q^6*z + q^8*z^2 + q^9*z^2)*
      R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}] - 
     (z*(-1 + q + q^2*(-1 + z) - 2*q^4*z - 2*q^5*z - 5*q^6*z - q^9*z^2 + 
        4*q^11*z^2 + 4*q^12*z^2 - q^15*z^2 + q^14*z^3 + 3*q^10*z*(1 + z) - 
        q^3*(3 + z) - q^7*z*(3 + z) + q^8*z*(3 + z))*
       R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     q^2*z*(1 + q^2 - q^3*z - q^4*z + q^5*z + q^6*z + q^7*z^2 + 2*q^8*z^2 + 
       q^9*z^2)*R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}] - 
     q^8*z^2*(1 + q^4*z)*R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}] + 
     (q^2*z*(-1 - q^2*z - 2*q^3*z - q^4*z + 2*q^5*z + 2*q^8*z^2 + q^9*z^2 - 
        2*q^10*z^2 - q^12*z^2 + q^15*z^3 + q^11*z^2*(1 + z) + q^7*z*(2 + z) - 
        q^6*z*(1 + 2*z))*R1[{{2}, {{5, 0, 1}, {1, 1, 0}}}])/(-1 + q^5*z) - 
     q^6*z^2*(-1 + q + q^3*z + q^4*z + q^5*z + q^2*(1 + z))*
      R1[{{2}, {{5, 0, 1}, {1, 1, 1}}}] + 
     q^9*z^2*(1 - q^2*z - q^3*z - q^4*z + q^9*z^2 + q^6*z*(1 + z))*
      R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}] + 
     (q^6*z^2*(-1 + q + 2*q^5*z - 2*q^6*z - q^9*z - q^10*z^2 + q^11*z^2 + 
        q^2*(1 + z) - q^3*(1 + z) - q^7*z*(1 + z) + q^8*z*(1 + 2*z))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/(-1 + q^5*z) + 
     q^14*z^3*(1 + q^2*z + q^3*z)*R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}] + 
     (q^9*z^2*(1 + q^2*z + 2*q^3*z + q^4*z - 2*q^8*z^2 - q^9*z^2 + q^10*z^2 + 
        q^12*z^2 - q^11*z^3 + q^6*z*(1 + z) - q^7*z*(1 + z) - q^5*z*(2 + z))*
       R1[{{2}, {{5, 0, 1}, {3, 1, 1}}}])/(-1 + q^5*z) + 
     q^4*z*(1 + q^4*z + q^5*z)*R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}] - 
     q^4*z*(2 - q^2*z - q^3*z + q^4*z + q^5*z)*
      R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}] - q^4*z*(-1 + q^2*z + q^3*z)*
      R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}] + 
     (q^4*z*(1 + q + q^2*z + q^3*z - q^6*z - q^7*z^2 - q^8*z^2 - q^11*z^3 - 
        q^12*z^3 - 2*q^15*z^3 + q^20*z^4 + q^17*z^3*(1 + z))*
       R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     (q^10*z^2*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/(-1 + q^5*z) - 
     q^8*z^2*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}] + 
     q^6*z^2*(-1 + q^3 + q^4*z + 2*q^5*z + q^7*z + q^2*(2 + z))*
      R1[{{2}, {{6, 0, 1}, {-1, 1, 1}}}] - 
     (q^13*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{2}, {{6, 0, 1}, {-1, 2, 0}}}])/(-1 + q^5*z) + 
     q^8*z^2*(1 + q^2*z + 2*q^3*z + q^4*z + 3*q^5*z + q^7*z - q^6*z^2)*
      R1[{{2}, {{6, 0, 1}, {-1, 2, 2}}}] + 
     (q^6*z^2*(-1 + 2*q^5*z - q^8*(-1 + z)*z - 2*q^7*z^2 - q^9*z^2 - 
        q^10*z^2 - 2*q^12*z^2 + q^17*z^3 + q^2*(1 + z) + q^14*z^2*(1 + z))*
       R1[{{2}, {{6, 0, 1}, {0, 1, 0}}}])/(-1 + q^5*z) - 
     (q^8*z^2*(-1 - q^2*z - 2*q^3*z - q^4*z - 2*q^5*z + q^7*(-2 + z)*z + 
        2*q^6*z^2 + 2*q^8*z^2 + q^9*z^2 + 3*q^10*z^2 + q^12*z^2 - q^11*z^3)*
       R1[{{2}, {{6, 0, 1}, {0, 1, 2}}}])/(-1 + q^5*z) - 
     (q^13*(1 + q)*(q - z)*z^3*R1[{{2}, {{6, 0, 1}, {0, 2, 1}}}])/
      (-1 + q^5*z) + q^13*(1 + q)*z^3*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}] + 
     (q^21*(q - z)*z^4*R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/(-1 + q^5*z) + 
     (q^22*(q - z)*z^4*R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/(-1 + q^5*z) + 
     q^9*z^2*(1 + q + q^2*z + q^3*z + q^5*z)*
      R1[{{2}, {{6, 0, 2}, {-1, 1, 1}}}] - q^4*z*(-1 + q^5*z)*
      (1 + q + q^2*z + q^3*z + q^5*z)*R1[{{2}, {{6, 0, 2}, {-1, 2, 1}}}] - 
     (q^4*z*(-1 - q - q^2*z - q^3*z + q^6*z + q^7*z^2 + q^8*z^2 + q^11*z^2 - 
        q^10*(-1 + z)*z^2)*R1[{{2}, {{6, 0, 2}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q^13*(1 + q)*z^3*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R1[{{2}, {{6, 0, 2}, {0, 2, 1}}}] + q^13*(1 + q)*z^3*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}] - 
     q^8*z^2*(-1 + q*z + q^2*z + q^5*z)*R1[{{2}, {{6, 0, 2}, {1, 2, 1}}}] + 
     (q^8*z^2*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R1[{{2}, {{6, 0, 2}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     R2[{{1}, {{-1, 1, 1}, {0, 2, 2}}}]/(q*z) + 
     R2[{{1}, {{0, 1, 0}, {0, 2, 2}}}]/(q*z) - 
     R2[{{1}, {{1, 0, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{1, 0, 2}, {-1, 2, 1}}}] + 
     R2[{{1}, {{1, 1, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{1, 1, 1}, {-1, 1, 2}}}] - 
     q*R2[{{1}, {{1, 1, 1}, {-1, 2, 1}}}] - 
     R2[{{1}, {{1, 2, 0}, {-1, 1, 1}}}] + R2[{{1}, {{1, 2, 0}, {-1, 2, 2}}}]/
      q - (-1 - q)*R2[{{1}, {{1, 2, 1}, {-1, 1, 1}}}] - 
     q^2*R2[{{1}, {{1, 2, 2}, {-1, 2, 1}}}] + 
     R2[{{1}, {{2, 0, 0}, {-1, 1, 1}}}] - 
     q^3*z*R2[{{1}, {{2, 0, 0}, {1, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{2, 0, 1}, {-1, 2, 2}}}] - 
     q^4*z*R2[{{1}, {{2, 0, 1}, {1, 2, 1}}}] - 
     q*(1 + q*z)*R2[{{1}, {{2, 0, 2}, {-1, 2, 1}}}] - 
     q*R2[{{1}, {{2, 1, 0}, {-1, 1, 2}}}] - 
     q^2*z*R2[{{1}, {{2, 1, 0}, {-1, 2, 2}}}] + 
     q^4*z*R2[{{1}, {{2, 1, 0}, {1, 2, 1}}}] - 
     q*R2[{{1}, {{2, 1, 1}, {-1, 1, 0}}}] - 
     R2[{{1}, {{2, 1, 1}, {-1, 1, 1}}}] + q*(1 + z + q*z)*
      R2[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] - 
     q*z*R2[{{1}, {{2, 1, 1}, {-1, 2, 2}}}] + 
     q^3*z*R2[{{1}, {{2, 1, 1}, {0, 1, 1}}}] + 
     q^2*R2[{{1}, {{2, 1, 2}, {-1, 1, 1}}}] - 
     q*z*R2[{{1}, {{2, 2, 0}, {-1, 2, 1}}}] + 
     q*z*R2[{{1}, {{2, 2, 0}, {-1, 2, 2}}}] - 
     q^3*z*R2[{{1}, {{2, 2, 0}, {0, 1, 1}}}] - 
     q*(1 + q)*R2[{{1}, {{2, 2, 1}, {-1, 1, 1}}}] + 
     q*R2[{{1}, {{2, 2, 1}, {-1, 1, 2}}}] - 
     q^3*z*R2[{{1}, {{2, 2, 1}, {-1, 2, 1}}}] + 
     q^2*(1 + q*z)*R2[{{1}, {{2, 2, 2}, {-1, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{3, 0, 0}, {0, 1, 1}}}] + 
     q^3*(1 + q)*z*R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] + 
     q^4*z*R2[{{1}, {{3, 0, 0}, {1, 2, 2}}}] + (-1 + q)*q^3*z*
      R2[{{1}, {{3, 0, 1}, {-1, 2, 2}}}] + 
     q^3*z*R2[{{1}, {{3, 0, 1}, {0, 1, 1}}}] + 
     q^4*(q - z)*z*R2[{{1}, {{3, 0, 1}, {1, 2, 2}}}] - 
     (q^3*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R2[{{1}, {{3, 0, 1}, {2, 2, 2}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^3*z*R2[{{1}, {{3, 1, 0}, {-1, 2, 2}}}] - 
     q^3*z*R2[{{1}, {{3, 1, 0}, {0, 1, 1}}}] - 
     q^4*(q - z)*z*R2[{{1}, {{3, 1, 0}, {1, 2, 2}}}] + 
     q*(1 + q*z)*R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] - 
     q^2*(-1 + 2*z)*R2[{{1}, {{3, 1, 1}, {-1, 1, 1}}}] + 
     q^3*z*R2[{{1}, {{3, 1, 1}, {-1, 2, 1}}}] + 
     q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 2, 2}}}] - 
     q^3*(q - z)*z*R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}] - 
     q^9*z^2*R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}] - 
     q^2*z*(-1 - q^2 + q^3*z + q^4*z)*R2[{{1}, {{3, 1, 1}, {1, 2, 2}}}] - 
     q^2*(1 + q*z)*R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}] + 
     q^3*z*R2[{{1}, {{3, 2, 0}, {-1, 1, 0}}}] - 
     q^2*z*R2[{{1}, {{3, 2, 0}, {-1, 2, 2}}}] + 
     q^3*(q - z)*z*R2[{{1}, {{3, 2, 0}, {0, 1, 2}}}] + 
     q^3*z^2*R2[{{1}, {{3, 2, 0}, {0, 2, 2}}}] + 
     q^2*z*(-1 - q^2 + q^3*z + q^4*z)*R2[{{1}, {{3, 2, 0}, {1, 2, 2}}}] - 
     q^3*(1 + q)*z*R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}] - 
     q^5*z*R2[{{1}, {{3, 2, 1}, {-1, 1, 2}}}] + 
     q^4*z*R2[{{1}, {{3, 2, 1}, {-1, 2, 1}}}] - q^5*z*(-2*q + z + q^2*z)*
      R2[{{1}, {{3, 2, 1}, {0, 2, 2}}}] - 
     q^2*z*R2[{{1}, {{4, 0, 0}, {-1, 1, 0}}}] - 
     q^2*(1 + q)*z*R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] - 
     q^3*z*R2[{{1}, {{4, 0, 0}, {0, 1, 2}}}] + 
     q^3*z*R2[{{1}, {{4, 0, 0}, {0, 2, 1}}}] - 
     q^3*z*(1 + q + q^2*z + 2*q^3*z + q^4*z + q^5*z)*
      R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}] - q^4*(1 + q)*z*
      R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}] + 
     (q^3*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(-1 + q^5*z) - 
     q^3*z*(1 + q^2*(-2 + z) + q*(-1 + z) + 2*q^3*z)*
      R2[{{1}, {{4, 0, 1}, {-1, 2, 2}}}] - q^3*(q - z)*z*
      R2[{{1}, {{4, 0, 1}, {0, 1, 2}}}] + 
     (q*z*(-1 + q^4*(1 - 2*z) + 2*q^2*z - q^5*z - 2*q^6*z + 2*q^8*z^2 + 
        2*q^10*z^2 + 2*q^11*z^2 + 3*q^12*z^2 + q^14*z^2 - q^13*z^3 + 
        q^9*z*(-3 + 2*z) - q^7*z*(3 + 2*z))*
       R2[{{1}, {{4, 0, 1}, {0, 2, 2}}}])/(-1 + q^5*z) + 
     (q*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R2[{{1}, {{4, 0, 1}, {1, 1, 2}}}])/(-1 + q^5*z) + 
     (q^8*z^2*(-2 - 2*q^2 + 2*q^5*z + q^7*z - q^6*(-1 + z)*z + q*(-1 + 2*z))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     q^2*z*(1 + 2*q^2 - q^3*(-1 + z) + 2*q^5*z + 2*q^6*z + q^7*z + q^8*z^2 + 
       q^9*z^2)*R2[{{1}, {{4, 0, 1}, {1, 2, 2}}}] - 
     q^9*z^2*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{4, 0, 1}, {3, 2, 2}}}] - 
     q^4*z*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}] + 
     q^4*z*(1 + q*z + q^2*z + q^4*z)*R2[{{1}, {{4, 0, 2}, {-1, 2, 1}}}] + 
     q^3*z*(1 + q^2*(-2 + z) + q*(-1 + z) + 2*q^3*z)*
      R2[{{1}, {{4, 1, 0}, {-1, 2, 2}}}] + q^3*(q - z)*z*
      R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}] - 
     (q*z*(-1 - q^4*z + q^5*z + q^9*(-1 + z)*z + q^8*z^2 + q^2*(1 + z) - 
        q^7*z*(1 + z))*R2[{{1}, {{4, 1, 0}, {0, 2, 2}}}])/(-1 + q^5*z) - 
     q*z*(-1 + q^2*z - q^4*z - q^5*z - q^6*z + q^9*z - q^8*z^2)*
      R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}] - 
     q^2*z*(1 + q^2 - q^3*z - q^4*z + q^6*z + q^8*z^2 + q^9*z^2)*
      R2[{{1}, {{4, 1, 0}, {1, 2, 2}}}] + q^9*z^2*(-2 + q^2 - q^3*z + q^5*z)*
      R2[{{1}, {{4, 1, 0}, {3, 2, 2}}}] - 
     q^3*z*R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}] - 
     q^2*z*(-1 - 2*q - q^2 + q^4*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}] - 
     q^3*(-1 + q*(-1 + z) + q^2*(-1 + z))*z*
      R2[{{1}, {{4, 1, 1}, {-1, 1, 2}}}] - q^3*z*(1 + 2*q + q^2*z + q^5*z)*
      R2[{{1}, {{4, 1, 1}, {-1, 2, 1}}}] + q*z*(-1 - q^2 + q^3*z + q^4*z)*
      R2[{{1}, {{4, 1, 1}, {-1, 2, 2}}}] + 
     q^8*z^2*R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}] + 
     q*z*(-1 - q^2 + q^3*z + q^4*z)*R2[{{1}, {{4, 1, 1}, {0, 1, 2}}}] - 
     (q^8*z^2*(-2 - q^2 + q*(-1 + z) + 2*q^5*z + q^6*z)*
       R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     q^10*(q - z)*z^2*R2[{{1}, {{4, 1, 1}, {1, 2, 2}}}] + 
     q^8*z^2*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}] - 
     (q^12*(q - z)*z^2*R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/(-1 + q^5*z) - 
     q^2*z*(1 + q^2 - q^4*z)*R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}] + 
     q^4*(1 + q)*z^2*R2[{{1}, {{4, 2, 0}, {-1, 1, 2}}}] - 
     q*z*(-1 - q^2 + q^3*z + q^4*z)*R2[{{1}, {{4, 2, 0}, {-1, 2, 2}}}] - 
     q*z*(-1 - q^2 + q^3*z + q^4*z)*R2[{{1}, {{4, 2, 0}, {0, 1, 2}}}] + 
     q^5*z*(-1 - 2*q + z + q^2*z)*R2[{{1}, {{4, 2, 0}, {0, 2, 2}}}] - 
     q^8*z^2*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{4, 2, 0}, {2, 1, 2}}}] - 
     q^8*z^2*R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}] + 
     q^2*z*(1 + q + 3*q^2 + q^6*z)*R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}] + 
     q^5*z*(-2*q + z + q^2*z)*R2[{{1}, {{4, 2, 1}, {-1, 1, 2}}}] + 
     q^6*(1 + q)*z^2*R2[{{1}, {{4, 2, 1}, {-1, 2, 1}}}] + 
     q^9*z^2*(1 + q + 2*q^2 - q*z)*R2[{{1}, {{4, 2, 1}, {1, 2, 2}}}] + 
     q^4*(1 + q)*z*R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}] - 
     q^4*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R2[{{1}, {{4, 2, 2}, {-1, 2, 1}}}] + q^2*(1 + q)*z*
      R2[{{1}, {{5, 0, 0}, {-1, 1, 0}}}] + 
     q^2*z*(1 + q + q^2*z + 2*q^3*z + q^4*z + q^5*z)*
      R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}] + q^3*(1 + q)*z*
      R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}] + q^4*z*(-1 + q^2*z)*
      R2[{{1}, {{5, 0, 0}, {0, 2, 1}}}] - 
     q^3*z*(1 + q^2*z + 2*q^3*z + q^4*z + 3*q^5*z + q^7*z - q^6*z^2)*
      R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}] - 
     (q*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/(-1 + q^5*z) + 
     (q*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     q^8*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}] + 
     q^2*z*(-1 - 3*q - q^2 + q^3*z + q^4*z)*
      R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}] + 
     (z*(1 - q - q^2*z + 3*q^6*z + q^9*z - 2*q^11*z^2 - 3*q^12*z^2 - 
        q^14*z^2 + q^13*z^3 + q^4*(1 + z) - q^10*z*(1 + z) + q^3*(2 + z) + 
        q^7*z*(3 + z) - q^8*z*(2 + 3*z))*R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/
      (-1 + q^5*z) + (q^4*z*(-1 + q*z + 2*q^2*z + 2*q^3*z - 2*q^7*z^2 - 
        2*q^8*z^2 + q^11*z^2 - q^10*z^3 - q^6*z*(2 + z) + q^5*z*(1 + 2*z))*
       R2[{{1}, {{5, 0, 1}, {-1, 2, 1}}}])/(-1 + q^5*z) + 
     q^2*z*(1 + q^2 - q^3*z - q^4*z + q^6*z + q^8*z^2 + q^9*z^2)*
      R2[{{1}, {{5, 0, 1}, {-1, 2, 2}}}] - 
     (q^7*z^2*(-2 - 2*q^2 + 2*q^5*z + q^7*z - q^6*(-1 + z)*z + q*(-1 + 2*z))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q^3*(1 + q)*z*(1 + q^2*z + q^3*z + q^4*z + q^6*z^2)*
      R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}] + q^8*z^2*(1 + q^4*z)*
      R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}] - q^5*z*(-1 + q^2*z)*
      R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}] + 
     (q^13*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 0}}}])/(-1 + q^5*z) - 
     (q^9*z^2*(q - z + q^4*z - 2*q^9*z^2 + q^14*z^3 - q^6*z*(1 + z) + 
        q^11*z^2*(1 + z))*R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q^4*z*(-1 - q^2*z - 2*q^3*z - q^4*z - 2*q^5*z + q^7*(-1 + z)*z + 
        q^6*z^2 + 2*q^8*z^2 + q^9*z^2 + 3*q^10*z^2)*
       R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/(-1 + q^5*z) + 
     (q^8*z^2*(-1 + q + q^3*z + 2*q^4*z + 3*q^5*z - 2*q^9*z^2 - 2*q^10*z^2 + 
        q^11*z^2 + q^13*z^2 - q^12*z^3 + q^2*(1 + z) - q^8*z*(1 + z) - 
        q^6*z*(2 + z))*R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/(-1 + q^5*z) - 
     q^9*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}] + 
     (q^12*(q - z)*z^2*R2[{{1}, {{5, 0, 1}, {3, 2, 2}}}])/(-1 + q^5*z) - 
     q^4*z*(1 + q^4*z + q^5*z)*R2[{{1}, {{5, 0, 2}, {-1, 2, 1}}}] - 
     (q^14*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q^3*z*(1 + q^4*z + q^5*z + q^3*z^2)*R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}] + 
     (q^2*z*(-2 - 2*q - q^2 + 3*q^3*z + 2*q^5*z - q^4*(-3 + z)*z - 
        3*q^8*z^2 + q^11*z^2 + q^9*(-3 + z)*z^2 + q^6*z*(1 + z))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     (z*(1 - q - q^2*z + q^4*z + 3*q^6*z + 2*q^9*z - 2*q^11*z^2 - 
        2*q^12*z^2 - q^14*z^2 + q^13*z^3 + q^3*(1 + z) - q^10*z*(1 + z) + 
        q^7*z*(2 + z) - q^8*z*(1 + 3*z))*R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/
      (-1 + q^5*z) - (q^3*z*(1 + q^2*z + 2*q^3*z + 3*q^4*z - q^5*z + 
        2*q^6*z^2 - 2*q^8*z^2 - 3*q^9*z^2 + q^12*z^2 - q^11*z^3 - 
        q^7*z*(2 + z))*R2[{{1}, {{5, 1, 0}, {-1, 2, 1}}}])/(-1 + q^5*z) - 
     q^2*z*(1 + q^2 - q^3*z - q^4*z + q^6*z + q^8*z^2 + q^9*z^2)*
      R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}] + 
     (q^2*z*(1 + q^2*z + 2*q^3*z + q^4*z - q^5*z + 2*q^6*z^2 - 2*q^8*z^2 - 
        q^9*z^2 + q^12*z^2 - q^11*z^3 - q^7*z*(2 + z))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*(1 + q^2*z + q^3*z)*R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}] - 
     q^8*(1 + q)*z^2*R2[{{1}, {{5, 1, 0}, {0, 2, 2}}}] - 
     (q^13*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 0}}}])/(-1 + q^5*z) + 
     (q^8*z^2*(1 + q^2 - q^3*z - q^4*z - q^6*z^2 + q^8*z^2 + q^9*z^2 - 
        2*q^10*z^2 + q^15*z^3 - q^7*z*(1 + z) + q^12*z^2*(1 + z))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{5, 1, 0}, {1, 2, 2}}}] - 
     (q^8*z^2*(-1 + 2*q - q^3 + 2*q^4*z + 3*q^5*z + q^8*z^2 + 2*q^11*z^2 + 
        q^13*z^2 - q^12*z^3 + q^2*(1 + z) - q^6*z*(4 + z) - q^9*z*(1 + 3*z) + 
        q^10*(z - 2*z^2))*R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/(-1 + q^5*z) + 
     q^17*z^3*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{5, 1, 0}, {3, 2, 1}}}] + 
     q^3*z*(-1 - q + q^4*z)*R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}] + 
     (q^2*z*(2 - 2*q^3*z - q^4*z + 2*q^8*z^2 + q^9*z^2 + q^11*z^2 + 
        q^12*z^2 + q^10*z^3 - q^6*z*(1 + z) - q^5*z*(2 + z))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) + 
     (q^3*z*(1 + q^2*z - 2*q^5*z - q^7*(-1 + z)*z + q^4*z^2 - q^6*z^2 + 
        q^10*z^2 - q^9*z^3 - 2*q^3*(1 + z) + 2*q^8*z*(1 + z))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) - 
     q^7*z^2*(q^2 + z)*R2[{{1}, {{5, 1, 1}, {-1, 2, 2}}}] + 
     (q*z*(-1 + 2*q^5*z - q^8*(-1 + z)*z - 2*q^7*z^2 - q^9*z^2 - q^10*z^2 - 
        2*q^12*z^2 + q^17*z^3 + q^2*(1 + z) + q^14*z^2*(1 + z))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     (q^7*z^2*(-2 - q^2 + q*(-1 + z) + 2*q^5*z + q^6*z)*
       R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q^9*(q - z)*z^2*R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}] - 
     q^8*z^2*(1 + q^4*z)*R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}] - 
     q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}] + q^7*(1 + q)*z^2*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}] + 
     q^8*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}] + 
     (q^8*z^2*(-1 - 2*q^2 + q^3*z + q^4*z + q^5*z - q^7*(-1 + z)*z - 
        2*q^8*z^2 - q^9*z^2 - 2*q^11*z^2 + q^16*z^3 + q^6*z*(1 + z) + 
        q^13*z^2*(1 + z))*R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q^9*z^2*(1 + q^2 - q^3*z - q^4*z - q^5*z - q^6*z^2 + q^8*z^2 + q^9*z^2)*
       R2[{{1}, {{5, 1, 1}, {1, 2, 2}}}])/(-1 + q^5*z) + 
     (q^8*z^2*(-1 + q + 2*q^5*z - 2*q^6*z - q^10*(-1 + z)*z - q^9*z^2 + 
        q^11*z^2 + q^2*(1 + z) - q^3*(1 + z) - q^7*z*(1 + z) + q^8*z*(1 + z))*
       R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/(-1 + q^5*z) - 
     q^17*z^3*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}] - 
     q^18*z^3*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{5, 1, 1}, {3, 2, 2}}}] - 
     q^4*(1 + q)*z*R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}] + 
     q^4*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}] - 
     ((-1 - q - q^2*z - q^3*z + q^6*z + q^7*z^2 + q^8*z^2 + q^11*z^2 - 
        q^10*(-1 + z)*z^2)*R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/
      (q*(-1 + q^5*z)) + (q^9*z^2*(-1 + (-1 + q^5 + q^6)*z)*
       R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}])/(-1 + q^5*z) + 
     q^8*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}] + 
     (q^9*(q - z)*z^2*R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     (q^3*z*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*(1 + q*z)*R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}] - 
     q^8*z^3*R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}] - q^6*z^2*(1 + q^2 - q*z)*
      R2[{{1}, {{5, 2, 0}, {-1, 1, 2}}}] - 
     q^7*z^3*R2[{{1}, {{5, 2, 0}, {-1, 2, 1}}}] - 
     q^7*z^2*(-1 - q^2 + q^3*z + q^4*z)*R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}] - 
     q^8*z^2*R2[{{1}, {{5, 2, 1}, {-1, 0, 1}}}] - 
     q^4*z*(-1 + q^2*z + 3*q^3*z + q^4*z*(1 + z))*
      R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}] - 
     (q*z*(1 - q - q^2*z + q^4*z + 4*q^6*z - 3*q^11*z^2 + q^15*z^2 + 
        2*q^13*z^3 + 2*q^9*z*(1 + z) - q^14*z^2*(1 + z) + q^3*(2 + z) - 
        q^10*z*(3 + z) - q^12*z^2*(3 + z) - 2*q^8*z*(1 + 2*z) + 
        q^7*z*(3 + 2*z))*R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^5*z*(-1 + q^2*z - q^4*z + 2*q^5*z - q^6*z^2 - 2*q^7*z^2 - 
        q^9*(-1 + z)*z^2 + q^11*z^3 + q^12*z^3)*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) + 
     q^9*z^2*(-2*q + z + q^2*z)*R2[{{1}, {{5, 2, 1}, {-1, 2, 2}}}] - 
     (q^3*z*(-1 - q^2*z - 2*q^3*z - q^4*z + 2*q^5*z + 2*q^8*z^2 + q^9*z^2 - 
        2*q^10*z^2 - q^12*z^2 + q^15*z^3 + q^11*z^2*(1 + z) + q^7*z*(2 + z) - 
        q^6*z*(1 + 2*z))*R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     q^7*z^2*(-1 + q - 2*q^2 + 2*q^3*z + 2*q^4*z)*
      R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}] + 
     q^8*z^2*(-2 - 3*q^2 + q*(-1 + z) + q^3*z + q^4*z)*
      R2[{{1}, {{5, 2, 1}, {0, 1, 2}}}] + q^9*z^2*(1 + q^4*z)*
      R2[{{1}, {{5, 2, 1}, {0, 2, 1}}}] + q^9*z^2*(1 + q^2*z + q^3*z)*
      R2[{{1}, {{5, 2, 1}, {0, 2, 2}}}] + 
     (q^8*z^2*(1 - 2*q^5*z - q^8*z + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + 2*z))*R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     (q^15*(q - z)*z^3*R2[{{1}, {{5, 2, 1}, {1, 2, 2}}}])/(-1 + q^5*z) - 
     (q^10*z^2*(1 + q^2*z + 2*q^3*z + q^4*z - 2*q^8*z^2 - q^9*z^2 + 
        q^10*z^2 + q^12*z^2 - q^11*z^3 + q^6*z*(1 + z) - q^7*z*(1 + z) - 
        q^5*z*(2 + z))*R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     ((-1 + q)*q^9*z^2*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - 
        q^2*(1 + z) + q^7*z*(1 + z))*R2[{{1}, {{5, 2, 1}, {2, 2, 2}}}])/
      (-1 + q^5*z) + q^5*z*(1 + q^4*z + q^5*z)*
      R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] + 
     (q^15*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{5, 2, 2}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q^2*z*(1 + q^2*z + q^3*z - q^5*z + q^10*z^2 + q^7*z*(1 + z))*
      R2[{{1}, {{6, 0, 0}, {-1, 1, 0}}}] + 
     (q^2*z*(1 - q^3*z - q^6*z^2 - q^7*z^2 + q^8*z^2 - 2*q^10*z^2 + 
        q^15*z^3 + q^12*z^2*(1 + z))*R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}])/
      (-1 + q^5*z) - q^6*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}] + q^16*(q - z)*z^3*
      R2[{{1}, {{6, 0, 0}, {2, 2, 1}}}] + 
     q^2*z*(1 + q + 2*q^3*z + q^4*z + q^6*z + q^2*(1 + z))*
      R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}] + 
     (q^2*z*(-1 + q^2 + q^3*z - q^4*z + q^5*z - 2*q^7*z + 2*q^9*z^2 - 
        q^14*z^3 + q^16*z^3 + q^13*z^2*(1 + z) - q^11*z^2*(4 + z) - 
        q^8*z*(1 + 2*z) + q^6*z*(3 + 2*z))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     (q^3*z*(1 - q^3*z - q^5*z + q^7*z - q^6*z^2 + q^8*z^2)*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) + 
     (q^13*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{6, 0, 1}, {-1, 2, 0}}}])/(-1 + q^5*z) - 
     q^8*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 1}, {-1, 2, 1}}}] - 
     q^8*z^2*(1 + q^2*z + 2*q^3*z + q^4*z + 3*q^5*z + q^7*z - q^6*z^2)*
      R2[{{1}, {{6, 0, 1}, {-1, 2, 2}}}] - 
     (q*z*(-1 + 2*q^5*z - q^8*(-1 + z)*z - 2*q^7*z^2 - q^9*z^2 - q^10*z^2 + 
        q^11*z^2 - q^13*z^3 - 2*q^16*z^3 + q^17*z^3 + q^21*z^4 + 
        q^2*(1 + z) + q^14*z^2*(1 + z) + q^18*z^3*(1 + z) - q^12*z^2*(2 + z))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/(-1 + q^5*z) + 
     (q^8*z^2*(q - z + q^4*z - 2*q^9*z^2 + q^14*z^3 - q^6*z*(1 + z) + 
        q^11*z^2*(1 + z))*R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     (q^3*z*(-1 - q^2*z - 2*q^3*z - q^4*z - 2*q^5*z + q^7*(-1 + z)*z + 
        q^6*z^2 + 2*q^8*z^2 + q^9*z^2 + 3*q^10*z^2)*
       R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/(-1 + q^5*z) + 
     (q^13*(1 + q)*(q - z)*z^3*R2[{{1}, {{6, 0, 1}, {0, 2, 1}}}])/
      (-1 + q^5*z) + q^6*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}] - (-1 + q)*q^7*(1 + q)*z^2*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}] - 
     (q^21*(q - z)*z^4*R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/(-1 + q^5*z) - 
     (q^22*(q - z)*z^4*R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/(-1 + q^5*z) - 
     q^4*z*(1 + q + q^2*z + q^3*z + q^5*z)*
      R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}] - 
     ((1 + q + q^2*z + q^3*z - q^6*z - q^7*z^2 - q^8*z^2 - q^11*z^2 + 
        q^10*(-1 + z)*z^2 - q^14*z^3 + q^15*z^4 + q^16*z^4 + 2*q^19*z^4 - 
        q^24*z^5 - q^21*z^4*(1 + z))*R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/
      (q*(-1 + q^5*z)) - (q^9*(q - z)*z^2*R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/
      (-1 + q^5*z) - (q^3*z*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + 
        q^7*z*(1 + z))*R2[{{1}, {{6, 0, 2}, {2, 1, 1}}}])/(-1 + q^5*z) - 
     q^8*z^2*(1 + q + q^4*z)*R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}] + 
     q^6*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}] + q^8*(1 + q)*z^2*
      R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}] - 
     (q^13*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/(-1 + q^5*z) + 
     (q^6*z^2*(1 - 2*q^5*z + q^6*z + q^7*z - q^8*z^2 + q^10*z^2 - 
        2*q^11*z^2 + q^16*z^3 - q^2*(1 + z) + q^13*z^2*(1 + z))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 0}}}])/(-1 + q^5*z) - 
     (q^7*z^2*(1 + q^2 - q^3*z - q^4*z - q^6*z^2 + q^8*z^2 + q^9*z^2 - 
        2*q^10*z^2 + q^15*z^3 - q^7*z*(1 + z) + q^12*z^2*(1 + z))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     q^6*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}] + 
     (q^7*z^2*(1 - 2*q^5*z + q^9*z + q^6*z^2 + 2*q^7*z^2 + q^10*z^2 - 
        q^2*(1 + z) - q^8*z*(1 + z))*R2[{{1}, {{6, 1, 0}, {0, 2, 1}}}])/
      (-1 + q^5*z) + ((-1 + q)*q^6*z^2*(1 - 2*q^5*z + q^9*z - q^8*z^2 + 
        q^10*z^2 - q^2*(1 + z) + q^7*z*(1 + z))*
       R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     q^14*z^3*(1 + q^2*z + q^3*z)*R2[{{1}, {{6, 1, 0}, {1, 2, 1}}}] - 
     q^14*z^3*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}] + 
     (q^21*(q - z)*z^4*R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/(-1 + q^5*z) - 
     (q^4*z*(-1 + q^2*z + 2*q^3*z - q^5*z^2 - q^7*z^2 - 2*q^8*z^2 - q^9*z^2 + 
        q^10*z^3 + q^4*z*(1 + z))*R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/
      (-1 + q^5*z) + (q*z*(1 - q - q^2*(-1 + z) + 2*q^4*z + 2*q^5*z + 
        6*q^6*z - 6*q^11*z^2 - 4*q^12*z^2 + q^15*z^2 - q^14*z^3 + q^16*z^3 + 
        q^9*z*(1 + z) - 3*q^10*z*(1 + z) + 2*q^13*z^2*(1 + z) + q^3*(2 + z) + 
        q^7*z*(3 + 2*z) - q^8*z*(5 + 4*z))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) + 
     (q^5*z*(-1 + q^2*z + q^3*z - q^5*(-1 + z)*z - q^6*z^2 - 2*q^7*z^2 - 
        2*q^8*z^2 + q^9*z^2 + q^11*z^3 + q^12*z^3 + q^13*z^3 - 
        q^4*z*(1 + z) + q^10*z^2*(1 + z))*R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/
      (-1 + q^5*z) - q^4*z*(-1 - q - q^2*z - q^3*z - q^4*z - q^7*z^2 + 
       q^9*z^2 + q^6*z*(1 + z))*R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}] + 
     (q^3*z*(-1 - q^2*z - 3*q^3*z - q^4*z + 4*q^8*z^2 + q^9*z^2 - q^12*z^2 - 
        q^13*z^3 + q^15*z^3 + q^11*z^2*(1 + z) + q^7*z*(2 + z) + 
        q^5*z*(3 + z) - q^10*z^2*(3 + z) - q^6*z*(1 + 2*z))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/(-1 + q^5*z) - 
     (q^8*z^2*(-1 - q^4*z + q^6*z - q^7*z^2 + q^9*z^2 - 2*q^10*z^2 + 
        q^15*z^3 + q^12*z^2*(1 + z) - q*(2 + z) + q^5*z*(2 + z))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     (q^8*z^2*(1 + q^2 - q^3*z - q^4*z - q^5*z - q^6*z^2 + q^8*z^2 + q^9*z^2)*
       R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/(-1 + q^5*z) - 
     (q^6*z^2*(-1 + q + q^4 + 2*q^5*z - 3*q^6*z - q^10*(-1 + z)*z + 
        2*q^11*z^2 + q^12*z^2 + q^2*(1 + z) - q^3*(1 + z) + q^8*z*(1 + z) - 
        q^9*z*(1 + z) - q^7*z*(2 + z))*R2[{{1}, {{6, 1, 1}, {0, 2, 1}}}])/
      (-1 + q^5*z) - (q^6*z^2*(-1 + q + 2*q^5*z - 2*q^6*z + q^9*z^2 - 
        q^10*z^2 + q^11*z^2 + q^12*z^2 - q^3*(1 + z) - q^4*(1 + z) + 
        q^2*(2 + z) - q^7*z*(3 + z) + q^8*z*(1 + 2*z))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     (q^15*(q - z)*z^3*R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/(-1 + q^5*z) - 
     (q^8*z^2*(1 - q*z - q^4*z - 4*q^5*z - 2*q^6*z + 2*q^9*z - 3*q^8*z^2 + 
        3*q^10*z^2 + 2*q^11*z^2 - q^12*z^2 + q^14*(-1 + z)*z^2 + 2*q^13*z^3 - 
        q^2*(1 + z) + q^7*z*(3 + z))*R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/
      (-1 + q^5*z) + (q^10*z^2*(1 + q^2*z + 2*q^3*z + 3*q^4*z - q^7*z + 
        q^6*z^2 - 2*q^8*z^2 - 4*q^9*z^2 + q^10*z^2 - q^11*(-1 + z)*z^2 - 
        q^12*(-1 + z)*z^2 + q^14*z^3 - q^5*z*(2 + z))*
       R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/(-1 + q^5*z) + 
     q^15*z^3*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{6, 1, 1}, {2, 1, 2}}}] - 
     (q^21*(q - z)*z^4*R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/(-1 + q^5*z) - 
     (q^5*z*(-1 + q^5*z + q^9*z^2 + q^10*z^2 - q^4*z*(1 + z))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/(-1 + q^5*z) + 
     (q^9*(q - z)*z^2*R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}])/(-1 + q^5*z) - 
     (q^15*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*(-1 - q^2 + q^3*z + q^4*z)*R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}] - 
     q^11*z^2*(-1 - 2*q + z + q^2*z)*R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}] + 
     q^14*z^3*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}] + 
     q^9*(q - z)*z^2*R2[{{1}, {{6, 2, 1}, {-1, 0, 2}}}] + 
     q^9*z^2*(3 + (-1 + q)^2*(1 + q)*z)*R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}] - 
     (q^8*z^2*(1 - q^3 - 2*q^4 + q^5*z + q^6*z + 2*q^9*z - q^8*(-1 + z)*z - 
        2*q^10*z^2 - 2*q^11*z^2 + q^16*z^3 - 2*q^7*z*(1 + z) + 
        q^13*z^2*(1 + z) + q^2*(2 + z))*R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/
      (-1 + q^5*z) + (q^7*z^2*(1 - q + q^5*(1 - 2*z) - q^2*z + q^4*z + 
        q^7*(-1 + z)*z - q^9*(-1 + z)*z + q^10*(-1 + z)*z + q^12*z^2 + 
        q^3*(1 + z) + 2*q^6*(1 + z) - q^11*z*(2 + z) - q^8*z*(1 + 2*z))*
       R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/(-1 + q^5*z) - 
     q^10*z^2*(-1 + q^2*z)*R2[{{1}, {{6, 2, 1}, {-1, 2, 2}}}] + 
     ((-1 + q)*q^7*z^2*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - 
        q^2*(1 + z) + q^7*z*(1 + z))*R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/
      (-1 + q^5*z) + (q^14*(q - z)*z^3*R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/
      (-1 + q^5*z) - (q^7*z^2*(-1 + q + q^4*z + 4*q^5*z - q^6*z + q^12*z^2 + 
        q^14*z^2 - q^13*z^3 - q^3*(1 + z) - 2*q^9*z*(1 + z) + q^2*(2 + z) - 
        q^7*z*(3 + 2*z) + q^8*z*(2 + 3*z) + q^10*(z - 3*z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     (q^14*z^3*(-1 + q - z - q^2*z - q^3*z + q^5*z + q^7*z^2 + q^8*z^2)*
       R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/(-1 + q^5*z) - 
     (q^7*z^2*(1 - q - 2*q^5*z + 2*q^6*z + q^9*(-1 + z)*z + q^10*(-1 + z)*z + 
        q^7*z^2 - q^11*z^2 + q^12*z^2 + 2*q^14*z^2 - q^13*(-1 + z)*z^2 - 
        q^2*(1 + z) + q^3*(1 + z) - q^8*z*(2 + z))*
       R2[{{1}, {{6, 2, 1}, {0, 2, 2}}}])/(-1 + q^5*z) - 
     q^14*z^3*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}] - 
     q^15*z^3*(-2 + q^2 - q^3*z + q^5*z)*R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}] + 
     ((-1 + q)*q^7*z^2*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - 
        q^2*(1 + z) + q^7*z*(1 + z))*R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/
      (-1 + q^5*z) + q^15*z^3*(1 + q^2*z + q^3*z)*
      R2[{{1}, {{6, 2, 1}, {1, 2, 2}}}] + 
     (q^22*(q - z)*z^4*R2[{{1}, {{6, 2, 1}, {2, 2, 2}}}])/(-1 + q^5*z) - 
     (q^5*z*(1 + q + q^2*z + q^3*z - q^6*z - q^7*z^2 - q^8*z^2 - q^11*z^3 - 
        q^12*z^3 - 2*q^15*z^3 + q^20*z^4 + q^17*z^3*(1 + z))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(-1 + q^5*z) + 
     (q^15*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{6, 2, 2}, {-1, 2, 1}}}])/(-1 + q^5*z) - 
     (q^14*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(-1 + q^5*z) - 
     (q^9*z^2*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     R2[{{2}, {{-1, 2, 1}, {0, 0, 2}}}]/(q^2*z) - 
     R2[{{2}, {{0, 1, 1}, {0, 0, 1}}}] - R2[{{2}, {{0, 1, 1}, {0, 0, 2}}}]/
      (q^2*z) + R2[{{2}, {{0, 2, 0}, {0, 0, 1}}}] + 
     R2[{{2}, {{1, 1, 1}, {0, 0, 1}}}] + 
     q*R2[{{2}, {{1, 1, 1}, {0, 0, 2}}}] - 
     R2[{{2}, {{1, 2, 0}, {0, 0, 1}}}] - 
     q*R2[{{2}, {{1, 2, 0}, {0, 0, 2}}}] + 
     q*R2[{{2}, {{1, 2, 1}, {-1, 0, 1}}}] - 
     R2[{{2}, {{1, 2, 1}, {-1, 0, 2}}}]/q^2 - 
     (q - q*z)*R2[{{2}, {{2, 1, 1}, {-1, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{2, 1, 1}, {1, 0, 1}}}] - 
     q*z*R2[{{2}, {{2, 2, 0}, {-1, 0, 1}}}] - 
     q^3*z*R2[{{2}, {{2, 2, 0}, {1, 0, 1}}}] - 
     q*R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}] - 
     q^2*R2[{{2}, {{2, 2, 1}, {-1, 0, 2}}}] + 
     q^2*z*R2[{{2}, {{3, 0, 0}, {1, 0, 1}}}] - 
     q^2*z*R2[{{2}, {{3, 1, 0}, {-1, 0, 1}}}] + 
     q*R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}] + 
     q^2*R2[{{2}, {{3, 1, 1}, {-1, 0, 2}}}] - q^2*(2 + q)*z*
      R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}] - q^3*(q - z)*z*
      R2[{{2}, {{3, 1, 1}, {1, 0, 2}}}] - q^3*(1 + q)*z*
      R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}] + 
     q^2*z*R2[{{2}, {{3, 2, 0}, {-1, 0, 1}}}] + 
     q^3*z*R2[{{2}, {{3, 2, 0}, {-1, 0, 2}}}] - 
     q^2*z*(-2 - 2*q^2 + q*(-1 + z) + q^3*z)*
      R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}] + q^3*(q - z)*z*
      R2[{{2}, {{3, 2, 0}, {1, 0, 2}}}] - 
     q^3*z*R2[{{2}, {{3, 2, 1}, {-1, 0, 2}}}] + q^3*z*(1 - q + z + q^2*z)*
      R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}] + q^2*z*(-2*q^3 - z + q^2*z + q^4*z)*
      R2[{{2}, {{3, 2, 1}, {0, 0, 2}}}] + 
     q^8*z^2*R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}] - 
     q^2*(1 + q)*z*R2[{{2}, {{4, 0, 0}, {1, 0, 1}}}] - 
     q^3*z*R2[{{2}, {{4, 0, 0}, {1, 0, 2}}}] + 
     (q^2*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(-1 + q^5*z) + 
     q^3*z*R2[{{2}, {{4, 1, 0}, {-1, 0, 1}}}] + q^2*z*(-1 + q^3*z)*
      R2[{{2}, {{4, 1, 0}, {0, 0, 1}}}] - 
     ((-1 + q)*q*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R2[{{2}, {{4, 1, 0}, {2, 0, 2}}}])/(-1 + q^5*z) - 
     q^3*z*R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}] - 
     q^4*z*R2[{{2}, {{4, 1, 1}, {-1, 0, 2}}}] + 
     (z*(1 - q - 2*q^2*z + q^5*z + 4*q^6*z - q^9*(-3 + z)*z - 3*q^11*z^2 - 
        3*q^12*z^2 - q^14*z^2 + q^13*z^3 + q^3*(1 + z) + q^4*(-1 + 2*z) - 
        q^10*z*(1 + 2*z) + q^7*z*(3 + 2*z) - q^8*z*(1 + 3*z))*
       R2[{{2}, {{4, 1, 1}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     (q^7*z^2*(-2 - 2*q^2 + 2*q^5*z + q^7*z - q^6*(-1 + z)*z + q*(-1 + 2*z))*
       R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/(-1 + q^5*z) - 
     q*z*(1 + 2*q^2 - q^3*(-1 + z) + 2*q^5*z + 2*q^6*z + q^7*z + q^8*z^2 + 
       q^9*z^2)*R2[{{2}, {{4, 1, 1}, {1, 0, 2}}}] + 
     q^8*z^2*(-2 + q^2 - q^3*z + q^5*z)*R2[{{2}, {{4, 1, 1}, {3, 0, 2}}}] - 
     q^5*(1 + q)*z^2*R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] + 
     (z*(-1 - q^4*z + q^5*z + q^9*(-1 + z)*z + q^8*z^2 + q^2*(1 + z) - 
        q^7*z*(1 + z))*R2[{{2}, {{4, 2, 0}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     z*(1 - q^2*z + q^4*z + q^5*z + q^6*z - q^9*z + q^8*z^2)*
      R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}] + 
     q*z*(1 + q^2 - q^3*z - q^4*z + q^6*z + q^8*z^2 + q^9*z^2)*
      R2[{{2}, {{4, 2, 0}, {1, 0, 2}}}] - q^8*z^2*(-2 + q^2 - q^3*z + q^5*z)*
      R2[{{2}, {{4, 2, 0}, {3, 0, 2}}}] + q^3*z*(1 + q + q^3*z)*
      R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}] + q^4*z*(1 + q^2*z + q^3*z)*
      R2[{{2}, {{4, 2, 1}, {-1, 0, 2}}}] - q^4*z*(-1 - 2*q + z + q^2*z)*
      R2[{{2}, {{4, 2, 1}, {0, 0, 2}}}] + 
     (q^7*z^2*(-2 - q^2 + q*(-1 + z) + 2*q^5*z + q^6*z)*
       R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/(-1 + q^5*z) - 
     q^9*(q - z)*z^2*R2[{{2}, {{4, 2, 1}, {1, 0, 2}}}] + 
     (q^11*(q - z)*z^2*R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/(-1 + q^5*z) + 
     q^4*(1 + q)*z*R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}] + 
     q^2*z*(1 + q + q^2*z + 2*q^3*z + q^4*z + q^5*z)*
      R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}] + q^3*(1 + q)*z*
      R2[{{2}, {{5, 0, 0}, {1, 0, 2}}}] - 
     (q*z*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R2[{{2}, {{5, 0, 0}, {2, 0, 2}}}])/(-1 + q^5*z) - 
     q^7*z^2*R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}] - 
     q^3*z*(-1 + q^2*z + q^3*z + q^4*z)*R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}] + 
     (q*z*(1 - q - q^3*z - 2*q^4*z - 3*q^5*z - q^6*z - q^8*z + 2*q^10*z^2 + 
        2*q^11*z^2 + q^13*z^2 - q^12*z^3 - q^2*(1 + z) + q^7*z*(1 + 2*z) + 
        q^9*z*(1 + 2*z))*R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     (z*(1 - 2*q^5*z + 2*q^9*z - 2*q^8*z^2 + q^10*z^2 - q^14*z^2 + q^13*z^3 - 
        q^2*(1 + z) + q^7*z*(1 + z))*R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/
      (-1 + q^5*z) - q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}] + q^3*z*(-1 - q + q^3*z + 2*q^4*z)*
      R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}] + 
     q^8*z^2*R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}] + 
     q*z*(1 - q^5*z + q^6*z - q^2*(1 + z))*
      R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}] + 
     q^4*z*(-1 + 2*q^2*z + 2*q^4*z - q^3*(-1 + z)*z)*
      R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}] - q^8*(q - z)*z^2*
      R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}] + 
     (q^3*z*(-1 - q^2*z - 2*q^3*z - q^4*z - 2*q^5*z + q^7*(-1 + z)*z + 
        q^6*z^2 + 2*q^8*z^2 + q^9*z^2 + 3*q^10*z^2)*
       R2[{{2}, {{5, 1, 1}, {1, 0, 2}}}])/(-1 + q^5*z) + 
     q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}] + q^8*(1 + q)*z^2*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}] - 
     (q^11*(q - z)*z^2*R2[{{2}, {{5, 1, 1}, {3, 0, 2}}}])/(-1 + q^5*z) + 
     q^4*(1 + q)*z*(-1 + q^3*z)*R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}] + 
     q^6*(1 + q^2)*z^2*(-2 + q*z)*R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}] + 
     q^9*(1 + q)*z^3*R2[{{2}, {{5, 2, 0}, {0, 0, 1}}}] - 
     q^6*z^2*(1 + q^2 - q*z)*R2[{{2}, {{5, 2, 0}, {0, 0, 2}}}] - 
     q^7*z^2*(-1 - q^2 + q^3*z + q^4*z)*R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}] - 
     q^16*z^3*(-2 + q^2 - q^3*z + q^5*z)*R2[{{2}, {{5, 2, 0}, {3, 0, 1}}}] - 
     q^4*z*(-1 + q^2*z + q^5*z^2 + q^3*z*(3 + z))*
      R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}] - 
     (q*z*(1 - q - q^2*z + q^4*z + 2*q^6*z + q^7*z - q^9*(-2 + z)*z + 
        q^5*(-1 + z)*z - q^11*z^2 + q^13*(-2 + z)*z^2 + q^12*(-1 + z)*z^2 + 
        q^14*(-1 + z)*z^2 + q^3*(1 + z) + q^8*(z - 3*z^2) - q^10*(z + z^3))*
       R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}])/(-1 + q^5*z) - 
     (q^3*z*(-1 - q^2*z - 2*q^3*z - 2*q^4*z + q^5*z + 2*q^7*z - 3*q^6*z^2 + 
        2*q^8*z^2 + q^9*z^2 + q^12*(-1 + z)*z^2 + 2*q^11*z^3 + q^14*z^3)*
       R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     q^9*z^2*(3 + (-1 + q)^2*(1 + q)*z)*R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}] + 
     q^8*z^2*(-2 - q - 2*q^2 + q^3*z + q^4*z)*
      R2[{{2}, {{5, 2, 1}, {1, 0, 2}}}] - 
     (q^15*(q - z)*z^3*R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/(-1 + q^5*z) + 
     ((-1 + q)*q^8*z^2*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - 
        q^2*(1 + z) + q^7*z*(1 + z))*R2[{{2}, {{5, 2, 1}, {2, 0, 2}}}])/
      (-1 + q^5*z) + q^16*z^3*(-2 + q^2 - q^3*z + q^5*z)*
      R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}] + q^17*z^3*(-2 + q^2 - q^3*z + q^5*z)*
      R2[{{2}, {{5, 2, 1}, {3, 0, 2}}}] - q^8*(1 + q)*z^2*
      R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}] - q^2*z*(1 + q^2*z + q^3*z)*
      R2[{{2}, {{6, 0, 0}, {-1, 0, 1}}}] - q^8*(q - z)*z^2*
      R2[{{2}, {{6, 0, 0}, {1, 0, 1}}}] + q^2*z*(1 + q^2*z + q^3*z)*
      R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}] + q^3*z*(1 + q^2*z + q^3*z)*
      R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}] - q*(1 + q)*z*
      (-1 + q + q^2*z - q^3*z + q^4*z)*(-1 + q^5*z)*
      R2[{{2}, {{6, 0, 1}, {0, 0, 1}}}] - q^7*z^2*(1 + q + 2*q^2 - q*z)*
      R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}] + 
     q^6*z^2*(-2 + q^4*z + 3*q^5*z + q^6*z + q^2*(3 + 2*z))*
      R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}] + q^8*(1 + q)*z^2*
      R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}] - q^6*(1 + q)*z^2*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}] - 
     q^15*(q - z)*z^3*R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}] - 
     q^4*z*(1 - q^2*z - 2*q^3*z - 2*q^5*z + q^4*(-2 + z)*z + q^6*z^2 + 
       q^7*z^2)*R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}] + 
     (q*z*(1 - q - q^2*(-1 + z) + q^4*z + 2*q^5*z - q^9*z^2 - q^13*z^2 + 
        2*q^15*z^3 + 3*q^16*z^3 + q^18*z^3 - q^17*z^4 + q^3*(1 + z) + 
        q^14*z^2*(2 + z) + q^6*z*(3 + z) - q^11*z^2*(5 + z) + 
        q^12*z^2*(-1 + 3*z) - q^8*z*(2 + 3*z) - q^10*z*(1 + 5*z))*
       R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/(-1 + q^5*z) + 
     (q^3*z*(-1 - q^2*z - 3*q^3*z - q^4*z - 2*q^6*z^2 + 5*q^8*z^2 + 
        q^10*(-2 + z)*z^2 + q^11*(-2 + z)*z^2 - 2*q^13*z^3 + q^14*z^3 + 
        q^16*z^3 - q^15*z^4 + 2*q^7*z*(1 + z) - q^12*z^2*(1 + z) + 
        q^5*z*(3 + z))*R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/(-1 + q^5*z) + 
     q^7*z^2*(1 + q^7*z^2 + q^8*z^2 - q^2*(1 + z))*
      R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}] + 
     (q^7*z^2*(1 - 2*q^5*z - q^6*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(2 + z))*R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/(-1 + q^5*z) + 
     (q^9*(q - z)*z^2*R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/(-1 + q^5*z) + 
     (q^20*(q - z)*z^4*R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/(-1 + q^5*z) + 
     (q^21*(q - z)*z^4*R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/(-1 + q^5*z) + 
     q^7*z^2*(-1 - q^2 + q^3*z + 2*q^4*z)*
      R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}] + 
     (q^5*z^2*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}])/(-1 + q^5*z) - 
     q^5*z^2*(-1 + q^2*z - q^4*z - q^5*z - q^6*z + q^7*z + q^9*z - q^8*z^2)*
      R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}] - q^12*z^3*(1 + q^2*z + q^3*z)*
      R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}] + q^14*z^3*(-2 + q^2 - q^3*z + q^5*z)*
      R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}] + q^9*z^2*(3 + (-1 + q)^2*(1 + q)*z)*
      R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}] - q^8*z^2*(-1 + q - q^2 + q^4*z)*
      R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}] + 
     (q^9*z^2*(1 - q^2*z - q^3*z + q^6*z - q^4*z^2 - q^5*z^2 + q^7*z^2 + 
        q^8*z^2)*R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     (q^6*z^2*(-1 + q^5*z + q^11*z + q^8*z^2 + 2*q^9*z^2 - q^10*z^2 + 
        q^12*z^2 + q^2*(1 + z) - q^7*z*(2 + z) - q^4*(1 + 2*z))*
       R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}])/(-1 + q^5*z) - 
     (q^9*z^2*(1 + q^2*z + 2*q^3*z + q^4*z + 2*q^6*z^2 - q^8*z^2 - q^9*z^2 - 
        2*q^10*z^2 + 2*q^12*z^2 - q^11*z^3 - q^13*z^3 + q^15*z^3 - 
        q^7*z*(3 + z))*R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/(-1 + q^5*z) - 
     (q^14*z^3*(-1 + 3*q - z - q^2*z + q^4*z + q^5*z - 3*q^6*z + q^7*z^2 - 
        q^9*z^2 + q^11*z^2 - q^3*(1 + z) + q^8*z*(1 + z))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/(-1 + q^5*z) - 
     (q^21*(q - z)*z^4*R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/(-1 + q^5*z) - 
     R3[{{1, 0, 1}, {0, 1, 0}}] - q*R3[{{1, 1, 1}, {1, 1, 0}}] + 
     q*R3[{{1, 2, 1}, {-1, 1, 0}}] + R3[{{2, 0, 0}, {0, 1, 0}}] + 
     R3[{{2, 0, 1}, {0, 1, 0}}] + q*(1 + q*z + q^2*z)*
      R3[{{2, 1, 1}, {1, 1, 0}}] + q^2*z*R3[{{2, 2, 0}, {-1, 1, 0}}] - 
     q*(1 + q*z)*R3[{{2, 2, 1}, {-1, 1, 0}}] - R3[{{3, 0, 0}, {0, 1, 0}}] - 
     q*R3[{{3, 0, 1}, {0, 0, 0}}] - q^3*z*R3[{{3, 1, 1}, {1, 1, 0}}] - 
     q^3*z*R3[{{3, 2, 0}, {-1, 1, 0}}] + q^2*z*R3[{{4, 0, 1}, {-1, 1, 0}}] + 
     q*R3[{{4, 0, 1}, {0, 0, 0}}] - q^2*(2 + q)*z*
      R3[{{4, 0, 1}, {0, 1, 0}}] - q^5*z^2*(-1 - q^2 + q^3 + q*(-1 + z) + 
       q^7*z + q^4*(1 + z))*R3[{{4, 1, 0}, {1, 1, 0}}] - 
     q^4*z*R3[{{4, 1, 1}, {-1, 0, 0}}] - q^9*(1 + q)*z^2*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R3[{{4, 1, 1}, {3, 1, 0}}] - 
     q^5*z^2*R3[{{4, 2, 0}, {-1, 0, 0}}] - q^5*(1 + q)*z^2*
      R3[{{4, 2, 0}, {-1, 1, 0}}] + q^5*z^2*R3[{{4, 2, 1}, {-1, 0, 0}}] + 
     q^3*z*(1 + q + q^3*z + q^5*z)*R3[{{4, 2, 1}, {-1, 1, 0}}] - 
     q^2*(1 + q)*z*R3[{{5, 0, 0}, {-1, 1, 0}}] + 
     q^2*(1 + q)*z*R3[{{5, 0, 0}, {0, 0, 0}}] - q^2*z*(-1 - q + q^2*z)*
      R3[{{5, 0, 0}, {0, 1, 0}}] + q^4*(1 + q)*z^2*
      R3[{{5, 0, 1}, {0, 1, 0}}] + q^3*z*(1 + q^5*z + q^3*z^2)*
      R3[{{5, 1, 0}, {-1, 1, 0}}] - q^3*z*(1 - q^2*z + q^5*z + 
       q^3*(-1 + z)*z)*R3[{{5, 1, 0}, {0, 0, 0}}] - 
     q^3*z*(-1 + q^2*z + q^3*z + q^4*z)*R3[{{5, 1, 0}, {0, 1, 0}}] - 
     q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R3[{{5, 1, 0}, {2, 0, 0}}] + q^5*z*(1 + q*z)*
      R3[{{5, 1, 1}, {-1, 0, 0}}] - q^6*z^2*R3[{{5, 1, 1}, {-1, 1, 0}}] + 
     (q^7*z^2*(-1 - q^2 + q*z + q^5*z)*R3[{{5, 1, 1}, {0, 1, 0}}])/
      (-1 + q^5*z) + q^7*z^2*R3[{{5, 2, 0}, {-1, 0, 0}}] - 
     q^8*z^3*R3[{{5, 2, 0}, {-1, 1, 0}}] + q^9*(1 + q)*z^3*
      R3[{{5, 2, 0}, {0, 1, 0}}] + q^7*z^2*(1 + q*z)*
      R3[{{5, 2, 1}, {-1, 1, 0}}] - q^4*z*(-1 + q^2*z + 2*q^3*z + q^4*z)*
      R3[{{5, 2, 1}, {0, 0, 0}}] - q^7*z^2*(1 + q + q^2*z + q^3*z + q^5*z)*
      R3[{{5, 2, 1}, {0, 1, 0}}] + q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + 
       q^4*z)*R3[{{6, 0, 0}, {-1, 1, 0}}] - q^7*(1 + q)*z^2*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R3[{{6, 0, 0}, {0, 0, 0}}] - 
     q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R3[{{6, 0, 0}, {1, 1, 0}}] + q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + 
       q^4*z)*R3[{{6, 0, 0}, {2, 0, 0}}] + q^3*z*(-1 + q^5*z)*
      (1 + q + q^2*z + q^3*z + q^5*z)*R3[{{6, 0, 1}, {-1, 1, 0}}] + 
     (q^8*z^2*(q - z + q^4*z - 2*q^9*z^2 + q^14*z^3 - q^6*z*(1 + z) + 
        q^11*z^2*(1 + z))*R3[{{6, 0, 1}, {0, 1, 0}}])/(-1 + q^5*z) - 
     (q^12*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R3[{{6, 0, 1}, {1, 0, 0}}])/(-1 + q^5*z) + 
     q^7*z^2*(-1 + q*z + q^2*z + q^5*z)*R3[{{6, 0, 1}, {1, 1, 0}}] - 
     q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R3[{{6, 0, 1}, {2, 0, 0}}] - q^10*(1 + q - q^2 + q^3)*z^3*
      R3[{{6, 1, 0}, {-1, 1, 0}}] - q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + 
       q^4*z)*R3[{{6, 1, 0}, {0, 0, 0}}] + 
     (q^12*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R3[{{6, 1, 0}, {1, 0, 0}}])/(-1 + q^5*z) + 
     (q^13*(q - z)*z^3*R3[{{6, 1, 0}, {1, 1, 0}}])/(-1 + q^5*z) - 
     q^14*(1 + q)*z^3*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R3[{{6, 1, 0}, {2, 1, 0}}] - 
     (q^8*(1 + q)*z^2*(1 + (-1 + 2*q - 2*q^2 + q^3 - q^4)*z + 
        (-1 + q)*q^6*z^2)*R3[{{6, 1, 1}, {-1, 1, 0}}])/(-1 + q^5*z) + 
     (q^4*z*(1 - q^2*z - q^3*z - q^4*z^2 + q^7*z^2 + q^8*z^2)*
       R3[{{6, 1, 1}, {0, 0, 0}}])/(-1 + q^5*z) - 
     q^8*z^2*(1 + q + q^2*z + q^3*z + q^5*z)*R3[{{6, 1, 1}, {0, 1, 0}}] + 
     (q^14*(1 + q)*z^3*(1 + (-1 - q^2 + q^3 - q^4 - q^5 + q^6)*z + 
        q^7*(1 - q + q^2)*z^2)*R3[{{6, 1, 1}, {1, 1, 0}}])/(-1 + q^5*z) + 
     (q^14*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R3[{{6, 1, 1}, {2, 1, 0}}])/(-1 + q^5*z) + 
     q^10*(1 + q)*z^3*R3[{{6, 2, 0}, {-1, 0, 0}}] + 
     q^11*z^3*R3[{{6, 2, 0}, {-1, 1, 0}}] - q^9*(1 + q)*z^2*
      (1 + q*z + q^2*z + q^4*z)*R3[{{6, 2, 1}, {-1, 0, 0}}] - 
     (q^14*z^3*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + q^7*z*(1 + z))*
       R3[{{6, 2, 1}, {-1, 1, 0}}])/(-1 + q^5*z) + 
     (q^9*z^2*(-1 - q^5*(-2 + z)*z - q^6*(-1 + z)*z - q^7*z^2 - 2*q^10*z^2 + 
        q^15*z^3 + q^12*z^2*(1 + z))*R3[{{6, 2, 1}, {0, 0, 0}}])/
      (-1 + q^5*z) + (q^14*(q - z)*z^3*R3[{{6, 2, 1}, {1, 0, 0}}])/
      (-1 + q^5*z) + (q^21*z^4*(1 - q*z - q^2*z - 2*q^5*z + q^10*z^2 + 
        q^7*z*(1 + z))*R3[{{6, 2, 1}, {2, 1, 0}}])/(-1 + q^5*z) + 
     R4[{{1, 1, 0}, {-1, 1, 1}}] + R4[{{1, 2, 0}, {-1, 1, 1}}] - 
     R4[{{1, 2, 0}, {0, 0, 1}}] - R4[{{2, 0, 0}, {-1, 1, 1}}] - 
     R4[{{2, 1, 0}, {-1, 1, 1}}] - q^5*z*(-2*q + z + q^2*z)*
      R4[{{2, 1, 0}, {2, 2, 1}}] - q^2*z*R4[{{2, 2, 0}, {-1, 1, 0}}] + 
     q^2*z*R4[{{2, 2, 0}, {-1, 1, 1}}] + q^2*z*R4[{{2, 2, 0}, {0, 0, 0}}] + 
     q^3*z*R4[{{2, 2, 0}, {0, 0, 1}}] + R4[{{3, 0, 0}, {0, 0, 1}}] - 
     q*(1 + q)*z*R4[{{3, 0, 0}, {0, 1, 1}}] - 
     q^2*z*R4[{{3, 1, 0}, {-1, 1, 1}}] - q^3*z*R4[{{3, 2, 0}, {-1, 1, 1}}] + 
     q^7*z^2*R4[{{3, 2, 0}, {1, 0, 0}}] + q^2*z*R4[{{4, 0, 0}, {-1, 1, 0}}] - 
     2*q^2*z*R4[{{4, 0, 0}, {0, 0, 0}}] - q^3*z*R4[{{4, 0, 0}, {0, 0, 1}}] - 
     (q*z - q^3*z)*R4[{{4, 0, 0}, {0, 1, 1}}] - q^2*z*(-1 - 2*q + q^2*z)*
      R4[{{4, 1, 0}, {-1, 1, 1}}] - 
     (q^6*z^2*(-2 - 2*q^2 + 2*q*(-1 + z) + 2*q^5*z + q^7*z - q^6*(-2 + z)*z)*
       R4[{{4, 1, 0}, {1, 0, 0}}])/(-1 + q^5*z) + 
     q^8*z^2*(-1 + q*(-3 + z) + q^2*(-2 + z) + z)*
      R4[{{4, 1, 0}, {1, 2, 1}}] + q^9*z^2*(1 + q^4*z)*
      R4[{{4, 1, 0}, {2, 2, 0}}] - 
     ((-1 + q)*q^11*z^2*(1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - 
        q^2*(1 + z) + q^7*z*(1 + z))*R4[{{4, 1, 0}, {4, 2, 1}}])/
      (-1 + q^5*z) - q^2*z*(-1 + q^2*(-1 + z) + q^3*z + q^4*z)*
      R4[{{4, 2, 0}, {-1, 1, 1}}] - q^8*(q - z)*z^2*
      R4[{{4, 2, 0}, {1, 0, 1}}] - q^8*z^3*R4[{{4, 2, 0}, {1, 1, 1}}] - 
     q^8*z^2*(-1 - q^2 + q^3*z + q^4*z)*R4[{{4, 2, 0}, {2, 1, 1}}] - 
     q^2*(1 + q)*z*R4[{{5, 0, 0}, {-1, 1, 1}}] + 
     q^3*z*R4[{{5, 0, 0}, {0, 0, 0}}] - q^3*(2*q - z)*z*
      R4[{{5, 0, 0}, {0, 0, 1}}] + q^3*z*(-z + q*(2 + z))*
      R4[{{5, 0, 0}, {0, 1, 0}}] - q^2*z*(1 + 2*q^2*z + 2*q^3*z + q^4*z + 
       q^5*z)*R4[{{5, 0, 0}, {0, 1, 1}}] + 
     (q^6*z^2*(-2 - 2*q^2 + 2*q^5*z + q^7*z - q^6*(-1 + z)*z + q*(-1 + 2*z))*
       R4[{{5, 0, 0}, {1, 0, 0}}])/(-1 + q^5*z) - 
     q^6*z^2*R4[{{5, 1, 0}, {-1, 0, 0}}] + 
     (q^2*z*(2 + q^2 - q^3*z - q^4*z - 2*q^5*z - q^6*z^2 + q^8*z^2 + q^9*z^2)*
       R4[{{5, 1, 0}, {-1, 1, 1}}])/(-1 + q^5*z) - q^5*(1 + q + q^2)*z^2*
      R4[{{5, 1, 0}, {0, 0, 0}}] + 
     (q^2*z*(-1 + q^3*z - q^7*z + q^6*z^2 - q^8*z^2 + q^10*z^2)*
       R4[{{5, 1, 0}, {0, 0, 1}}])/(-1 + q^5*z) - q^8*z^2*(1 + q^4*z)*
      R4[{{5, 1, 0}, {0, 2, 0}}] - q^8*z^2*(1 + q^2*z + q^3*z)*
      R4[{{5, 1, 0}, {0, 2, 1}}] - 
     (q^9*z^2*(1 - q^2*z + q^6*z + q^7*z^2 - q^5*z*(1 + z))*
       R4[{{5, 1, 0}, {1, 2, 1}}])/(-1 + q^5*z) + 
     q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R4[{{5, 1, 0}, {2, 0, 0}}] + ((-1 + q)*q^7*(1 + q)*z^2*
       (1 - 2*q^5*z + q^9*z - q^8*z^2 + q^10*z^2 - q^2*(1 + z) + 
        q^7*z*(1 + z))*R4[{{5, 1, 0}, {2, 2, 1}}])/(-1 + q^5*z) + 
     q^16*z^3*(1 + q^2*z + q^3*z)*R4[{{5, 1, 0}, {3, 2, 1}}] + 
     (q^24*(q - z)*z^4*R4[{{5, 1, 0}, {4, 2, 1}}])/(-1 + q^5*z) - 
     q^7*z^2*(-1 - q*z + q^4*z)*R4[{{5, 2, 0}, {0, 0, 0}}] - 
     q^8*(1 + q + q^2)*z^3*R4[{{5, 2, 0}, {0, 0, 1}}] + 
     q^6*(1 + q)*z^2*(-1 - q^2 + q^3*z + q^4*z)*R4[{{5, 2, 0}, {0, 1, 1}}] - 
     q^11*z^2*(-1 - 2*q + z + q^2*z)*R4[{{5, 2, 0}, {1, 1, 1}}] + 
     q^16*z^3*(-2 + q^2 - q^3*z + q^5*z)*R4[{{5, 2, 0}, {3, 0, 1}}] + 
     q^2*z*(1 + q^2*z + q^3*z)*R4[{{6, 0, 0}, {-1, 0, 1}}] - 
     (q^2*z*(1 - q^3*z - q^5*z + q^7*z - q^6*z^2 + q^8*z^2)*
       R4[{{6, 0, 0}, {-1, 1, 1}}])/(-1 + q^5*z) - q^2*z*(1 + q^2*z + q^3*z)*
      R4[{{6, 0, 0}, {0, 0, 0}}] + 
     (q^2*z*(1 - q^3*z - q^5*z + q^7*z - q^6*z^2 + q^8*z^2)*
       R4[{{6, 0, 0}, {0, 0, 1}}])/(-1 + q^5*z) + q^8*z^2*(1 + q^2*z + q^3*z)*
      R4[{{6, 0, 0}, {0, 2, 1}}] + q^8*(q - z)*z^2*
      R4[{{6, 0, 0}, {1, 0, 1}}] + q^7*z^2*(-1 + q*z + q^2*z + q^5*z)*
      R4[{{6, 0, 0}, {1, 1, 0}}] - (-1 + q)*q^6*(1 + q)*z^2*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R4[{{6, 0, 0}, {1, 1, 1}}] - 
     q^7*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R4[{{6, 0, 0}, {2, 0, 0}}] + (-1 + q)*q^6*(1 + q)*z^2*
      (-1 + q + q^2*z - q^3*z + q^4*z)*R4[{{6, 0, 0}, {2, 0, 1}}] + 
     q^16*(q - z)*z^3*R4[{{6, 0, 0}, {3, 1, 1}}] + 
     q^8*z^2*R4[{{6, 1, 0}, {-1, 0, 0}}] + q^7*z^2*(-1 + q + q^2 + q^5*z)*
      R4[{{6, 1, 0}, {-1, 1, 1}}] + q^9*z^2*(-1 + q^2*z)*
      R4[{{6, 1, 0}, {-1, 2, 1}}] + 
     (q^7*z^2*(1 + q - q^2*z - 2*q^4*z - 3*q^6*z + 2*q^5*(-1 + z)*z + 
        q^7*z^2 + 2*q^9*z^2 + q^11*z^2 - q^10*(-1 + z)*z^2)*
       R4[{{6, 1, 0}, {0, 0, 0}}])/(-1 + q^5*z) - 
     q^6*z^2*(-1 - q + q^4*z + 2*q^5*z + 2*q^6*z + q^3*(1 + z) + q^2*(2 + z))*
      R4[{{6, 1, 0}, {0, 0, 1}}] + 
     (q^6*z^2*(1 - q - 2*q^5*z + 2*q^6*z + q^9*(-1 + z)*z + q^10*(-1 + z)*z + 
        q^7*z^2 - q^11*z^2 + q^12*z^2 + 2*q^14*z^2 - q^13*(-1 + z)*z^2 - 
        q^2*(1 + z) + q^3*(1 + z) - q^8*z*(2 + z))*
       R4[{{6, 1, 0}, {0, 2, 1}}])/(-1 + q^5*z) + 
     q^6*(1 + q)*z^2*(-1 + q + q^2*z - q^3*z + q^4*z)*
      R4[{{6, 1, 0}, {1, 0, 0}}] - q^7*z^2*(-1 - q^2 + q^3*z + q^4*z)*
      R4[{{6, 1, 0}, {1, 0, 1}}] - 
     (q^13*(q - z)*z^3*R4[{{6, 1, 0}, {1, 1, 0}}])/(-1 + q^5*z) + 
     (q^6*z^2*(-1 + q + 2*q^5*z - 2*q^6*z - q^9*z - q^10*z^2 + q^11*z^2 + 
        q^15*z^2 - q^14*z^3 + q^2*(1 + z) - q^3*(1 + z) - q^7*z*(1 + z) + 
        q^8*z*(1 + 2*z))*R4[{{6, 1, 0}, {2, 0, 1}}])/(-1 + q^5*z) + 
     q^14*z^3*(-1 + q*z + q^2*z + q^5*z)*R4[{{6, 1, 0}, {2, 1, 0}}] - 
     q^14*z^3*(-2 + q^2 - q^3*z + q^5*z)*R4[{{6, 1, 0}, {3, 0, 1}}] + 
     (q^21*(q - z)*z^4*R4[{{6, 1, 0}, {3, 1, 1}}])/(-1 + q^5*z) - 
     q^10*(1 + q)*z^3*R4[{{6, 2, 0}, {-1, 0, 0}}] + 
     q^11*z^2*(-1 - 2*q + 2*z + q^2*z)*R4[{{6, 2, 0}, {-1, 1, 1}}] + 
     q^7*z^2*(-1 - q^2 + q^3*z + q^4*z)*R4[{{6, 2, 0}, {0, 0, 0}}] + 
     q^11*z^2*(1 - z + q^3*z - q^2*z*(1 + z) + q*(2 + z))*
      R4[{{6, 2, 0}, {0, 0, 1}}] + q^13*z^4*R4[{{6, 2, 0}, {0, 1, 0}}] - 
     q^14*z^3*(-2 + q^2 - q^3*z + q^5*z)*R4[{{6, 2, 0}, {1, 0, 1}}] + 
     q^14*z^3*(-2 + q^2 - q^3*z + q^5*z)*R4[{{6, 2, 0}, {2, 0, 0}}]
 

==> anc/M13R.txt <==
R1[{{1}, {{a1_, a2_, a3_}, {b1_, b2_, b3_}}}] := 
 S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{1 + a1, -1 + a2, a3}, {b1, b2, b3}}] - 
  q^(1 + a1) z S[{{2 + a1, a2, a3}, {-1 + b1, b2, b3}}]

R1[{{2}, {{a1_, a2_, a3_}, {b1_, b2_, b3_}}}] := 
 S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{a1, 1 + a2, -1 + a3}, {b1, b2, b3}}] - 
  q^(2 + a1 + a2) z S[{{2 + a1, 2 + a2, a3}, {-1 + b1, -1 + b2, b3}}]

R2[{{1}, {{a1_, a2_, a3_}, {b1_, b2_, b3_}}}] := -q^(1 + b1)
     S[{{-1 + a1, a2, a3}, {2 + b1, b2, b3}}] + 
  S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{a1, a2, a3}, {1 + b1, -1 + b2, b3}}]

R2[{{2}, {{a1_, a2_, a3_}, {b1_, b2_, b3_}}}] := -q^(2 + b1 + b2)
     S[{{-1 + a1, -1 + a2, a3}, {2 + b1, 2 + b2, b3}}] + 
  S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{a1, a2, a3}, {b1, 1 + b2, -1 + b3}}]

R3[{{a1_, a2_, a3_}, {b1_, b2_, b3_}}] := -q^(3 + b1 + b2 + b3)
     S[{{-1 + a1, -1 + a2, -1 + a3}, {2 + b1, 2 + b2, 2 + b3}}] + 
  S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{a1, a2, a3}, {b1, b2, 1 + b3}}] - 
  q S[{{a1, a2, 1 + a3}, {b1, b2, 1 + b3}}] + 
  q S[{{a1, a2, 1 + a3}, {b1, b2, 2 + b3}}]

R4[{{a1_, a2_, a3_}, {b1_, b2_, b3_}}] := 
 S[{{a1, a2, a3}, {b1, b2, b3}}] - 
  S[{{a1, a2, 1 + a3}, {b1, b2, b3}}] - 
  q S[{{a1, a2, 1 + a3}, {b1, b2, 1 + b3}}] + 
  q S[{{a1, a2, 2 + a3}, {b1, b2, 1 + b3}}] - 
  q^(3 + a1 + a2 + a3)
    z S[{{2 + a1, 2 + a2, 2 + a3}, {-1 + b1, -1 + b2, -1 + b3}}]

==> anc/M13RecH721_Explicit.txt <==
 - ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{-3, 1, 0}, {3, 2, 2}}}])/z^3 - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R1[{{1}, {{-3, 1, 1}, {2, 2, 0}}}])/z^4 - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{-2, 1, 0}, {3, 2, 2}}}])/(q^2*z^4) - 
     ((-1 + q)^2*q^4*R1[{{1}, {{-2, 1, 0}, {4, 2, 2}}}])/z^2 + 
     ((-1 + q)*q^2*(-1 + z)*R1[{{1}, {{-2, 1, 1}, {2, 2, 0}}}])/z^2 - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R1[{{1}, {{-2, 2, 0}, {0, 1, 1}}}])/(q^2*z^4) - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R1[{{1}, {{-2, 2, 0}, {0, 2, 0}}}])/(q^2*z^4) - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R1[{{1}, {{-2, 2, 1}, {0, 0, 0}}}])/(q^2*z^4) - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R1[{{1}, {{-2, 2, 1}, {0, 1, 0}}}])/(q^2*z^4) - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R1[{{1}, {{-2, 2, 2}, {0, 1, 0}}}])/(q*z^4) - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R1[{{1}, {{-2, 2, 2}, {0, 1, 1}}}])/(q*z^4) + 
     ((-1 + q)^2*q^3*R1[{{1}, {{-1, 0, 2}, {3, 2, 2}}}])/z - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 1, 0}, {0, 2, 1}}}])/(q^3*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 1, 0}, {1, 0, 2}}}])/(q^3*z^3) + 
     ((-1 + q - 2*q^3*z + q^4*z*(1 + z))*R1[{{1}, {{-1, 1, 0}, {2, 2, 2}}}])/
      (q^2*z^2) + ((-1 + q)*q^3*(2 + q)*R1[{{1}, {{-1, 1, 0}, {3, 2, 2}}}])/
      z + ((-1 + q)*q*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R1[{{1}, {{-1, 1, 0}, {4, 2, 2}}}])/z^3 - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 1, 1}, {0, 1, 0}}}])/(q^4*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 1, 1}, {0, 1, 1}}}])/(q^4*z^3) - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R1[{{1}, {{-1, 1, 1}, {1, 2, 0}}}])/(q^2*z^3) + 
     ((-1 + q)*q*R1[{{1}, {{-1, 1, 1}, {1, 2, 2}}}])/z - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{-1, 1, 1}, {2, 2, 0}}}])/(q^9*z^5) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 1, 2}, {0, 1, 1}}}])/(q^3*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 1, 2}, {0, 1, 2}}}])/(q^3*z^3) + 
     ((-1 + q)*(-1 + z)*R1[{{1}, {{-1, 2, 0}, {0, 1, 1}}}])/z^2 - 
     ((-1 + q)*(-1 + z)*R1[{{1}, {{-1, 2, 0}, {0, 2, 0}}}])/z^2 - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 2, 1}, {-1, 0, 0}}}])/(q^4*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 2, 1}, {-1, 0, 1}}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 + z)*R1[{{1}, {{-1, 2, 1}, {0, 0, 0}}}])/z^2 + 
     ((-1 + q)*(-1 + z)*R1[{{1}, {{-1, 2, 1}, {0, 1, 0}}}])/z^2 - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 2, 2}, {-1, 0, 1}}}])/(q^3*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{-1, 2, 2}, {-1, 0, 2}}}])/(q^3*z^3) + 
     ((-1 + q)*q*(-1 + z)*R1[{{1}, {{-1, 2, 2}, {0, 1, 0}}}])/z^2 - 
     ((-1 + q)*q*(-1 + z)*R1[{{1}, {{-1, 2, 2}, {0, 1, 1}}}])/z^2 - 
     ((-1 + q)*q*(-1 - q^2 + q^3*(-1 + z)*z + q*(2 + z))*
       R1[{{1}, {{0, 0, 2}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{0, 1, 0}, {-1, 0, 2}}}])/(q^2*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{0, 1, 0}, {-1, 1, 1}}}])/(q^2*z^3) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 0}, {0, 2, 1}}}])/(q^5*z^4) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{0, 1, 0}, {0, 2, 2}}}])/(q^3*z^2) + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 0}, {1, 0, 2}}}])/(q^5*z^4) + 
     ((-1 + q)^2*R1[{{1}, {{0, 1, 0}, {2, 0, 2}}}])/(q*z^2) - 
     ((-1 + q)*(-1 + 2*q + q^3*(-4 + z)*z + q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^4*z*(1 + z) + q^5*z^2*(1 + z) + q^2*(-1 + 3*z + 2*z^2))*
       R1[{{1}, {{0, 1, 0}, {2, 2, 2}}}])/(q^3*z^3) - 
     ((-1 + q)^2*q^3*R1[{{1}, {{0, 1, 0}, {3, 2, 2}}}])/z + 
     ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - 
        q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{0, 1, 0}, {4, 2, 2}}}])/(q*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{0, 1, 1}, {-1, 0, 0}}}])/(q^3*z^3) - 
     ((-1 + q - q^5 - q^2*z^2 + q^3*(-1 - 2*z + z^2) + q^4*(2 + z + z^2))*
       R1[{{1}, {{0, 1, 1}, {-1, 0, 1}}}])/(q^3*z^3) - 
     ((1 - q)*R1[{{1}, {{0, 1, 1}, {0, 0, 0}}}])/(q*z) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 1}, {0, 1, 0}}}])/(q^6*z^4) - 
     ((-1 + 4*q + 2*q^8*z^3 - q^9*z^3 - q^10*z^3 + q^4*(-1 + 6*z - 2*z^2) + 
        2*q^2*(-3 + z + z^2) - q^6*z^2*(1 + z + z^2) + 
        q^5*z*(-2 + 2*z + z^2) - q^3*(-4 + 6*z + z^2))*
       R1[{{1}, {{0, 1, 1}, {0, 1, 1}}}])/(q^6*z^4) + 
     q*R1[{{1}, {{0, 1, 1}, {0, 1, 2}}}] - 
     ((-1 + q)*R1[{{1}, {{0, 1, 1}, {0, 2, 1}}}])/z + 
     ((-1 + q)*q*(-1 + z)*R1[{{1}, {{0, 1, 1}, {1, 2, 0}}}])/z - 
     ((-1 - 2*z - q^3*z + q^4*z - q^2*(1 + z) + q*(2 + 2*z + z^2))*
       R1[{{1}, {{0, 1, 1}, {1, 2, 2}}}])/z^2 - 
     ((-1 - 3*q^2 + q^5*(-1 + z)*z + q^6*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*z*(4 - z + z^2) - q^3*(-1 + 4*z + z^2))*
       R1[{{1}, {{0, 1, 1}, {2, 2, 0}}}])/(q^3*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{0, 1, 2}, {-1, 0, 1}}}])/(q^2*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{0, 1, 2}, {-1, 0, 2}}}])/(q^2*z^3) + 
     ((-1 + q)*q*R1[{{1}, {{0, 1, 2}, {-1, 2, 0}}}])/z - 
     (q*(-1 + q - z)*R1[{{1}, {{0, 1, 2}, {0, 1, 0}}}])/z + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 2}, {0, 1, 1}}}])/(q^5*z^4) - 
     ((1 - 4*q - 2*q^8*z^3 + q^9*z^3 + q^10*z^3 - 2*q^2*(-3 + z + z^2) + 
        q^6*z^2*(1 + z + z^2) - q^5*z*(-2 + 2*z + z^2) + 
        q^3*(-4 + 6*z + z^2) + q^4*(1 - 6*z + 2*z^2))*
       R1[{{1}, {{0, 1, 2}, {0, 1, 2}}}])/(q^5*z^4) - 
     ((1 - q)*R1[{{1}, {{0, 2, 0}, {-1, 1, 0}}}])/(q*z) - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R1[{{1}, {{0, 2, 0}, {-1, 1, 1}}}])/(q^3*z^3) - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R1[{{1}, {{0, 2, 0}, {-1, 2, 0}}}])/(q^3*z^3) - 
     ((-1 + q)*R1[{{1}, {{0, 2, 0}, {0, 0, 0}}}])/(q*z) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{0, 2, 0}, {0, 1, 1}}}])/(q^11*z^5) - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{0, 2, 0}, {0, 2, 0}}}])/(q^11*z^5) - 
     ((-1 + 4*q + 2*q^8*z^3 - q^9*z^3 - q^10*z^3 + q^4*(-1 + 3*z - 4*z^2) + 
        2*q^2*(-3 + z + z^2) - q^6*z*(1 + z + z^2) - q^3*(-4 + 5*z + z^2) + 
        q^5*z*(1 + 3*z + 2*z^2))*R1[{{1}, {{0, 2, 1}, {-1, 0, 0}}}])/
      (q^6*z^4) - ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + q^5*z^2 + 
        2*q^8*z^3 + q^9*z^3 + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 1}, {-1, 0, 1}}}])/(q^6*z^4) - 
     ((-1 + q*(3 + 2*z) + q^3*(1 + z^2) - q^2*(3 + z + 2*z^2))*
       R1[{{1}, {{0, 2, 1}, {-1, 1, 0}}}])/(q^3*z^3) - 
     ((-1 + q)*q*R1[{{1}, {{0, 2, 1}, {-1, 2, 0}}}])/z - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{0, 2, 1}, {0, 0, 0}}}])/(q^11*z^5) - 
     ((1 - q^5*z^2 - q^7*z^3 + q^11*z^4 - 4*q^13*z^4 + q^15*z^4 - 
        q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^12*z^4*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2) - 
        q^10*(z^2 + z^4))*R1[{{1}, {{0, 2, 1}, {0, 1, 0}}}])/(q^11*z^5) - 
     (-1 + q)*R1[{{1}, {{0, 2, 1}, {1, 0, 0}}}] - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 2}, {-1, 0, 1}}}])/(q^5*z^4) + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + q^5*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 2}, {-1, 0, 2}}}])/(q^5*z^4) - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R1[{{1}, {{0, 2, 2}, {-1, 1, 0}}}])/(q^2*z^3) - 
     ((1 - q*(3 + 2*z) - q^3*(1 + z^2) + q^2*(3 + z + 2*z^2))*
       R1[{{1}, {{0, 2, 2}, {-1, 1, 1}}}])/(q^2*z^3) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{0, 2, 2}, {0, 1, 0}}}])/(q^10*z^5) - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{0, 2, 2}, {0, 1, 1}}}])/(q^10*z^5) - 
     ((-1 + q)^2*q^3*R1[{{1}, {{1, 0, 0}, {3, 2, 2}}}])/z - 
     ((-1 + q)^2*q^2*R1[{{1}, {{1, 0, 1}, {1, 2, 2}}}])/z + 
     q^3*(-1 + q^2 + q*(-1 + z))*R1[{{1}, {{1, 0, 2}, {2, 2, 2}}}] - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - 2*q^12*(-1 + z)*z^3 - 
        7*q^13*z^4 + 7*q^14*z^4 + 3*q^15*z^4 - q^16*z^4 + q*(2 + z) - 
        q^4*(-1 + z^2) - q^8*z*(3 - 7*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^9*z*(1 - 7*z - 4*z^2 + z^3) + 
        q^10*(z^2 + 4*z^3 - 2*z^4) + q^11*(z^2 - z^4))*
       R1[{{1}, {{1, 0, 2}, {3, 2, 2}}}])/(q^7*z^4) - 
     q*R1[{{1}, {{1, 1, 0}, {-1, 0, 1}}}] + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 0}, {-1, 0, 2}}}])/(q^4*z^4) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 0}, {-1, 1, 1}}}])/(q^4*z^4) - 
     ((-1 + q)^2*R1[{{1}, {{1, 1, 0}, {-1, 1, 2}}}])/(q*z^2) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{1, 1, 0}, {-1, 2, 1}}}])/(q^3*z^2) - 
     ((-1 + q - q^2 - q^5 + q^3*(1 - 2*z) + q^4*(1 + z + z^2))*
       R1[{{1}, {{1, 1, 0}, {0, 0, 2}}}])/(q^3*z^2) - 
     ((-1 + q)*(-2 + q*(-1 + z) + z)*R1[{{1}, {{1, 1, 0}, {0, 2, 1}}}])/z - 
     ((-1 + 4*q + 2*q^8*z^3 - q^9*z^3 - q^10*z^3 + q^4*(-1 + 3*z - 4*z^2) + 
        2*q^2*(-3 + z + z^2) - q^6*z*(1 + z + z^2) - q^3*(-4 + 5*z + z^2) + 
        q^5*z*(1 + 3*z + 2*z^2))*R1[{{1}, {{1, 1, 0}, {0, 2, 2}}}])/
      (q^4*z^3) + ((-1 + q)*(-2 + q*(-1 + z))*
       R1[{{1}, {{1, 1, 0}, {1, 0, 2}}}])/z - 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R1[{{1}, {{1, 1, 0}, {2, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + 4*q^7*z^3 + q^10*z^4 - q^11*z^4 - 2*q^14*z^4 + q^15*z^4 + 
        q^16*z^4 - 2*q^2*(3 + z) + q*(4 + z) + q^5*z*(-1 + 4*z) - 
        q^8*z^2*(3 + 4*z) + q^4*(-1 + 2*z - 3*z^2) + q^3*(4 + z^2) + 
        q^9*(z^2 + z^3 - z^4))*R1[{{1}, {{1, 1, 0}, {2, 2, 2}}}])/(q^4*z^3) + 
     (q*(1 + 2*q^7*z^2 - q*(4 + z) + q^2*(6 + z) - q^3*(4 - 3*z + z^2) - 
        q^6*z^2*(3 + z + z^2) + q^4*(1 - 5*z + 2*z^2) + 2*q^5*(z + z^3))*
       R1[{{1}, {{1, 1, 0}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q^6*z^3 + 5*q^11*z^4 - 2*q^24*(-3 + z)*z^6 - q^26*z^7 - 
        q^27*z^7 - 2*q^5*z*(1 + z) + q^25*z^6*(1 + z) + q*(2 + z) + 
        2*q^22*z^6*(-7 + 2*z) + q^4*(1 + 3*z) + q^20*z^5*(-7 + 4*z) - 
        2*q^13*z^3*(8 + 9*z) + q^15*z^3*(-7 + 10*z - 14*z^2) + 
        q^10*z^2*(9 + 8*z - 2*z^2) - q^7*z*(-3 + z^2) - 
        2*q^23*z^6*(3 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 3*z + z^2) + 
        q^21*z^5*(1 + 4*z + z^2) + q^18*z^4*(-3 - 14*z + 2*z^2) + 
        q^16*z^3*(6 - 16*z + 15*z^2 - 2*z^3) + 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) + q^14*z^3*(9 + z + 8*z^2 + z^3) + 
        q^19*z^4*(-2 + 7*z + 8*z^2 + z^3) - q^12*z^2*(1 - 12*z - 7*z^2 + 
          4*z^3) + q^17*z^3*(-2 + 16*z + z^2 + z^4))*
       R1[{{1}, {{1, 1, 0}, {4, 2, 2}}}])/(q^13*z^6) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 1}, {-1, 0, 0}}}])/(q^5*z^4) + 
     ((1 - 4*q - 2*q^8*z^3 + q^9*z^3 + q^10*z^3 - 2*q^2*(-3 + z + z^2) + 
        q^6*z^2*(1 + z + z^2) - q^5*z*(-2 + 3*z + z^2) - 
        2*q^3*(2 - 3*z + z^3) + q^4*(1 - 6*z + 4*z^2 + z^3 + z^4))*
       R1[{{1}, {{1, 1, 1}, {-1, 0, 1}}}])/(q^5*z^4) + 
     q^2*R1[{{1}, {{1, 1, 1}, {-1, 0, 2}}}] - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{1, 1, 1}, {-1, 1, 0}}}])/(q^4*z^2) - 
     ((-1 + q - q^3*(1 + 2*z) + q^5*(-1 + z^2) + q^4*(2 + z + z^2))*
       R1[{{1}, {{1, 1, 1}, {-1, 1, 1}}}])/(q^4*z^2) + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{1, 1, 1}, {0, 0, 0}}}])/
      (q^2*z^2) - ((-1 + q)*(2 + q)*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/
      (q*z) + ((-1 + q)^2*R1[{{1}, {{1, 1, 1}, {0, 1, 2}}}])/z - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R1[{{1}, {{1, 1, 1}, {0, 2, 0}}}])/(q^2*z^2) + 
     ((-1 + q)*(1 - q + q^2*z^2)*R1[{{1}, {{1, 1, 1}, {0, 2, 1}}}])/
      (q^2*z^2) + (-1 + q)*q*R1[{{1}, {{1, 1, 1}, {0, 2, 2}}}] - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{1, 1, 1}, {1, 2, 0}}}])/(q^9*z^4) - 
     ((1 - 3*q - q^7*(-2 + z)*z^2 + q^8*z^3 + q^6*z*(2 + z) + 
        q^4*z*(1 + 3*z) + q^2*(3 - 3*z - 2*z^2) - q^5*z*(5 + 6*z + z^2) + 
        q^3*(-1 + 5*z + 3*z^2))*R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}])/
      (q^3*z^3) - ((-1 + q)*(1 - q^5*z^2 - q^7*z^3 + q^8*z^3 + 2*q^9*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{1, 1, 1}, {2, 2, 0}}}])/(q^5*z^3) + 
     q^2*R1[{{1}, {{1, 1, 2}, {-1, 0, 0}}}] + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 2}, {-1, 0, 1}}}])/(q^4*z^4) - 
     ((1 - 4*q - q^7*z^3 - 2*q^8*z^3 + q^9*z^3 + q^10*z^3 - 
        2*q^2*(-3 + z + z^2) - 2*q^5*z*(-1 + z + z^2) + 
        q^6*z^2*(1 + 3*z + z^2) + q^3*(-4 + 6*z + z^2) + 
        q^4*(1 - 6*z + 2*z^2))*R1[{{1}, {{1, 1, 2}, {-1, 0, 2}}}])/
      (q^4*z^4) - ((-1 + q + q^6*z - q^3*(1 + 2*z) - q^5*(1 + 2*z) + 
        q^4*(2 + 2*z + z^2))*R1[{{1}, {{1, 1, 2}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{1, 1, 2}, {-1, 1, 2}}}])/(q^3*z^2) + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{1, 1, 2}, {-1, 2, 0}}}])/
      z^2 - ((1 + q^2 + 2*z - q*(2 + z + z^2))*
       R1[{{1}, {{1, 1, 2}, {0, 1, 0}}}])/z^2 - 
     ((-1 + q)*(2 + q)*R1[{{1}, {{1, 1, 2}, {0, 1, 1}}}])/z + 
     ((-1 + q)*(2 + q)*R1[{{1}, {{1, 1, 2}, {0, 1, 2}}}])/z + 
     (-1 + q)*q*R1[{{1}, {{1, 1, 2}, {0, 2, 0}}}] - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R1[{{1}, {{1, 1, 2}, {0, 2, 1}}}])/(q*z^2) - 
     ((-1 + 2*q^4*z - q^5*z + q*(3 + 2*z) + q^3*(1 - z + z^2) - 
        q^2*(3 + z + 2*z^2))*R1[{{1}, {{1, 1, 2}, {0, 2, 2}}}])/(q*z^2) + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{1, 2, 0}, {-1, 1, 0}}}])/
      (q^2*z^2) + ((-1 + q)*(-1 + z)*R1[{{1}, {{1, 2, 0}, {-1, 1, 1}}}])/z - 
     ((-1 + q)*(-1 + z)*R1[{{1}, {{1, 2, 0}, {-1, 2, 0}}}])/z - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{1, 2, 0}, {0, 0, 0}}}])/
      (q^2*z^2) - ((-1 + q)*(-2 + q*(-1 + z))*
       R1[{{1}, {{1, 2, 0}, {0, 1, 0}}}])/(q*z) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(q^5*z^3) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{1, 2, 0}, {0, 2, 0}}}])/(q^5*z^3) - 
     ((1 - q)*R1[{{1}, {{1, 2, 1}, {-2, 0, 1}}}])/z - 
     ((-2 + q + q^2 + q^3*z)*R1[{{1}, {{1, 2, 1}, {-1, 0, 0}}}])/(q*z) + 
     ((1 + 2*z + q^3*z + q^2*(1 + z) - q*(2 + 3*z + z^2))*
       R1[{{1}, {{1, 2, 1}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((1 + 2*z - q^3*(-1 + z)*z + q^2*(1 - z + z^2) - q*(2 + z + z^2))*
       R1[{{1}, {{1, 2, 1}, {-1, 1, 0}}}])/(q^2*z^2) - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{1, 2, 1}, {-1, 2, 0}}}])/
      z^2 - ((1 + 3*q^2 - q^5*(-1 + z)*z - q^6*z^3 + q^8*z^3 - q*(3 + z) + 
        q^4*z*(-4 + z - z^2) + q^3*(-1 + 4*z + z^2))*
       R1[{{1}, {{1, 2, 1}, {0, 0, 0}}}])/(q^5*z^3) + 
     (-1 + q)*q*R1[{{1}, {{1, 2, 1}, {0, 0, 2}}}] + 
     ((1 + 3*q^2 + q^7*z + 2*q^4*(-1 + z)*z + q^8*z^3 + q^5*z*(1 + z) - 
        q*(3 + z) - q^3*(1 - 3*z + z^2) - q^6*z*(2 + z + 2*z^2))*
       R1[{{1}, {{1, 2, 1}, {0, 1, 0}}}])/(q^5*z^3) - 
     (-1 + q)*q*R1[{{1}, {{1, 2, 1}, {0, 2, 0}}}] - 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{1, 2, 1}, {3, 0, 2}}}] + 
     ((-1 + q)*(2 + q)*R1[{{1}, {{1, 2, 2}, {-1, 0, 1}}}])/z - 
     ((1 + 2*z + q^3*z + q^2*(1 + z) - q*(2 + 3*z + z^2))*
       R1[{{1}, {{1, 2, 2}, {-1, 0, 2}}}])/(q*z^2) + 
     ((-1 + q)*q*(-1 + z)*R1[{{1}, {{1, 2, 2}, {-1, 1, 0}}}])/z - 
     ((-1 - 2*z + q^3*(-1 + z)*z + q^2*(-1 + z - z^2) + q*(2 + z + z^2))*
       R1[{{1}, {{1, 2, 2}, {-1, 1, 1}}}])/(q*z^2) - 
     ((-1 - 3*q^2 + q^5*(-1 + z)*z + q^6*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*z*(4 - z + z^2) - q^3*(-1 + 4*z + z^2))*
       R1[{{1}, {{1, 2, 2}, {0, 1, 0}}}])/(q^4*z^3) - 
     ((1 + 3*q^2 - q^7*z^2 - q^6*(-2 + z)*z^2 + q^8*z^3 - q*(3 + z) + 
        q^5*(z - 2*z^2) + q^4*z*(-4 + z - z^2) + q^3*(-1 + 4*z + z^2))*
       R1[{{1}, {{1, 2, 2}, {0, 1, 1}}}])/(q^4*z^3) - 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{1, 2, 2}, {1, 0, 1}}}])/
      z + ((-1 + q)*(-1 + q^3*(-2 + z)*z + q*(2 + z) - q^2*(1 + 2*z))*
       R1[{{1}, {{2, 0, 1}, {1, 2, 2}}}])/z^2 + 
     ((-1 + q^3*(-2 + z) + q^4*(-1 + z)^2 - q^2*z + q^5*z^2*(1 + z) - 
        q^8*z^2*(1 + z) + q*(2 + z) + q^7*z^2*(4 + z + z^2) - 
        q^6*z*(-1 + 4*z + 2*z^2 + z^3))*R1[{{1}, {{2, 0, 1}, {3, 2, 1}}}])/
      z^2 + ((-1 + q)*q*(-1 + 2*z + 4*q^5*(-1 + z)*z - 2*q^2*(3 + z) + 
        q^6*z*(3 + z) + q^8*z^2*(-1 + 4*z) + q*(4 + 2*z - z^2) - 
        q^7*z*(1 - z + z^2) + q^3*(4 + 3*z^2) - q^4*(1 - 3*z + 2*z^2 + z^3))*
       R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/z^2 - (-1 + q)*q^5*(-1 + z)*
      R1[{{1}, {{2, 0, 2}, {2, 2, 2}}}] - 
     ((1 + q^8*(3 - 10*z)*z - q^6*z^3 - 5*q^24*z^6 + q^26*z^7 + q^27*z^7 + 
        2*q^5*z*(1 + z) - q*(2 + z) - q^21*z^6*(5 + z) - q^25*z^6*(1 + 2*z) - 
        q^4*(1 + 3*z) + q^13*z^3*(3 + 13*z) + q^3*(2 + 3*z - z^2) + 
        q^10*z^2*(-7 - 5*z + z^2) + q^22*z^6*(10 - z + z^2) + 
        q^7*z*(-3 + z + z^2) - q^19*z^4*(-1 + z + z^2) + 
        q^23*z^6*(1 + z + z^2) - q^11*z^2*(1 + 6*z + 3*z^2) + 
        q^15*z^3*(3 - 7*z + 5*z^2) - q^9*z*(1 - 15*z - 7*z^2 + z^3) - 
        q^18*z^4*(-2 - 5*z + 2*z^2 + z^3) - q^14*z^3*(2 + 3*z + 4*z^2 + 
          z^3) + q^16*z^3*(-3 + 11*z - 4*z^2 + 2*z^3) - 
        q^17*z^3*(-1 + 10*z + z^4) + q^12*(z^2 - 3*z^4 + 3*z^5) + 
        q^20*(z^5 - z^7))*R1[{{1}, {{2, 0, 2}, {3, 2, 2}}}])/(q^11*z^5) + 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R1[{{1}, {{2, 1, 0}, {-1, 0, 2}}}])/z - 
     ((2*q + q^3*(-1 + z) + z - q^2*(1 + z))*
       R1[{{1}, {{2, 1, 0}, {-1, 1, 1}}}])/z + 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R1[{{1}, {{2, 1, 0}, {-1, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 0}, {-1, 2, 1}}}])/(q^4*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{2, 1, 0}, {-1, 2, 2}}}])/(q^2*z) + 
     ((-1 + q)*(1 - z - q^3*(-2 + z)*z + 2*q^7*z^3 + q^8*z^3 + 
        q^4*z^2*(1 + z) + 2*q*(-1 + z + z^2) - q^2*(-1 + 3*z + z^2))*
       R1[{{1}, {{2, 1, 0}, {0, 0, 2}}}])/(q^3*z^3) - 
     (-1 + q)^2*R1[{{1}, {{2, 1, 0}, {0, 2, 0}}}] - 
     ((1 - q + q^5 - q^3*(-1 + z)^2 - q^4*(1 + z)^2 + q^2*(1 + 2*z))*
       R1[{{1}, {{2, 1, 0}, {0, 2, 1}}}])/(q^2*z) + 
     ((-1 + q)*q^2*(q*(-1 + z) - 2*(1 + z))*
       R1[{{1}, {{2, 1, 0}, {0, 2, 2}}}])/z + 
     ((-1 + q)^2*R1[{{1}, {{2, 1, 0}, {1, 0, 2}}}])/z - 
     ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - 
        q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{2, 1, 0}, {2, 0, 2}}}])/(q^6*z^3) + 
     (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{2, 1, 0}, {2, 2, 0}}}] - 
     ((1 - q^6*z^3 - 5*q^11*z^4 - 4*q^22*(-4 + z)*z^6 + 2*q^24*(-3 + z)*z^6 + 
        q^26*z^7 + q^27*z^7 + 2*q^5*z*(1 + z) - q^25*z^6*(1 + z) - 
        q*(2 + z) - q^4*(1 + 3*z) + 2*q^13*z^3*(8 + 9*z) + 
        q^3*(2 + 3*z - z^2) + q^7*z*(-3 + z^2) + 2*q^23*z^6*(3 + z^2) + 
        q^8*z*(3 - 8*z + z^2) - 2*q^18*z^4*(-3 - 7*z + z^2) - 
        q^21*z^5*(-1 + 8*z + z^2) + q^10*z^2*(-9 - 8*z + 2*z^2) + 
        q^15*z^3*(7 - 10*z + 14*z^2) - q^9*z*(1 - 15*z - 7*z^2 + z^3) - 
        q^19*z^4*(1 + 5*z + 7*z^2 + z^3) - q^14*z^3*(9 + z + 8*z^2 + z^3) + 
        q^16*z^3*(-6 + 16*z - 15*z^2 + 2*z^3) + 
        q^12*z^2*(1 - 12*z - 7*z^2 + 4*z^3) - q^17*z^3*(-2 + 17*z + z^2 + 
          z^4) + q^20*(z^4 + 3*z^5 - 3*z^6))*
       R1[{{1}, {{2, 1, 0}, {2, 2, 2}}}])/(q^16*z^6) - 
     ((-1 + q^2*z - q^5*z^3 + 4*q^19*z^6 + 4*q^20*z^6 - 5*q^21*z^6 - 
        3*q^22*z^6 + q*(2 + z) + q^17*z^5*(4 + z) + q^4*(1 + 3*z) - 
        q^3*(2 + 5*z) + q^12*z^3*(-4 + z - 2*z^2) + q^7*z*(3 + z^2) - 
        q^8*z*(3 - 8*z + z^2) + q^15*z^4*(2 - z + z^2) - 
        q^13*z^3*(-3 + 5*z + z^2) + q^11*z^3*(9 + 2*z^2) + 
        q^6*z*(-1 - z + 2*z^2) - q^10*z^2*(-5 + z + 8*z^2) + 
        q^9*z*(1 - 12*z - 5*z^2 + z^3) - q^16*z^4*(1 + 4*z + 2*z^2 + z^3) + 
        q^14*z^3*(-1 + 7*z + 2*z^2 + 2*z^3))*
       R1[{{1}, {{2, 1, 0}, {3, 2, 2}}}])/(q^6*z^4) - 
     ((1 + 6*q^17*z^4 + q^18*z^4 - q^19*z^4 + 2*q^2*(3 + z) - q*(4 + z) + 
        q^9*z*(9 + z - z^2) - q^3*(4 + z^2) + q^4*(-1 - 2*z + z^2) + 
        3*q^14*z^2*(1 - z + z^2) - q^10*z*(11 + z + 4*z^2) + 
        q^6*(-3 - z + 7*z^2) + q^8*(1 - 3*z - 7*z^2 + z^3) + 
        q^5*(5 + 3*z - 4*z^2 + z^3) - q^12*z*(5 - 8*z + z^2 + z^3) - 
        q^13*z*(-1 + 9*z + 2*z^2 + z^3) + q^11*z*(10 - z + 11*z^2 + z^3) - 
        q^7*(1 + 2*z - 3*z^2 + 3*z^3) + q^15*(z^3 - 6*z^4) + 
        q^16*(z^3 - 3*z^4))*R1[{{1}, {{2, 1, 0}, {4, 2, 2}}}])/(q^5*z^3) + 
     ((-1 + q)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + q^6*z^3 + 
        q^7*z^3 + q^2*(-1 + 2*z + 2*z^2))*R1[{{1}, {{2, 1, 1}, {-1, 0, 1}}}])/
      (q^5*z^3) + ((-1 + q)^2*q*R1[{{1}, {{2, 1, 1}, {-1, 0, 2}}}])/z - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + q^6*z^3 + q^7*z^3 + 2*q^8*z^3 + 
        q^9*z^3 + q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + 
        q^2*(-3 + 2*z + 2*z^2))*R1[{{1}, {{2, 1, 1}, {-1, 1, 0}}}])/
      (q^5*z^3) + ((1 - 4*q + q^7*z^2 + q^9*z^3 + q^10*z^3 - 
        q^8*z^2*(1 + 2*z) - 2*q^2*(-3 + z + z^2) + q^6*z^2*(2 + z + z^2) - 
        q^5*z*(-2 + 3*z + z^2) + q^3*(-4 + 6*z + z^2) + 
        q^4*(1 - 6*z + 2*z^2))*R1[{{1}, {{2, 1, 1}, {-1, 1, 1}}}])/
      (q^5*z^3) + q^2*z*R1[{{1}, {{2, 1, 1}, {-1, 1, 2}}}] - 
     (-1 + q)*q*R1[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] + 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 0, 0}}}])/(q^5*z^3) - 
     q*(-1 + q*z)*R1[{{1}, {{2, 1, 1}, {0, 0, 2}}}] - 
     ((-1 + q - q^5 - q^3*(1 + 5*z) + q^4*(2 + 3*z + 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/(q^3*z) - 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}])/(q^2*z^2) - 
     (-1 + q)*q*(1 + q + 2*q^2 + q^3 - q*z)*
      R1[{{1}, {{2, 1, 1}, {0, 2, 0}}}] - 
     ((-1 + 3*q - 2*q^7*z^3 - q^8*z^3 + q^6*z^2*(-1 + 2*z) + 
        q^4*z*(2 - 3*z - 2*z^2) + q^5*z^2*(3 + 2*z + z^2) - 
        q^3*(-1 + 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}])/(q^4*z^3) - 
     (q*(-1 - 2*z + q^3*z - q^2*(1 + z) + q*(2 + z + z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}])/z + 
     (-1 + q)*q^2*R1[{{1}, {{2, 1, 1}, {1, 0, 2}}}] - 
     ((-1 - 3*q^2 + q^5*(-1 + z)*z + q^6*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*z*(4 - z + z^2) - q^3*(-1 + 4*z + z^2))*
       R1[{{1}, {{2, 1, 1}, {1, 2, 0}}}])/(q^2*z^2) - 
     ((1 - 5*q^8*z^2 - q^17*(-1 + z)*z^4 + 2*q^18*z^5 + q^19*z^5 - 
        q*(1 + z) - q^2*(2 + z) + 5*q^13*z^4*(2 + z) - q^16*z^4*(2 + z) + 
        q^4*(1 + 2*z) + q^7*z*(-2 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^11*z^2*(-2 - 4*z + z^2) - q^15*z^4*(9 + z + z^2) + 
        q^5*(-1 - z + 2*z^2) + q^12*z^2*(-1 - 3*z - 2*z^2 + z^3) + 
        q^10*z*(-1 + 6*z + z^2 + z^3) - q^14*z^3*(1 - 4*z + 3*z^2 + z^3) + 
        q^9*(2*z + 4*z^3 - z^4))*R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}])/
      (q^9*z^4) + ((-1 + q)^2*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 + 
        2*q^12*z^4 + q^13*z^4 - q*(2 + z))*R1[{{1}, {{2, 1, 1}, {2, 2, 0}}}])/
      (q^6*z^3) + (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{2, 1, 1}, {3, 0, 2}}}] - 
     ((1 - 2*q + 6*q^22*z^6 + 2*q^23*z^6 + 5*q^24*z^7 + 4*q^25*z^7 - 
        5*q^26*z^7 - 3*q^27*z^7 - q^2*z*(8 + z) + q^9*z^2*(23 + 4*z) + 
        q^18*z^4*(3 - 10*z - 5*z^2) + 2*q^6*z*(3 + 2*z - 4*z^2) + 
        q^7*z*(-3 + 3*z - 4*z^2) + q^11*z^3*(-17 + z - 2*z^2) + 
        q^17*z^4*(-9 + z - 2*z^2) + q^20*z^4*(-1 + z + 2*z^2) + 
        q^3*(2 + 17*z + 5*z^2) + 2*q^10*z^2*(-5 + 3*z + 6*z^2) + 
        q^5*z*(-6 - 8*z + 7*z^2) - q^4*(1 + 7*z + z^3) - 
        q^8*z*(-1 + 17*z - 5*z^2 + z^3) - q^21*z^5*(2 + 2*z + 2*z^2 + z^3) + 
        q^12*z^2*(3 + 8*z - 5*z^2 + 2*z^3) + q^19*z^4*(1 + 10*z - 4*z^2 + 
          3*z^3) + q^16*z^3*(-2 + 16*z + 7*z^2 + 4*z^3 + z^4) + 
        q^13*z^2*(-3 + 7*z + 7*z^2 + 8*z^3 + z^4) - 
        q^14*z^2*(-1 + 19*z + 20*z^2 + 4*z^4) + q^15*(12*z^3 - 17*z^5))*
       R1[{{1}, {{2, 1, 1}, {3, 2, 1}}}])/(q^7*z^4*(-1 + q^5*z)) - 
     ((-1 + q)*q*(-1 + q^4*z - q^5*(-6 + z)*z^2 - 2*q^6*(-2 + z)*z^2 - 
        q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - q^11*(-7 + z)*z^3 - 
        q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 5*q^16*z^4 + 2*q^17*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R1[{{1}, {{2, 1, 1}, {4, 2, 2}}}])/z^2 - 
     ((-1 + q)*q*(2 + q)*R1[{{1}, {{2, 1, 2}, {-1, 0, 1}}}])/z - 
     ((-1 + q)*(-1 + q^3*(-2 + z)*z + q*(2 + z) - q^2*(1 + 2*z))*
       R1[{{1}, {{2, 1, 2}, {-1, 0, 2}}}])/(q*z^2) + 
     (q*(-2 + q^2 - z + q*(1 + z + z^2))*R1[{{1}, {{2, 1, 2}, {-1, 1, 0}}}])/
      z + ((-1 + q)*(-1 + 3*q + 4*q^4*z + q^6*(-2 + z)*z^2 + 2*q^8*z^3 + 
        q^9*z^3 - q^5*z*(1 + z) + q^3*(1 - 5*z + z^2) + 
        q^2*(-3 + 2*z + 2*z^2))*R1[{{1}, {{2, 1, 2}, {-1, 1, 1}}}])/
      (q^4*z^3) - ((1 - 4*q - 2*q^8*z^3 + q^9*z^3 + q^10*z^3 - 
        2*q^2*(-3 + z + z^2) + q^6*z^2*(1 + z + z^2) - 
        q^5*z*(-2 + 2*z + z^2) + q^3*(-4 + 6*z + z^2) + 
        q^4*(1 - 6*z + 2*z^2))*R1[{{1}, {{2, 1, 2}, {-1, 1, 2}}}])/
      (q^4*z^3) - ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + 
        q^2*(3 - 2*z - 2*z^2) - q^5*z*(3 + 2*z + z^2) + 
        q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R1[{{1}, {{2, 1, 2}, {-1, 2, 0}}}])/(q^3*z^3) - 
     q*(-2 + q + q*z)*R1[{{1}, {{2, 1, 2}, {0, 0, 0}}}] - 
     ((-1 + 3*q - q^8*z^3 + q^3*(1 - 3*z - 2*z^2) + q^6*z*(-1 + z^2) + 
        q^2*(-3 + 2*z + 2*z^2) - q^4*z*(1 + 3*z + 2*z^2) + 
        q^5*z*(3 + 2*z + 3*z^2))*R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}])/
      (q^3*z^3) - ((-1 + q + 2*q^3*z - q^4*z*(1 + z))*
       R1[{{1}, {{2, 1, 2}, {0, 1, 1}}}])/(q^2*z) - 
     ((1 - q + q^5 + q^3*(1 + 4*z) - q^4*(2 + 3*z + z^2))*
       R1[{{1}, {{2, 1, 2}, {0, 1, 2}}}])/(q^2*z) + 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{2, 1, 2}, {0, 2, 0}}}])/
      z + ((-1 + q)*q^2*(-2 + q*(-1 + z))*R1[{{1}, {{2, 1, 2}, {0, 2, 1}}}])/
      z - ((1 + 2*q^4*(-1 + z)*z + q^3*(-1 + z - 2*z^2) + q*(-3 + 2*z^2) - 
        q^2*(-3 - z + z^2 + z^3))*R1[{{1}, {{2, 1, 2}, {0, 2, 2}}}])/z^2 + 
     (-1 + q)*q^2*R1[{{1}, {{2, 1, 2}, {1, 0, 0}}}] + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R1[{{1}, {{2, 1, 2}, {1, 2, 0}}}])/(q^3*z^2) + 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{2, 1, 2}, {3, 0, 0}}}] - 
     ((-1 + q)*(-2 + q*(-1 + z))*R1[{{1}, {{2, 2, 0}, {-1, 0, 0}}}])/z + 
     ((-1 + q)*(-1 - 2*q^2 + q^3*(-1 + z))*
       R1[{{1}, {{2, 2, 0}, {-1, 0, 1}}}])/(q^2*z) + 
     ((-1 + q)*(1 - 2*q + 2*q^3*z + q^4*z^2 + q^2*(1 - 2*z - 2*z^2))*
       R1[{{1}, {{2, 2, 0}, {-1, 1, 0}}}])/(q^5*z^3) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{2, 2, 0}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{2, 2, 0}, {-1, 2, 0}}}])/(q^10*z^4) - 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}])/(q^5*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}])/(q^3*z) - 
     ((-1 + q)*(1 - q^5*z^2 + 2*q^9*z^3 - q^8*(-2 + z)*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/(q^7*z^3) + 
     ((-1 + q)*(1 - q^5*z^2 + 2*q^9*z^3 + q^11*z^3 - q^10*(-3 + z)*z^3 - 
        q^8*(-2 + z)*z^3 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{2, 2, 0}, {0, 2, 0}}}])/(q^7*z^3) - 
     (-1 + q)^2*q^12*(2 + q)*z^2*R1[{{1}, {{2, 2, 0}, {3, 2, 0}}}] - 
     ((1 - 2*q^2*z + q^6*(-7 + z)*z^3 - 2*q^19*z^6 - q^20*z^6 + 2*q^21*z^6 + 
        q^22*z^6 - q*(2 + z) - q^17*z^5*(2 + z) + q^5*z*(4 + z) + 
        q^3*(2 + 9*z + z^2) + q^13*z^3*(5 + 12*z + z^2) - 
        q^4*(1 + 9*z + 2*z^2) + q^12*z^3*(5 + z + 3*z^2) + 
        q^7*z*(-3 - z + 5*z^2) + 2*q^10*z^2*(-4 + 2*z + 5*z^2) + 
        q^14*z^3*(-4 + z + z^2 - 2*z^3) + q^8*z*(3 - 2*z + 5*z^2 - 2*z^3) - 
        q^15*z^3*(-1 + 12*z + z^2 + z^3) + q^16*z^4*(4 + 2*z^2 + z^3) + 
        q^9*z*(-1 + 9*z + z^2 + 2*z^3) - q^11*z^2*(-2 + 17*z + 14*z^2 + 
          2*z^3))*R1[{{1}, {{2, 2, 0}, {3, 2, 1}}}])/(q^7*z^4) + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{2, 2, 1}, {-2, 0, 1}}}])/
      (q*z^2) + (-1 + q)*q^2*R1[{{1}, {{2, 2, 1}, {-2, 1, 1}}}] - 
     ((-1 + q^5*z^2 + q^6*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - q^15*z^4 + 
        q^8*z^2*(1 + z) + q^11*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + q^9*z^2*(-1 + 2*z + z^2) - 
        q^10*z^2*(1 + 3*z + 2*z^2 + z^3))*R1[{{1}, {{2, 2, 1}, {-1, 0, 0}}}])/
      (q^10*z^4) - ((1 + q^8*z^3 - q^7*z^3*(1 + z) - q*(3 + z^2) - 
        q^6*z*(-1 + z + z^2) - q^2*(-3 + 2*z + z^2) + 
        q^3*(-1 + 3*z + 2*z^2) + q^4*(z + 2*z^2 - 2*z^3) + 
        q^5*z*(-3 + z^2 + z^3))*R1[{{1}, {{2, 2, 1}, {-1, 0, 1}}}])/
      (q^5*z^3) - ((-1 + q)*q*(-2 + q*(-1 + z))*
       R1[{{1}, {{2, 2, 1}, {-1, 0, 2}}}])/z - 
     ((1 + 3*q^6*z + q^9*(-1 + z)^2*z^2 + q^15*z^4 - q^5*z*(1 + z) + 
        2*q^10*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q^11*z^2*(-1 - 2*z + z^2) + 
        q^7*z*(-3 + 2*z + z^2) + q^12*z^3*(1 + 3*z + z^2) + 
        q^8*(z - 4*z^2 - 3*z^3) + q^13*(z^3 - 4*z^4))*
       R1[{{1}, {{2, 2, 1}, {-1, 1, 0}}}])/(q^10*z^4) - 
     ((-1 + 3*q - q^8*z^3 - q^4*z*(1 + 3*z) + q^3*(1 - 3*z - 2*z^2) + 
        q^6*z*(-1 + z^2) + q^5*z*(3 + 2*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 2, 1}, {-1, 2, 0}}}])/(q^3*z^3) + 
     ((-1 + q)*(1 - q^5*z^2 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^14*z^4 + 
        q^15*z^4 + q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) - q^7*z^2*(1 + 2*z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{2, 2, 1}, {0, 0, 0}}}])/(q^7*z^3) + 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{2, 2, 1}, {0, 0, 2}}}])/
      z - ((-1 + q^12*z^3 - q^11*(-1 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        q^16*z^4 + q*(4 + z) - q^2*(7 + 2*z) + q^6*(3 - 5*z^2) + 
        q^3*(7 + z^2) - q^4*(3 - 4*z + z^2) + q^5*(-2 - 5*z + 2*z^2) + 
        q^8*z*(1 + 3*z + z^2 + z^3) + q^7*(-1 + 3*z + 3*z^2 + z^3) - 
        q^9*z*(3 + 2*z + 5*z^2 + z^3) + q^10*(z + z^4))*
       R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}])/(q^7*z^3) + 
     (-1 + q)*q^2*R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}] - 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{2, 2, 1}, {0, 2, 0}}}])/
      z - ((-1 + 3*q + q^3*(1 - 4*z) + 2*q^6*z^2 - q^5*z^2*(2 + z + z^2) + 
        q^2*(-3 + 2*z + z^2) + q^4*z*(2 - z + 2*z^2))*
       R1[{{1}, {{2, 2, 1}, {1, 0, 0}}}])/(q^2*z^2) + 
     q*(-2 + q*(-1 + z) + q^4*z - 2*q^5*z - q^6*z + 2*q^7*z + q^8*z + 
       2*q^2*(1 + z) - q^3*(-1 + 3*z + z^2))*
      R1[{{1}, {{2, 2, 1}, {1, 0, 2}}}] + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{2, 2, 1}, {4, 0, 2}}}])/z^2 - 
     ((-1 + q)^2*q^2*R1[{{1}, {{2, 2, 2}, {-2, 0, 2}}}])/z - 
     ((-1 + q + q^6 - q^7 + q^5*z*(1 + z) - q^3*(1 + 2*z) + 
        q^4*(1 - z + z^2))*R1[{{1}, {{2, 2, 2}, {-1, 0, 1}}}])/(q^3*z) - 
     ((-1 - q^8*z^3 + q^3*(1 - 3*z - 2*z^2) + q*(3 + z^2) + 
        q^6*z*(-1 + z + z^2) + q^2*(-3 + 2*z + z^2) + 
        q^4*z*(-1 - 2*z + 2*z^2) - q^5*z*(-3 + z^3))*
       R1[{{1}, {{2, 2, 2}, {-1, 0, 2}}}])/(q^4*z^3) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R1[{{1}, {{2, 2, 2}, {-1, 1, 0}}}])/(q^9*z^4) - 
     ((-1 - 3*q^6*z - q^9*(-1 + z)^2*z^2 - 2*q^12*z^4 + 4*q^13*z^4 - 
        q^15*z^4 + q^5*z*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^7*z*(-3 + 2*z + z^2) - 
        q^10*z^2*(2 + 2*z + z^2) + q^8*z*(-1 + 4*z + 3*z^2) + 
        q^11*(z^2 - z^4))*R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}])/(q^9*z^4) - 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{1}, {{2, 2, 2}, {0, 0, 1}}}])/
      z - ((-1 + q)*(1 - q^5*z^2 + 2*q^7*z^2 + 2*q^9*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^8*(z^2 + z^3 - z^4))*
       R1[{{1}, {{2, 2, 2}, {0, 1, 0}}}])/(q^6*z^3) + 
     ((-1 + q)*(1 - q^5*(-1 + z)*z + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^14*z^4 + q^15*z^4 - q^6*z*(2 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^7*z*(1 + 2*z) + q^3*(-1 + z - z^2) - 
        q^8*z^2*(-2 + z^2))*R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}])/(q^6*z^3) - 
     (-1 + q)^2*q^3*(1 + q)*R1[{{1}, {{2, 2, 2}, {0, 1, 2}}}] - 
     q^3*(-2*q^2 - 2*(1 + z) + q*(4 + z + z^2))*
      R1[{{1}, {{2, 2, 2}, {1, 0, 1}}}] - 
     ((1 - q^2*z + q^5*z^3 - 3*q^17*z^5 - q^18*z^5 - 2*q^19*z^6 - q^20*z^6 + 
        2*q^21*z^6 + q^22*z^6 + q^16*z^4*(1 + z) - q*(2 + z) + 
        2*q^13*z^4*(3 + z) - q^4*(1 + 3*z) + q^3*(2 + 5*z) + 
        q^12*z^3*(1 - 3*z + z^2) - q^7*z*(3 + z + z^2) + 
        q^15*z^4*(-3 + 4*z + z^2) + q^8*z*(3 - 5*z + 2*z^2) - 
        q^11*z^3*(7 + z + 2*z^2) - q^14*z^4*(5 + 2*z + 2*z^2) + 
        q^10*z^2*(-4 + 9*z^2) + q^6*(z + z^2 - 2*z^3) - 
        q^9*z*(1 - 9*z - 4*z^2 + z^3))*R1[{{1}, {{2, 2, 2}, {2, 2, 0}}}])/
      (q^7*z^4) - ((-1 + q^2*z + q^10*(5 - 3*z)*z^3 + q^15*(3 - 4*z)*z^4 - 
        q^18*z^5 - q^5*z^2*(1 + z) + q*(2 + z) + q^16*z^4*(-1 + 2*z) - 
        q^12*z^4*(5 + 2*z) + q^4*(1 + 3*z) - q^3*(2 + 5*z) - 
        q^8*z*(3 - 4*z + z^2) - q^7*z*(-3 + 2*z + z^2) + 
        q^14*z^4*(7 + 4*z + z^2) - q^13*z^3*(-1 + 8*z + z^2) + 
        q^6*z*(-1 + 2*z + 3*z^2) - q^9*z*(-1 + 4*z + 3*z^2 + z^3) + 
        q^11*z^2*(1 - z + 6*z^2 + z^3))*R1[{{1}, {{2, 2, 2}, {3, 2, 2}}}])/
      (q^2*z^3) + ((1 + q^3*(-1 + z) + q^4*(-1 + z)*z - q^5*z^2 + 
        q^6*z^2*(1 + z) + q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) - 
        q^7*z^2*(2 + z + z^2))*R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}])/z^2 - 
     ((1 + q^17*z^4 + 4*q^18*z^5 + q^19*z^5 - q^14*z^6 - 4*q^21*z^6 + 
        3*q^23*z^6 + q^24*z^6 - q*(1 + z) - q^2*(2 + z) + 
        q^12*z^2*(-1 + 2*z) + q^15*z^4*(-9 + 3*z - 2*z^2) + 
        q^3*(2 + 3*z - z^2) + q^6*z*(-1 + z^2) + q^16*z^4*(-2 - 7*z + z^2) + 
        q^8*z^2*(-15 - 5*z + z^2) - q^4*(-1 + z + z^2) + 
        q^13*z^3*(-3 + 6*z + 2*z^2) + q^5*(-1 + 2*z + 3*z^2) + 
        q^9*z*(2 + 10*z + 7*z^2) + q^11*z^2*(-1 - 10*z + 11*z^2) + 
        q^10*z*(-1 + z + 3*z^2 - 4*z^3) + q^7*z*(-2 + 5*z + z^2 - z^3))*
       R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}])/(q^7*z^4) - 
     (q*(-2*z + q^10*(3 - 5*z)*z^2 + 3*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) - q^12*z^4*(3 + z) + q^8*z*(-6 + 4*z - 5*z^2) - 
        q^2*(1 + z^2) + q^13*z^3*(3 + z^2) + q^7*z*(7 - z + z^2) + 
        q*(1 + z + z^2) + 2*q^9*z*(1 - 3*z + 2*z^2) - q^3*(3 + z + 2*z^2) + 
        q^6*z*(-7 + 3*z + 2*z^2) + q^4*(5 + 2*z + 2*z^2 + z^3) - 
        q^5*(2 - 4*z + 3*z^2 + 2*z^3))*R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/
      z^2 - ((-1 + q^6*z^3 + q^18*(-11 + z)*z^5 + 2*q^20*(-3 + z)*z^5 - 
        2*q^24*(-3 + z)*z^6 - q^26*z^7 - q^27*z^7 - 2*q^5*z*(1 + z) + 
        q^25*z^6*(1 + z) + q*(2 + z) + q^4*(1 + 3*z) + q^22*z^6*(-11 + 4*z) + 
        q^15*z^3*(-3 + 7*z - 10*z^2) + q^10*z^2*(6 + 7*z - 2*z^2) - 
        q^7*z*(-3 + z^2) - 2*q^23*z^6*(2 + z^2) - q^8*z*(3 - 7*z + z^2) + 
        q^3*(-2 - 3*z + z^2) + q^21*z^5*(1 + z + z^2) - 
        q^13*z^3*(10 + 14*z + z^2) + q^16*z^3*(3 - 10*z + 8*z^2 - 2*z^3) + 
        q^9*z*(1 - 12*z - 6*z^2 + z^3) + q^14*z^3*(4 + z + 7*z^2 + z^3) + 
        q^19*z^4*(-2 + 8*z + 7*z^2 + z^3) - q^12*z^2*(1 - 9*z - 5*z^2 + 
          3*z^3) + q^17*z^3*(-1 + 9*z + z^2 + z^3 + z^4) + 
        q^11*(z^2 + 4*z^4))*R1[{{1}, {{3, 0, 1}, {3, 2, 2}}}])/(q^11*z^5) - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - 2*q^12*(-1 + z)*z^3 - 
        3*q^13*z^4 + 5*q^14*z^4 + q^15*z^4 - q^16*z^4 + q*(2 + z) - 
        q^4*(-1 + z^2) + q^3*(-2 - 2*z + z^2) + q^7*z*(3 - 2*z + z^2) + 
        q^8*z*(-3 + 7*z + 2*z^2) + q^9*(z - 7*z^2 - 3*z^3) + 
        q^10*(z^2 - z^4) + q^11*(z^2 - z^4))*
       R1[{{1}, {{3, 0, 2}, {2, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + q^3*(-2 + z)*z + q^18*(8 - 3*z)*z^4 + 4*q^23*z^6 + 
        q^26*(-1 + z)*z^6 - 5*q^27*z^7 + 2*q^28*z^7 - q^30*z^7 + q*(3 + z) - 
        q^2*(3 + z) + q^22*z^6*(6 + z) + 6*q^11*z^2*(1 + 2*z) + 
        2*q^25*z^6*(-1 + 3*z) - q^24*z^6*(1 + 3*z) + q^4*(1 + 6*z - z^2) + 
        q^16*z^4*(-8 - 7*z + z^2) + q^19*z^4*(2 + 4*z + z^2) - 
        q^5*(-2 + 5*z + z^2) - q^21*z^5*(1 + 11*z + z^2) + 
        q^20*z^4*(-1 + z + 3*z^2) + q^17*z^4*(-1 + 4*z + 3*z^2) + 
        q^9*(z - 11*z^2 - 5*z^3) + q^14*z^2*(4 + 3*z - z^3) - 
        q^15*z^3*(-5 - 3*z + z^2 + z^3) + q^6*(-2 + z + z^2 + z^3) - 
        q^7*(1 + 2*z^3) + q^10*z*(2 + 5*z - z^2 + 2*z^3) + 
        q^8*(1 - 2*z + 5*z^2 + 4*z^3) - q^12*z*(2 + 4*z + 19*z^2 + 6*z^3 + 
          z^4) + q^13*z*(1 - 5*z + 7*z^2 - 3*z^3 + 2*z^4))*
       R1[{{1}, {{3, 0, 2}, {3, 2, 1}}}])/(q^13*z^5) - 
     ((1 - 2*q^2*z + q^5*z - 2*q^17*z^5 - 2*q^19*z^6 - q^20*z^6 + 
        2*q^21*z^6 + q^22*z^6 - q*(2 + z) + q^13*z^3*(-3 + 7*z) + 
        q^12*z^3*(5 + z^2) + q^16*z^5*(7 + z + z^2) - q^4*(1 + 6*z + z^2) + 
        q^10*z^2*(-8 + 7*z + z^2) + q^3*(2 + 8*z + z^2) + 
        q^8*z*(3 - 13*z + z^2 - z^3) + q^6*z*(1 - 2*z - 4*z^2 + z^3) - 
        q^7*z*(3 - 6*z - 3*z^2 + z^3) - q^11*z^2*(-1 + 15*z + z^2 + z^3) - 
        q^15*z^3*(1 + 2*z + 3*z^2 + z^3) - q^14*z^3*(-3 + 3*z + 3*z^2 + 
          2*z^3) + q^9*z*(-1 + 16*z + 2*z^2 + 3*z^3))*
       R1[{{1}, {{3, 0, 2}, {3, 2, 2}}}])/(q^6*z^4) - 
     (1 + q - 2*q^2)*R1[{{1}, {{3, 1, 0}, {-1, 0, 1}}}] - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{3, 1, 0}, {-1, 0, 2}}}])/(q*z) - 
     ((1 + q^5 - q^2*(2 + z) + q^3*(2 + 3*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{3, 1, 0}, {-1, 1, 1}}}])/(q*z) + 
     ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - 
        q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{3, 1, 0}, {-1, 1, 2}}}])/(q^6*z^3) - 
     (-1 + q)*q^2*(-2 + q*(-1 + z) + z)*R1[{{1}, {{3, 1, 0}, {-1, 2, 1}}}] - 
     ((-1 + 4*q + 2*q^8*z^3 - q^9*z^3 - q^10*z^3 + q^4*(-1 + 3*z - 3*z^2) + 
        2*q^2*(-3 + z + z^2) - q^6*z*(1 + z + z^2) - q^3*(-4 + 5*z + z^2) + 
        q^5*z*(1 + 2*z + 2*z^2))*R1[{{1}, {{3, 1, 0}, {-1, 2, 2}}}])/
      (q^2*z^2) - ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - 
        q^8*(-4 + z)*z^3 - q^9*(-1 + z)*z^3 - q^10*z^4 + 2*q^14*z^4 + 
        q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R1[{{1}, {{3, 1, 0}, {0, 0, 2}}}])/(q^6*z^3) + 
     ((-1 + q)^2*R1[{{1}, {{3, 1, 0}, {0, 1, 0}}}])/(q*z) - 
     ((-1 + q^6*z^3 - 3*q^15*(-1 + z)*z^4 + q^18*(-6 + z)*z^5 + 
        2*q^19*(-1 + z)*z^5 - q^20*z^6 + 3*q^21*z^6 - 2*q^22*z^6 - 
        2*q^23*z^6 - 2*q^5*z*(1 + z) + q*(2 + z) + q^4*(1 + 3*z) + 
        q^11*z^3*(4 + 3*z) + q^8*z*(-3 + 8*z) + q^10*z^2*(4 + 4*z - z^2) + 
        q^3*(-2 - 3*z + z^2) - q^7*z*(-3 + z + z^2) + 
        q^14*z^4*(5 + 2*z + z^2) + q^16*z^4*(-1 + 9*z + z^2) - 
        q^13*z^3*(-1 + 11*z + z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) - 
        2*q^12*(z^3 + z^5) + q^17*(z^5 - 2*z^6))*
       R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}])/(q^14*z^5) - 
     (-1 + q)*q*(2 + q - q*z + 2*q^4*z + q^5*z)*
      R1[{{1}, {{3, 1, 0}, {0, 2, 0}}}] - 
     ((-1 + q)*(1 + q*(-2 + z) - q^3*(-2 + z)*z + q^4*z^2 - q^5*z^3 - 
        q^6*z^3 + 2*q^7*z^3 + q^8*z^3 + q^2*(1 - 3*z - 2*z^2))*
       R1[{{1}, {{3, 1, 0}, {0, 2, 1}}}])/(q*z^2) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^6*z^2 + q^10*z^2 + 
        q^7*(-1 + z)*z^2 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^8*z^2*(2 + 3*z) - q^9*z^2*(2 + 2*z + z^2))*
       R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}])/(q^6*z^3) - 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R1[{{1}, {{3, 1, 0}, {1, 0, 2}}}])/(q^2*z^2) + 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{3, 1, 0}, {2, 0, 0}}}] - 
     ((1 - q^6*z^3 - 5*q^11*z^4 + q^20*(7 - 4*z)*z^5 + 2*q^22*(7 - 2*z)*z^6 + 
        2*q^24*(-3 + z)*z^6 + q^26*z^7 + q^27*z^7 + 2*q^5*z*(1 + z) - 
        q^25*z^6*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) + 2*q^13*z^3*(8 + 9*z) + 
        q^18*z^4*(3 + 14*z - 2*z^2) + q^3*(2 + 3*z - z^2) + 
        q^7*z*(-3 + z^2) + 2*q^23*z^6*(3 + z^2) + q^8*z*(3 - 8*z + z^2) - 
        q^21*z^5*(1 + 4*z + z^2) + q^10*z^2*(-9 - 8*z + 2*z^2) + 
        q^15*z^3*(7 - 10*z + 14*z^2) - q^9*z*(1 - 15*z - 7*z^2 + z^3) - 
        q^14*z^3*(9 + z + 8*z^2 + z^3) - q^19*z^4*(-2 + 7*z + 8*z^2 + z^3) + 
        q^16*z^3*(-6 + 16*z - 15*z^2 + 2*z^3) + 
        q^12*z^2*(1 - 12*z - 7*z^2 + 4*z^3) - q^17*z^3*(-2 + 16*z + z^2 + 
          z^4))*R1[{{1}, {{3, 1, 0}, {2, 0, 2}}}])/(q^18*z^6) + 
     ((1 + 2*q^4*z^2 - 5*q^13*z^4 + q^14*z^4 + 2*q^15*z^4 + 
        3*q^10*z^2*(1 + z) - q^11*z^3*(1 + z)^2 + q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^5*z*(3 + 2*z) + q^12*z^3*(2 + 3*z) + 
        q^3*(-1 + z - z^2) - q^7*z*(-2 + z^2) + q^8*z*(-3 + 4*z + z^2) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R1[{{1}, {{3, 1, 0}, {2, 2, 0}}}])/
      (q^6*z^3) - ((-z + q^14*(8 - 5*z)*z^4 - 5*q^18*z^5 - 2*q^20*z^6 - 
        q^21*z^6 + 2*q^22*z^6 + q^23*z^6 + q^6*z*(3 + z - 6*z^2) + 
        q^3*z*(3 + z^2) - q^16*z^4*(6 - 3*z + z^2) + q*(1 + 4*z + z^2) - 
        q^2*(2 + 7*z + 2*z^2) + q^9*z*(3 - 14*z + z^2 - z^3) + 
        q^4*(2 + 6*z + 2*z^2 - z^3) - q^8*z*(4 - 4*z - 7*z^2 + z^3) + 
        q^17*z^4*(1 - z + z^2 + z^3) - q^12*z^2*(-5 + 15*z + 3*z^2 + z^3) + 
        q^13*z^2*(-1 + 8*z + 2*z^3) - q^15*z^3*(1 + 2*z - 9*z^2 + 2*z^3) - 
        q^11*z^2*(13 - 2*z + z^2 + 2*z^3) + q^7*z*(2 + 2*z - 5*z^2 + 3*z^3) - 
        q^5*(1 + 8*z + 3*z^2 - 4*z^3 + z^4) + q^10*z*(-1 + 18*z + 3*z^2 + 
          5*z^3 + z^4))*R1[{{1}, {{3, 1, 0}, {2, 2, 2}}}])/(q^8*z^4) - 
     (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{3, 1, 0}, {3, 0, 2}}}] - (-1 + q)^2*q^12*(2 + q)*z^2*
      R1[{{1}, {{3, 1, 0}, {3, 2, 0}}}] - (-1 + q)*q*(1 + q*z)*
      R1[{{1}, {{3, 1, 1}, {-1, 0, 1}}}] - 
     ((-1 + q)*(-1 + q*(2 + z) - q^2*(1 + 2*z) + q^3*z*(-2 + 3*z))*
       R1[{{1}, {{3, 1, 1}, {-1, 0, 2}}}])/(q*z^2) + 
     2*(-1 + q)*q*R1[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] - 
     ((-1 + q)*(1 - q*(1 + z) - q^2*(1 + z) + q^4*z*(2 + z) + 
        q^3*(1 + 3*z + 2*z^2))*R1[{{1}, {{3, 1, 1}, {-1, 1, 1}}}])/
      (q^2*z^2) + (-1 + q)*q^3*R1[{{1}, {{3, 1, 1}, {-1, 1, 2}}}] - 
     ((1 + 2*q^4*z^2 - q^10*(-1 + z)*z^2 - q*(3 + z) + q^2*(3 + z) - 
        q^5*z*(3 + z) + q^7*z*(-1 + 3*z) + q^8*z^2*(1 + 7*z) + 
        q^6*z*(3 - 2*z - 2*z^2) + q^3*(-1 + z - z^2) - 
        q^9*z^2*(3 + 3*z + z^2))*R1[{{1}, {{3, 1, 1}, {-1, 2, 0}}}])/
      (q^7*z^3) + ((-1 + q)*(1 - q + q^2*z^2)*
       R1[{{1}, {{3, 1, 1}, {-1, 2, 1}}}])/z + (-1 + q)*q^2*(-1 + q*z)*
      R1[{{1}, {{3, 1, 1}, {-1, 2, 2}}}] - 
     (-1 + q)*(1 + 3*q + 2*q^5*z + q^6*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}] + 
     ((-1 + q)^2*(-1 + q + q*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}])/z - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 - q^18*(-9 + z)*z^5 - q^20*z^6 - 
        5*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 + 2*q^5*z*(1 + z) + 
        2*q^19*z^5*(1 + z) - q*(2 + z) + q^15*z^4*(-1 + 2*z) - 
        q^4*(1 + 3*z) - q^11*z^3*(5 + 3*z) + q^3*(2 + 3*z - z^2) - 
        q^17*z^5*(6 + z^2) + q^10*z^2*(-4 - 4*z + z^2) + 
        q^7*z*(-3 + z + z^2) + q^12*z^3*(5 + 2*z^2) + 
        q^16*z^4*(1 - 7*z + 2*z^2) + q^13*z^3*(-4 + 13*z + 3*z^2) - 
        q^9*z*(1 - 10*z - 5*z^2 + z^3) - q^14*z^3*(-1 + 9*z + 3*z^2 + z^3))*
       R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(q^14*z^5) - 
     ((1 + q^7*(-2 + z)*z - q^15*z^4 - q^13*(-15 + z)*z^4 + q^19*z^5 + 
        q^18*(9 - 2*z)*z^5 - 4*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 + 
        2*q^5*z*(1 + z) - 2*q^6*z*(1 + z) - q*(2 + z) + 
        q^11*z^2*(-3 + 3*z - 4*z^2) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 - z + z^2) + q^17*z^5*(6 + 4*z + z^2) - 
        q^8*z*(-3 + 7*z + z^2) + q^10*z^2*(-1 - 6*z + 2*z^2) - 
        q^9*z*(1 - 9*z - 6*z^2 + z^3) - q^14*z^3*(-1 + 5*z + 2*z^2 + z^3) + 
        q^12*z^2*(1 - 5*z - 4*z^2 + 3*z^3) + q^16*(z^4 - 16*z^5 - 3*z^6))*
       R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/(q^13*z^5) - 
     (-1 + q)^2*q^5*(2 + q)*z*R1[{{1}, {{3, 1, 1}, {0, 2, 0}}}] + 
     ((1 + 3*q^6*z + q^11*(-1 + z)*z^2 + 2*q^12*z^4 - 4*q^13*z^4 + q^15*z^4 - 
        q^5*z*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(1 - 5*z + z^2) + 
        q^7*z*(-3 + 2*z + z^2) + q^10*z^2*(2 + 3*z + 2*z^2) + 
        q^8*(z - 4*z^2 - 2*z^3))*R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}])/
      (q^7*z^3) - ((1 - 3*q + q^8*z^3 + q^4*z*(-1 + 2*z) + 
        q^2*(3 - 2*z - 2*z^2) - q^5*z*(2 + 2*z + z^2) + 
        q^3*(-1 + 4*z + 2*z^2) + q^6*(z + z^2 - z^3))*
       R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}])/(q*z^2) + 
     (-1 + q)*q*(3 - q*(-4 + z) - q^2*(-1 + z) + 4*q^5*z + 2*q^6*z)*
      R1[{{1}, {{3, 1, 1}, {1, 0, 2}}}] - 
     ((-1 + q)*(1 - q^5*z^2 - q^7*z^3 + q^8*z^3 + 2*q^9*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{3, 1, 1}, {1, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q^6*z^3 - 13*q^13*z^4 + 5*q^24*z^6 - q^26*z^7 - q^27*z^7 - 
        2*q^5*z*(1 + z) + q*(2 + z) - q^23*z^7*(2 + z) + q^25*z^6*(1 + 2*z) + 
        2*q^11*z^3*(3 + 2*z) + q^4*(1 + 3*z) + q^20*z^5*(-3 + 5*z) + 
        q^10*z^2*(9 + 7*z - 2*z^2) + q^22*z^6*(-9 + z - z^2) - 
        q^7*z*(-3 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 3*z + z^2) - 
        q^18*z^4*(5 + 12*z + z^2) + q^19*z^5*(5 + 5*z + 3*z^2) - 
        q^15*z^3*(2 + z + 9*z^2) - q^16*z^3*(-3 + 3*z - 8*z^2 + z^3) + 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) - q^21*z^5*(-1 + 5*z - 3*z^2 + z^3) + 
        q^14*z^3*(-1 + 4*z + 3*z^2 + z^3) - q^12*z^2*(1 + 2*z - 4*z^2 + 
          3*z^3) + q^17*z^3*(-1 + 10*z + 2*z^2 + 3*z^3 + z^4))*
       R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/(q^13*z^5) - 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}] - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{3, 1, 1}, {2, 0, 2}}}])/(q^3*z^2) - 
     ((-1 + q)*(1 - 6*q^16*z^4 + q^17*(-2 + z)*z^4 + q^18*z^5 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) - q^8*z*(7 + z) - q^15*z^3*(1 + 5*z) - 
        q^13*z^2*(6 + 5*z) + q^10*z*(-2 + z - 6*z^2) + 
        q^9*z*(6 + z - 2*z^2) + q^3*(-1 + z - z^2) + 
        q^12*z*(-1 + 5*z + z^2) + q^14*z^2*(1 - 3*z + 5*z^2) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) + q^6*(2 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(1 - 3*z + 9*z^2 + z^3) - q^7*(2 + z - 4*z^2 + 2*z^3))*
       R1[{{1}, {{3, 1, 1}, {2, 2, 0}}}])/(q^9*z^3) - 
     ((-1 + q^2*z - q^5*z^3 + q^18*(-1 + z)*z^5 - q^17*z^6 + 2*q^19*z^6 - 
        q^20*z^6 + 3*q^21*z^6 - 2*q^22*z^6 - 2*q^23*z^6 + q*(2 + z) - 
        q^13*z^4*(7 + z) + q^16*z^4*(-1 + 2*z) + q^4*(1 + 3*z) - 
        q^3*(2 + 5*z) + q^8*z*(-3 + 5*z - 2*z^2) - q^12*z^3*(1 - z + z^2) + 
        q^7*z*(3 + z + z^2) - q^15*z^4*(-3 + 2*z + z^2) + 
        q^11*z^3*(7 + 2*z + z^2) + q^6*z*(-1 - z + 2*z^2) + 
        q^14*z^4*(5 + 2*z + 2*z^2) + q^9*z*(1 - 9*z - 4*z^2 + z^3) + 
        q^10*(4*z^2 - 7*z^4))*R1[{{1}, {{3, 1, 1}, {2, 2, 2}}}])/(q^7*z^4) - 
     ((-1 + q)*q^4*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R1[{{1}, {{3, 1, 1}, {3, 2, 2}}}])/z + 
     ((-1 + q)^2*(1 + q + q^2)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{3, 1, 1}, {4, 0, 2}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{3, 1, 1}, {4, 1, 0}}}])/(q*z^2) - 
     2*(-1 + q)*q^2*R1[{{1}, {{3, 1, 2}, {-1, 0, 0}}}] - 
     ((-1 + q)*(1 - q^3*z + q^4*z)*R1[{{1}, {{3, 1, 2}, {-1, 0, 1}}}])/
      (q*z) - ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - q^15*(-3 + z)*z^4 - 
        q^17*z^5 - q^18*z^5 + q*(2 + z) + q^16*z^4*(-1 + 2*z) - 
        q^12*z^4*(7 + 2*z) + q^8*z*(-3 + 7*z) - q^4*(-1 + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(3 - 2*z + z^2) + 
        q^14*z^4*(7 + 2*z + z^2) - q^13*z^3*(-1 + 9*z + z^2) + 
        q^11*z^2*(1 + z + 6*z^2) + q^9*z*(1 - 7*z - 5*z^2 + z^3) + 
        q^10*(z^2 + 4*z^3 - z^4))*R1[{{1}, {{3, 1, 2}, {-1, 0, 2}}}])/
      (q^9*z^4) - ((1 - q - q^5*z + q^4*(-1 + 2*z) - q^2*(1 + 2*z) + 
        q^3*(2 + z^2))*R1[{{1}, {{3, 1, 2}, {-1, 1, 0}}}])/(q*z) - 
     ((1 + q^8*(3 - 7*z)*z + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 
        q^15*(-3 + z)*z^4 + q^17*z^5 + q^18*z^5 - q*(2 + z) + 
        q^12*z^4*(7 + 2*z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^14*z^4*(7 + 2*z + z^2) + q^13*z^3*(-1 + 10*z + z^2) - 
        q^11*z^2*(1 + z + 7*z^2) - q^9*z*(1 - 7*z - 5*z^2 + z^3) + 
        q^16*(z^4 - 2*z^5))*R1[{{1}, {{3, 1, 2}, {-1, 1, 1}}}])/(q^9*z^4) + 
     (-1 + q)*q^2*(2 + q)*R1[{{1}, {{3, 1, 2}, {-1, 1, 2}}}] - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*(3 - 2*z)*z^2 - 
        q^6*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^8*z^2*(1 - z + z^2))*R1[{{1}, {{3, 1, 2}, {-1, 2, 0}}}])/
      (q^3*z^2) - (q*(1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R1[{{1}, {{3, 1, 2}, {-1, 2, 1}}}])/z + 
     (q*(1 - 2*q^4*z + q^5*z - q*(3 + 2*z) + q^3*(-1 + z - z^2) + 
        q^2*(3 + z + 2*z^2))*R1[{{1}, {{3, 1, 2}, {-1, 2, 2}}}])/z - 
     ((1 + q*(-2 + z) - q^3*z + q^2*(1 + z - z^2))*
       R1[{{1}, {{3, 1, 2}, {0, 0, 0}}}])/z - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 - q^17*(-2 + z)*z^5 - q^20*z^6 - 
        5*q^21*z^6 + 2*q^22*z^6 + q^24*z^7 - 2*q^25*z^7 - q^26*z^7 + 
        2*q^5*z*(1 + z) + 2*q^23*z^6*(1 + z) - q*(2 + z) - 
        q^14*z^4*(2 + z)^2 + 2*q^13*z^4*(5 + z) - q^11*z^3*(1 + 2*z) - 
        q^4*(1 + 3*z) + q^15*z^4*(-3 + 4*z) + q^3*(2 + 3*z - z^2) + 
        q^18*z^5*(4 + z^2) + q^10*z^2*(-4 - 5*z + z^2) + 
        q^7*z*(-3 + z + z^2) + q^12*z^3*(-1 - z + 2*z^2) - 
        q^9*z*(1 - 10*z - 5*z^2 + z^3) + q^16*(z^4 - 9*z^5) + 
        q^19*(z^5 + 3*z^6 - z^7))*R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}])/
      (q^13*z^5) - ((-1 + q)*(1 - 2*q - 2*q^3*z^2 + q^4*z*(1 + z) - 
        q^2*(-1 + z + 2*z^2))*R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q^6*z^3 - q^15*(-1 + z)*z^4 + q^18*(-9 + z)*z^5 + q^20*z^6 + 
        5*q^21*z^6 - 2*q^22*z^6 - 2*q^23*z^6 - 2*q^5*z*(1 + z) + q*(2 + z) - 
        q^19*z^5*(1 + 2*z) + q^4*(1 + 3*z) + q^11*z^3*(5 + 3*z) + 
        q^8*z*(-3 + 8*z) + q^13*z^3*(4 - 13*z - 3*z^2) + 
        q^10*z^2*(4 + 4*z - z^2) + q^17*z^5*(4 + z^2) + 
        q^3*(-2 - 3*z + z^2) - q^7*z*(-3 + z + z^2) - q^12*z^3*(5 + 2*z^2) - 
        q^16*z^4*(1 - 7*z + 2*z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) + 
        q^14*z^3*(-1 + 9*z + 3*z^2 + z^3))*R1[{{1}, {{3, 1, 2}, {0, 1, 2}}}])/
      (q^13*z^5) - ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + 
        q^2*(3 - 2*z - 2*z^2) - q^5*z*(3 + 2*z + z^2) + 
        q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R1[{{1}, {{3, 1, 2}, {0, 2, 0}}}])/(q*z^2) - 
     ((-1 + q^5*z^2 - q^6*z^2 + 3*q^13*z^4 - q^15*z^4 + q^7*z^2*(1 + z) + 
        q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) - q^12*z^3*(1 + 2*z) + 
        q^4*(z - 2*z^2) - q^9*z^2*(2 + z^2) + q^3*(1 - z + z^2) + 
        q^11*z^3*(3 + z + z^2) + q^10*(z^2 - 3*z^3 - 2*z^4))*
       R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}])/(q^6*z^3) - 
     ((-1 + q^2*z - 3*q^7*(-1 + z)*z - q^5*z^3 - 9*q^13*z^4 + 
        q^15*(3 - 5*z)*z^4 - q^18*z^5 + q*(2 + z) + q^16*z^4*(-1 + 2*z) + 
        q^4*(1 + 3*z) - q^3*(2 + 5*z) + q^8*z*(-3 + 10*z) - 
        q^12*z^3*(-2 + 3*z + z^2) + q^14*z^4*(7 + 4*z + z^2) + 
        q^6*z*(-1 + 2*z^2) + q^11*z^2*(1 + 2*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 10*z - 3*z^2 + 2*z^3) + q^10*(2*z^2 - 4*z^4))*
       R1[{{1}, {{3, 1, 2}, {0, 2, 2}}}])/(q^8*z^4) - 
     (q - q^3 + 2*q^6*z - 3*q^7*z + q^9*z)*
      R1[{{1}, {{3, 1, 2}, {1, 0, 0}}}] - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{3, 1, 2}, {2, 0, 0}}}])/(q^3*z^2) + 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + 
       q^11*z^2)*R1[{{1}, {{3, 1, 2}, {3, 1, 0}}}] - 
     ((-1 - q^12*(-2 + z)*z^3 + 3*q^13*z^4 - q^15*z^4 - q^9*z^2*(2 + z) + 
        q*(3 + z) - q^2*(3 + 2*z) + q^7*z^2*(3 + 2*z) + q^4*(z - 2*z^2) + 
        q^5*z*(-2 - z + z^2) - q^6*z*(-1 + z + z^2) + 
        q^10*z^2*(1 + z + z^2) - q^11*z^3*(3 + 2*z + z^2) + 
        q^3*(1 + z + 2*z^2))*R1[{{1}, {{3, 1, 2}, {3, 2, 1}}}])/(q*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{3, 2, 0}, {-1, 0, 0}}}])/(q^2*z) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{1}, {{3, 2, 0}, {-1, 0, 1}}}])/(q^2*z) - 
     (-1 + q)^2*q*(2 + q)*R1[{{1}, {{3, 2, 0}, {-1, 1, 0}}}] + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{3, 2, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + q)*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 + q^5*z^2 - 
        q^7*(-1 + z)*z^2 + 2*q^8*z^3 + q^9*z^3 + q^10*z^4 + q^11*z^4 - 
        2*q^6*z^2*(1 + z) - q*(2 + z))*R1[{{1}, {{3, 2, 0}, {-1, 2, 0}}}])/
      (q^7*z^3) - ((-1 + q)^2*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}])/(q^7*z^3) - 
     (-1 + q)*q^5*(-2 + q*(-1 + z))*R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}] - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{3, 2, 0}, {4, 0, 2}}}])/z^2 - 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R1[{{1}, {{3, 2, 1}, {-2, 0, 0}}}])/z - 
     ((-1 + q)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^2 + q^7*z^3 + 
        q^5*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{3, 2, 1}, {-2, 0, 1}}}])/(q^4*z^3) + 
     (-1 + q)*q^3*R1[{{1}, {{3, 2, 1}, {-2, 1, 0}}}] - 
     (q^2*(-1 + q^2*(-1 + z) - 2*z + q*(2 + z^2))*
       R1[{{1}, {{3, 2, 1}, {-2, 1, 1}}}])/z - 
     ((-1 - 3*q*(-1 + z) + z + 2*q^4*(1 - 2*z)*z - 2*q^8*z^4 + 2*q^9*z^4 + 
        q^10*z^4 - q^7*z^3*(3 + z) + q^6*z^2*(1 + 3*z + z^2) - 
        q^5*z^2*(1 - 2*z + 2*z^2) + q^3*(1 - 5*z + 5*z^2 + z^3) - 
        q^2*(3 - 5*z + z^2 + 2*z^3))*R1[{{1}, {{3, 2, 1}, {-1, 0, 0}}}])/
      (q^4*z^3) - ((-1 + 4*q + 2*q^8*(-2 + z)*z^2 - q^9*z^3 - q^10*z^3 - 
        q^6*z*(1 + 3*z) + q^4*(2 + 3*z - 2*z^2) - q^3*(-1 + 6*z + z^2) + 
        q^2*(-5 + 2*z + 2*z^2) + q^7*z*(-1 + 7*z - z^2 + z^3) + 
        q^5*(-1 + 3*z - z^2 + 2*z^3))*R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}])/
      (q^4*z^2) - ((1 - q - q^5*(-1 + z) - q^6*z + q^3*(1 + 2*z) + 
        q^4*(-2 + z - z^2))*R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}])/(q*z) - 
     ((-1 + q^3*(-1 + z)^2 + 3*q^4*z - q^8*z^3 + q*(3 + z) - q^2*(3 + z) + 
        q^5*z*(-2 + 4*z - 3*z^2) + q^6*z*(1 - 4*z + 3*z^2))*
       R1[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/(q^3*z^2) - 
     q*(-2 - 2*q^5*z + q^6*z + q^7*z + q*(1 + z) + q^2*(1 + z) - 
       q^3*z*(1 + z))*R1[{{1}, {{3, 2, 1}, {-1, 1, 1}}}] + 
     (-1 + q)*q^3*(q^2 + q*(3 - 2*z) - z)*
      R1[{{1}, {{3, 2, 1}, {-1, 2, 0}}}] - 
     ((1 + q^6*z^2 - 2*q^8*z^2 - q^7*z^3 - 3*q^13*z^4 + q^15*z^4 + 
        2*q^12*z^3*(1 + z) + 2*q^2*(3 + z) - q*(4 + z) + q^5*(z - 3*z^2) + 
        2*q^10*z^2*(-2 + z^2) - q^3*(4 + z^2) + q^9*z^2*(5 + z + z^2) + 
        q^4*(1 - 2*z + 3*z^2) - q^11*z^2*(-1 + 3*z + z^2 + z^3))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}])/(q^8*z^3) + 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}])/(q*z^2) - 
     ((-1 - q^19*z^5 + 2*q^18*(-2 + z)*z^5 - q^20*z^6 + 4*q^21*z^6 - 
        2*q^22*z^6 - 2*q^23*z^6 + q*(2 + z) + 2*q^6*z^2*(2 + z) + 
        2*q^11*z^3*(2 + z) - q^17*z^5*(2 + z) + q^4*(1 + 3*z) - 
        q^5*z*(2 + 3*z) + q^14*z^4*(3 + 4*z) + q^7*z*(3 - 7*z - 3*z^2) - 
        q^12*z^3*(2 + z^2) + q^3*(-2 - 3*z + z^2) - 
        q^15*z^4*(-4 + 4*z + z^2) + q^16*z^4*(-1 + 8*z + z^2) - 
        q^13*z^3*(-1 + 10*z + z^2) + q^10*z^2*(4 + 3*z + 2*z^2) + 
        q^8*z*(-3 + 12*z + z^3) - q^9*z*(-1 + 11*z + 3*z^2 + 2*z^3))*
       R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}])/(q^13*z^5) + 
     ((-1 + q)*q*(-1 + q + 2*q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}])/z - (-1 + q)^2*q^4*
      R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}] - 
     ((-1 + 3*q - q^8*z^3 - q^4*z*(1 + 3*z) + q^3*(1 - 3*z - 2*z^2) + 
        q^6*z*(-1 + z^2) + q^5*z*(3 + 2*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/(q*z^2) - 
     ((1 - q^2*z + q^5*z^3 + q^12*(-2 + z)^2*z^3 - 4*q^17*z^5 - 2*q^19*z^6 - 
        q^20*z^6 + 2*q^21*z^6 + q^22*z^6 - q*(2 + z) - q^4*(1 + 3*z) + 
        q^3*(2 + 5*z) - q^15*z^4*(2 + z^2) - q^7*z*(3 + z + z^2) - 
        2*q^11*z^3*(4 + z + z^2) + q^8*z*(3 - 5*z + 2*z^2) + 
        q^13*z^3*(-3 + 7*z + 3*z^2) + q^10*z^2*(-4 + 9*z^2) + 
        q^6*(z + z^2 - 2*z^3) - q^9*z*(1 - 9*z - 4*z^2 + z^3) + 
        q^16*z^4*(1 + 4*z + z^2 + z^3) - q^14*z^3*(-1 + 5*z + 2*z^2 + 2*z^3))*
       R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}])/(q^10*z^4) - 
     ((-1 - q^6*z + q^5*z^2 + q^11*z^3 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^10*z^2*(3 + z) - q^12*z^4*(3 + z) + q^14*z^3*(-1 + 2*z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^13*z^3*(2 - z + z^2) + q^7*z*(3 - z + z^2) + 
        q^9*(z - 7*z^2 - 3*z^3))*R1[{{1}, {{3, 2, 1}, {1, 0, 2}}}])/
      (q^7*z^3) - ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 + q^15*z^4 - 
        q^14*(-3 + z)*z^4 + q^13*z^5 - 2*q^17*z^5 + q^18*z^5 + q^19*z^5 + 
        q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + q^8*z*(-3 + 5*z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + 
        q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 4*z^4))*
       R1[{{1}, {{3, 2, 1}, {2, 0, 2}}}])/(q^6*z^3) + 
     ((-1 + q)*q^3*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R1[{{1}, {{3, 2, 1}, {3, 0, 2}}}])/z - 
     ((-1 - 7*q^6*z^2 - 4*q^17*z^4 - 2*q^18*z^4 - 2*q^2*(3 + z) + q*(4 + z) + 
        q^16*z^3*(-1 + 3*z) + q^15*z^3*(-1 + 6*z) + q^4*(1 + 2*z - z^2) + 
        q^3*(4 + z^2) + 2*q^9*z*(-7 - z + z^2) - q^14*z^2*(3 + 2*z + 2*z^2) + 
        q^10*z*(9 - 2*z + 5*z^2) + q^13*z*(-1 + 7*z + 5*z^2) - 
        q^5*(4 + 3*z - 4*z^2 + z^3) - 2*q^8*(1 - 4*z - 3*z^2 + z^3) + 
        q^12*z*(3 - 7*z + 5*z^2 + z^3) - q^11*z*(5 - 5*z + 14*z^2 + z^3) + 
        q^7*(4 + 2*z - z^2 + 3*z^3))*R1[{{1}, {{3, 2, 1}, {3, 2, 0}}}])/
      (q^3*z^2) + (-1 + q)*q^3*R1[{{1}, {{3, 2, 2}, {-2, 0, 1}}}] - 
     ((-1 + q)^2*(-1 + q + q*z + q^2*z)*R1[{{1}, {{3, 2, 2}, {-2, 0, 2}}}])/
      z^2 + ((-1 + q)*q^2*(2 + q)*(-1 + q*z)*
       R1[{{1}, {{3, 2, 2}, {-1, 0, 0}}}])/z + 
     ((-1 + q)*(-1 + 3*q + 2*q^6*z + q^3*(-4 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^4*(-1 - z + z^2) + 2*q^2*(-1 + z + z^2) + 
        q^5*(1 + 4*z + z^2 + z^3))*R1[{{1}, {{3, 2, 2}, {-1, 0, 1}}}])/
      (q^3*z^2) - ((1 - 4*q - 2*q^8*(-1 + z)*z^2 + q^9*z^3 + q^10*z^3 - 
        2*q^4*(1 + 2*z) + q^2*(5 - 2*z - 2*z^2) + q^7*z^2*(-4 + z - z^2) + 
        q^6*z*(2 + 3*z + z^2) + q^3*(-1 + 6*z + z^2) - q^5*(-1 + 2*z + z^3))*
       R1[{{1}, {{3, 2, 2}, {-1, 0, 2}}}])/(q^3*z^2) - 
     ((-1 - 3*q^2 + q^5*(-1 + z)*z + q^6*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*z*(4 - z + z^2) - q^3*(-1 + 4*z + z^2))*
       R1[{{1}, {{3, 2, 2}, {-1, 1, 0}}}])/(q^2*z^2) - 
     ((1 + 3*q^2 + q^6*(4 - 3*z)*z^2 + q^8*z^3 - q*(3 + z) + 
        q^4*z*(-4 + z - z^2) + q^3*(-1 + 4*z + z^2) + 
        q^5*z*(1 - 5*z + 2*z^2))*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/
      (q^2*z^2) - ((-1 - 2*q^6*z^2 + q^8*z^2 + 3*q^13*z^4 - q^15*z^4 + 
        q^7*z^2*(1 + z) - 2*q^2*(3 + z) + q*(4 + z) - q^12*z^3*(1 + 2*z) + 
        q^5*z*(-1 + 3*z) + q^4*(-1 + 2*z - 3*z^2) + q^9*z^2*(-2 + z - z^2) + 
        q^3*(4 + z^2) + q^11*z^3*(3 + z + z^2) + q^10*(z^2 - 3*z^3 - 2*z^4))*
       R1[{{1}, {{3, 2, 2}, {0, 1, 0}}}])/(q^7*z^3) - 
     ((-1 + q^2*z + q^15*(2 - 5*z)*z^4 + 2*q^16*(-1 + z)*z^4 - q^18*z^5 + 
        q*(2 + z) + q^6*z^2*(-1 + 3*z) - 2*q^3*(1 + 3*z) - 
        q^5*z*(3 + z + z^2) + q^14*z^4*(9 + 5*z + z^2) + 
        q^4*(1 + 6*z + z^2) + q^8*z*(-3 + 7*z + z^2) - 
        q^13*z^3*(-1 + 9*z + z^2) - q^7*z*(-3 + z + 2*z^2) - 
        q^12*z^3*(1 + 5*z + 2*z^2) + q^9*(z - 7*z^2 - 5*z^3) + 
        q^11*z^2*(1 + 3*z + 4*z^2 + z^3) + q^10*(z^2 + 3*z^3 - z^4))*
       R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}])/(q^9*z^4) + 
     ((-1 + q)*q^2*(-1 + q^4*(-2 + z)*z + q*(1 + z) + q^2*(1 + z) - 
        q^3*(1 + 3*z))*R1[{{1}, {{3, 2, 2}, {0, 1, 2}}}])/z - 
     ((-1 + q^2*z - q^5*z^3 + 3*q^17*z^5 + q^18*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        2*q^21*z^6 - q^22*z^6 - q^16*z^4*(1 + z) + q*(2 + z) - 
        2*q^13*z^4*(3 + z) + q^4*(1 + 3*z) - q^3*(2 + 5*z) + 
        q^8*z*(-3 + 5*z - 2*z^2) - q^12*z^3*(1 - 3*z + z^2) + 
        q^7*z*(3 + z + z^2) - q^15*z^4*(-3 + 4*z + z^2) + 
        q^6*z*(-1 - z + 2*z^2) + q^11*z^3*(7 + z + 2*z^2) + 
        q^14*z^4*(5 + 2*z + 2*z^2) + q^9*z*(1 - 9*z - 4*z^2 + z^3) + 
        q^10*(4*z^2 - 9*z^4))*R1[{{1}, {{3, 2, 2}, {0, 2, 0}}}])/(q^8*z^4) - 
     ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z - 2*q^24*z^6 + 4*q^25*z^7 + 
        4*q^26*z^7 - 5*q^27*z^7 - 3*q^28*z^7 + q*(3 + z) - q^2*(3 + z) + 
        q^23*z^6*(4 + z) - q^5*z*(6 + z) + q^7*z*(4 + z - 2*z^2) + 
        q^11*z^2*(-3 + 7*z - 2*z^2) + q^6*z*(2 + z^2) + 
        q^21*z^5*(1 - 3*z + z^2) - q^19*z^4*(-3 + 2*z + z^2) - 
        q^12*z^3*(7 + 3*z + z^2) - 2*q^18*z^4*(2 + z + 2*z^2) + 
        q^17*z^4*(9 + 5*z + 2*z^2) + q^14*z^2*(-3 + 8*z + 3*z^2) + 
        q^8*z*(-3 + 8*z + 4*z^2) - q^9*z*(1 + 16*z + 5*z^2) + 
        q^16*z^3*(5 - z - 8*z^2 + z^3) + q^13*z^2*(3 + 3*z - 2*z^2 + z^3) - 
        q^22*z^5*(1 - 2*z + 2*z^2 + z^3) + q^10*z*(1 + 10*z - z^2 + 2*z^3) + 
        q^20*z^4*(-1 + 7*z + z^2 + 2*z^3) - q^15*z^2*(-1 + 12*z + 2*z^2 + 
          4*z^3))*R1[{{1}, {{3, 2, 2}, {1, 0, 1}}}])/(q^15*z^5) + 
     (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{3, 2, 2}, {2, 0, 0}}}] + 
     (q^3*(1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R1[{{1}, {{3, 2, 2}, {4, 0, 2}}}])/z^2 + (-1 + q)*q^3*(2 + q)*
      (-1 + q^4*z)*(-1 + q^5*z)*R1[{{1}, {{4, 0, 0}, {1, 2, 2}}}] - 
     ((-1 + q)^2*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     ((1 - q^6*(-1 + z)*z - 3*q^11*z^3 - 2*q^15*z^4 - q^16*z^4 + 
        q^14*z^3*(1 + z) - q*(7 + z) + q^10*z^2*(-3 + 2*z) + q^2*(13 + 5*z) + 
        q^5*(2 + 3*z - 7*z^2) - q^13*z^3*(3 + z^2) - q^7*z*(3 - 3*z + z^2) + 
        q^8*z*(5 - 2*z + z^2) - q^3*(7 + z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) + q^9*z*(-2 + 5*z + z^2) + 
        q^4*(-2 - 7*z + 6*z^2))*R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/
      (q^9*z^3) + ((-1 + q)^2*(-1 + q^4*z)*(-1 + q^5*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/
      (q^6*z^3) - ((-1 + q^5*z)*(-1 - q^7*(-3 + z)*z - 2*q^18*z^5 + 
        4*q^19*z^5 - 2*q^20*(-1 + z)*z^5 + q^21*z^6 + q^22*z^6 + q*(4 + z) + 
        q^6*z*(1 + 2*z) - q^2*(5 + 2*z) + q^14*z^4*(13 + 2*z) + 
        q^12*z^2*(-1 + z - 6*z^2) + q^9*z*(4 - 14*z - 3*z^2) + 
        q^4*(2 + 4*z - 3*z^2) + 2*q^13*z^3*(-1 + z^2) + 
        q^5*(-1 - 3*z + z^2) + q^11*z^2*(-1 - 3*z + z^2) + 
        q^3*(1 - z + z^2) + q^16*z^4*(-3 + 2*z + z^2) - 
        q^17*z^4*(-1 + 3*z + z^2) + q^8*z*(-6 + 6*z + z^2) - 
        q^15*z^4*(4 + 6*z + z^2) - q^10*z*(1 - 10*z - 5*z^2 + z^3))*
       R1[{{1}, {{4, 0, 1}, {2, 2, 2}}}])/(q^9*z^4) - 
     ((-1 + q^5*z)*(-1 - q^7*(-3 + z)*z - 2*q^18*z^5 + 4*q^19*z^5 - 
        2*q^20*(-1 + z)*z^5 + q^21*z^6 + q^22*z^6 + q*(4 + z) + 
        q^6*z*(1 + 2*z) - q^2*(5 + 2*z) + q^14*z^4*(13 + 2*z) + 
        q^12*z^2*(-1 + z - 6*z^2) + q^9*z*(4 - 14*z - 3*z^2) + 
        q^4*(2 + 4*z - 3*z^2) + 2*q^13*z^3*(-1 + z^2) + 
        q^5*(-1 - 3*z + z^2) + q^11*z^2*(-1 - 3*z + z^2) + 
        q^3*(1 - z + z^2) + q^16*z^4*(-3 + 2*z + z^2) - 
        q^17*z^4*(-1 + 3*z + z^2) + q^8*z*(-6 + 6*z + z^2) - 
        q^15*z^4*(4 + 6*z + z^2) - q^10*z*(1 - 10*z - 5*z^2 + z^3))*
       R1[{{1}, {{4, 0, 1}, {3, 2, 1}}}])/(q^8*z^4) + 
     ((-1 + q)^2*(-1 + q^5*z)*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 0, 1}, {4, 2, 1}}}])/(q^2*z^3) + 
     ((-1 + q^5*z)*(1 - q^3*(-1 + z)^2 + q^4*(-5 + z)*z - 4*q^14*z^4 - 
        5*q^17*z^5 - 2*q^20*z^5 - q^16*z^6 + 6*q^21*z^6 - 9*q^22*z^6 + 
        3*q^24*z^6 - q^19*z^5*(1 + z) + 2*q^18*z^5*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) + q^5*z*(6 + z) + q^15*z^4*(-3 + 5*z) + 
        q^8*z*(3 - 7*z - 4*z^2) + q^10*z^2*(-7 + z - 2*z^2) + 
        2*q^7*z*(-1 + z^2) - q^6*z*(3 + z^2) + q^11*z^2*(3 - 7*z + z^2) - 
        q^13*z^3*(3 - 3*z + z^2) + q^9*z*(-1 + 11*z + 5*z^2) + 
        q^12*z^2*(-1 + 6*z + 5*z^2 + z^3))*R1[{{1}, {{4, 0, 2}, {1, 2, 1}}}])/
      (q^15*z^5) + ((-1 + q^5*z)*(1 - q^18*z^5 - 4*q^19*z^6 - 4*q^20*z^6 + 
        5*q^21*z^6 + 3*q^22*z^6 - 2*q*(1 + z) + q^2*z*(4 + z) - 
        q^17*z^5*(4 + z) + q^3*(2 - 4*z - 3*z^2) + q^5*z*(-2 + 3*z - 3*z^2) + 
        q^7*z*(-3 + 2*z - 2*z^2) + q^15*z^4*(-3 + z - z^2) + 
        q^12*z^3*(3 - z + 2*z^2) - q^11*z^3*(7 + z + 2*z^2) - 
        q^14*z^4*(5 + 3*z + 2*z^2) + q^6*z*(1 - 2*z + 3*z^2) + 
        q^10*z^2*(-4 - 3*z + 6*z^2) - q^9*z*(1 - 10*z - 8*z^2 + z^3) + 
        q^8*z*(3 - 8*z - z^2 + z^3) - q^13*z^3*(1 - 7*z + z^2 + z^3) + 
        q^4*(-1 + 4*z + z^2 + z^3) + q^16*z^4*(1 + 8*z + 2*z^2 + z^3))*
       R1[{{1}, {{4, 0, 2}, {1, 2, 2}}}])/(q^9*z^4) - 
     ((-1 + q^5*z)*(-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + 
        q^15*z^5*(1 + z) - q^2*(3 + z) - q^13*z^4*(3 + z) - q^3*(1 + 2*z) - 
        q^17*z^4*(1 + 2*z) + q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + 
        q^5*z*(4 + 2*z - z^2) - q^6*z*(2 - 2*z + z^2) + 
        q^14*z^4*(9 - z + z^2) - q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-3 + 10*z + z^2) + q^7*z*(3 - 4*z + 4*z^2) - 
        q^9*z*(-1 + 10*z + z^3) + q^4*(1 - 2*z - 3*z^2 + z^3) + 
        q^12*(z^3 - z^5))*R1[{{1}, {{4, 0, 2}, {2, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + q^5*z)*(-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + 
        q^15*z^5*(1 + z) - q^2*(3 + z) - q^13*z^4*(3 + z) - q^3*(1 + 2*z) - 
        q^17*z^4*(1 + 2*z) + q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + 
        q^5*z*(4 + 2*z - z^2) - q^6*z*(2 - 2*z + z^2) + 
        q^14*z^4*(9 - z + z^2) - q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-3 + 10*z + z^2) + q^7*z*(3 - 4*z + 4*z^2) - 
        q^9*z*(-1 + 10*z + z^3) + q^4*(1 - 2*z - 3*z^2 + z^3) + 
        q^12*(z^3 - z^5))*R1[{{1}, {{4, 0, 2}, {3, 2, 1}}}])/(q^4*z^3) + 
     ((-1 + q^5*z)*(1 + 3*q^5*z + q^7*(-2 + z)*z + 2*q^4*(-1 + z)*z + 
        q^11*(-2 + z)*z^3 - q^13*(-4 + z)*z^4 + q^15*(-2 + z)*z^4 - 
        2*q^16*z^5 - q^17*z^5 - q^20*z^5 - q^19*z^6 + 2*q^21*z^6 - 
        5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^14*z^4*(3 + z) + q^18*z^5*(4 + z) + 
        q^8*z*(3 - 7*z - 3*z^2) + q^3*(-1 + z - z^2) - q^10*z^2*(4 + z^2) + 
        q^12*z^3*(-1 + 2*z + z^2) + q^9*z*(-1 + 10*z + 5*z^2))*
       R1[{{1}, {{4, 0, 2}, {3, 2, 2}}}])/(q^7*z^4) + 
     (-1 + q)*q^13*(2 + q)*z*(-1 + q^4*z)*(-1 + q^5*z)*
      R1[{{1}, {{4, 0, 2}, {4, 2, 1}}}] + 
     ((-1 + q)^2*q^5*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{4, 0, 2}, {4, 2, 2}}}])/z^2 - 
     ((-1 + q^6*z^3 + q^15*(3 - 5*z)*z^4 + q^19*(-2 + z)*z^5 + q^20*z^6 + 
        4*q^21*z^6 - 2*q^22*z^6 - 2*q^23*z^6 - 2*q^5*z*(1 + z) + q*(2 + z) - 
        q^18*z^5*(6 + z) + q^4*(1 + 3*z) + q^11*z^3*(4 + 3*z) + 
        q^8*z*(-3 + 8*z) + q^10*z^2*(4 + 4*z - z^2) + q^3*(-2 - 3*z + z^2) - 
        q^7*z*(-3 + z + z^2) - q^17*z^5*(-2 + 2*z + z^2) + 
        q^14*z^4*(5 + 3*z + z^2) - q^13*z^3*(-1 + 11*z + z^2) + 
        q^16*z^4*(-1 + 9*z + 2*z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) - 
        2*q^12*(z^3 + z^5))*R1[{{1}, {{4, 1, 0}, {-1, 0, 1}}}])/(q^13*z^5) + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 3*z^2))*
       R1[{{1}, {{4, 1, 0}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 + q)*(1 + q^7*z^2 + 2*q^10*z^3 + q^11*z^3 - q*(1 + z) - 
        q^2*(2 + z) - q^3*(-4 + z^2) - q^6*z*(-2 + z + z^2) + 
        q^5*(1 - 4*z + 3*z^2) + q^4*(-3 + 4*z + 4*z^2))*
       R1[{{1}, {{4, 1, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + q^6*z^3 + 5*q^11*z^4 + q^24*(5 - 2*z)*z^6 + 2*q^22*(-8 + z)*z^6 - 
        q^26*z^7 - q^27*z^7 - 2*q^5*z*(1 + z) + q^25*z^6*(1 + z) + 
        q*(2 + z) + q^4*(1 + 3*z) + q^20*z^5*(-9 + 4*z) - 
        2*q^13*z^3*(8 + 9*z) + q^15*z^3*(-7 + 10*z - 14*z^2) + 
        q^10*z^2*(9 + 8*z - 2*z^2) + q^23*z^6*(-4 + z - z^2) - 
        q^7*z*(-3 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 3*z + z^2) + 
        q^21*z^5*(2 + 6*z + z^2) + q^18*z^4*(-3 - 14*z + 2*z^2) + 
        q^16*z^3*(6 - 16*z + 15*z^2 - 2*z^3) + 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) + q^19*z^4*(-2 + 8*z + 7*z^2 + z^3) + 
        q^14*z^3*(9 + z + 8*z^2 + z^3) - q^12*z^2*(1 - 12*z - 7*z^2 + 
          4*z^3) + q^17*z^3*(-2 + 16*z + z^2 + z^4))*
       R1[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/(q^18*z^6) + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 0}, {-1, 2, 0}}}])/(q^3*z^2) - 
     q*(1 - q + q^5 - q^3*(-1 + z)^2 - q^4*(1 + z)^2 + q^2*(1 + 2*z))*
      R1[{{1}, {{4, 1, 0}, {-1, 2, 1}}}] + (-1 + q)*q^2*
      (-1 + q^4*(-1 + z) - 2*q^3*(1 + z))*
      R1[{{1}, {{4, 1, 0}, {-1, 2, 2}}}] - 
     ((1 - q^6*z^3 - 5*q^11*z^4 - 2*q^20*(-5 + z)*z^5 - 4*q^22*(-4 + z)*z^6 + 
        2*q^24*(-3 + z)*z^6 + q^26*z^7 + q^27*z^7 + 2*q^5*z*(1 + z) - 
        q^25*z^6*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) + 2*q^13*z^3*(8 + 9*z) + 
        q^18*z^4*(3 + 15*z - 2*z^2) + q^3*(2 + 3*z - z^2) + 
        q^7*z*(-3 + z^2) + q^8*z*(3 - 8*z + z^2) - q^21*z^5*(2 + 6*z + z^2) + 
        q^23*z^6*(5 + 2*z^2) + q^10*z^2*(-9 - 8*z + 2*z^2) + 
        q^15*z^3*(7 - 10*z + 14*z^2) - q^9*z*(1 - 15*z - 7*z^2 + z^3) - 
        q^14*z^3*(9 + z + 8*z^2 + z^3) - q^19*z^4*(-2 + 10*z + 9*z^2 + z^3) + 
        q^16*z^3*(-6 + 16*z - 15*z^2 + 2*z^3) + 
        q^12*z^2*(1 - 12*z - 7*z^2 + 4*z^3) - q^17*z^3*(-2 + 16*z + z^2 + 
          z^4))*R1[{{1}, {{4, 1, 0}, {0, 0, 2}}}])/(q^18*z^6) - 
     ((-1 + q)*(1 - 2*z + q^6*(-1 + z)*z - q^7*z^2 - q^9*z^3 + q^10*z^3 + 
        q^2*(4 + z) + q^5*(-1 + z - 4*z^2) - q^3*(4 + z^2) + 
        q*(-3 - 2*z + z^2) + q^4*(3 + 2*z^2))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/(q^5*z^2) + 
     ((-1 + q)*(-1 - 6*q^8*z - q^16*z^4 + q^17*z^4 + q^18*z^4 + 
        q^14*z^4*(1 + z) + q^6*(-1 + z)*(1 + z)^2 + q*(6 + z) + 
        3*q^11*z^2*(1 + 2*z) - 2*q^2*(5 + 2*z) + q^5*z*(-1 + 3*z) + 
        q^15*z^3*(-1 + 3*z) + q^4*(2 + 6*z - 5*z^2) + q^3*(4 + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^10*(z - 6*z^3) + q^9*(z - 4*z^2 - 3*z^3) + 
        q^13*z^2*(-1 + 4*z - z^2 + z^3) - q^12*z^2*(-1 - 2*z + 3*z^2 + z^3))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/(q^10*z^3) - 
     ((1 + q^17*(5 - 4*z)*z^4 - 5*q^20*z^5 - 2*q^21*z^5 + 2*q^2*(1 + z) - 
        q*(3 + z) + 2*q^18*z^4*(-1 + 2*z) - q^15*z^4*(15 + 2*z) + 
        q^19*z^4*(-1 + 4*z) + q^4*z*(5 + 4*z) + q^10*z*(-3 + 4*z - 3*z^2) + 
        q^3*(1 - 2*z - 2*z^2) - 2*q^14*z^3*(-1 + z^2) + 
        q^16*z^4*(4 + 6*z + z^2) + q^8*z*(3 - 5*z + 6*z^2) + 
        2*q^9*z*(1 + 3*z + 2*z^2 - z^3) - q^5*(2 + 7*z + z^3) + 
        q^11*z*(1 - 7*z - 6*z^2 + z^3) + q^7*z*(-5 - 5*z^2 + z^3) + 
        q^6*(1 + 5*z - 2*z^2 + z^3) + q^12*(z^2 + 3*z^3 - z^4) + 
        q^13*(z^2 + 9*z^4))*R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}])/(q^12*z^4) - 
     ((1 + 2*q^4*z^2 - 5*q^13*z^4 + q^14*z^4 + 2*q^15*z^4 + 
        3*q^10*z^2*(1 + z) - q^11*z^3*(1 + z)^2 + q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^5*z*(3 + 2*z) + q^12*z^3*(2 + 3*z) + 
        q^3*(-1 + z - z^2) - q^7*z*(-2 + z^2) + q^8*z*(-3 + 4*z + z^2) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R1[{{1}, {{4, 1, 0}, {0, 2, 0}}}])/
      (q^7*z^3) - ((-1 + q^21*z^5 - q^19*z^6 + 2*q^22*z^6 + q^23*z^6 - 
        2*q^24*z^6 - q^25*z^6 - 2*q^2*(1 + z) + q*(3 + z) + 
        q^20*z^5*(5 + z) + q^15*z^4*(13 + z) - 2*q^13*z^3*(1 + 3*z) - 
        q^12*z^2*(5 + 3*z) - q^4*z*(5 + 4*z) + q^8*z*(-3 + 5*z - 6*z^2) + 
        q^18*z^4*(1 - 11*z + z^2) - q^17*z^4*(2 - 8*z + z^2) - 
        q^16*z^4*(4 + 5*z + z^2) + q^10*z*(3 - 8*z + 2*z^2) + 
        q^14*z^3*(-1 - z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) + 
        q^5*(2 + 7*z + z^3) - q^11*z*(1 - 13*z - 8*z^2 + z^3) - 
        q^6*(1 + 5*z - 2*z^2 + z^3) + q^9*z*(-2 - 5*z - 4*z^2 + 2*z^3) + 
        q^7*(5*z + 5*z^3 - z^4))*R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}])/
      (q^12*z^4) - ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/(q^5*z^2) - 
     ((-1 + q)*(1 - q^7*z^2 + q^11*z^3 - q^8*(-2 + z)*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^14*z^4 + q^15*z^4 - q^6*z^2*(1 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 0, 2}}}])/(q^3*z^2) + 
     ((1 - 5*q^13*z^4 + q^14*z^4 + 2*q^15*z^4 - 3*q^5*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(1 + 2*z) + q^6*z*(5 + 2*z) + 
        q^12*z^3*(3 + 4*z) + q^3*(-1 + z - z^2) + q^10*z^2*(3 + 4*z + z^2) + 
        q^8*z*(-3 + 3*z + 2*z^2) - q^11*z^3*(3 + 3*z + 2*z^2) + 
        q^7*(z + z^2 - z^3) + q^9*z*(1 - 7*z - 4*z^2 + z^3))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/(q^7*z^3) - 
     ((z + 5*q^18*z^5 + 2*q^20*z^6 + q^21*z^6 - 2*q^22*z^6 - q^23*z^6 + 
        2*q^14*z^4*(-5 + 3*z) - q^3*z*(2 + z^2) - q*(1 + 4*z + z^2) + 
        q^2*(2 + 7*z + 2*z^2) + q^6*z*(-7 - 2*z + 7*z^2) + 
        q^12*z^2*(-5 + 25*z + z^3) + q^16*z^3*(-1 + 8*z - 5*z^2 + z^3) + 
        q^4*(-2 - 10*z - 3*z^2 + z^3) - q^17*z^4*(3 - z + z^2 + z^3) + 
        q^8*z*(4 - 11*z - 13*z^2 + 2*z^3) + q^15*z^3*(3 + 3*z - 6*z^2 + 
          2*z^3) + q^9*z*(-3 + 24*z + 2*z^2 + 2*z^3) + 
        q^11*z^2*(15 - 13*z + 8*z^2 + 2*z^3) - 
        q^13*z^2*(-1 + 12*z + z^2 + 3*z^3) + q^5*(1 + 14*z + 5*z^2 - 4*z^3 + 
          z^4) - q^10*z*(-1 + 25*z + 9*z^3 + z^4) - q^7*(z - 8*z^3 + 4*z^4))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/(q^10*z^4) + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/(q*z^2) - 
     ((-1 + 2*q^12*(2 - 3*z)*z^3 + 2*q^13*z^4 + q^17*z^5 + q*(3 + z) + 
        q^16*z^4*(-1 + 2*z) - q^2*(3 + 2*z) + q^3*(1 + 5*z) + 
        q^5*z*(13 + 5*z) + q^8*z*(-3 + 7*z - 8*z^2) + 
        q^6*z*(-7 + 3*z - 5*z^2) + q^4*z*(-12 - 5*z + z^2) - 
        q^10*z^2*(2 - 5*z + z^2) + q^15*z^4*(4 - z + z^2) - 
        2*q^11*z^2*(-1 + 2*z + z^2) - q^14*z^4*(-2 + 3*z + z^2) + 
        q^7*z*(4 - 6*z + 9*z^2) + q^9*z*(1 - 4*z - z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(q^5*z^3) - 
     ((-1 - q^16*z^4 - 4*q^17*z^4 - 2*q^18*z^4 - 2*q^2*(3 + z) + q*(4 + z) - 
        q^9*z*(25 + 7*z) + q^6*(3 + z - 7*z^2) + 4*q^14*z^2*
         (-2 + z - 2*z^2) + q^4*(1 + 2*z - z^2) + q^3*(4 + z^2) + 
        q^15*z^2*(1 - 4*z + 15*z^2) + q^8*(-1 + 12*z + 8*z^2 - 2*z^3) - 
        q^5*(5 + 3*z - 4*z^2 + z^3) + q^13*z*(-1 + 20*z - 3*z^2 + z^3) + 
        2*q^12*z*(3 - 11*z + 5*z^2 + z^3) + q^10*z*(25 + 2*z + 9*z^2 + z^3) + 
        q^7*(1 - z^2 + 3*z^3) - q^11*z*(16 - 10*z + 17*z^2 + 3*z^3))*
       R1[{{1}, {{4, 1, 0}, {2, 0, 2}}}])/(q^10*z^3) - 
     ((-1 + 2*q^2*z + q^22*(-2 + z)*z^6 - 3*q^24*z^7 + q^25*z^7 + q^26*z^7 + 
        q*(2 + z) - q^5*z*(3 + 2*z) + q^7*z*(3 - 15*z - 10*z^2) + 
        q^9*z^2*(-14 + 5*z - 8*z^2) + 2*q^10*z^2*(4 - 3*z + z^2) - 
        q^20*z^5*(5 + 2*z + z^2) - q^3*(2 + 9*z + z^2) + 
        q^4*(1 + 9*z + 2*z^2) - q^12*z^2*(2 + 4*z + 3*z^2) + 
        q^18*z^4*(-4 + 11*z + z^3) - q^6*z*(2 - 6*z - 8*z^2 + z^3) + 
        q^21*z^5*(2 + 5*z + z^2 + z^3) + q^15*z^3*(-6 + 12*z + 6*z^2 + z^3) + 
        q^11*z^2*(-3 + 11*z + 3*z^2 + 2*z^3) + 
        q^8*z*(-1 + 19*z - 2*z^2 + 3*z^3) - q^13*z^2*(-3 + 4*z + 2*z^2 + 
          3*z^3) - q^16*z^3*(-3 + 14*z + 11*z^2 + 2*z^3 + z^4) - 
        q^17*z^3*(1 - 7*z - 6*z^2 + 3*z^3 + z^4) + 
        q^14*z^2*(-1 + 8*z - 2*z^2 + 2*z^3 + 2*z^4) + 
        q^19*(z^4 - 4*z^5 + z^6 - 2*z^7))*R1[{{1}, {{4, 1, 0}, {2, 1, 1}}}])/
      (q^9*z^4*(-1 + q^5*z)) - ((1 + q^12*z^4 + 4*q^13*z^4 - 4*q^14*z^4 + 
        q^15*(-2 + z)*z^4 - q^16*z^5 - 2*q^17*z^5 + q^18*z^5 + q^19*z^5 - 
        q*(3 + z) + q^2*(3 + z) - 2*q^10*z^2*(3 + 2*z) + 
        q^7*z*(-6 + 3*z - 2*z^2) + q^6*z*(9 + 4*z - z^2) + 
        q^5*z*(-6 - 4*z + z^2) + q^3*(-1 + 2*z + z^2) + 
        3*q^8*z*(1 - 3*z + 3*z^2) + q^11*z^2*(1 - 2*z + 3*z^2) - 
        q^4*(z + z^3) - q^9*z*(1 - 10*z + z^2 + z^3))*
       R1[{{1}, {{4, 1, 0}, {2, 1, 2}}}])/(q^5*z^3) + 
     ((-1 + q)^3*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 0}, {2, 2, 0}}}])/z - 
     ((1 - 2*q + 3*q^20*z^6 - 7*q^21*z^6 - q^23*(-1 + z)*z^6 - q^24*z^7 + 
        q^3*(2 + z) - q^2*z*(2 + z) + q^22*z^6*(-1 + 2*z) + 
        q^11*z^2*(-4 + 8*z - 3*z^2) + q^19*z^5*(-1 + 6*z + z^2) - 
        q^18*z^5*(-5 + 7*z + z^2) + q^17*z^5*(7 + 8*z + z^2) + 
        q^13*z^3*(1 + 10*z + z^2) - q^16*z^4*(-1 + 19*z + z^2) - 
        q^15*z^4*(1 + 4*z + 3*z^2) + q^5*z*(-2 + 7*z + 3*z^2) + 
        q^4*(-1 + 4*z - 2*z^3) - q^14*z^3*(-1 + 6*z - 12*z^2 + z^3) + 
        q^12*z^2*(1 - 10*z - 6*z^2 + z^3) - 2*q^10*z^2*(-1 + z - 4*z^2 + 
          z^3) + q^7*z*(-2 + 6*z - 4*z^2 + z^3) - 
        q^6*z*(1 + 9*z - 2*z^2 + z^3) + q^9*z*(-1 + 7*z - z^2 + 4*z^3) + 
        q^8*z*(3 - 9*z + 2*z^2 - 5*z^3 + z^4))*
       R1[{{1}, {{4, 1, 0}, {2, 2, 2}}}])/(q^6*z^4) + 
     ((-1 + q)*(-q^3 - q^6*(-1 + z) - 2*z + q*(-1 + z)*z + q^8*z^2 + 
        q^4*(3 + z) + q^7*(z - 2*z^2) - q^5*(3 + z + 2*z^2))*
       R1[{{1}, {{4, 1, 0}, {3, 0, 1}}}])/z - 
     ((-1 + q)^3*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 0}, {3, 1, 0}}}])/z - 
     ((-2 + q^5*(-3 + z)*z - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q^6*z*(2 + z) + 2*q*(3 + z) + q^10*z^2*(3 + z) - 
        2*q^7*z*(-1 + z^2) - 2*q^2*(3 + z + z^2) - q^4*z*(-3 + 3*z + z^2) + 
        q^8*z*(-3 + 4*z + 3*z^2) + q^9*(z - 7*z^2 - 3*z^3) + 
        q^3*(2 - 2*z + 3*z^2 + z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 0}, {3, 1, 1}}}])/z^2 - 
     ((-1 + 3*q + q^16*(-12 + z)*z^4 + q^20*z^5 - 3*q^21*z^5 - q^23*z^6 - 
        q^24*z^6 + q^22*z^5*(-1 + 2*z) - q^3*(3 + 4*z) + 
        q^15*z^3*(2 + z - 5*z^2) + q^2*(-2 + 2*z + z^2) + 
        q^19*z^4*(-1 + 2*z + z^2) - q^18*z^4*(-3 + 7*z + z^2) + 
        q^17*z^4*(5 + 10*z + z^2) + q^5*(-1 + 4*z + 2*z^2) + 
        q^13*z^2*(1 + 2*z - 7*z^2 + z^3) + q^9*z*(-2 - 5*z - 4*z^2 + z^3) + 
        q^4*(5 + z - 4*z^2 + z^3) + q^14*z^2*(1 - z + 9*z^2 + z^3) + 
        q^8*z*(-4 + 3*z - 5*z^2 + 2*z^3) + q^10*z*(6 - 6*z + z^2 + 2*z^3) + 
        q^11*z*(-4 + 17*z + 6*z^2 + 3*z^3) - q^7*(-1 - 6*z + 3*z^2 + z^4) - 
        q^6*(2 + 6*z - 4*z^2 - 3*z^3 + z^4) - q^12*z*(-1 + 11*z + 3*z^2 + 
          6*z^3 + z^4))*R1[{{1}, {{4, 1, 0}, {3, 2, 1}}}])/(q^5*z^3) + 
     ((-1 + q)^2*q^3*(-1 + q^3*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q)*(-1 + q^4*z + q^8*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) - 
        q^11*z*(1 - z + z^2 + z^3))*R1[{{1}, {{4, 1, 0}, {4, 1, 1}}}])/
      (q^4*z^2) - ((-1 + q)^2*q^2*(1 - q - q^2 + q^6*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{1}, {{4, 1, 0}, {4, 2, 1}}}])/
      z^2 + ((-1 + q)*(-1 + q^2*(-4 + z) + q^6*(-2 + z)*z^2 - q^7*z^3 + 
        q^9*(-2 + z)*z^3 + q^10*(-1 + z)*z^3 + q*(3 + z) - 
        q^4*(1 - 7*z + z^2) - q^5*z*(3 - 2*z + z^2) - 3*q^3*(-1 + 2*z + z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 0, 0}}}])/(q^3*z^2) - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + 6*q^18*z^5 - 2*q^20*z^6 + 2*q^22*z^6 + 
        2*q^23*z^6 + q^21*(-5 + z)*z^6 + 2*q^5*z*(1 + z) - q*(2 + z) - 
        4*q^11*z^3*(2 + z) - q^4*(1 + 3*z) + q^19*z^5*(2 + z - z^2) + 
        q^3*(2 + 3*z - z^2) + q^10*z^2*(-4 - 3*z + z^2) + 
        q^7*z*(-3 + z + z^2) + q^17*z^5*(-4 + 4*z + z^2) + 
        q^12*z^3*(9 + 2*z^2) + 2*q^13*z^3*(-4 + 9*z + 2*z^2) - 
        q^16*z^4*(2 + 5*z + 4*z^2) - q^9*z*(1 - 10*z - 5*z^2 + z^3) + 
        q^15*z^3*(-1 + 7*z + 2*z^2 + z^3) - q^14*z^3*(-4 + 18*z + 5*z^2 + 
          z^3))*R1[{{1}, {{4, 1, 1}, {-1, 0, 1}}}])/(q^13*z^5) - 
     ((1 + q^7*(-2 + z)*z - q^13*(-15 + z)*z^4 + q^18*(9 - 2*z)*z^5 - 
        q^20*z^6 - 5*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 + 2*q^5*z*(1 + z) - 
        2*q^6*z*(1 + z) - q*(2 + z) + q^19*z^5*(1 + 2*z) + 
        q^16*z^4*(2 - 18*z - 3*z^2) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 - z + z^2) - 3*q^11*z^2*(1 - z + z^2) - 
        q^8*z*(-3 + 7*z + z^2) - q^15*z^4*(3 + 2*z^2) + 
        q^10*z^2*(-1 - 6*z + 2*z^2) + q^17*z^5*(5 + 4*z + 2*z^2) - 
        q^9*z*(1 - 9*z - 6*z^2 + z^3) - q^14*z^3*(-1 + 4*z - 2*z^2 + z^3) + 
        q^12*z^2*(1 - 5*z - 5*z^2 + 3*z^3))*
       R1[{{1}, {{4, 1, 1}, {-1, 0, 2}}}])/(q^12*z^5) - 
     ((1 - 2*q^6*z - q^5*(-1 + z)*z - q^7*z^2 + 2*q^12*z^4 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^8*z*(2 - 3*z - 3*z^2) + q^3*(-1 + z - z^2) - q^11*z^3*(5 + z^2) - 
        q^9*z*(1 - 9*z - 3*z^2 + z^3) + q^10*z^2*(-5 + 2*z + 4*z^2 + z^3))*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((1 - 5*q^8*z^2 + 11*q^13*z^4 + q^16*(-2 + z)*z^4 + q^18*z^5 + 
        q^19*z^5 - q*(1 + z) - q^2*(2 + z) + q^4*(1 + 2*z) + 
        q^7*z*(-2 + z - z^2) + q^3*(2 + 2*z - z^2) - 
        q^15*z^4*(11 + z + z^2) + q^10*z*(-1 + 6*z + z^2) + 
        q^5*(-1 - z + 2*z^2) + q^14*z^3*(-1 + 5*z + 2*z^2) + 
        q^11*z^2*(-2 - 4*z + 3*z^2) - q^12*z^2*(1 + 3*z + 3*z^2) + 
        q^9*(2*z + 4*z^3 - z^4) + q^17*(z^4 - 2*z^5))*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 + q)*q^2*(1 - q*(1 + z) + q^2*z*(-1 + 2*z))*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 2}}}])/z - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^9*z^3 + 
        q^10*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {-1, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - 2*q^7*z^3 - q^8*z^3 + q*(3 + z) + q^6*z^2*(-1 + 2*z) + 
        q^3*(1 - 6*z - 3*z^2) - q^4*z*(-5 + 2*z + z^2) + 
        q^2*(-3 + z + 2*z^2) + q^5*z*(-1 + 3*z + 2*z^2 + z^3))*
       R1[{{1}, {{4, 1, 1}, {-1, 2, 1}}}])/(q*z^2) - 
     (q*(-1 + q^6*z^2 - q^5*z*(2 + z) + q*(3 + 2*z) + q^3*(1 - 2*z - 2*z^2) - 
        q^2*(3 + z + z^2) + q^4*z*(4 + z + z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 2, 2}}}])/z - 
     ((-1 - q^6*(-2 + z)*z + q^5*(-1 + z)*z - q^11*(-4 + z)*z^3 - q^13*z^4 + 
        2*q^14*z^4 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^7*z^2*(3 + 2*z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + q^8*z*(-2 + 2*z + z^2) + 
        q^9*z*(1 - 9*z - 3*z^2 + z^3) - q^10*z^2*(-5 + 2*z + 2*z^2 + z^3) + 
        q^12*(z^3 - 2*z^4))*R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}])/(q^7*z^3) + 
     ((-1 + q)*(2 - q^2*z + 2*q^5*z^2 + q^6*z^3 - q^7*z^3 + 2*q^8*z^3 + 
        q^9*z^3 + 2*q^4*z*(1 + z) - q*(3 + 2*z) + q^3*(1 + z - 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/(q^2*z^2) - 
     ((-1 + q^18*(3 - 4*z)*z^4 + 2*q^22*z^6 + 5*q^23*z^6 - 2*q^24*z^6 - 
        4*q^25*z^6 - q^26*z^6 + q^20*z^5*(1 + z) + q*(3 + z) - 
        q^2*(3 + 2*z) + q^3*z*(3 + 2*z) - q^16*z^4*(4 + 5*z) + 
        q^8*z*(-2 + 5*z - 7*z^2) + q^4*(2 - 4*z - 4*z^2) + 
        q^15*z^3*(3 + 7*z - z^2) + q^5*z*(4 + z + z^2) + 
        q^17*z^4*(7 + 5*z + z^2) + q^9*z^2*(-10 - 5*z + 3*z^2) + 
        q^11*z*(-3 + 3*z + z^2 - z^3) + q^10*z*(3 + 7*z + 7*z^2 - z^3) - 
        q^6*(2 + 4*z - 3*z^2 + z^3) + q^14*z^2*(1 - 3*z - z^2 + 2*z^3) + 
        q^12*z*(1 - 6*z - 6*z^2 + 4*z^3) + q^13*(z^2 + 8*z^3 - 17*z^4) + 
        q^7*(1 + 3*z - 3*z^2 + 5*z^3 - z^4) - q^19*(z^4 + z^6))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/(q^13*z^4) - 
     ((-1 - 3*q^4*(-1 + z)*z + q^26*z^6 + q^27*z^6*(1 + z) + 
        9*q^6*z*(2 + z) + q^20*z^5*(2 + z)^2 + q*(3 + z) - q^25*z^6*(3 + z) - 
        q^2*(3 + 2*z) + q^24*z^5*(-2 + 7*z) + q^22*z^4*(3 + 3*z - 11*z^2) + 
        q^13*z^2*(4 + 13*z - 8*z^2) + q^11*z^2*(-21 + 3*z - 2*z^2) + 
        q^5*z*(-17 - 5*z + z^2) - q^19*z^4*(-6 + 17*z + z^2) + 
        q^3*(1 + 2*z + 2*z^2) + q^18*z^3*(4 - 8*z + 3*z^2) + 
        q^23*z^4*(-1 + 3*z + 5*z^2) + q^8*z*(-12 - 11*z + 6*z^2) - 
        q^17*z^3*(13 + 5*z - 14*z^2 + z^3) + q^12*z^2*(8 - 10*z - 2*z^2 + 
          z^3) - q^7*z*(-3 - 7*z + 2*z^2 + z^3) - 
        q^14*z^2*(1 - 2*z - 14*z^2 + 2*z^3) - q^21*z^4*(3 + 8*z + 3*z^2 + 
          2*z^3) + q^9*z*(3 - 8*z - 8*z^2 + 3*z^3) + 
        q^16*z^3*(13 + 3*z + 7*z^2 + 3*z^3) + q^10*(z + 20*z^2 - z^4) - 
        q^15*z^2*(1 + 8*z + 2*z^2 + 3*z^3 + z^4))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(q^13*z^4*(-1 + q^5*z)) - 
     ((1 - 4*q^24*z^6 + q^26*z^7 + q^27*z^7 - q*(2 + z) - 
        q^25*z^6*(1 + 2*z) - q^6*z^2*(7 + 2*z) - q^4*(1 + 3*z) + 
        q^5*z*(2 + 3*z) + q^10*z^2*(-4 + z - 6*z^2) + 
        q^21*z^5*(-2 + z - z^2) + q^3*(2 + 3*z - z^2) + 
        q^20*z^5*(8 - 2*z + z^2) + q^22*z^6*(10 - z + z^2) + 
        q^23*z^6*(1 + z + z^2) - q^11*z^3*(5 + 3*z + z^2) + 
        q^13*z^3*(9 + 10*z + z^2) - q^19*z^5*(5 + 8*z + 2*z^2) + 
        q^12*z^3*(-3 + z + 3*z^2) + q^7*z*(-3 + 16*z + 6*z^2) + 
        q^15*z^3*(2 - 7*z + 8*z^2) + q^18*z^4*(3 + 8*z - 2*z^2 - 2*z^3) + 
        q^14*z^3*(-6 + z - z^3) - q^8*z*(-3 + 21*z + 3*z^2 + z^3) + 
        q^16*z^3*(-2 + 3*z - 19*z^2 + 2*z^3) + 
        q^17*z^3*(1 - 5*z + 4*z^2 + 2*z^3) + q^9*z*(-1 + 14*z + 5*z^3))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((-1 - q^2 + q^3*(-1 + z)^2 + 2*q^9*z^3 + q^10*z^4 - q^12*z^4 + 
        q*(2 + z) - q^6*z*(4 + 3*z) + q^8*z*(-1 + z - 4*z^2) + 
        q^5*(1 + z - 2*z^2) + q^4*(-2 + z + z^2) + q^7*z*(4 + z + 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - 2*q^7*(-2 + z)*z - q^5*(-1 + z)*z - 7*q^18*z^5 + 
        q^19*(-1 + z)*z^5 - 2*q^20*z^6 + q^21*z^6 + q^22*z^6 + q*(2 + z) + 
        q^4*(1 + 2*z) + q^11*z^3*(5 + 4*z) + q^16*z^4*(-4 + 7*z - 2*z^2) + 
        q^8*z*(-3 + 9*z - 2*z^2) + q^10*z^2*(4 + 4*z - z^2) + 
        q^17*z^5*(2 + z^2) + q^3*(-2 - 3*z + z^2) + q^6*z*(-3 - z + z^2) - 
        q^12*z^3*(3 + 2*z^2) - q^13*z^3*(1 + 11*z + 2*z^2) + 
        q^15*z^3*(-1 + 8*z + z^3) + q^9*z*(1 - 10*z - 4*z^2 + z^3) + 
        q^14*z^3*(3 + 3*z - z^2 + z^3))*R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}])/
      (q^10*z^4) - ((-1 + q^18*(-7 + z)*z^5 - q^20*z^6 + 2*q^21*z^6 + 
        q^22*z^6 + q*(1 + z) + q^2*(2 + z) + q^8*z^2*(4 + z) - 
        q^19*z^5*(1 + 2*z) + q^5*(1 + z - 2*z^2) + q^6*z*(2 + 2*z - z^2) - 
        2*q^12*z^3*(-5 - 4*z + z^2) + q^11*z^2*(5 - 3*z + z^2) + 
        q^3*(-2 - z + z^2) + q^14*z^4*(-4 + z + z^2) - q^4*(1 + 4*z + z^2) + 
        q^16*z^4*(2 + 10*z + z^2) + q^7*z*(1 - z + 2*z^2) + 
        q^15*z^4*(8 + 5*z + 2*z^2) - q^13*z^3*(1 + 18*z + 2*z^2) + 
        q^9*z*(-2 + z - 5*z^2 + z^3) - q^17*z^4*(1 + 5*z + 2*z^2 + z^3) + 
        q^10*(z - 9*z^2 + z^3 - 2*z^4))*R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}])/
      (q^9*z^4) - ((-1 - 3*q^8*(-1 + z)^2*z - 2*q^22*z^5 - 3*q^23*z^6 - 
        q^24*z^6 + 2*q^25*z^6 + q^26*z^6 + q^21*z^5*(1 + z) + 
        q^20*z^4*(3 + z) + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(6 + 7*z - 7*z^2) + q^9*z*(1 - 5*z + z^2) + 
        q^7*z*(8 - 2*z + z^2) - q^6*z*(10 - 2*z + z^2) + q^3*(1 - z + z^2) + 
        q^15*z^2*(3 + 8*z^2) + q^19*z^3*(2 - 2*z + z^3) - 
        q^14*z^2*(7 - 6*z^2 + z^3) - q^18*z^3*(5 + 6*z - z^2 + z^3) - 
        q^10*z*(2 - z + 3*z^2 + z^3) + q^17*z^3*(2 + 7*z + 3*z^2 + z^3) + 
        q^5*(-3 + 2*z + 5*z^2 + z^3) - q^12*z^2*(9 + 2*z + 6*z^2 + z^3) + 
        q^13*z^2*(13 + 8*z - 4*z^2 + 2*z^3) + q^11*(z + 3*z^4) - 
        q^16*(z^2 + 8*z^4 + 5*z^5 + z^6))*R1[{{1}, {{4, 1, 1}, {1, 0, 1}}}])/
      (q^9*z^3*(-1 + q^5*z)) - ((-1 - q^24*(-5 + z)*z^6 - q^26*z^7 - 
        q^27*z^7 - q^23*(-1 + z)*z^7 - 2*q^5*z*(1 + z) + q^25*z^6*(1 + z) + 
        q*(2 + z) + q^6*z^2*(2 + z) + q^4*(1 + 3*z) + q^8*z*(-3 + 11*z) + 
        q^7*z*(3 - 5*z - 3*z^2) + q^22*z^6*(-5 + z - z^2) + 
        q^3*(-2 - 3*z + z^2) + q^11*z^3*(2 + 2*z + z^2) - 
        2*q^13*z^3*(3 + 5*z + 2*z^2) + q^16*z^3*(3 - 11*z + 6*z^2) + 
        q^12*z^2*(-1 + z + 2*z^2 - 2*z^3) + q^10*z^2*(8 + 9*z + z^2 - z^3) + 
        q^15*z^3*(-4 + 14*z - 8*z^2 + z^3) + q^9*z*(1 - 14*z - 5*z^2 + z^3) - 
        q^20*z^5*(3 + 9*z - z^2 + z^3) + q^14*z^3*(5 - 6*z + 2*z^2 + z^3) + 
        q^18*z^4*(-3 - 8*z + 3*z^2 + z^3) + q^19*z^4*(-1 + 2*z + 7*z^2 + 
          z^3) + q^17*z^3*(-1 + 10*z + 4*z^2 + 3*z^3 + z^4) + 
        q^21*(z^5 + 2*z^6 - z^8))*R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/
      (q^14*z^5) - ((1 + q^20*(5 - 2*z)*z^5 + 4*q^21*z^6 - 2*q^22*z^6 - 
        6*q^23*z^6 + 2*q^24*z^6 + 2*q^25*z^6 + 2*q^2*(3 + z) - q*(4 + z) - 
        q^17*z^4*(2 + 3*z) + q^10*z*(4 - 21*z - 4*z^2) + 
        q^8*z*(5 - 14*z - 4*z^2) + q^5*(3 + 7*z - z^2) - q^3*(3 + z^2) + 
        q^19*z^5*(5 + 3*z + z^2) - q^18*z^4*(-1 + 10*z + z^2) - 
        q^6*(1 + 2*z + 2*z^2) + q^7*z*(-3 + 5*z + 2*z^2) + 
        q^4*(-2 - 5*z + 3*z^2) + q^12*z^2*(-1 - z + 5*z^2) + 
        q^9*z*(-6 + 21*z + 2*z^2 + z^3) - q^13*z^2*(3 - z + 5*z^2 + z^3) + 
        q^15*z^3*(1 + 18*z + 7*z^2 + z^3) - q^16*z^3*(-1 + z + 5*z^2 + 
          2*z^3) + q^14*(z^2 - 6*z^3 - 16*z^4) - 
        q^11*z*(1 - 13*z - 7*z^2 - 3*z^3 + z^4))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(q*z^2) - 
     ((1 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 3*q^22*z^6 - 2*q*(1 + z) - 
        q^17*z^5*(3 + z) + q^2*z*(4 + z) + q^3*(2 - 5*z - 3*z^2) + 
        q^5*z*(-5 + 2*z - 3*z^2) + q^11*z^3*(-8 + z - 2*z^2) + 
        q^15*z^4*(-3 + z - z^2) + q^12*z^3*(3 + 2*z^2) - 
        q^14*z^4*(6 + 3*z + 2*z^2) + q^10*z^2*(-5 - 3*z + 6*z^2) + 
        q^6*z*(2 - 3*z + 6*z^2) - q^9*z*(1 - 12*z - 9*z^2 + z^3) - 
        q^13*z^3*(1 - 5*z + z^2 + z^3) + q^16*z^4*(1 + 6*z + 2*z^2 + z^3) + 
        q^4*(-1 + 7*z + 2*z^2 + z^3) - q^7*z*(3 - 3*z + 6*z^2 + z^3) + 
        q^8*z*(3 - 9*z + 2*z^3))*R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/
      (q^4*z^3) - ((2*z - 3*q^7*z + q^8*(5 - 2*z)*z - 4*q^11*z^3 - 
        2*q^15*z^4 - q^16*z^4 + q^14*z^3*(1 + z) + q^5*(1 + z)^2 - 
        q^3*(3 + z) - q^6*z^2*(3 + z) + q^12*z^4*(3 + z) + 
        q^10*z^2*(-3 + 4*z) - q^13*z^3*(3 + z^2) - q*(2 + z + z^2) + 
        q^2*(5 + z + z^2) + q^4*(-1 - 3*z + 2*z^2) + 
        q^9*z*(-2 + 5*z + 2*z^2))*R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}])/
      (q^4*z^2) - ((-1 + q)*(-1 + q^6*(-1 + z)*z + 2*q^13*z^4 + q^15*z^4 - 
        q^14*(-3 + z)*z^4 - 2*q^16*z^5 + q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + 
        q^11*z^3*(1 + z) + q^12*z^3*(1 + z) + q*(3 + z) + q^10*z^2*(3 + z) - 
        q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + q^3*(1 + 2*z + 2*z^2) + 
        q^9*(z - 7*z^2 - 3*z^3) + q^8*z*(-3 + 5*z + z^2 - z^3) + 
        q^5*(z + z^3) - q^7*z*(-3 + z - 5*z^2 + z^3))*
       R1[{{1}, {{4, 1, 1}, {2, 0, 2}}}])/(q^7*z^3) - 
     ((2 + 9*q^21*z^6 - 9*q^22*z^6 - q^23*z^6 + 3*q^24*z^6 - 
        2*q^20*z^5*(2 + z) + 3*q^2*(3 + z) - q*(7 + 2*z) + 
        q^13*z^3*(-1 + 3*z) + q^17*z^4*(-4 + z - z^2) + q^5*(3 + 8*z - z^2) - 
        2*q^3*(2 - z + z^2) + q^19*z^5*(-1 + z + z^2) - 
        q^16*z^4*(1 - 6*z + 2*z^2) + q^4*(-2 - 8*z + 4*z^2) + 
        q^7*z*(-7 + 17*z + 4*z^2) - q^14*z^3*(3 + 16*z + 5*z^2) - 
        q^18*z^4*(-1 + z + z^3) - q^12*z^2*(3 - 3*z - 6*z^2 + z^3) + 
        q^15*z^3*(1 + 6*z + 7*z^2 + z^3) - q^8*z*(-10 + 39*z + 9*z^2 + z^3) - 
        q^6*(1 + z + 5*z^2 + 2*z^3) + q^9*z*(-8 + 49*z + 10*z^2 + 2*z^3) + 
        q^11*z*(-1 + 13*z - 8*z^2 + 16*z^3) + q^10*z*(4 - 33*z + 3*z^2 - 
          12*z^3 + z^4))*R1[{{1}, {{4, 1, 1}, {2, 1, 1}}}])/(q^10*z^4) - 
     ((-1 - q^4*(-1 + z)^2 + 10*q^22*z^5 - 2*q^24*z^5 - q^21*z^4*(1 + z) + 
        q*(4 + z) - q^2*(5 + 2*z) + q^6*(2 - 2*z - 7*z^2) + 
        q^14*z^2*(5 - 2*z - 5*z^2) + q^15*z^2*(-5 + z - z^2) + 
        q^18*z^3*(3 + 4*z - z^2) - q^19*z^4*(-5 + z^2) + 
        q^20*z^4*(3 - 7*z + z^2) + q^3*(2 - z + z^2) + 
        2*q^9*z*(-7 - 6*z + 2*z^2) + q^8*(1 + 5*z + z^2 - 4*z^3) + 
        q^17*z^2*(2 + z - 15*z^2 - z^3) + q^5*(1 + 2*z + 3*z^2 - z^3) + 
        q^10*z*(6 + z + 5*z^2 + z^3) + q^16*z^2*(-2 - 8*z + 8*z^2 + z^3) - 
        q^11*z*(-4 - 8*z + 9*z^2 + z^3) - q^12*z*(1 - 2*z - 7*z^2 + 2*z^3) + 
        q^7*(-3 + z + 7*z^2 + 3*z^3) + q^13*z*(-1 - 4*z + 2*z^2 + 4*z^3))*
       R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/(q^4*z^2*(-1 + q^5*z)) - 
     ((1 + q^14*(-4 + z)*z^3 + 4*q^18*z^4 - q^20*z^5 - q^21*z^5 + 
        q^15*z^4*(4 + z) - q*(6 + z) + q^19*z^4*(1 + 2*z) + q^2*(11 + 4*z) + 
        q^5*(7 + 4*z - 2*z^2) + q^16*z^4*(-10 + z - z^2) + 
        4*q^13*z^2*(-1 + z^2) + q^8*z*(7 - 3*z + z^2) - 
        q^17*z^4*(3 + z + z^2) - q^3*(5 + z + z^2) + 
        q^7*z*(-10 + 2*z + z^2) - 2*q^9*z*(1 - 3*z + 2*z^2) + 
        q^4*(-6 - 7*z + 5*z^2) + q^10*z*(-1 - 8*z + 6*z^2) + 
        q^11*z*(2 + 3*z - 5*z^2 + z^3) - q^6*(2 - 6*z + 3*z^2 + 2*z^3) + 
        q^12*z*(-1 + 5*z + z^2 + 4*z^3 + z^4))*
       R1[{{1}, {{4, 1, 1}, {2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 + q)^4*q^2*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 1}, {3, 0, 2}}}])/z - 
     ((1 + 3*q^8*(2 - 3*z)*z - 6*q^6*z^2 + q^16*(3 - 7*z)*z^4 + 
        q^14*(-11 + z)*z^4 - 2*q^18*(-1 + z)*z^5 - q^21*z^6 - 3*q^22*z^6 - 
        q^23*z^6 - q*(4 + z) + q^2*(5 + 2*z) + q^15*z^4*(5 + 2*z) + 
        q^19*z^5*(-2 + 3*z) + q^20*z^5*(-1 + 4*z) - q^3*(1 + z^2) + 
        q^17*z^4*(-1 + 2*z + z^2) + q^13*z^3*(5 + 2*z + z^2) + 
        q^4*(-2 - z + 3*z^2) + q^7*z*(-3 + 4*z - 3*z^2 + z^3) + 
        q^11*z^2*(-2 + 7*z - 2*z^2 + z^3) + q^12*z^2*(2 - 8*z - z^2 + z^3) + 
        q^5*(1 + z^2 + z^3) + q^9*z*(-4 + 16*z + 4*z^2 + 4*z^3 - z^4) - 
        q^10*z*(-1 + 8*z + 5*z^2 + z^4))*R1[{{1}, {{4, 1, 1}, {3, 1, 0}}}])/
      (q^9*z^4) - ((-1 + q^3*(-1 + z)^2 - q^4*(-7 + z)*z + 5*q^23*z^6 - 
        6*q^24*z^6 - 4*q^25*z^6 + q*(3 + z) - q^2*(3 + z) - 
        q^5*z*(11 + 3*z) + q^7*z*(12 + 7*z - 4*z^2) + 
        q^9*z*(4 - 14*z - 3*z^2) + 3*q^21*z^4*(-1 - 2*z + z^2) - 
        q^22*z^5*(4 - 2*z + z^2) + 2*q^10*z^2*(6 - 2*z + z^2) + 
        q^6*z*(3 + z + z^2) - q^19*z^3*(-2 + 6*z + z^2) + 
        2*q^14*z^2*(-2 + 7*z + 2*z^2) - q^12*z^2*(10 + 8*z + 3*z^2) + 
        q^17*z^3*(-1 + 5*z^2) + q^8*z*(-13 + 6*z^2) - 
        q^18*z^3*(1 - 5*z + z^3) + q^13*z^2*(9 - 4*z - 4*z^2 + z^3) + 
        q^16*z^3*(6 + 3*z + z^2 + z^3) + q^11*(z^2 + 10*z^3 - 3*z^4) + 
        q^20*z^3*(-1 + 6*z + 6*z^2 + 4*z^3 + z^4) - 
        q^15*z^2*(-1 + 12*z + z^2 + 6*z^3 + z^4))*
       R1[{{1}, {{4, 1, 1}, {3, 1, 1}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((-1 + 3*q + q^3*(5 - 3*z) + 4*q^21*z^5 + 2*q^22*(1 - 2*z)*z^5 - 
        2*q^23*z^6 - q^25*(-2 + z)*z^6 + 2*q^27*z^7 - 5*q^28*z^7 + q^29*z^7 + 
        2*q^30*z^7 + 2*q^15*z^3*(2 + z) - q^20*z^5*(2 + z) + 
        q^24*z^6*(4 + z) + 2*q^18*z^4*(-1 - z + z^2) + q^2*(-4 + 2*z + z^2) - 
        q^19*z^4*(-1 + 2*z + z^2) + q^5*(1 - 4*z + 2*z^2) + 
        q^16*z^3*(-4 + 15*z + 4*z^2) - q^14*z^2*(1 + 3*z + 8*z^2) + 
        q^9*z*(4 - 8*z - 7*z^2 + z^3) + q^13*z^2*(-1 - 2*z - 4*z^2 + z^3) + 
        q^4*(-5 + z - 3*z^2 + z^3) + q^8*z*(-2 + 6*z - z^2 + z^3) + 
        3*q^10*z*(-2 + 3*z + z^2 + z^3) - q^17*z^3*(-1 + 5*z + 3*z^2 + z^3) + 
        q^11*z*(4 - 14*z - z^2 + 3*z^3) + q^6*(2 + 6*z - 2*z^2 + 4*z^3 - 
          z^4) - q^7*(1 + z - z^2 + z^3 + z^4) - 
        q^12*z*(1 - 10*z - 6*z^2 + 5*z^3 + z^4))*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/(q^8*z^4) - 
     ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 + 4*q^12*z^3 - q^11*(-2 + z)*z^3 - q^13*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 3*q^17*z^4 - q^19*z^4 + 2*q^22*z^5 + 
        q^23*z^5 + q*(3 + z) - q^2*(4 + z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) - q^5*(-1 + z - 5*z^2 + z^3))*
       R1[{{1}, {{4, 1, 1}, {4, 2, 1}}}])/z^2 - 
     ((-1 + q)^2*q^9*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}])/z - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + 2*q^19*z^5 - q^18*(-6 + z)*z^5 - 
        4*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 + 2*q^5*z*(1 + z) - q*(2 + z) - 
        q^4*(1 + 3*z) - q^11*z^3*(4 + 3*z) + q^15*z^4*(-3 + 5*z) + 
        q^3*(2 + 3*z - z^2) + q^10*z^2*(-4 - 4*z + z^2) + 
        q^7*z*(-3 + z + z^2) + q^17*z^5*(-2 + 2*z + z^2) - 
        q^14*z^4*(5 + 3*z + z^2) + q^13*z^3*(-1 + 11*z + z^2) - 
        q^9*z*(1 - 10*z - 5*z^2 + z^3) + 2*q^12*(z^3 + z^5) + 
        q^16*(z^4 - 9*z^5 - 2*z^6))*R1[{{1}, {{4, 1, 2}, {-1, 0, 0}}}])/
      (q^12*z^5) - ((1 + 7*q^2 + 3*q^9*z^3 - q^10*z^3 - q^11*z^3 - 
        q*(4 + z) + q^6*z*(-5 + 2*z - 2*z^2) - q^4*(-4 + 11*z + z^2) + 
        q^3*(-7 + 6*z + 3*z^2) + q^8*(z^2 - 2*z^3) + 
        q^5*(-1 + 10*z - 3*z^2 + z^3) + q^7*z*(1 - 2*z + z^2 + z^3))*
       R1[{{1}, {{4, 1, 2}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q^6*z^3 + 5*q^21*z^6 - 2*q^22*z^6 - 2*q^23*z^6 - 
        2*q^5*z*(1 + z) + q*(2 + z) + 4*q^11*z^3*(2 + z) + q^4*(1 + 3*z) - 
        q^18*z^5*(7 + 4*z) + q^8*z*(-3 + 8*z) + q^13*z^3*(8 - 17*z - 4*z^2) + 
        q^10*z^2*(4 + 3*z - z^2) + q^3*(-2 - 3*z + z^2) - 
        q^7*z*(-3 + z + z^2) - q^12*z^3*(9 + 2*z^2) + 
        q^16*z^4*(4 + 7*z + 4*z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) + 
        q^19*z^5*(-2 + 4*z - z^2 + z^3) - q^15*z^3*(-1 + 7*z + 2*z^2 + z^3) + 
        q^14*z^3*(-4 + 16*z + 4*z^2 + z^3) - q^17*z^4*(1 - 4*z + 2*z^2 + 
          2*z^3))*R1[{{1}, {{4, 1, 2}, {-1, 0, 2}}}])/(q^12*z^5) - 
     ((1 - 3*q - q^2*(-3 + z) + 2*q^4*(-1 + z)*z + q^7*(-1 + z)*z^2 + 
        q^10*z^4 - q^8*z^3*(1 + z) + q^5*z*(2 + z - 2*z^2) + 
        q^3*(-1 + 2*z - 2*z^2) - q^6*(z - 3*z^3 + z^4))*
       R1[{{1}, {{4, 1, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     ((-1 + 3*q + q^3*(-1 + z)^2 + 2*q^9*z^3 - q^10*z^4 + q^7*z^2*(1 + 4*z) + 
        q^2*(-3 + z - 2*z^2) - q^8*z^3*(5 - 2*z + z^2) + 
        q^4*z*(2 + z + 3*z^2) + q^6*z*(1 + z - 2*z^2 + z^3) - 
        q^5*z*(2 + 2*z + 2*z^2 + z^3))*R1[{{1}, {{4, 1, 2}, {-1, 1, 1}}}])/
      (q*z^2) - q*(1 - q + q^5 + q^3*(1 + 4*z) - q^4*(2 + 3*z + z^2))*
      R1[{{1}, {{4, 1, 2}, {-1, 1, 2}}}] - 
     ((1 - q^5*z^2 - q^8*z^2 - 2*q^7*z^3 - 3*q^13*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) - q^9*z^2*(-2 + z^2) + q^11*z^3*(1 + z + z^2) + 
        q^10*z^2*(-1 + z - z^2 + z^3))*R1[{{1}, {{4, 1, 2}, {-1, 2, 0}}}])/
      (q^5*z^3) + (-1 + q)*q^5*(-2 + q*(-1 + z))*
      R1[{{1}, {{4, 1, 2}, {-1, 2, 1}}}] - 
     (q^3*(1 + 2*q^4*(-1 + z)*z + q^3*(-1 + z - 2*z^2) + q*(-3 + 2*z^2) - 
        q^2*(-3 - z + z^2 + z^3))*R1[{{1}, {{4, 1, 2}, {-1, 2, 2}}}])/z + 
     ((-1 + q)*(2 - q^2*(-2 + z) + q^3*(3 - 2*z)*z + 3*q^4*z^2 + q^5*z^2 + 
        q^6*z^3 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - 2*q*(2 + z))*
       R1[{{1}, {{4, 1, 2}, {0, 0, 0}}}])/(q^2*z^2) - 
     ((1 + 5*q^7*(-1 + z)*z - 3*q^14*(-1 + z)*z^3 + 3*q^16*z^4 + q^17*z^4 + 
        5*q^2*(3 + z) - q*(7 + z) + 2*q^10*z^2*(-2 + 3*z) + 
        q^5*(6 + 7*z - 7*z^2) + q^8*z*(10 - 4*z + z^2) - 
        q^13*z^3*(1 + 3*z + z^2) - q^3*(11 + 3*z + z^2) + 
        q^9*z*(-7 + 5*z + 4*z^2) + q^4*(-2 - 7*z + 6*z^2) - q^6*(2 + z^3) + 
        q^12*z^2*(3 + 2*z + z^2 + z^3) - q^11*z*(-1 + 3*z + 12*z^2 + z^3))*
       R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}])/(q^9*z^3) - 
     ((-1 + q^5*(-3 + z)*z - 2*q^4*(-1 + z)*z - q^20*(-2 + z)*z^5 - 
        3*q^23*z^6 - 4*q^24*z^6 + q*(3 + z) - q^2*(3 + z) + 
        q^19*z^5*(1 + 3*z) - q^21*z^5*(2 + 3*z) + q^11*z^3*(1 + 6*z) + 
        q^22*z^5*(-1 + 11*z) + q^15*z^3*(-7 + 3*z - 8*z^2) + 
        q^17*z^4*(5 + 2*z - z^2) + q^3*(1 - z + z^2) - 
        q^6*z*(-2 + 3*z + z^2) + q^14*z^3*(10 + 4*z + z^2) + 
        q^13*z^3*(-8 - 9*z + 2*z^2) + q^7*z*(2 + 5*z + 2*z^2) - 
        q^18*z^4*(1 + 10*z + 2*z^2) + q^9*z*(1 - 9*z - 7*z^2 + z^3) - 
        q^8*z*(3 - 3*z - 3*z^2 + z^3) + q^10*z^2*(4 + z - 3*z^2 + z^3) + 
        q^16*z^3*(2 - 6*z + 15*z^2 + z^3) + q^12*(5*z^3 - 4*z^5))*
       R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/(q^15*z^5) - 
     ((-1 + q^18*z^3 + 2*q^21*z^5 + 4*q^23*z^6 - 5*q^24*z^6 - 3*q^25*z^6 + 
        2*q^3*z*(1 + z) + q*(3 + z) + q^20*z^5*(8 + z) - q^2*(3 + 2*z) + 
        q^22*z^5*(-1 + 4*z) + q^10*z*(4 + 7*z) + 
        q^13*z^2*(5 + 4*z - 19*z^2) + q^4*(2 + 3*z - 3*z^2) + 
        q^5*z*(-10 - 4*z + z^2) + q^8*z*(-6 - z + z^2) + 
        q^6*(-2 + 4*z + 5*z^2) - q^11*z*(3 + z - 3*z^2 + z^3) - 
        q^19*z^4*(-2 + 16*z + 2*z^2 + z^3) - q^15*z^3*(3 - 4*z + 5*z^2 + 
          z^3) + q^16*z^3*(1 - 2*z - 3*z^2 + 2*z^3) + 
        q^9*z*(-1 - 9*z - 3*z^2 + 3*z^3) - q^12*z*(-1 + 5*z + 8*z^2 + 
          3*z^3) + q^17*z^3*(-2 + 2*z + 11*z^2 + 3*z^3) + 
        q^14*z^2*(-1 + 9*z + 11*z^2 + 3*z^3) - 
        q^7*(-1 - 7*z - 5*z^2 + z^3 + z^4))*
       R1[{{1}, {{4, 1, 2}, {0, 1, 2}}}])/(q^12*z^4) - 
     ((-1 - q^18*z^5 + 2*q^21*z^6 - q^22*z^6 - q^23*z^6 + q*(1 + z) - 
        q^17*z^4*(1 + z) + q^2*(2 + z) - 2*q^13*z^4*(4 + z) + 
        q^12*z^3*(5 + z) + q^8*z^2*(9 + z) - q^4*(1 + 2*z) + 
        q^10*(z - 5*z^2) + 2*q^11*z^2*(2 + 2*z - 3*z^2) + 
        q^5*(1 + z - 2*z^2) + q^16*z^4*(2 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^14*z^4*(-1 + z + z^2) + q^15*z^4*(8 - z + 2*z^2) + 
        q^9*z*(-2 - 5*z - 7*z^2 + z^3))*R1[{{1}, {{4, 1, 2}, {0, 2, 0}}}])/
      (q^9*z^4) - q^4*(1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
      R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}] - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + 4*q^18*z^5 + q^19*z^5 - 
        2*q^17*(-2 + z)*z^5 + 2*q^20*z^6 - q^21*z^6 - q^22*z^6 + 
        2*q^5*z*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) - q^11*z^3*(4 + 3*z) + 
        q^3*(2 + 3*z - z^2) + 2*q^16*z^4*(1 - 5*z + z^2) + 
        q^10*z^2*(-4 - 4*z + z^2) - q^15*z^4*(6 - 2*z + z^2) + 
        q^7*z*(-3 + z + z^2) - q^14*z^4*(2 + z + z^2) + 
        q^13*z^3*(-1 + 10*z + z^2) - q^9*z*(1 - 10*z - 5*z^2 + z^3) + 
        2*q^12*(z^3 + z^5))*R1[{{1}, {{4, 1, 2}, {0, 2, 2}}}])/(q^9*z^4) - 
     ((1 + q^6*z - q^5*z^2 + q^11*(-1 + z)*z^3 - q^13*z^4 - q^14*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + 
        q^8*z*(3 - 5*z - 2*z^2) + q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) - 
        q^10*z^2*(3 + z^2) + q^9*z*(-1 + 7*z + 4*z^2 + z^3))*
       R1[{{1}, {{4, 1, 2}, {1, 0, 0}}}])/(q^7*z^3) - 
     ((1 + 4*q^25*z^6 - 5*q^27*z^7 + 5*q^29*z^7 + 2*q^30*z^7 - q*(2 + z) + 
        q^9*z^2*(3 + z) - 2*q^4*(1 + 2*z) + q^3*(3 + 3*z - z^2) + 
        2*q^5*(-1 + z^2) + 2*q^23*z^5*(-1 - 4*z + z^2) + 
        q^20*z^4*(1 + 3*z + 2*z^2) - q^22*z^5*(7 + 4*z + 2*z^2) + 
        q^19*z^4*(-7 - 2*z + 3*z^2) + q^15*z^3*(-17 - 10*z + 5*z^2) + 
        q^6*(2 + 5*z - z^3) + q^7*(1 - 2*z + z^3) - 
        q^18*z^3*(4 + 13*z - 8*z^2 + z^3) - q^14*z^2*(6 + 4*z - 4*z^2 + 
          z^3) - q^11*z*(-1 + 11*z + 7*z^2 + z^3) - 
        q^10*z*(1 - 8*z - 4*z^2 + 2*z^3) - q^8*(1 + z + 6*z^2 + 2*z^3) + 
        q^13*z*(-1 + 4*z + 3*z^2 + 8*z^3) + q^16*z^2*(2 + 8*z + 13*z^2 + 
          6*z^3 - z^4) + q^12*z*(1 + 6*z + 8*z^2 + 5*z^3 + z^4) - 
        q^17*z^2*(1 - 4*z - 2*z^2 + 5*z^3 + 2*z^4) + q^26*(z^6 - 2*z^7) + 
        q^24*(z^5 + 2*z^6 - z^7) + q^21*(z^5 + 4*z^6 - z^7))*
       R1[{{1}, {{4, 1, 2}, {1, 0, 1}}}])/(q^16*z^5) + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 2}, {1, 2, 2}}}])/z^2 - 
     ((-1 - 5*q^4*(-1 + z)*z + 2*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) + q^10*z^2*(2 + z) + q^6*z*(4 + z) + q*(6 + z) - 
        q^2*(11 + 4*z) + q^13*z^3*(3 + z^2) + q^7*z*(-3 - 4*z + z^2) + 
        q^3*(7 + z + z^2) + q^8*z*(-1 + 2*z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) + q^5*(-1 - 4*z + 6*z^2) + 
        q^9*(z - 3*z^2 - 5*z^3))*R1[{{1}, {{4, 1, 2}, {2, 1, 0}}}])/
      (q^3*z^2) - ((2 + 3*q^13*z^4 + 5*q^16*z^4 - q^18*z^5 - q^19*z^5 + 
        q^2*(3 + z) + q^12*z^3*(-1 + 2*z) + q^3*(1 + 2*z) + 
        q^17*z^4*(1 + 2*z) - q*(5 + 2*z) + q^7*z*(-8 + 4*z - 5*z^2) + 
        q^9*z*(-4 + 15*z - 4*z^2) + q^6*z*(8 + z^2) + 
        q^5*z*(-8 - 3*z + z^2) - q^15*z^4*(1 + z + z^2) + 
        q^11*z^2*(1 + 4*z + 3*z^2) + q^8*z*(7 - 13*z + 4*z^2) - 
        q^4*(1 - 3*z - 3*z^2 + z^3) + q^10*z*(1 - 7*z - 3*z^2 + 2*z^3) + 
        q^14*(z^3 - 10*z^4 + z^5 - z^6))*R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/
      (q^6*z^3) - ((-1 + 2*q^5*z^2 + q^16*z^5 + q^19*z^5 - 3*q^21*z^6 + 
        4*q^22*z^6 - q^23*z^6 - 2*q^24*z^6 - q^15*z^4*(1 + z) + 
        q^20*z^5*(1 + z) + q*(3 + z) - q^2*(3 + z) - q^4*z*(1 + 3*z) + 
        q^10*z^2*(-3 + 7*z - 12*z^2) + q^3*(1 + z^2) + 
        q^13*z^3*(-3 - 6*z + z^2) - q^18*z^5*(8 + z + z^2) + 
        q^17*z^5*(2 + 3*z + z^2) + q^14*z^3*(-1 + 4*z + 5*z^2) + 
        q^7*z*(2 + 14*z + 7*z^2) + q^12*z^2*(-2 + 12*z + 4*z^2 - 3*z^3) + 
        q^6*(z - 5*z^2 - 2*z^3) - q^8*z*(3 + 9*z + 2*z^2 + z^3) + 
        q^11*z^2*(6 - 8*z + 4*z^2 + z^3) + q^9*z*(1 - z - 9*z^2 + 6*z^3))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 2}}}])/(q^8*z^4) - 
     ((-1 + q^5*(-1 + z) + 2*q^6*(-1 + z)*z + 2*q^15*z^4 - 2*q^16*z^4 - 
        q^17*z^4 - q^13*z^3*(1 + z) - q^2*(2 + z) + q*(3 + z) - 
        q^12*z^2*(3 + z) + q^14*z^3*(-1 + 3*z) + q^10*z*(3 - 4*z - 2*z^2) + 
        q^4*(3 + 2*z - 2*z^2) + q^9*z*(-2 + z^2) + q^7*z*(3 + z^2) + 
        q^3*(-2 - 2*z + z^2) - q^8*z*(2 + z + 2*z^2) + 
        q^11*z*(-1 + 7*z + 4*z^2))*R1[{{1}, {{4, 1, 2}, {2, 2, 0}}}])/
      (q*z^2) - ((1 + q^18*z^6 - 2*q^20*z^6 - q^21*z^6 + 2*q^22*z^6 + 
        q^23*z^6 - q*(1 + z) - q^2*(2 + z) + 2*q^13*z^4*(4 + z) - 
        q^12*z^3*(5 + z) - q^8*z^2*(9 + z) + q^4*(1 + 2*z) + 
        q^10*z*(-1 + 5*z) + q^3*(2 + 2*z - z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^16*z^4*(-2 + z + z^2) - q^14*z^4*(-1 + z + z^2) + 
        q^5*(-1 - z + 2*z^2) - q^15*z^4*(8 + z + 2*z^2) + 
        2*q^11*z^2*(-2 - 2*z + 3*z^2) + q^9*z*(2 + 5*z + 7*z^2 - z^3) + 
        q^17*(z^4 + z^5 - z^6))*R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/
      (q^6*z^4) - ((-1 - 4*q^19*z^4 + q^21*z^4 + q*(4 + z) + 
        3*q^13*z*(-1 + 2*z) + q^18*z^3*(1 + 2*z) - q^2*(5 + 2*z) + 
        q^6*(13 + 4*z - 3*z^2) + q^4*(4 + 3*z - z^2) + q^3*(1 - z + z^2) - 
        q^17*z^3*(2 + 6*z + z^2) - q^9*(-2 + z + 2*z^2) + 
        q^10*z*(5 - 3*z + 3*z^2) + q^8*(-3 - 6*z + 9*z^2) + 
        q^12*z*(10 - z + z^3) - q^5*(10 + 2*z - 3*z^2 + z^3) + 
        q^16*z^2*(1 - z + 3*z^2 + z^3) - q^11*z*(8 - z + 6*z^2 + z^3) - 
        q^14*z*(2 + 6*z - 11*z^2 + 2*z^3) + q^7*(-5 + z - 5*z^2 + 2*z^3) + 
        q^15*(z - 8*z^3 + 7*z^4))*R1[{{1}, {{4, 1, 2}, {2, 2, 2}}}])/
      (q^3*z^2) - ((-1 + q^3*(-2 + z)*z + 6*q^21*z^5 - 5*q^24*z^6 - 
        3*q^25*z^6 + q*(3 + z) - q^2*(3 + z) - 4*q^5*z*(4 + z) + 
        q^22*z^5*(-1 + 4*z) + q^23*z^5*(-1 + 4*z) + 
        2*q^10*z*(2 + 6*z - 3*z^2) + q^4*(2 + 9*z - z^2) - 
        q^19*z^5*(6 + z + z^2) + q^20*z^4*(-1 + 10*z + z^2) + 
        q^8*z*(-14 - 7*z + 8*z^2) + q^11*z*(-5 - 6*z + 9*z^2) + 
        q^7*(1 + z + 2*z^2 - 5*z^3) + q^13*z^2*(5 + 8*z - 14*z^2 + z^3) + 
        q^18*z^3*(-1 + 7*z - 8*z^2 + z^3) + q^9*z*(9 - z - 7*z^2 + z^3) + 
        q^6*(-2 + 13*z + 5*z^2 + z^3) + q^14*z^2*(-11 + 5*z + 11*z^2 + 
          2*z^3) - q^12*z*(-1 + z + 7*z^2 + 4*z^3) + 
        q^17*z^2*(-1 - z + 15*z^2 - 2*z^3 + z^4) - 
        q^15*z^2*(-6 + 11*z + 12*z^2 + 6*z^3 + z^4) + 
        q^16*z^2*(1 + 10*z - 4*z^2 + z^3 + 2*z^4))*
       R1[{{1}, {{4, 1, 2}, {3, 1, 2}}}])/(q^5*z^3) + 
     ((-1 + q)*q^2*(1 + q^2 - q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^10*z^2 + 
        q^11*z^3 - q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(2 + z) + 
        q^6*z*(4 + z) - q^7*z*(2 + z^2) + q^5*z*(-3 - 2*z + z^2) + 
        q^8*z*(-1 - 2*z + 2*z^2) + q^9*(z + z^2 - 4*z^3))*
       R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/z^2 - 
     (q*(-1 + q^7*(3 - 2*z)*z + q^10*(3 - 4*z)*z^2 + 4*q^11*z^3 + 
        q^14*(-1 + z)*z^3 - q^15*z^4 + q^16*z^4 + q^17*z^4 - 
        q^12*z^4*(3 + z) + q*(5 + z) + q^8*z*(-5 + 2*z) - q^2*(7 + 3*z) + 
        q^4*(4 + 5*z - 4*z^2) + q^9*z*(2 - 5*z - 2*z^2) + 
        q^13*z^3*(3 + z^2) + q^5*(-2 - z + z^2) + q^3*(1 - z + z^2) + 
        q^6*z*(-1 + 4*z + z^2))*R1[{{1}, {{4, 1, 2}, {3, 2, 2}}}])/z^2 - 
     ((1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R1[{{1}, {{4, 1, 2}, {4, 0, 2}}}])/z^2 - 
     (q*(1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/z^2 - 
     ((1 - q^3*(-1 + z)^2 + q^4*(-7 + z)*z + 2*q^19*z^5 + 2*q^20*z^6 - 
        q^21*z^6 - q^22*z^6 - q*(3 + z) + q^2*(3 + z) + q^5*z*(13 + 3*z) + 
        q^16*z^4*(-3 + 4*z) + q^17*z^5*(-8 + z - z^2) + 
        q^6*z*(-12 - 4*z + z^2) - q^18*z^5*(1 + z + z^2) + 
        q^11*z^2*(4 - 9*z + 2*z^2) - q^10*z^2*(1 - 2*z + 6*z^2) - 
        2*q^8*z*(-1 + 2*z + 6*z^2) + q^7*z*(3 + 2*z + 6*z^2 - z^3) + 
        q^13*z^2*(3 - 9*z - 3*z^2 + z^3) + q^15*z^3*(-3 - 6*z + 3*z^2 + 
          z^3) + q^12*z^2*(-5 + 11*z + 8*z^2 + z^3) + 
        q^9*z*(-1 + 3*z + 6*z^2 + 2*z^3) + q^14*z^2*(-1 + 6*z + 2*z^2 + 
          4*z^3 + z^4))*R1[{{1}, {{4, 1, 2}, {4, 1, 2}}}])/(q*z^3) - 
     ((-1 + q)*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {-1, 0, 0}}}])/(q^3*z^2) + 
     ((-1 + q)*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {-1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 0}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^8*z^3 + 
        2*q^10*z^3 + q^11*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 
        2*q^14*z^4 + q*(2 + z))*R1[{{1}, {{4, 2, 0}, {-1, 1, 1}}}])/
      (q^3*z^2) + ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        2*q^8*z^3 + q^10*z^3 - q^9*(-3 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R1[{{1}, {{4, 2, 0}, {-1, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 + 2*q^19*z^6 + q^20*z^6 - 2*q^21*z^6 - 
        q^22*z^6 + q*(2 + z) + q^17*z^5*(2 + z) - q^5*z*(4 + z) + 
        q^7*z*(3 + z - 5*z^2) - q^3*(2 + 9*z + z^2) - 
        q^13*z^3*(5 + 12*z + z^2) + q^4*(1 + 9*z + 2*z^2) - 
        q^12*z^3*(5 + z + 3*z^2) - 2*q^10*z^2*(-4 + 2*z + 5*z^2) + 
        q^15*z^3*(-1 + 12*z + z^2 + z^3) - q^16*z^4*(4 + 2*z^2 + z^3) + 
        q^8*z*(-3 + 2*z - 5*z^2 + 2*z^3) + q^14*z^3*(4 - z - z^2 + 2*z^3) - 
        q^9*z*(-1 + 9*z + z^2 + 2*z^3) + q^11*z^2*(-2 + 17*z + 14*z^2 + 
          2*z^3))*R1[{{1}, {{4, 2, 0}, {-1, 2, 1}}}])/(q^9*z^4) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 0, 0}}}])/(q^7*z^3) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 - 
        3*q^13*z^4 - 2*q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + 2*q^17*z^5 - 
        q^18*z^5 - 3*q^19*z^5 + q^20*z^5 + q^21*z^5 - q*(3 + z) + 
        q^2*(3 + z) - q^10*z^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^9*z*(-1 + 7*z + 3*z^2))*R1[{{1}, {{4, 2, 0}, {0, 1, 0}}}])/
      (q^8*z^3) - ((-z + 7*q^9*(-3 + z)*z^2 - 2*q^20*z^6 - 3*q^21*z^6 + 
        q^22*z^6 + 3*q^23*z^6 + q^24*z^6 - q^19*z^5*(2 + z) + 
        q^14*z^3*(10 + 11*z) - 2*q^15*z^4*(-8 - 4*z + z^2) + 
        q*(1 + 4*z + z^2) - q^2*(1 + 7*z + 2*z^2) + 
        q^4*(2 + 8*z + 3*z^2 - z^3) + q^3*(-2 + z + z^3) + 
        q^13*z^2*(1 - 7*z - 12*z^2 + z^3) - q^8*z*(5 - 8*z - 4*z^2 + z^3) - 
        q^12*z^2*(2 + 21*z - 4*z^2 + z^3) + q^18*z^4*(4 - 5*z + z^2 + z^3) - 
        q^16*z^3*(3 + 14*z - 8*z^2 + 3*z^3) + 
        q^7*z*(8 + 3*z - 8*z^2 + 4*z^3) + q^10*z*(2 + 22*z + 6*z^2 + 5*z^3) - 
        q^6*(1 + 5*z + z^2 + 7*z^3) - q^5*(-1 + 4*z + 4*z^2 - 4*z^3 + z^4) + 
        q^17*z^3*(1 - 8*z - 7*z^2 + z^3 + z^4) - 
        q^11*z*(1 + 8*z - 10*z^2 + 3*z^3 + z^4))*
       R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(q^11*z^4) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + 
        4*q^12*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) - 
        q^10*z^2*(3 + 2*z) + q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) - 
        q^13*z^3*(2 + z^2) + q^9*z*(-1 + 7*z + 4*z^2) + q^14*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 0}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((1 + 7*q^6*z^2 + 2*q^15*(1 - 3*z)*z^3 + 4*q^17*z^4 + 2*q^18*z^4 + 
        2*q^2*(3 + z) - q*(4 + z) + q^10*z*(-13 + z - 5*z^2) + 
        q^13*z*(2 - 9*z - 2*z^2) + q^9*z*(15 + 2*z - 2*z^2) - q^3*(4 + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^14*z^2*(4 - z + 2*z^2) + 
        q^7*(-4 - 2*z + z^2 - 3*z^3) + q^5*(4 + 3*z - 4*z^2 + z^3) + 
        2*q^8*(1 - 4*z - 3*z^2 + z^3) - q^12*z*(7 - 7*z + 6*z^2 + z^3) + 
        q^11*z*(11 - 3*z + 14*z^2 + z^3) + q^16*(z^3 - 3*z^4))*
       R1[{{1}, {{4, 2, 0}, {0, 2, 0}}}])/(q^11*z^3) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 0}, {0, 2, 1}}}])/(q^5*z^3) - 
     ((-1 - q^2*z - 4*q^17*z^5 - 2*q^18*z^5 - 4*q^19*z^6 + 6*q^20*z^6 + 
        2*q^21*z^6 - 3*q^22*z^6 - q^23*z^6 + q*(2 + z) + q^12*z^3*(3 + z) - 
        q^13*z^4*(7 + 2*z) + q^16*z^4*(-1 + 3*z) + q^15*z^4*(3 + 4*z) + 
        q^4*(1 - 3*z - 2*z^2) - q^8*z*(3 - 7*z + z^2) + 
        q^5*z*(2 - 2*z + z^2) + q^14*z^4*(6 - z + z^2) - 
        q^6*z*(1 - 2*z + 2*z^2) + q^7*z*(3 - 2*z + 2*z^2) + 
        q^3*(-2 + z + 2*z^2) + q^9*z*(1 - 7*z - 5*z^2 + 2*z^3) + 
        q^10*(z^2 + 7*z^3 - 3*z^4) + q^11*(z^2 - 3*z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 0}}}])/(q^10*z^4) - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z + q^11*(3 - 4*z)*z^2 + 
        2*q^16*(-1 + z)*z^4 + 2*q^18*z^5 + q^19*z^6 - 3*q^20*z^6 - 
        2*q^21*z^6 + 2*q^22*z^6 + q^23*z^6 - q*(2 + z) + q^17*z^5*(2 + z) + 
        q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + q^8*z*(3 - 8*z + z^2) - 
        q^7*z*(3 - 2*z + z^2) + q^12*z^2*(-1 + 8*z + z^2) + 
        q^10*z^2*(-7 - 5*z + 2*z^2) + q^13*z^3*(-10 + 7*z + 2*z^2) - 
        q^15*z^3*(1 - 6*z + 6*z^2) - q^9*z*(1 - 11*z - 5*z^2 + z^3) - 
        q^14*z^3*(-5 + 11*z + z^2 + z^3))*R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}])/
      (q^10*z^4) - ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 + 4*q^17*z^5 + 
        3*q^19*z^6 + q^20*z^6 - 2*q^21*z^6 - q^22*z^6 + q*(2 + z) - 
        q^5*z*(4 + z) + q^7*z*(3 + z - 5*z^2) + 
        q^12*z^3*(-14 + 2*z - 3*z^2) + q^15*z^4*(3 + 3*z + z^2) - 
        2*q^13*z^3*(-2 + 6*z + z^2) - q^3*(2 + 9*z + z^2) + 
        q^4*(1 + 9*z + 2*z^2) - q^16*z^4*(1 + 3*z + 2*z^2 + z^3) + 
        q^8*z*(-3 + 4*z - 5*z^2 + 2*z^3) + q^14*z^3*(-1 + 4*z - z^2 + 
          2*z^3) - q^9*z*(-1 + 15*z + 4*z^2 + 2*z^3) + 
        q^11*z^2*(-4 + 20*z + 11*z^2 + 2*z^3) + q^10*(14*z^2 - 9*z^4))*
       R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}])/(q^10*z^4) + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^2 + q^11*(3 - 5*z)*z - q^8*z^2 + q^14*(-1 + z)*z^3 + q^16*z^4 - 
        2*q^17*z^4 - q^18*z^4 + q*(2 + z) - q^13*z^2*(3 + z) + q^5*(4 + z) + 
        q^15*z^3*(-1 + 2*z) + q^6*(-1 + 2*z - 2*z^2) + 
        q^10*z*(-3 + z - z^2) + q^3*(2 - z + z^2) - q^4*(5 + 2*z + z^2) + 
        q^7*z*(-1 + 3*z + z^2) + q^12*z*(-1 + 7*z + 3*z^2) + q^9*(z - z^3))*
       R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(q^4*z^2) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 7*q^10*z^3 - q^11*(-3 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {2, 1, 1}}}])/(q^3*z^2) + 
     (-1 + q)^2*q^7*(2 + q)*z*R1[{{1}, {{4, 2, 0}, {2, 2, 0}}}] - 
     (-1 + q)^2*q^8*z*R1[{{1}, {{4, 2, 0}, {2, 2, 1}}}] - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 2, 0}, {3, 0, 0}}}])/(q^4*z^2) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{4, 2, 0}, {3, 1, 0}}}])/(q^3*z^2) + 
     ((-1 + q)^2*(-1 + q^7*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 2, 0}, {3, 1, 1}}}])/z^2 - 
     ((-1 + q)^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 2, 0}, {3, 2, 0}}}])/z^2 - 
     (q^2*(-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 0}, {3, 2, 1}}}])/z^2 + 
     ((-1 + q)*q^7*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{4, 2, 0}, {4, 1, 1}}}])/z - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{1}, {{4, 2, 1}, {-2, 0, 0}}}])/(q*z) + 
     ((1 - q + q^2*z + q^3*(1 + 2*z) + q^5*(1 + z^2) - 2*q^4*(1 + z + z^2))*
       R1[{{1}, {{4, 2, 1}, {-2, 0, 1}}}])/(q*z) - 
     (-1 + q)*q^2*R1[{{1}, {{4, 2, 1}, {-2, 0, 2}}}] - 
     ((-1 + q)*(-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R1[{{1}, {{4, 2, 1}, {-2, 1, 1}}}])/z^2 - 
     ((-1 - q^5*z + q^19*(-2 + z)*z^5 + q^20*z^6 + 4*q^21*z^6 - 2*q^22*z^6 - 
        2*q^23*z^6 + 2*q*(1 + z) - q^2*z*(1 + z) - q^12*z^3*(2 + z)^2 - 
        q^18*z^5*(5 + z) - q^3*(2 + 5*z) + q^13*z^4*(-14 - 4*z + z^2) - 
        q^7*z*(-3 + z + z^2) + q^6*z*(-1 - z + 3*z^2) + 
        q^14*z^4*(5 + 19*z + 5*z^2) + q^8*z*(-3 + 6*z + z^2 - z^3) + 
        q^4*(1 + 5*z + 2*z^2 - z^3) + q^10*z^2*(6 + 4*z + 3*z^2 - z^3) + 
        q^9*z*(1 - 10*z - 10*z^2 + z^3) - q^15*z^4*(-2 + 2*z + z^2 + z^3) - 
        q^16*z^4*(1 + 3*z + z^2 + z^3) + q^11*z^2*(-1 + 10*z + 4*z^2 + z^3) - 
        q^17*(z^5 + z^7))*R1[{{1}, {{4, 2, 1}, {-1, 0, 0}}}])/(q^12*z^5) - 
     ((1 - 2*q^10*z^2 + q^11*(7 - 8*z)*z^2 + q^21*(4 - 3*z)*z^5 - 
        3*q^24*z^6 + q^23*(-2 + z)*z^6 - q^25*z^7 - q*(1 + z) - 
        2*q^2*(1 + z) + q^9*z*(1 + z)^2 + q^22*z^5*(-1 + 4*z) + 
        q^3*(2 + 9*z) + q^6*z*(3 + 8*z - 6*z^2) + q^4*(1 - 11*z - 5*z^2) + 
        2*q^8*z*(-1 - 4*z + z^2) + q^16*z^3*(-5 - 2*z + z^2) + 
        q^7*z*(-2 - z + 6*z^2) + q^12*z^2*(-6 + 4*z - 5*z^2 + z^3) - 
        q^17*z^3*(-8 + z - 2*z^2 + z^3) + q^5*(-1 + 5*z + 3*z^2 + z^3) + 
        q^20*z^4*(2 + 6*z + 7*z^2 + z^3) + q^13*z^2*(4 - 6*z + 17*z^2 + 
          4*z^3) - q^18*z^3*(4 - 11*z + 11*z^2 + 5*z^3) - 
        q^15*z^2*(-1 + 4*z + 3*z^2 + 7*z^3) + q^19*z^3*(1 - 7*z + 2*z^2 + 
          z^4) - q^14*z^2*(3 - 6*z + 4*z^2 + 2*z^3 + 2*z^4))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/(q^11*z^4*(-1 + q^5*z)) - 
     ((-1 + q)*(-1 + q^2*(-1 + z) - q^4*(-3 + z)*z - q^7*z^2 + 2*q^6*z^3 + 
        q^9*z^4 + q^10*z^4 + q*(2 + z) - q^3*z*(4 + z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}])/(q^2*z^2) - 
     ((1 - 2*q + 6*q^22*z^6 + q^23*z^6 + 2*q^24*z^7 + q^25*z^7 - 2*q^26*z^7 - 
        q^27*z^7 - q^2*z*(8 + z) + 2*q^9*z^2*(9 + z) + 
        q^6*z*(5 + 5*z - 9*z^2) + q^18*z^4*(5 - 8*z - 2*z^2) + 
        q^7*z*(-3 + z - 2*z^2) + q^20*z^5*(2 - 3*z + z^2) + 
        q^3*(2 + 18*z + 5*z^2) + q^5*z*(-3 - 7*z + 7*z^2) + 
        q^10*z^2*(-9 + 4*z + 9*z^2) - q^8*z*(-1 + 13*z - 5*z^2 + z^3) + 
        2*q^12*z^2*(1 + 4*z - 2*z^2 + z^3) - 2*q^11*z^2*
         (-1 + 6*z - z^2 + z^3) - q^21*z^5*(1 + 3*z + z^2 + z^3) - 
        q^4*(1 + 10*z + z^2 + z^3) - q^15*z^3*(-7 + 6*z^2 + z^3) + 
        q^19*z^4*(-1 + 7*z + z^2 + 2*z^3) - q^17*z^3*(-1 + 7*z + 4*z^2 + 
          2*z^3) + q^16*z^3*(-3 + 9*z + 5*z^2 + 3*z^3 + z^4) + 
        q^13*z^2*(-3 + 6*z^2 + 5*z^3 + z^4) - q^14*z^2*(-1 + 9*z + 14*z^2 + 
          2*z^3 + 3*z^4))*R1[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/
      (q^10*z^4*(-1 + q^5*z)) - ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 - 
        q^11*z^3 + q^13*z^4 - 2*q^15*z^4 - q^16*z^4 - q*(3 + z) + 
        q^2*(3 + z) - q^10*z^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^12*z^3*(-1 + 2*z + z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R1[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/(q^7*z^3) + 
     (-1 + q)*q^8*(2 + q)*z*R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}] - 
     ((-1 + q^5*z^2 + q^8*z^2 + 2*q^7*z^3 + 3*q^13*z^4 - q^15*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + q^9*z^2*(-2 + z^2) + 
        q^3*(1 - z + z^2) - q^11*z^3*(1 + z + z^2) - 
        q^10*z^2*(-1 + z - z^2 + z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 1}, {-1, 2, 0}}}])/(q^5*z^3) - 
     ((1 + 7*q^6*z^2 + q^16*(4 - 3*z)*z^3 + 3*q^18*z^4 - q^19*(-1 + z)*z^4 + 
        q^17*z^4*(2 + z) + 2*q^2*(3 + z) - q*(4 + z) + q^14*z^3*(-1 + 4*z) + 
        q^13*z*(2 - 6*z - 9*z^2) + q^10*z*(-3 + 3*z - 4*z^2) - 
        q^3*(4 + z^2) + q^4*(-1 - 2*z + z^2) - q^9*z*(-7 + z + z^2) - 
        q^15*z^2*(-2 + z + 8*z^2) + q^8*(2 - 4*z - 6*z^2 + z^3) + 
        q^5*(4 + 3*z - 4*z^2 + z^3) - q^12*z*(5 - 6*z - 3*z^2 + z^3) + 
        q^11*z*(4 - 4*z + 11*z^2 + z^3) - q^7*(4 + 3*z - 3*z^2 + 3*z^3))*
       R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(q^11*z^3) + 
     q^4*z*(-2 + q*(-1 + z) + q^4*z - 2*q^5*z - q^6*z + 2*q^7*z + q^8*z + 
       2*q^2*(1 + z) - q^3*(-1 + 3*z + z^2))*
      R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}] - 
     ((-z - 11*q^18*z^5 + q^19*z^6 - q^21*z^6 + 2*q^22*z^6 + q^23*z^6 + 
        q^6*z*(2 + 7*z - 12*z^2) - q^16*z^4*(9 - 8*z + z^2) + 
        q^3*z*(10 + z + z^2) + q*(1 + 4*z + z^2) - 2*q^2*(1 + 4*z + z^2) + 
        q^15*z^3*(2 + z + 10*z^2) + q^17*z^4*(2 - 2*z + z^3) - 
        q^12*z^2*(-7 + 13*z + z^3) - q^8*z*(2 - 7*z - 4*z^2 + z^3) - 
        q^4*(-2 + 10*z + 3*z^2 + z^3) - q^11*z^2*(6 + 8*z^2 + z^3) + 
        q^13*z^2*(-5 + 15*z + 11*z^2 + z^3) + q^9*z*(3 - 14*z - 6*z^2 + 
          2*z^3) + q^7*z*(-3 - 6*z + 5*z^2 + 3*z^3) + 
        q^10*z*(-1 + 11*z + 8*z^2 + 3*z^3) + q^5*(-1 + 6*z + z^2 + 5*z^3 - 
          z^4) - q^14*z^2*(-1 + 10*z + z^2 + 5*z^3 + z^4) + 
        q^20*(z^5 - 2*z^6))*R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}])/(q^11*z^4) - 
     ((-1 + q^5*z + 2*q^17*z^5 - 4*q^20*z^6 + q^21*z^6 + 2*q^22*z^6 + 
        q*(2 + z) - 2*q^13*z^4*(8 + z) - q^18*z^5*(3 + 2*z) + 
        q^19*z^5*(-1 + 3*z) - q^4*(-1 + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^15*z^4*(2 - z + z^2) - q^6*z*(1 + 4*z + z^2) + 
        q^14*z^4*(7 - 3*z + 2*z^2) + 3*q^11*z^2*(1 + z + 3*z^2) + 
        q^7*z*(3 + 7*z + 4*z^2) + q^10*z^2*(1 + 6*z - 8*z^2 + z^3) - 
        q^16*z^4*(1 - 7*z + z^2 + z^3) - q^8*z*(3 - z + z^2 + z^3) + 
        q^9*z*(1 - 7*z - 9*z^2 + 3*z^3) - q^12*(z^2 - 4*z^4 + 2*z^5))*
       R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/(q^9*z^4) - 
     ((-1 + q)*(1 + q^2 - q^5*z - q^3*(-1 + z)*z + 2*q^9*z^3 + 
        q^4*z*(1 + z) - q*(2 + z) + q^8*z^2*(1 + 3*z) - 
        q^6*z*(1 + 3*z + 2*z^2) + q^7*(z + 2*z^2 - 2*z^3))*
       R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}])/(q^2*z^2) - 
     ((1 + q^18*z^5 - 2*q^21*z^6 + q^22*z^6 + q^23*z^6 - q*(1 + z) + 
        q^17*z^4*(1 + z) - q^2*(2 + z) + 2*q^13*z^4*(4 + z) - 
        q^12*z^3*(5 + z) - q^8*z^2*(9 + z) + q^4*(1 + 2*z) + 
        q^10*z*(-1 + 5*z) + q^15*z^4*(-8 + z - 2*z^2) + q^3*(2 + 2*z - z^2) + 
        q^16*z^4*(-2 - 2*z + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^14*z^4*(-1 + z + z^2) + q^5*(-1 - z + 2*z^2) + 
        2*q^11*z^2*(-2 - 2*z + 3*z^2) + q^9*z*(2 + 5*z + 7*z^2 - z^3))*
       R1[{{1}, {{4, 2, 1}, {0, 2, 0}}}])/(q^9*z^4) - 
     ((1 - q^18*(-4 + z)*z^4 + 8*q^21*z^6 + 2*q^22*z^6 - 4*q^23*z^6 - 
        q^24*z^6 - q*(3 + z) + q^2*(4 + z) + q^15*z^4*(7 + 4*z) + 
        q^8*z*(5 - 20*z - 7*z^2) + q^14*z^3*(9 - 2*z - 2*z^2) + 
        q^3*(-4 + z - z^2) + q^17*z^4*(2 - 10*z + z^2) + 
        q^4*(2 - 5*z + z^2) - q^16*z^4*(10 - 4*z + z^2) + 
        q^5*(2 + 11*z + 2*z^2) + q^19*z^4*(-1 + 4*z + 3*z^2) + 
        q^9*z*(-5 + 23*z + 6*z^2 + z^3) + q^13*z^2*(6 - 14*z - 9*z^2 + 
          2*z^3) - q^6*(3 + 8*z + 4*z^2 + 2*z^3) + 
        q^7*(1 - 2*z + 9*z^2 + 4*z^3) - q^11*z*(4 - 23*z + 10*z^2 - 14*z^3 + 
          z^4) + q^10*z*(6 - 20*z + 6*z^2 - 7*z^3 + z^4) + 
        q^12*(z - 19*z^2 + 7*z^3 + 2*z^4 - 2*z^5) + q^20*(z^5 - 8*z^6))*
       R1[{{1}, {{4, 2, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z + q^16*(-1 + z)*z^4 - 
        5*q^17*z^5 - 2*q^18*z^5 - 2*q^19*z^6 + 3*q^20*z^6 + 2*q^21*z^6 - 
        2*q^22*z^6 - q^23*z^6 + q*(2 + z) + q^11*z^3*(4 + z) - 
        q^13*z^4*(8 + z) + q^15*z^4*(3 + 5*z) + q^10*z^2*(4 + 2*z - 3*z^2) - 
        q^4*(-1 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^4*(5 + z + z^2) + 
        q^9*z*(1 - 10*z - 4*z^2 + z^3))*R1[{{1}, {{4, 2, 1}, {1, 0, 2}}}])/
      (q^9*z^4) - ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + 
        q^15*(3 - 4*z)*z^4 - 4*q^16*z^5 + q^19*(3 - 2*z)*z^5 - 5*q^21*z^6 + 
        4*q^22*z^6 - 2*q^23*z^6 - q^24*z^6 + q^25*z^6 + q^17*z^5*(2 + z) - 
        2*q^18*z^5*(2 + z) + q*(3 + z) - q^2*(3 + z) - 2*q^5*z*(3 + z) + 
        3*q^20*z^5*(1 + 2*z) - 8*q^11*z^2*(1 - z + z^2) - 
        2*q^7*z*(-1 + 3*z + 2*z^2) + q^6*z*(3 + 4*z + 2*z^2) + 
        q^14*z^3*(-1 + 8*z + 2*z^2) + q^13*z^2*(-1 + 4*z - 6*z^2 + z^3) + 
        q^12*z^2*(4 - 7*z - 3*z^2 + z^3) + q^8*z*(-3 + 13*z + 4*z^2 + z^3) - 
        q^9*z*(-1 + 18*z + 5*z^2 + z^3) + q^10*(14*z^2 + 6*z^4 - z^5))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/(q^11*z^4) - 
     ((1 + q^2*(2 + z) - q^11*z^3*(2 + z) - q*(3 + z) + 
        q^3*(2 + 3*z - 3*z^2) + q^6*z*(-1 - 3*z + z^2) + 
        q^10*z^2*(-2 - z + z^2) + 2*q^7*z*(1 + z + z^2) + 
        q^9*z*(-1 + z + 6*z^2) + q^8*(z + z^2 - 5*z^3) - q^5*(-1 + z + z^3) + 
        q^4*(-3 - 3*z + 3*z^2 + z^3))*R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/
      (q^2*z^2) - ((1 - q^6*(-1 + z)*z + 3*q^4*z^2 + 2*q^7*z^2 - q^9*z^2 - 
        q^10*z^3 + q^11*z^3 - q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2) - 
        q^5*z*(2 + z + z^2))*R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/(q*z^2) - 
     ((1 + 7*q^6*z^2 + 4*q^17*z^4 + 2*q^18*z^4 + 2*q^2*(3 + z) - q*(4 + z) + 
        q^10*z*(-9 + 2*z - 5*z^2) - q^3*(4 + z^2) + q^4*(-1 - 2*z + z^2) - 
        2*q^9*z*(-7 - z + z^2) + q^14*z^2*(3 + z + 2*z^2) + 
        q^13*(z - 7*z^2 - 3*z^3) + q^7*(-4 - 2*z + z^2 - 3*z^3) + 
        q^5*(4 + 3*z - 4*z^2 + z^3) + 2*q^8*(1 - 4*z - 3*z^2 + z^3) - 
        q^12*z*(3 - 7*z + 6*z^2 + z^3) + q^11*z*(5 - 5*z + 14*z^2 + z^3) + 
        q^15*(z^3 - 6*z^4) + q^16*(z^3 - 3*z^4))*
       R1[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/(q^5*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}])/z^2 - 
     ((1 - 2*q^6*z + q^5*(2 - 3*z)*z + q^8*(2 - 3*z)*z - q^7*(-2 + z)*z^2 + 
        q^10*(-2 + z)*z^2 - 2*q^11*z^3 + q^13*(-1 + z)*z^3 - 2*q^15*z^4 - 
        q^16*z^4 + q^12*z^4*(2 + z) + 2*q^2*(3 + z) - q*(4 + z) - 
        q^3*(4 + z^2) + q^9*z*(-1 + 4*z + 2*z^2) + q^4*(1 - 2*z + 3*z^2))*
       R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}])/(q^2*z^2) - 
     ((1 - q^5*(-1 + z) - 2*q^6*(-1 + z)*z - 2*q^15*z^4 + 2*q^16*z^4 + 
        q^17*z^4 + q^13*z^3*(1 + z) + q^2*(2 + z) - q*(3 + z) + 
        q^12*z^2*(3 + z) + q^3*(2 + 2*z - z^2) - q^9*z*(-2 + z^2) - 
        q^7*z*(3 + z^2) + q^4*(-3 - 2*z + 2*z^2) + q^8*z*(2 + z + 2*z^2) + 
        q^10*z*(-3 + 4*z + 2*z^2) + q^11*(z - 7*z^2 - 4*z^3) + 
        q^14*(z^3 - 3*z^4))*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(q*z^2) - 
     ((1 + q^7*(-1 + z)*z - 4*q^13*z^3 + 4*q^17*z^4 - q^19*z^5 - q^20*z^5 + 
        q^14*z^3*(1 + z)^2 + q^2*(2 + z) - q*(3 + z) + q^18*z^4*(1 + 2*z) + 
        2*q^8*z*(1 + z - 2*z^2) + q^15*z^4*(-8 + z - z^2) + 
        q^3*(2 + 2*z - z^2) + q^6*z*(-3 - 5*z + z^2) + 
        q^9*z*(1 - 5*z + z^2) + q^11*z^2*(-2 - 4*z + z^2) - 
        q^16*z^4*(1 + z + z^2) + q^4*(-3 - 3*z + 4*z^2) + 
        q^5*(1 + 3*z - z^3) + q^10*z*(-1 + 7*z + 2*z^2 + z^3) + 
        q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*R1[{{1}, {{4, 2, 1}, {3, 0, 1}}}])/
      (q*z^2) - (-1 + q)*q^8*z*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 
       5*q^6*z - q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}] - 
     ((-1 - 3*q^18*z^4 + q^20*z^5 + q^21*z^5 + q*(6 + z) - 
        q^19*z^4*(1 + 2*z) - q^2*(15 + 4*z) + q^4*(-3 + 4*z - 5*z^2) - 
        q^8*z*(10 - 5*z + z^2) + q^16*z^4*(6 - z + z^2) - 
        q^7*z*(-10 + z + z^2) - q^15*z^3*(-1 + z + z^2) + 
        q^17*z^4*(2 + z + z^2) - q^14*z^3*(-1 + 2*z + z^2) + 
        q^3*(16 + 5*z + z^2) + q^9*z*(7 - 8*z + 3*z^2) - 
        q^10*z*(1 - 13*z + 4*z^2) + q^5*(-6 - 9*z + 6*z^2) - 
        q^11*z*(2 + 6*z - 6*z^2 + z^3) + q^13*z^2*(4 + z - z^2 + z^3) + 
        q^6*(3 - 2*z - 4*z^2 + 2*z^3) - q^12*z*(-1 + 5*z + 3*z^2 + 4*z^3 + 
          z^4))*R1[{{1}, {{4, 2, 1}, {3, 1, 0}}}])/(q^2*z^2) - 
     (-1 + q)^2*q^15*(2 + q)*z^2*R1[{{1}, {{4, 2, 1}, {3, 2, 0}}}] - 
     ((-1 + q)*q^5*(-1 + q^8*z + q^5*(-1 + z)*z^2 + q^10*z^3 + 2*q^11*z^4 + 
        q^12*z^4 - q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + 
        q^3*z*(1 + 2*z) + q^9*z^2*(1 - z + z^2) + q^6*(z + z^3) - 
        q^7*z*(2 + z - z^2 + z^3))*R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/z^2 + 
     ((-1 + q)^3*q^9*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 2, 1}, {4, 2, 0}}}])/z - 
     (-1 + q)*q^2*R1[{{1}, {{4, 2, 2}, {-2, 0, 0}}}] + 
     (q^3*(1 + 3*z + q^2*(1 + z) - q*(2 + 3*z + z^2))*
       R1[{{1}, {{4, 2, 2}, {-2, 0, 1}}}])/z - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z + q^15*(-3 + z)*z^4 + q^17*z^5 + 
        q^18*z^5 - q*(2 + z) + q^13*z^4*(9 + z) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 + z^2) + q^8*z*(3 - 7*z + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^14*z^4*(7 + 2*z + z^2) + q^12*z^3*(-2 + 4*z + z^2) + 
        q^10*z^2*(-1 - 4*z + 2*z^2) - q^9*z*(1 - 7*z - 4*z^2 + z^3) - 
        q^11*(z^2 + 3*z^4) + q^16*(z^4 - 2*z^5))*
       R1[{{1}, {{4, 2, 2}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((-1 + q + q^2*z - 2*q^4*z + q^5*z)*R1[{{1}, {{4, 2, 2}, {-1, 0, 0}}}])/
      z - ((1 - q^3*(-1 + z)^2 + q^4*(-5 + z)*z - q^23*z^5 + 
        2*q^22*(1 - 3*z)*z^5 - q^25*z^6 - q*(3 + z) + q^2*(3 + z) + 
        q^5*z*(5 + z) + q^8*z*(3 - 8*z - 3*z^2) + q^6*z*(-2 + z - z^2) + 
        q^21*z^5*(10 + 6*z + z^2) + q^7*z*(-1 + z + 2*z^2) + 
        q^9*z*(-2 + 9*z + 5*z^2) + q^11*z*(1 + 3*z - 8*z^2 + z^3) + 
        q^14*z^2*(1 - 2*z - 7*z^2 + z^3) - q^13*z^2*(1 - 3*z - 3*z^2 + z^3) + 
        q^19*z^4*(1 - 11*z - 2*z^2 + z^3) - q^17*z^3*(-2 - 7*z + 2*z^2 + 
          z^3) + q^20*z^4*(1 + z + 2*z^2 + z^3) + 
        q^12*z^2*(2 + 4*z + 6*z^2 + z^3) - q^10*z*(1 + 8*z + 2*z^3) + 
        q^15*z^2*(-2 + z - 4*z^2 + 4*z^3) - q^16*z^2*(-1 + 5*z + z^2 + z^4) + 
        q^18*(z^3 + z^4 - 7*z^5 - 2*z^6))*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}])/
      (q^15*z^5) - ((1 - q*z - 4*q^20*z^6 - 4*q^21*z^6 + 5*q^22*z^6 + 
        3*q^23*z^6 - 2*q^2*(2 + z) - q^18*z^5*(2 + z) + q^4*(3 + 6*z) + 
        q^3*(2 + z - z^2) + q^6*z*(-3 - z + z^2) - q^16*z^4*(3 + 3*z + z^2) + 
        q^5*(-2 - z + 3*z^2) - q^8*z*(3 + 4*z + 3*z^2) + 
        2*q^10*z*(-1 + 9*z + 3*z^2) + q^13*z^3*(2 + 13*z + 5*z^2) + 
        q^11*z^2*(-7 - 3*z + 11*z^2) + q^7*(z^2 - 2*z^3) - 
        q^9*z*(-5 + 8*z - 6*z^2 + z^3) - q^14*z^3*(3 - 9*z - 3*z^2 + z^3) + 
        q^17*z^4*(2 + 6*z + 2*z^2 + z^3) - q^12*z^2*(1 + 11*z + 5*z^2 + 
          z^3) - q^15*z^3*(-1 + 19*z + 5*z^2 + 4*z^3))*
       R1[{{1}, {{4, 2, 2}, {-1, 0, 2}}}])/(q^10*z^4) - 
     ((1 - q^2*z + q^5*z^3 - 4*q^17*z^5 - 5*q^19*z^6 + 2*q^20*z^6 + 
        4*q^21*z^6 + q^22*z^6 - 2*q^18*z^5*(1 + z) - q*(2 + z) + 
        q^13*z^4*(7 + 2*z) - q^4*(1 + 3*z) + q^3*(2 + 5*z) + 
        q^12*z^3*(1 - 5*z + z^2) - 2*q^14*z^4*(2 + 2*z + z^2) - 
        q^11*z^3*(7 + 2*z + 2*z^2) - q^7*z*(3 + 4*z + 2*z^2) + 
        q^15*z^4*(-3 + 5*z + 2*z^2) + q^8*z*(3 - 2*z + 3*z^2) + 
        q^10*z^2*(-4 - z + 11*z^2) + q^6*(z + 2*z^2 - 2*z^3) - 
        q^9*z*(1 - 8*z - 5*z^2 + 2*z^3) + q^16*(z^4 + 4*z^5 - z^6))*
       R1[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/(q^8*z^4) - 
     ((1 + 3*q^5*z + 2*q^4*(-1 + z)*z + q^15*z^4 + q^14*(-1 + z)*z^4 + 
        2*q^16*z^5 + 3*q^17*z^5 - 3*q^18*z^5 - 2*q^19*z^5 - q*(3 + z) + 
        q^2*(3 + z) - q^6*z*(3 + z) - q^13*z^4*(5 + z) + 
        3*q^12*z^3*(-1 + 2*z) + q^3*(-1 + z - z^2) + 
        2*q^10*z^2*(1 + z - z^2) - q^7*z*(-1 + z + z^2) + 
        q^9*z^2*(-1 + z + z^2) + q^8*(z^2 - 2*z^3) + 
        q^11*z^2*(-1 + 2*z + z^3))*R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/
      (q^6*z^3) - (-1 + q)*q^7*(1 + q)^2*z*
      R1[{{1}, {{4, 2, 2}, {-1, 1, 2}}}] - 
     ((1 - q^2*z + q^18*z^5 + q^5*z^2*(1 + z) - q*(2 + z) + 
        q^12*z^4*(5 + 2*z) + q^10*z^3*(-5 + 3*z) - q^4*(1 + 3*z) + 
        q^15*z^4*(-3 + 4*z) + q^3*(2 + 5*z) + q^8*z*(3 - 4*z + z^2) + 
        q^7*z*(-3 + 2*z + z^2) - q^14*z^4*(7 + 4*z + z^2) + 
        q^13*z^3*(-1 + 8*z + z^2) + q^6*(z - 2*z^2 - 3*z^3) + 
        q^9*z*(-1 + 4*z + 3*z^2 + z^3) - q^11*z^2*(1 - z + 6*z^2 + z^3) + 
        q^16*(z^4 - 2*z^5))*R1[{{1}, {{4, 2, 2}, {-1, 2, 2}}}])/(q^4*z^3) - 
     ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + q^18*(7 - 2*z)*z^4 + q^24*z^6 + 
        5*q^26*z^7 - 2*q^27*z^7 - 4*q^28*z^7 - q^29*z^7 + q*(3 + z) - 
        q^2*(3 + z) - q^20*z^5*(5 + z) - q^5*z*(6 + z) + q^25*z^6*(1 + 2*z) + 
        q^17*z^3*(4 + z - 7*z^2) + q^22*z^5*(3 + 2*z - 2*z^2) + 
        q^6*z*(3 + z^2) - q^19*z^4*(1 - 7*z + z^2) + 
        q^23*z^5*(-1 - z + z^2) + 2*q^21*z^5*(2 - z + z^2) + 
        q^8*z*(-1 + 8*z + 4*z^2) + q^14*z^2*(3 + 4*z + 6*z^2) + 
        q^15*z^2*(-3 + 2*z - 5*z^3) + q^9*(z - 10*z^2 - 5*z^3) + 
        q^7*(z - 2*z^3) + q^13*z^2*(-1 + z - z^2 + z^3) - 
        q^12*z^2*(-1 + 6*z + 6*z^2 + z^3) + q^10*z*(-2 + 2*z - z^2 + 2*z^3) + 
        q^11*(z + 7*z^3 - z^4) + q^16*z^2*(1 - 8*z - 5*z^2 + 2*z^3 + z^4))*
       R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}])/(q^15*z^5) - 
     ((-1 - 7*q^6*z^2 - 4*q^17*z^4 - q^18*z^4 - 2*q^2*(3 + z) + q*(4 + z) + 
        q^4*(1 + 2*z - z^2) + q^3*(4 + z^2) + q^9*z*(-12 - z + 2*z^2) - 
        q^14*z^2*(9 + 2*z + 2*z^2) + q^13*z*(-1 + 11*z + 2*z^2) + 
        q^10*z*(9 - 2*z + 5*z^2) + q^8*(-2 + 7*z + 6*z^2 - 2*z^3) - 
        q^5*(4 + 3*z - 4*z^2 + z^3) + q^12*z*(4 - 6*z + 6*z^2 + z^3) + 
        q^15*z^2*(4 - 2*z + 9*z^2 + z^3) - q^11*z*(7 - 2*z + 13*z^2 + z^3) + 
        q^7*(4 + 2*z - z^2 + 3*z^3) - q^16*(z^2 + z^4))*
       R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}])/(q^10*z^3) - 
     ((z + 6*q^6*z^3 - q^19*z^5 + q^21*z^6 - 2*q^22*z^6 - q^23*z^6 + 
        q^20*z^5*(-1 + 2*z) + q^18*z^4*(-1 + 6*z) - q^3*z*(3 + z^2) - 
        q^17*z^4*(1 - 10*z + z^2) - q*(1 + 4*z + z^2) + 
        q^16*z^4*(5 - 11*z + 2*z^2) + q^2*(2 + 7*z + 2*z^2) + 
        q^9*z*(-3 + 20*z - 2*z^3) + q^13*z^2*(4 - 13*z + z^2 - z^3) + 
        q^15*z^3*(-2 + z - 7*z^2 + z^3) + q^12*z^2*(-7 + 16*z - 5*z^2 + 
          z^3) + q^4*(-2 - 6*z - 2*z^2 + z^3) + 
        q^14*z^2*(-1 + 8*z - z^2 + z^3) + q^11*z^2*(13 - 4*z + 5*z^2 + z^3) + 
        q^8*z*(5 - 7*z - 5*z^2 + 2*z^3) - q^7*z*(5 + 3*z - 3*z^2 + 3*z^3) - 
        q^10*z*(-1 + 21*z + 3*z^2 + 4*z^3) + q^5*(1 + 7*z + 3*z^2 - 4*z^3 + 
          z^4))*R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(q^10*z^4) - 
     ((-1 + q^15*(3 - 2*z)*z^4 - q^17*z^5 - q^18*z^5 + 2*q*(1 + z) - 
        q^2*z*(1 + z) + q^5*z*(1 + z)^2 + q^16*z^4*(-1 + 2*z) - 
        q^3*(2 + 5*z) + q^14*z^4*(9 + z^2) + q^10*z^3*(3 + 8*z + z^2) + 
        q^6*z*(-1 + z + 3*z^2) + q^7*(z - 7*z^2 - 3*z^3) + 
        q^4*(1 + 4*z + z^2 - z^3) - q^11*z^2*(-1 + 2*z - 2*z^2 + z^3) + 
        q^13*z^3*(1 - 6*z + 3*z^2 + z^3) - q^8*z*(2 - 7*z + 6*z^2 + 3*z^3) + 
        q^9*(z - 4*z^2 + 5*z^3 - 3*z^4) + q^12*(z^3 - 11*z^4 - 3*z^5))*
       R1[{{1}, {{4, 2, 2}, {0, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 2}, {1, 0, 0}}}])/(q^3*z^2) - 
     ((-1 + q^6*(-6 + z)*z + 2*q^13*z^3 - 2*q^15*z^4 + q^17*z^4 - 
        q^2*(2 + z) + q*(3 + z) + q^5*(-1 + 2*z) + q^14*z^3*(-1 + 3*z) + 
        q^9*z*(2 - 15*z - 6*z^2) + q^4*(3 + 2*z - 2*z^2) - 
        q^8*z*(7 - 11*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(9 - 2*z + z^2) + q^10*z^2*(5 + 2*z + 3*z^2) + 
        q^11*z^2*(2 + 2*z - z^3) - q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R1[{{1}, {{4, 2, 2}, {1, 0, 1}}}])/(q^6*z^3) - 
     ((-1 - 2*q^16*z^5 + q^18*z^5 + q*(3 + z) + q^15*z^4*(-1 + 4*z) + 
        q^6*z*(-5 + z - 7*z^2) + q^4*z*(-10 - 7*z + z^2) + 
        q^10*z^2*(2 - 4*z + z^2) + q^13*z^3*(-1 + 3*z + z^2) - 
        q^14*z^4*(1 + 4*z + z^2) - q^11*z^3*(-1 + 7*z + z^2) + 
        q^2*(-3 - 3*z + 2*z^2) + q^9*z^2*(-8 - z + 2*z^2) + 
        q^5*z*(7 + z + 2*z^2) + q^12*z^3*(2 + 3*z + 2*z^2) + 
        q^7*z*(5 + 11*z^2) + q^3*(1 + 7*z + 2*z^2 - z^3) - 
        q^8*z*(2 - 7*z + 2*z^2 + z^3))*R1[{{1}, {{4, 2, 2}, {1, 0, 2}}}])/
      (q^5*z^3) + ((-1 + q)*(-1 - q^6*z^2 + q^7*z^3 + q^10*z^3 + q^11*z^4 - 
        q^8*z^2*(2 + z) + q*(3 + z) - q^2*(4 + z) + q^5*z*(-1 + 2*z) + 
        q^9*z^2*(-1 + 2*z) + q^4*(-1 + z - 2*z^2) + q^3*(3 + z^2))*
       R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q)*(1 + q^2 - q^4*z - q^5*z - q^3*(-2 + z)*z + q^10*z^3 - 
        q^7*z*(1 + z) + q^9*z^2*(1 + z) - q*(2 + z) + q^6*z*(2 + z) + 
        q^8*z^2*(-3 + 2*z))*R1[{{1}, {{4, 2, 2}, {1, 1, 2}}}])/(q*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 2}, {2, 0, 0}}}])/z^2 - 
     ((-1 - 4*q^19*z^4 + q^21*z^4 - 2*q^2*(3 + z) + q*(4 + z) + 
        q^18*z^3*(1 + 2*z) + q^6*(20 + 6*z - 4*z^2) + q^4*(8 + 3*z - z^2) + 
        q^3*(3 + z^2) + q^10*z*(5 - 6*z + z^2) - q^17*z^3*(3 + 5*z + z^2) + 
        3*q^13*z*(-1 + 5*z + 2*z^2) + q^8*(-5 - 10*z + 14*z^2) + 
        q^12*z*(12 - 11*z - 7*z^2 + z^3) - q^5*(22 + 8*z - 4*z^2 + z^3) - 
        q^11*z*(12 - 4*z + 5*z^2 + z^3) - q^14*z*(2 + 8*z - 11*z^2 + 2*z^3) + 
        q^7*(-3 + 8*z - 10*z^2 + 2*z^3) + q^9*(2 + z + z^2 + 2*z^3) + 
        q^16*z^2*(1 + z + 6*z^2 + 2*z^3) + q^15*(z - 9*z^3 + 3*z^4 - z^5))*
       R1[{{1}, {{4, 2, 2}, {2, 1, 1}}}])/(q^4*z^2) - 
     ((1 + 2*q^10*(1 - 6*z)*z + 5*q^4*(-1 + z)*z + 5*q^18*z^4 + 
        q^14*(-1 + z)*z^4 - q^20*z^5 - q^21*z^5 + 4*q^2*(3 + z) + 
        q^15*z^4*(4 + z) - q*(6 + z) + q^19*z^4*(1 + 2*z) + 
        q^5*(3 + 4*z - 3*z^2) + q^16*z^4*(-10 + z - z^2) + q^7*z*(-6 + z^2) - 
        q^9*z*(2 - 10*z + z^2) + q^8*z*(4 - 5*z + z^2) - 
        q^17*z^4*(1 + z + z^2) - q^3*(9 + 2*z + z^2) + 
        q^6*(-1 + 3*z - 2*z^3) + q^11*z*(-1 + 9*z - z^2 + z^3) + 
        q^12*z^2*(-2 - 2*z + 4*z^2 + z^3) - q^13*(z^2 - z^4 + z^5))*
       R1[{{1}, {{4, 2, 2}, {2, 1, 2}}}])/(q*z^2) + 
     (-1 + q)*q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{4, 2, 2}, {3, 0, 0}}}] - 
     ((1 - q^5*z^2 - q^11*(-5 + z)*z^3 - 3*q^16*z^5 + q^17*z^5 - q^20*z^5 - 
        q^19*z^6 + 2*q^21*z^6 - 5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - 
        q^15*z^4*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^18*z^5*(5 + z) - 
        q^14*z^4*(3 + 2*z) + q^4*z*(1 + 3*z) + q^7*z*(-2 + z - 2*z^2) + 
        q^13*z^3*(2 + 7*z - z^2) - q^3*(1 + z^2) + 
        q^10*z^2*(-3 - 3*z + z^2) + q^6*z*(-1 - 2*z + z^2) + 
        q^12*z^3*(-7 - z + z^2) - q^8*z*(-3 + 4*z + z^2) + 
        q^9*z*(-1 + 7*z + 4*z^2))*R1[{{1}, {{4, 2, 2}, {3, 1, 2}}}])/
      (q*z^3) - (-1 + q)*q^12*z*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^8*z - 
       q^9*z + 2*q^12*z^2 + q^13*z^2)*R1[{{1}, {{4, 2, 2}, {4, 1, 1}}}] + 
     (-1 + q)*q*(2 + q)*(-1 + q^4*z)*R1[{{1}, {{5, 1, 1}, {-1, 0, 0}}}] - 
     ((1 - q^6*(-1 + z)*z - 5*q^11*z^3 - 2*q^17*z^4 - q^18*z^4 - 2*q^20*z^5 + 
        q^21*z^5 + q^22*z^5 + q^14*z^3*(1 + z) - q*(7 + z) + 
        q^10*z^2*(-3 + 2*z) + q^2*(13 + 5*z) + q^5*(2 + 3*z - 7*z^2) - 
        q^13*z^3*(2 + z^2) - q^7*z*(3 - 3*z + z^2) + q^8*z*(5 - 2*z + z^2) - 
        q^3*(7 + z + z^2) + q^12*z^3*(2 + 3*z + z^2) + 
        q^9*z*(-2 + 5*z + z^2) + q^4*(-2 - 7*z + 6*z^2))*
       R1[{{1}, {{5, 1, 1}, {-1, 0, 1}}}])/(q^10*z^3*(-1 + q^5*z)) + 
     ((-1 + q)^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {-1, 0, 2}}}])/(q^7*z^3) - 
     ((1 + z - 2*q^19*z^6 - 3*q^20*z^6 + 3*q^21*z^6 + 2*q^22*z^6 - 
        q^17*z^5*(4 + z) + q^2*z*(11 + 5*z) + q^5*z*(6 + 4*z - 7*z^2) + 
        q^13*z^4*(10 + 2*z - z^2) + q^6*z^2*(1 - 8*z + z^2) - 
        q*(2 + 8*z + z^2) + q^10*z^2*(-11 - z + 11*z^2) + 
        q^3*(2 + 2*z - z^3) + q^8*z*(3 + 3*z + 3*z^2 - z^3) - 
        q^7*z*(3 + 4*z - 8*z^2 + z^3) + q^16*z^4*(1 + z + 2*z^2 + z^3) - 
        q^15*z^3*(-1 + 4*z + 2*z^2 + z^3) - q^14*z^3*(3 + 4*z + z^2 + 
          2*z^3) - q^11*z^2*(-5 + 19*z + 18*z^2 + 2*z^3) + 
        q^9*z*(-1 + 8*z + 7*z^2 + 3*z^3) + q^4*(-1 - 11*z - 9*z^2 + 6*z^3) + 
        q^12*z^2*(-1 + 12*z + 5*z^2 + 6*z^3 + z^4))*
       R1[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(q^10*z^4) - 
     ((-1 - q^7*(-3 + z)*z - 2*q^18*z^5 + 4*q^19*z^5 - 2*q^20*(-1 + z)*z^5 + 
        q^21*z^6 + q^22*z^6 + q*(4 + z) + q^6*z*(1 + 2*z) - q^2*(5 + 2*z) + 
        q^14*z^4*(13 + 2*z) + q^12*z^2*(-1 + z - 6*z^2) + 
        q^9*z*(4 - 14*z - 3*z^2) + q^4*(2 + 4*z - 3*z^2) + 
        2*q^13*z^3*(-1 + z^2) + q^5*(-1 - 3*z + z^2) + 
        q^11*z^2*(-1 - 3*z + z^2) + q^3*(1 - z + z^2) + 
        q^16*z^4*(-3 + 2*z + z^2) - q^17*z^4*(-1 + 3*z + z^2) + 
        q^8*z*(-6 + 6*z + z^2) - q^15*z^4*(4 + 6*z + z^2) - 
        q^10*z*(1 - 10*z - 5*z^2 + z^3))*R1[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/
      (q^11*z^4) - ((1 - 2*q^2*z - q^5*z^2 + 2*q^24*z^7 + 3*q^25*z^7 - 
        3*q^26*z^7 - 2*q^27*z^7 - q*(2 + z) + q^22*z^6*(6 + z) + 
        q^9*z^2*(21 + 11*z - 4*z^2) + 15*q^10*z^2*(-1 + z^2) + 
        q^18*z^5*(-10 - 2*z + z^2) - q^4*(1 + 6*z + z^2) + 
        q^3*(2 + 8*z + z^2) - q^7*z*(3 + 10*z + 2*z^2) - 
        q^8*z*(-1 + 6*z - 5*z^2 + z^3) + q^6*z*(3 + 7*z - 5*z^2 + z^3) + 
        q^20*z^4*(-1 + 4*z - z^2 + z^3) - q^21*z^5*(1 - 2*z + 2*z^2 + z^3) - 
        q^15*z^3*(-13 + 4*z + 10*z^2 + z^3) + q^19*z^4*(3 + 4*z - z^2 + 
          2*z^3) - q^11*z^2*(-4 + 20*z + 6*z^2 + 3*z^3) + 
        q^13*z^2*(-3 + 10*z^2 + 3*z^3) + q^12*z^2*(2 + 14*z - 3*z^2 + 
          4*z^3) + q^16*z^3*(-5 + 21*z + 18*z^2 + 4*z^3 + z^4) - 
        q^17*z^3*(-1 + 12*z + 8*z^2 + 7*z^3 + z^4) - 
        q^14*z^2*(-1 + 14*z + 13*z^2 + 5*z^3 + 2*z^4))*
       R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}])/(q^10*z^4*(-1 + q^5*z)) - 
     ((1 + q^7*(-3 + z)*z - 3*q^19*z^5 - q^21*z^6 + q^22*z^6 - q^23*z^6 - 
        q^24*z^6 - q*(4 + z) + q^20*z^5*(-1 + 2*z) - q^6*z*(1 + 2*z) + 
        q^2*(5 + 2*z) - q^14*z^4*(13 + 2*z) + q^3*(-1 + z - z^2) + 
        q^5*(1 + 3*z - z^2) - 2*q^13*z^3*(-1 + z^2) - 
        q^16*z^4*(-3 + 2*z + z^2) + q^17*z^4*(-1 + 3*z + z^2) - 
        q^8*z*(-6 + 6*z + z^2) + q^15*z^4*(4 + 6*z + z^2) + 
        q^4*(-2 - 4*z + 3*z^2) + q^9*z*(-4 + 14*z + 3*z^2) + 
        q^12*z^2*(1 - z + 6*z^2) + q^10*z*(1 - 10*z - 5*z^2 + z^3) + 
        q^11*(z^2 + 3*z^3 - z^4))*R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}])/
      (q^11*z^4) - ((1 + 6*q^6*(-1 + z)*z^2 + q^16*z^5 - 2*q^19*z^5 - 
        q^20*z^5 - 2*q^22*z^6 + q^23*z^6 + q^24*z^6 - q^8*z*(2 + z) - 
        q*(3 + z) + q^2*(3 + 2*z) + q^4*z*(12 + 7*z) + 
        q^7*z*(2 + 3*z - 7*z^2) + q^13*z^2*(3 + z - 5*z^2) + 
        q^10*z^2*(6 - 3*z + z^2) - q^5*z*(8 + 2*z + z^2) + 
        q^11*z^2*(-1 + 6*z + z^2) + q^12*z^2*(-3 - 4*z + 2*z^2) - 
        q^3*(1 + 6*z + 2*z^2) - q^9*z*(-1 + 3*z - 2*z^2 + z^3) + 
        q^14*z^2*(-1 + z + z^2 + 3*z^3 + z^4) - q^15*(z^3 + z^6))*
       R1[{{1}, {{5, 1, 1}, {2, 0, 1}}}])/(q^6*z^3*(-1 + q^5*z)) + 
     ((-1 + q)^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {2, 0, 2}}}])/(q*z^2) - 
     ((-1 + q)^2*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {2, 1, 0}}}])/(q^6*z^3) - 
     ((1 + q^9*(-2 + z)^2*z - q^7*(-1 + z)*z - 3*q^13*z^3 + 3*q^17*z^4 - 
        q^19*z^5 - q^20*z^5 + q^14*z^3*(1 + z)^2 + q^2*(2 + z) - q*(3 + z) + 
        2*q^4*z*(-1 + 2*z) + q^18*z^4*(1 + 2*z) + q^15*z^4*(-6 + z - z^2) + 
        q^3*(1 + 2*z - z^2) + q^11*z^2*(-3 - 4*z + z^2) - 
        q^16*z^4*(2 + z + z^2) - q^8*z*(1 - 2*z + 4*z^2) - 
        q^5*(2 - 2*z + z^3) + q^6*(1 - 4*z - 4*z^2 + z^3) + 
        q^10*z*(-2 + 8*z + z^2 + z^3) + q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*
       R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     ((1 - 3*q - 3*q^25*z^6 + 3*q^26*z^6 - 2*q^27*(-1 + z)*z^6 + q^28*z^7 + 
        q^29*z^7 + 2*q^21*z^5*(5 + z) + q^3*(-5 + 3*z) + 
        q^5*(-1 + 4*z - 2*z^2) + q^23*z^5*(-3 + z + z^2) - 
        q^2*(-4 + 2*z + z^2) - q^24*z^5*(-1 + 2*z + z^2) - 
        q^22*z^5*(5 + 4*z + z^2) + q^15*z^2*(-6 + 8*z + z^2) + 
        q^20*z^4*(-2 + z + 2*z^2) + q^14*z^2*(4 - 2*z + 7*z^2) + 
        q^8*z*(6 - 5*z + z^2 - z^3) + q^13*z^2*(2 + 5*z + 4*z^2 - z^3) - 
        q^9*z*(9 - 6*z - 7*z^2 + z^3) - q^4*(-5 + z - 3*z^2 + z^3) + 
        q^19*z^3*(-1 - z^2 + z^3) + q^12*z^2*(-13 - 5*z + 5*z^2 + z^3) - 
        q^11*z*(2 - 18*z + 2*z^2 + 3*z^3) - q^10*z*(-7 + 10*z + 2*z^2 + 
          3*z^3) - q^16*z^2*(-4 + 14*z + 18*z^2 + 5*z^3) + 
        q^6*(-2 - 6*z + 2*z^2 - 4*z^3 + z^4) + q^7*(1 - z^2 + z^3 + z^4) + 
        q^17*z^2*(-1 + 10*z + 8*z^2 + 3*z^3 + z^4) - q^18*(z^3 + z^5 + z^6))*
       R1[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 - q^7*(-1 + z)*z + 4*q^13*z^3 - 4*q^17*z^4 + q^19*z^5 + q^20*z^5 - 
        q^14*z^3*(1 + z)^2 - q^2*(2 + z) + q*(3 + z) - q^18*z^4*(1 + 2*z) + 
        q^4*(3 + 3*z - 4*z^2) + q^11*z^2*(2 + 4*z - z^2) + 
        q^6*z*(3 + 5*z - z^2) - q^9*z*(1 - 5*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^15*z^4*(8 - z + z^2) + 
        q^16*z^4*(1 + z + z^2) + 2*q^8*z*(-1 - z + 2*z^2) + 
        q^5*(-1 - 3*z + z^3) - q^10*z*(-1 + 7*z + 2*z^2 + z^3) - 
        q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}])/
      (q^3*z^2) - ((-1 + 3*q + q^3*(5 - 3*z) - 2*q^15*z^3 - 3*q^20*z^5 + 
        4*q^21*z^5 - 2*q^22*(-1 + z)*z^5 + q^23*z^6 + q^24*z^6 + 
        5*q^16*z^4*(3 + z) + q^14*z^2*(-1 + z - 7*z^2) + 
        q^2*(-4 + 2*z + z^2) + q^18*z^4*(-3 + 2*z + z^2) - 
        q^17*z^4*(3 + 4*z + z^2) - q^19*z^4*(-1 + 5*z + z^2) + 
        q^5*(1 - 4*z + 2*z^2) + q^9*z*(4 - 8*z - 7*z^2 + z^3) + 
        q^13*z^2*(-1 - 3*z - 4*z^2 + z^3) + q^4*(-5 + z - 3*z^2 + z^3) + 
        q^8*z*(-2 + 6*z - z^2 + z^3) + 3*q^10*z*(-2 + 3*z + z^2 + z^3) + 
        q^11*z*(4 - 14*z - z^2 + 3*z^3) + q^6*(2 + 6*z - 2*z^2 + 4*z^3 - 
          z^4) - q^7*(1 + z - z^2 + z^3 + z^4) - 
        q^12*z*(1 - 10*z - 6*z^2 + 5*z^3 + z^4))*
       R1[{{1}, {{5, 1, 1}, {3, 0, 2}}}])/(q^11*z^4) - 
     ((-1 + 2*q^11*(-2 + z)*z^3 - 2*q^18*z^5 + 4*q^19*z^5 - 
        2*q^20*(-1 + z)*z^5 + q^21*z^6 + q^22*z^6 + q*(4 + z) - 
        q^2*(5 + 2*z) + q^14*z^4*(13 + 2*z) + q^6*z*(4 + 3*z) - 
        q^5*(1 + 6*z) + q^9*z*(4 - 11*z - 3*z^2) + q^4*(2 + 5*z - 3*z^2) - 
        q^7*z*(-2 + z^2) + q^3*(1 - z + z^2) + q^16*z^4*(-3 + 2*z + z^2) - 
        q^17*z^4*(-1 + 3*z + z^2) - q^15*z^4*(4 + 6*z + z^2) + 
        q^13*z^3*(-2 + z + 2*z^2) + q^8*z*(-6 + 4*z + 3*z^2) - 
        q^12*z^2*(1 - 2*z + 8*z^2) - q^10*z*(1 - 7*z - 4*z^2 + z^3))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/(q^3*z^3) - 
     ((-1 + q)^2*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/z^2 + 
     ((-1 + q)^2*q^3*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {4, 1, 1}}}])/z^2 - 
     ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + 4*q^14*z^4 + 
        q^15*(3 - 5*z)*z^4 + 5*q^17*z^5 + q^20*z^5 + q^16*z^6 + q^19*z^6 - 
        6*q^21*z^6 + 7*q^22*z^6 + q^23*z^6 - 2*q^24*z^6 - 
        2*q^18*z^5*(1 + z) + q*(3 + z) - q^2*(3 + z) - q^5*z*(6 + z) - 
        2*q^7*z*(-1 + z^2) + q^6*z*(3 + z^2) - q^11*z^2*(3 - 7*z + z^2) + 
        q^13*z^3*(3 - 3*z + z^2) + q^10*z^2*(7 - z + 2*z^2) + 
        q^8*z*(-3 + 7*z + 4*z^2) + q^9*(z - 11*z^2 - 5*z^3) - 
        q^12*z^2*(-1 + 6*z + 5*z^2 + z^3))*
       R1[{{1}, {{5, 1, 2}, {-1, 0, 1}}}])/(q^16*z^5) - 
     ((-1 + 4*q^19*z^6 + 4*q^20*z^6 - 5*q^21*z^6 - 3*q^22*z^6 + 2*q*(1 + z) + 
        q^17*z^5*(3 + z) - q^2*z*(4 + z) + q^10*z^2*(4 + 3*z - 6*z^2) + 
        q^15*z^4*(3 - z + z^2) + q^7*z*(3 - 2*z + 2*z^2) - 
        q^12*z^3*(3 + z + 2*z^2) + q^11*z^3*(7 + z + 2*z^2) + 
        q^14*z^4*(6 + 3*z + 2*z^2) + q^5*z*(2 - 3*z + 3*z^2) - 
        q^6*z*(1 - 2*z + 3*z^2) + q^3*(-2 + 4*z + 3*z^2) + 
        q^8*z*(-3 + 8*z + z^2 - z^3) + q^9*z*(1 - 10*z - 8*z^2 + z^3) + 
        q^13*z^3*(1 - 6*z + z^2 + z^3) - q^4*(-1 + 4*z + z^2 + z^3) - 
        q^16*z^4*(1 + 6*z + 2*z^2 + z^3))*R1[{{1}, {{5, 1, 2}, {-1, 0, 2}}}])/
      (q^10*z^4) - ((-1 - q^18*z^5 + 2*q^21*z^6 - q^22*z^6 - q^23*z^6 + 
        q*(1 + z) - q^17*z^4*(1 + z) + q^2*(2 + z) - 2*q^13*z^4*(4 + z) + 
        q^12*z^3*(5 + z) + q^8*z^2*(9 + z) - q^4*(1 + 2*z) + 
        q^10*(z - 5*z^2) + 2*q^11*z^2*(2 + 2*z - 3*z^2) + 
        q^5*(1 + z - 2*z^2) + q^16*z^4*(2 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^14*z^4*(-1 + z + z^2) + q^15*z^4*(8 - z + 2*z^2) + 
        q^9*z*(-2 - 5*z - 7*z^2 + z^3))*R1[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/
      (q^13*z^5) - ((1 - q^18*z^5 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 
        3*q^22*z^6 - 2*q*(1 + z) + q^2*z*(4 + z) - q^17*z^5*(4 + z) + 
        q^3*(2 - 4*z - 3*z^2) + q^15*z^4*(-3 + z - z^2) + 
        q^7*z*(-2 + z - z^2) + q^12*z^3*(2 + z + 2*z^2) - 
        q^14*z^4*(5 + 3*z + 2*z^2) + q^6*z*(-2 - 3*z + 3*z^2) + 
        q^10*z^2*(-1 - 2*z + 6*z^2) + q^5*(z + 4*z^2 - 3*z^3) - 
        q^9*z*(1 - 7*z - 8*z^2 + z^3) + q^8*z*(3 - 6*z - 3*z^2 + z^3) - 
        q^13*z^3*(1 - 6*z + z^2 + z^3) + q^4*(-1 + 3*z + z^2 + z^3) + 
        q^16*z^4*(1 + 8*z + 2*z^2 + z^3) - q^11*z^2*(1 + 6*z + 2*z^2 + 
          2*z^3))*R1[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-2 - q^3*(-2 + z) - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + 
        q^15*z^5*(1 + z) + 2*q*(3 + z) - 2*q^2*(3 + z) - q^13*z^4*(3 + z) - 
        q^17*z^4*(1 + 2*z) + q^7*z^2*(-5 + 4*z) + q^10*z^2*(2 + 2*z - z^2) + 
        q^5*z*(2 + 4*z - z^2) + q^4*z*(-1 - 4*z + z^2) + 
        q^14*z^4*(9 - z + z^2) - q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-2 + 9*z + 2*z^2) + q^6*(z + 2*z^2 - z^3) - 
        q^9*z*(-1 + 9*z + 2*z^2 + z^3) + q^12*(z^3 - z^5))*
       R1[{{1}, {{5, 1, 2}, {-1, 1, 2}}}])/(q^7*z^3) - 
     ((1 - q^3*(-2 + z)*z - q^20*(-1 + z)*z^4 - 9*q^22*z^6 + q^24*z^6 + 
        q^25*z^6 + q^26*z^6 - q*(3 + z) + q^2*(3 + z) - q^19*z^4*(2 + 3*z) + 
        q^18*z^4*(-8 + 5*z) + q^21*z^5*(1 + 6*z) + q^16*z^4*(8 + 2*z - z^2) + 
        q^11*z^2*(-6 - 8*z + z^2) + q^4*(-1 - 6*z + z^2) + 
        2*q^14*z^2*(-2 - 2*z + z^2) + q^5*(-2 + 5*z + z^2) - 
        q^17*z^4*(-1 + 6*z + z^2) + q^15*z^3*(-5 - 4*z + 5*z^2) + 
        q^9*z*(-1 + 11*z + 5*z^2) - q^6*(-2 + z + z^2 + z^3) + 
        q^7*(1 + 2*z^3) - q^10*z*(2 + 5*z + 2*z^3) - 
        q^8*(1 - 2*z + 5*z^2 + 4*z^3) - q^13*z*(1 - 5*z + 3*z^2 - 3*z^3 + 
          z^4) + q^12*z*(2 + 4*z + 13*z^2 + 4*z^3 + z^4))*
       R1[{{1}, {{5, 1, 2}, {0, 0, 0}}}])/(q^16*z^5) - 
     ((1 - q^5*z^2 - 4*q^15*z^5 - 6*q^16*z^5 + 6*q^17*z^5 - q^20*z^5 + 
        2*q^21*z^6 - 5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q^19*z^5*(1 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^18*z^5*(6 + z) + q^4*z*(3 + 4*z) + 
        q^7*z*(-1 + z - 3*z^2) + q^8*z*(3 - 2*z - 2*z^2) + 
        q^13*z^3*(2 + 7*z - 2*z^2) - q^11*z^2*(4 - 10*z + z^2) - 
        q^3*(1 + z + z^2) + q^6*z*(-3 - 4*z + 2*z^2) + 
        q^10*z^2*(3 - 3*z + 2*z^2) + q^9*z*(-1 + 3*z + 4*z^2) + 
        q^12*z^2*(1 - 12*z - z^2 + z^3) + q^14*(z^3 - 3*z^4 - 2*z^5))*
       R1[{{1}, {{5, 1, 2}, {0, 1, 2}}}])/(q^9*z^4) - 
     ((-1 + 6*q^16*z^5 + 7*q^17*z^5 - 6*q^19*z^5 + 3*q^22*z^6 + 4*q^23*z^6 - 
        3*q^24*z^6 - 2*q^25*z^6 + 2*q^6*z*(1 + z) + q*(2 + z) + 
        q^20*z^5*(2 + z) - q^18*z^5*(10 + z) - 2*q^5*z*(3 + 2*z) + 
        q^11*z^2*(-3 + 5*z - 3*z^2) + q^7*z*(5 + 3*z - 2*z^2) + 
        q^4*(1 + 3*z - z^2) + q^3*(-2 - 2*z + z^2) + 
        q^15*z^3*(-1 + 5*z + z^2) - q^13*z^2*(1 - 12*z + 3*z^2) + 
        q^14*z^3*(-2 - 4*z + 3*z^2) + 2*q^8*z*(-1 + 3*z + 3*z^2) - 
        q^9*z*(2 + 8*z + 3*z^2) + q^10*z*(1 + z - 4*z^2 + z^3) - 
        q^12*z^2*(-4 + 9*z + z^2 + z^3) + q^21*(z^5 - 2*z^6))*
       R1[{{1}, {{5, 1, 2}, {1, 0, 2}}}])/(q^10*z^4) - 
     ((2 - 3*q^18*z^5 - 2*q^19*z^5 + q^2*(3 + z) + q^15*z^4*(1 + 2*z) - 
        q*(5 + 2*z) + q^3*(1 + 3*z) + q^17*z^4*(2 + 3*z) - q^6*z*(4 + 3*z) + 
        q^8*z*(7 - 6*z - 5*z^2) + q^9*z*(-2 + 11*z - 2*z^2) - 
        q^16*z^4*(-2 + z^2) + q^7*z*(-6 - 2*z + z^2) + 
        q^11*z^2*(7 + z + z^2) + q^10*z^2*(-7 + 2*z + z^2) + 
        q^5*z*(7 + 2*z + z^2) - q^4*(1 + 4*z - 2*z^2 + z^3) + 
        q^12*z^2*(-5 + 3*z + 2*z^2 + z^3) + q^13*z^2*(1 - 4*z + 8*z^2 + 
          z^3) + q^14*(z^3 - 15*z^4 + z^5 - z^6))*
       R1[{{1}, {{5, 1, 2}, {1, 1, 0}}}])/(q^7*z^3) - 
     ((-1 + q^7*(5 - 3*z)*z + 2*q^8*(-4 + z)*z + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) + q*(6 + z) - q^2*(11 + 4*z) + q^11*z^2*(-1 + 6*z) + 
        q^4*(3 + 6*z - 5*z^2) + q^9*z*(5 - 4*z - 2*z^2) + 
        q^13*z^3*(3 + z^2) + 4*q^5*(-1 - z + z^2) + q^3*(6 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^10*z*(1 - 4*z + 5*z^2) + 
        q^6*(1 - z + 2*z^2 + z^3))*R1[{{1}, {{5, 1, 2}, {2, 0, 0}}}])/
      (q^4*z^2) - ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 + 4*q^14*z^4 - 
        2*q^16*z^4 + q^17*z^4 + q^13*(-2 + z)*z^4 - q^15*(-2 + z)*z^4 + 
        2*q^19*z^5 + 4*q^20*z^5 - q^21*z^5 - q^22*z^5 + q*(3 + z) - 
        q^2*(3 + z) + q^10*z^2*(3 + z) + q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + 
        q^12*(z^3 - 4*z^4) + q^18*(z^4 - 4*z^5))*
       R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}])/(q^7*z^3) - 
     ((-1 + 4*q^19*z^6 + 4*q^20*z^6 - 5*q^21*z^6 - 3*q^22*z^6 + 2*q*(1 + z) + 
        q^17*z^5*(3 + z) - q^2*z*(4 + z) + q^7*z^2*(-3 + 2*z) + 
        q^6*z*(2 + 3*z - 3*z^2) + q^15*z^4*(3 - z + z^2) + 
        q^13*z^4*(-4 + z + z^2) + q^14*z^4*(5 + 3*z + 2*z^2) + 
        q^5*z*(1 - 3*z + 3*z^2) + q^3*(-2 + 4*z + 3*z^2) + 
        q^9*z*(1 - 8*z - 10*z^2 + z^3) - q^8*z*(2 - 7*z - 2*z^2 + z^3) - 
        q^4*(-1 + 4*z + z^2 + z^3) - q^16*z^4*(1 + 6*z + 2*z^2 + z^3) + 
        q^11*z^2*(3 + 8*z + z^2 + 2*z^3) - q^12*z^2*(1 + 2*z + 2*z^2 + 
          2*z^3) + q^10*(z^2 + 3*z^3 - 6*z^4))*
       R1[{{1}, {{5, 1, 2}, {2, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + 2*q^22*z^6 + q^23*z^6 - 
        q^21*z^5*(1 + z) + q*(3 + z) - q^2*(3 + z) - q^5*z*(7 + z) - 
        q^20*z^5*(5 + 2*z) + q^6*z*(6 + 2*z - z^2) + 
        q^17*z^5*(3 - 2*z + z^2) + q^19*z^5*(-1 + z + z^2) + 
        2*q^11*z^2*(-2 + 2*z + z^2) - q^16*z^4*(-4 + 4*z + z^2) + 
        q^18*z^5*(11 + 2*z^2) + q^10*z^2*(2 + 5*z^2) + 
        q^7*z*(-1 - 3*z - 6*z^2 + z^3) - q^15*z^3*(-4 - 2*z + 4*z^2 + z^3) - 
        q^12*z^2*(-3 + 2*z + 6*z^2 + z^3) + q^8*z*(-2 + 3*z + 8*z^2 + z^3) - 
        q^9*z*(-1 + z + 2*z^2 + 3*z^3) - q^14*z^2*(-1 + 4*z + z^2 + 5*z^3 + 
          z^4) + q^13*(-2*z^2 + 3*z^4 - 2*z^5))*
       R1[{{1}, {{5, 1, 2}, {2, 1, 2}}}])/(q^4*z^3) - 
     ((1 - q^3*(-1 + z)^2 + q^4*(-7 + z)*z + 2*q^19*z^5 + 2*q^20*z^6 - 
        q^21*z^6 - q^22*z^6 - q*(3 + z) + q^2*(3 + z) + q^5*z*(13 + 3*z) + 
        q^16*z^4*(-3 + 4*z) + q^17*z^5*(-8 + z - z^2) + 
        q^6*z*(-12 - 4*z + z^2) - q^18*z^5*(1 + z + z^2) + 
        q^11*z^2*(4 - 9*z + 2*z^2) - q^10*z^2*(1 - 2*z + 6*z^2) - 
        2*q^8*z*(-1 + 2*z + 6*z^2) + q^7*z*(3 + 2*z + 6*z^2 - z^3) + 
        q^13*z^2*(3 - 9*z - 3*z^2 + z^3) + q^15*z^3*(-3 - 6*z + 3*z^2 + 
          z^3) + q^12*z^2*(-5 + 11*z + 8*z^2 + z^3) + 
        q^9*z*(-1 + 3*z + 6*z^2 + 2*z^3) + q^14*z^2*(-1 + 6*z + 2*z^2 + 
          4*z^3 + z^4))*R1[{{1}, {{5, 1, 2}, {3, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + q)^2*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 2}, {3, 1, 0}}}])/z^2 - 
     (q*(-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + q^15*z^5*(1 + z) - 
        q^2*(3 + z) - q^13*z^4*(3 + z) - q^3*(1 + 2*z) - q^17*z^4*(1 + 2*z) + 
        q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + q^5*z*(4 + 2*z - z^2) - 
        q^6*z*(2 - 2*z + z^2) + q^14*z^4*(9 - z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-3 + 10*z + z^2) + 
        q^7*z*(3 - 4*z + 4*z^2) - q^9*z*(-1 + 10*z + z^3) + 
        q^4*(1 - 2*z - 3*z^2 + z^3) + q^12*(z^3 - z^5))*
       R1[{{1}, {{5, 1, 2}, {3, 1, 1}}}])/z^2 - 
     ((-1 - q^6*z + q^5*z^2 + q^13*(-5 + z)*z^4 - q^15*(-2 + z)*z^4 - 
        q^12*z^5 + 2*q^16*z^5 + q^17*z^5 + q^20*z^5 + q^19*z^6 - 2*q^21*z^6 + 
        5*q^22*z^6 - q^23*z^6 - 2*q^24*z^6 + q*(3 + z) - q^2*(3 + z) + 
        q^14*z^4*(3 + z) - q^18*z^5*(4 + z) + q^4*(z - 2*z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^3*(1 - z + z^2) + q^10*z^2*(7 + z + z^2) + 
        q^8*z*(-3 + 9*z + z^2) - q^11*z^2*(1 - 3*z + 2*z^2) + 
        q^9*(z - 13*z^2 - 5*z^3))*R1[{{1}, {{5, 1, 2}, {3, 1, 2}}}])/
      (q^2*z^3) + (-1 + q)*q^18*(2 + q)*z^2*(-1 + q^4*z)*
      R1[{{1}, {{5, 1, 2}, {4, 1, 1}}}] + 
     ((-1 + q)^2*q^10*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 2}, {4, 1, 2}}}])/z - 
     ((-1 + q)*q^4*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 0}, {0, 1, 2}}}])/z - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - 5*q^17*z^5 - 3*q^18*z^5 - 
        2*q^19*z^6 + 3*q^20*z^6 + 2*q^21*z^6 - 2*q^22*z^6 - q^23*z^6 + 
        3*q^15*z^4*(1 + z) + q*(2 + z) + q^11*z^3*(4 + z) - 
        q^13*z^4*(8 + z) + q^16*z^4*(-1 + 4*z) + q^10*z^2*(4 + 2*z - 3*z^2) - 
        q^4*(-1 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^4*(5 + z + z^2) + 
        q^9*z*(1 - 10*z - 4*z^2 + z^3))*R1[{{1}, {{5, 2, 0}, {2, 1, 2}}}])/
      (q*z^3) - ((-1 + q)^3*q^8*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 2, 0}, {3, 1, 2}}}])/z - 
     ((-1 + q)*(-1 + q^2*(-1 + z) - 4*q^3*z + 3*q^4*z - q^7*z^3 + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 1}, {-2, 0, 0}}}])/(q^2*z^2) + 
     ((-1 + q)*(-1 + q^2*(-1 + z) - 4*q^3*z + 3*q^4*z - q^7*z^3 + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 1}, {-2, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^8*(3 - 7*z)*z + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 
        3*q^15*(-1 + z)*z^4 + q^18*z^5 - q*(2 + z) + q^12*z^4*(5 + 2*z) + 
        q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^14*z^4*(7 + 2*z + z^2) + q^13*z^3*(-1 + 9*z + z^2) + 
        q^10*z^2*(-1 - 4*z + 2*z^2) - q^11*z^2*(1 + z + 5*z^2) - 
        q^9*z*(1 - 7*z - 5*z^2 + z^3) + q^16*(z^4 - 3*z^5))*
       R1[{{1}, {{5, 2, 1}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((1 - q^10*(-1 + z)^2*z^2 + q^11*z^3 + 2*q^12*z^4 + q^15*z^4 + 
        q^16*z^4 + q^13*z^5 - q^5*z*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^6*z*(3 + z) - q^14*z^4*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^8*(z - 4*z^2) + q^3*(-1 + z - z^2) - q^7*z*(3 + z^2) + 
        q^9*z^2*(4 - 3*z + z^2))*R1[{{1}, {{5, 2, 1}, {-2, 1, 1}}}])/
      (q^5*z^3) - ((-1 + q^8*(4 - 3*z)*z^2 + q^16*(2 - 3*z)*z^4 - 
        q^17*(-1 + z)^2*z^4 - 2*q^19*z^5 - q^20*z^5 + q*(1 + z) + 
        q^2*(2 + z) + q^18*z^5*(2 + z) - q^6*z*(3 + z) - q^4*(1 + 3*z) + 
        q^12*z^3*(5 + 4*z) + q^5*(1 + 4*z - z^2) + q^3*(-2 - 2*z + z^2) + 
        q^15*z^4*(9 + 2*z + z^2) + q^7*z*(3 - z + 2*z^2) - 
        2*q^13*z^3*(2 + 5*z + 2*z^2) + q^11*z^2*(4 + 7*z + 2*z^2) + 
        q^14*z^3*(2 - 6*z + z^3) + q^9*z*(-2 + z - 2*z^2 + z^3) - 
        q^10*z*(-1 + 7*z + 3*z^2 + 3*z^3))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(q^9*z^4) - 
     ((-1 + q)*(1 + q^2 + q^4*(-1 + z)*z + q^6*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z*(1 + z) - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/(q*z^2) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^9*z^3 + 
        q^10*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q^6*(-1 + z)*z^2 + 2*q^7*z^3 + q^8*z^3 - q*(3 + 2*z) + 
        q^4*z*(-5 + z - z^2) + q^2*(3 + z - z^2) + q^3*(-1 + 5*z + 2*z^2) + 
        q^5*(z - 2*z^2 - 2*z^3))*R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/z^2 + 
     (q^3*(1 - q^2*(-1 + z) + z + q^5*z^2 - 2*q^4*z*(1 + z) + q^3*z*(3 + z) - 
        q*(2 + z^2))*R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/z - 
     ((-1 + q^4 - 4*q^25*z^7 + 3*q^27*z^7 + q^28*z^7 + q*(2 + z) - 
        q^22*z^6*(5 + z) - q^9*z^2*(6 + 7*z) + q^21*z^5*(-1 - 6*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^16*z^3*(1 + z)^2*(-3 - z + z^2) - 
        q^5*z*(-2 + 7*z + z^2) + q^20*z^4*(-1 - 2*z + 2*z^2) + 
        q^6*z*(-3 + 6*z + 4*z^2) + q^15*z^3*(1 - 2*z + 5*z^2) + 
        q^11*z^2*(4 + 5*z + 9*z^2) + q^7*z*(3 + 5*z + 5*z^2 - z^3) + 
        q^18*z^4*(3 + 5*z + 5*z^2 - z^3) - 2*q^12*z^2*(2 - 2*z + z^3) - 
        q^19*z^4*(-1 + 3*z - 2*z^2 + z^3) - q^13*z^2*(-3 + 5*z + 3*z^2 + 
          2*z^3) + q^8*z*(-1 - 2*z - 11*z^2 + 5*z^3) + 
        q^17*z^3*(1 - z + 6*z^3) + q^10*(z^2 + 6*z^3 - 15*z^4) + 
        q^14*z^2*(-1 + 3*z + 10*z^2 - z^3 + z^4))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/(q^9*z^4*(-1 + q^5*z)) - 
     ((-1 - q^7*(-1 + z)*z - 2*q^10*z^3 + 2*q^11*z^3 + q^15*z^4 - 
        2*q^2*(3 + z) + q*(4 + z) + q^14*z^3*(-1 + 2*z) + q^5*z*(-1 + 3*z) + 
        q^4*(-1 + 2*z - 3*z^2) + q^9*(z - 2*z^2) + q^3*(4 + z^2) - 
        q^8*z*(2 - 3*z + z^2) + q^13*z^3*(3 - z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2))*R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}])/
      (q^3*z^2) - ((-1 - z - q^23*z^6 - 2*q^24*z^7 - 3*q^25*z^7 + 
        3*q^26*z^7 + 2*q^27*z^7 - 4*q^2*z*(1 + z) + q^5*z^2*(6 + z) - 
        q^22*z^6*(7 + z) + q^10*z^2*(22 - 2*z - 17*z^2) + 
        q^7*z*(6 + 9*z - 7*z^2) + q^18*z^5*(15 + 3*z - z^2) + 
        q*(2 + 7*z + z^2) + 2*q^9*z^2*(-17 - 7*z + 2*z^2) + 
        q^11*z^3*(32 + z + 3*z^2) + q^4*(1 + 21*z + 12*z^2 - 5*z^3) + 
        q^19*z^4*(-3 - 4*z + z^2 - 2*z^3) - q^6*z*(11 + 17*z - 19*z^2 + 
          z^3) + q^3*(-2 - 17*z - 5*z^2 + z^3) - 
        q^20*z^4*(-1 + 4*z - 2*z^2 + z^3) + q^21*z^5*(1 - z + 2*z^2 + z^3) + 
        q^15*z^3*(-18 + 2*z + 9*z^2 + z^3) + q^8*z*(-1 + 13*z - 10*z^2 + 
          3*z^3) - q^13*z^2*(-3 + 6*z + 8*z^2 + 9*z^3) - 
        q^16*z^3*(-7 + 24*z + 16*z^2 + 4*z^3 + z^4) - 
        q^12*z^2*(5 + 14*z - 13*z^2 + 5*z^3 + z^4) + 
        q^17*z^3*(-1 + 15*z + 9*z^2 + 6*z^3 + z^4) + 
        q^14*z^2*(-1 + 18*z + 12*z^2 + 2*z^3 + 3*z^4))*
       R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(q^5*z^3*(-1 + q^5*z)) - 
     ((-1 - q^5*(-1 + z) + q^3*(-2 + z)*z - 3*q^4*(-1 + z)*z - q^16*z^3 + 
        q^20*(3 - 2*z)*z^5 + q^22*z^6 + q^21*z^5*(1 + z) - 2*q^2*(2 + z) - 
        q^18*z^4*(2 + z) + q*(4 + z) + q^19*z^4*(1 + 2*z) + 
        q^9*z*(2 - 13*z - 4*z^2) + q^11*z*(2 - z + z^2) - 
        q^15*z^4*(-10 + 2*z + z^2) + q^7*(-1 + 2*z + z^2) + 
        q^8*z*(-6 + 6*z + z^2) + q^6*(1 + 3*z + 2*z^2) - 
        q^17*z^4*(9 + 4*z + 2*z^2) + 2*q^13*z^2*(-1 - 3*z + z^3) - 
        q^10*z*(1 - 5*z - 5*z^2 + z^3) + q^14*z^2*(-1 - 3*z + 10*z^2 + 
          3*z^3) - q^12*z*(1 - 5*z - 2*z^2 + 5*z^3))*
       R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(q^6*z^3) - 
     (-1 + q)*q^10*z^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{5, 2, 1}, {1, 0, 2}}}] - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + q*(2 + z))*R1[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((-1 - q^7*(-3 + z)*z - 2*q^4*(-1 + z)*z + q^17*(3 - 2*z)*z^4 + 
        2*q^20*z^5 - 2*q^21*z^6 + 5*q^22*z^6 - q^23*z^6 - 2*q^24*z^6 + 
        q^19*z^5*(2 + z) + q*(3 + z) - q^2*(4 + z) + q^6*(1 + 2*z) - 
        q^15*z^4*(4 + 3*z) + q^9*z*(4 - 8*z - 3*z^2) + q^3*(3 + z^2) - 
        q^10*z*(3 - 7*z + z^2) + q^5*(-2 - 5*z + z^2) + 
        q^14*z^3*(1 + 3*z + z^2) + q^16*z^4*(5 + 3*z + z^2) - 
        q^18*z^4*(1 + 5*z + z^2) - q^12*z^3*(-3 + 9*z + z^2) + 
        q^8*z*(-4 + 5*z + 2*z^2) + q^13*z^2*(1 + 2*z - 2*z^2 + 2*z^3) + 
        q^11*z*(1 - 4*z - z^2 + 2*z^3))*R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/
      (q^5*z^3) - ((-1 + q)*q^4*(1 - q^6*(-3 + z)*z^2 + 4*q^7*z^3 - q^8*z^3 + 
        2*q^9*z^3 + q^10*z^3 - q*(2 + z) + q^5*z*(3 + z) + 2*q^2*(1 + z^2) - 
        q^4*(-1 + 3*z + z^2) + q^3*(-2 + z - z^3))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/z - 
     ((1 - q^6*(-1 + z)*z - 3*q^11*z^3 - 2*q^15*z^4 - q^16*z^4 + 
        q^14*z^3*(1 + z) - q*(7 + z) + q^10*z^2*(-3 + 2*z) + q^2*(13 + 5*z) + 
        q^5*(2 + 3*z - 7*z^2) - q^13*z^3*(3 + z^2) - q^7*z*(3 - 3*z + z^2) + 
        q^8*z*(5 - 2*z + z^2) - q^3*(7 + z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) + q^9*z*(-2 + 5*z + z^2) + 
        q^4*(-2 - 7*z + 6*z^2))*R1[{{1}, {{5, 2, 1}, {2, 0, 0}}}])/
      (q^3*z^2) - ((-1 - z + 2*q^6*(2 - 3*z)*z^2 + q^19*z^5 + 2*q^20*z^5 - 
        4*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 - q^18*z^5*(3 + z) + 
        2*q^14*z^4*(5 + z) - q^13*z^3*(2 + 3*z) + q^17*z^4*(1 + 4*z) + 
        q^16*z^4*(-3 - 2*z + z^2) - q^12*z^2*(1 - z + z^2) - 
        q^11*z^2*(1 + 3*z + z^2) - q^15*z^4*(4 + 3*z + z^2) + 
        q*(4 + 5*z + z^2) - q^2*(5 + 9*z + 2*z^2) + 
        q^10*z*(-1 + 10*z + 5*z^2) - q^8*z*(6 - 6*z + z^2 + z^3) + 
        q^3*(1 + 7*z + 2*z^2 + z^3) - q^4*(-2 + 3*z + 3*z^2 + z^3) + 
        q^7*z*(3 - 2*z + 4*z^2 + z^3) + q^9*z*(4 - 14*z - 4*z^2 + 3*z^3) + 
        q^5*(-1 + z + 5*z^3 - z^4))*R1[{{1}, {{5, 2, 1}, {2, 0, 1}}}])/
      (q^4*z^3) + ((-1 + q)*q^4*(1 - 2*q^5*(-2 + z)*z - q^6*(-1 + z)^2*z - 
        q*(4 + z) + q^7*z^2*(-1 + 4*z) + 2*q^2*(3 + z + z^2) + 
        q^4*(1 - 5*z + 2*z^2) + q^3*(-4 + z - z^3))*
       R1[{{1}, {{5, 2, 1}, {2, 0, 2}}}])/z - 
     ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 3*q^15*z^4 + 
        3*q^17*z^4 + 2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - q^13*z^3*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) - q^14*z^3*(1 + 2*z) + q^12*z^2*(-1 + 5*z) + 
        q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + q^9*z*(-1 + 2*z^2) + 
        q^10*z*(2 + z + 5*z^2) - q^5*(-1 + z - 5*z^2 + z^3) - 
        q^11*(z - 2*z^3 + z^4))*R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/
      (q^4*z^2) + (q^2*(1 + 2*q^4*z^2 + q^11*(-1 + z)^2*z^2 - 
        3*q^5*z*(1 + z) + q^13*z^4*(2 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^6*z*(2 + z - 3*z^2) + q^3*(-1 + z - z^2) + q^12*z^3*(2 + z - z^2) - 
        q^10*z^2*(2 + z + 2*z^2) + q^7*z*(2 + 6*z + 3*z^2 + z^3) - 
        q^8*z*(3 + 7*z - 2*z^2 + 2*z^3) + q^9*(z + 3*z^2 - 2*z^4))*
       R1[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/z^2 - 
     (q^4*(-1 - 5*q^4*(-1 + z)*z - 3*q^10*(-1 + z)*z^2 + 3*q^11*z^3 + 
        q^15*z^4 - q^12*z^4*(3 + z) + q*(6 + z) + q^14*z^3*(-1 + 2*z) - 
        q^2*(11 + 4*z) + q^7*z*(3 - 2*z + z^2) - q^8*z*(5 - 2*z + z^2) + 
        q^13*z^3*(3 - z + z^2) + q^3*(7 + z + z^2) - q^9*z*(-2 + 5*z + z^2) + 
        q^5*(-1 - 3*z + 6*z^2))*R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}])/z + 
     ((-1 + q)*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}])/z + 
     (q^6*(-3 - 4*q^16*z^4 + q^18*z^5 + q^19*z^5 - q^13*z^4*(1 + z) + 
        q^15*z^5*(1 + z) - q^17*z^4*(1 + 2*z) - q^2*(5 + 2*z) + q*(8 + 3*z) + 
        q^10*z^2*(2 + z - z^2) + q^3*(-3 - 4*z + z^2) - 
        q^6*z*(3 - 4*z + z^2) + q^14*z^4*(6 - z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-3 + 10*z + z^2) + 
        q^7*z*(3 - 5*z + 4*z^2) - q^9*z*(-1 + 10*z + z^3) + 
        q^4*(4 - 5*z^2 + z^3) - q^5*(1 - 5*z - 2*z^2 + z^3) + 
        q^12*(z^3 - z^5))*R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}])/z - 
     ((1 - 3*q - 4*q^21*z^5 + 2*q^22*(-1 + z)*z^5 + q^23*z^6 - 2*q^24*z^6 - 
        q^25*z^6 + q^20*z^5*(2 + z) + q^3*(-5 + 3*z) + q^19*z^4*(-1 + 4*z) + 
        q^5*(-1 + 4*z - 2*z^2) - q^18*z^4*(-2 + z^2) - q^2*(-4 + 2*z + z^2) + 
        q^17*z^4*(2 + 5*z + z^2) - 3*q^16*z^3*(1 + 5*z + 2*z^2) + 
        q^15*z^2*(-1 + 9*z + 6*z^2) + q^11*z*(-4 + 20*z + 2*z^2 - 3*z^3) + 
        q^8*z*(5 - 5*z + z^2 - z^3) - q^9*z*(5 - 10*z - 6*z^2 + z^3) - 
        q^13*z^2*(1 - 2*z - 4*z^2 + z^3) - q^4*(-5 + z - 3*z^2 + z^3) + 
        q^14*z^2*(4 - 5*z + 3*z^2 + z^3) - q^10*z*(-6 + 14*z + 2*z^2 + 
          3*z^3) + q^6*(-2 - 5*z + 2*z^2 - 4*z^3 + z^4) + 
        q^7*(1 - 2*z - 2*z^2 + z^3 + z^4) + q^12*z*(1 - 13*z - 6*z^2 + 
          4*z^3 + z^4))*R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}])/(q^3*z^3) + 
     ((-1 + q)*q^6*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}])/z + 
     ((-1 + q)*q^5*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{1}, {{5, 2, 1}, {4, 1, 1}}}])/z + 
     (-1 + q)*q^7*(2 + q)*z*R1[{{1}, {{5, 2, 2}, {-2, 0, 0}}}] - 
     ((-1 - 3*q^2 + q^3*(1 - 4*z) - q^4*(-5 + z)*z - q^9*z^3 + q*(3 + z) + 
        q^8*z^2*(-1 + 2*z) + q^5*z*(-4 + z - z^2) + 3*q^6*(z + z^3) - 
        q^7*z*(1 - z + 2*z^2 + z^3))*R1[{{1}, {{5, 2, 2}, {-2, 0, 1}}}])/
      (q*z^2) - ((1 + 3*q^2 + q^4*(-5 + z)*z + 2*q^10*z^3 - q*(3 + z) + 
        q^8*z^2*(1 + 3*z) + q^3*(-1 + 4*z) + q^9*z^3*(-5 + z - z^2) + 
        q^5*z*(4 - z + z^2) - 3*q^6*(z + z^3) + q^7*z*(1 - z + z^2 + z^3))*
       R1[{{1}, {{5, 2, 2}, {-2, 0, 2}}}])/(q*z^2) - 
     (q^2*(1 + 2*q^2*z + q^6*z^2 + q^7*z^2 - 2*q*(1 + z) + q^3*(3 + z) - 
        q^5*(-1 + z^2) - q^4*(3 + 2*z^2))*R1[{{1}, {{5, 2, 2}, {-2, 1, 0}}}])/
      z - ((1 - q^5*z^2 - q^7*z^3 - q^12*(-1 + z)*z^3 + 2*q^13*z^4 - 
        q^14*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) - q^11*z^3*(2 + z + z^2) + 
        q^9*z^2*(2 + 2*z + z^2) + q^10*z^2*(-1 + 2*z^2))*
       R1[{{1}, {{5, 2, 2}, {-2, 1, 1}}}])/(q^4*z^3) - 
     ((-1 - 4*q^6*z + q^16*(-3 + z)*z^4 + q^18*z^5 + q^19*z^5 + q*(4 + z) + 
        2*q^13*z^4*(4 + z) - q^2*(5 + 2*z) + 2*q^8*z*(-2 + 3*z) + 
        q^4*(2 + 3*z - 3*z^2) + q^11*z^2*(-1 - 4*z + z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(4 - z + z^2) - q^15*z^4*(8 + 2*z + z^2) + 
        q^14*z^3*(-1 + 9*z + z^2) + q^5*(-1 + z + 2*z^2) + 
        q^10*z*(-1 + 8*z + 3*z^2) - q^12*z^2*(1 + z + 7*z^2) + 
        q^9*z*(3 - 11*z + z^2 - z^3) + q^17*(z^4 - 2*z^5))*
       R1[{{1}, {{5, 2, 2}, {-2, 1, 2}}}])/(q^4*z^3) - 
     ((-1 - q^5*z^2 - q^11*z^4 + q^9*z^3*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*z*(5 + z) - q^6*z*(5 + 3*z) + q^8*z*(-1 + z - 2*z^2) + 
        q^3*(1 - 3*z + z^2) + q^7*z*(4 + z^2 + z^3))*
       R1[{{1}, {{5, 2, 2}, {-1, 0, 0}}}])/(q*z^2) - 
     ((-1 - 2*q^4*(-1 + z)*z - 3*q^6*(-1 + z)*z + q^10*z^4 - 4*q^13*z^4 + 
        q^11*(-3 + z)*z^4 + q^9*(-1 + z)*z^4 + q^14*z^4*(1 + z) + q*(3 + z) - 
        q^2*(3 + z) + q^5*z*(-3 + 2*z) + q^3*(1 - z + z^2) + 
        q^7*z*(-1 + 3*z + 2*z^2) + q^12*z^3*(-1 + 6*z - 2*z^2 + z^3) - 
        q^8*(z^2 + 3*z^4))*R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}])/(q^4*z^3) - 
     ((1 + q^2 + q^8*(5 - 6*z)*z - q^18*(-3 + z)*z^4 - q^20*z^5 - q^21*z^5 - 
        q^5*(1 + z) - q*(2 + z) + q^19*z^4*(-1 + 2*z) - q^15*z^4*(9 + 2*z) + 
        q^3*(-2 + z - z^2) - q^9*z*(4 - 5*z + z^2) + q^4*(4 + 2*z + z^2) + 
        q^17*z^4*(8 + 2*z + z^2) + q^13*z^2*(1 + 4*z + z^2) - 
        q^16*z^3*(-1 + 8*z + z^2) + q^14*z^2*(1 + z + 2*z^2) + 
        q^6*(-2 + 3*z^2) + q^11*z*(-3 + 10*z + z^3) + 
        q^10*z*(4 - 5*z - z^2 + z^3) - q^7*(-1 + 4*z + z^2 + z^3) + 
        q^12*z*(1 - 8*z - 4*z^2 + 4*z^3))*R1[{{1}, {{5, 2, 2}, {-1, 0, 2}}}])/
      (q^6*z^3) - ((-1 + q^5*z^2 - q^6*z^2 - q^8*z^3 + 3*q^13*z^4 - 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^7*z^2*(2 + 3*z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2) + 
        q^12*(z^3 - 2*z^4) + q^10*(z^2 + z^4) - q^11*(z^3 + z^5))*
       R1[{{1}, {{5, 2, 2}, {-1, 1, 0}}}])/(q^4*z^3) - 
     (-1 + q)*q^6*(-2 + q*(-1 + z))*R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] + 
     ((-1 + q)*q^2*(1 - q^2 + 2*q^5*(-1 + z)*z - q*(1 + z) + q^3*(2 + z) + 
        q^4*(-1 - z + z^2))*R1[{{1}, {{5, 2, 2}, {-1, 1, 2}}}])/z - 
     ((1 - q^3*(-1 + z)^2 - q^5*(-6 + z)*z + q^4*(-5 + z)*z - 3*q^13*z^4 + 
        q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^12*z^3*(-1 + 2*z) + 
        q^11*z^3*(2 + z^2) - q^6*z*(4 - 6*z + z^2) + 
        q^8*z^2*(2 + z + 3*z^2) + q^7*(z - 8*z^2 - 3*z^3) + 
        q^9*z^2*(2 + z + z^2 - z^3) - q^10*(z^2 + 2*z^4 + z^5))*
       R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}])/(q^4*z^3) - 
     ((-1 + q^3*(-1 + z)^2 - q^19*(-4 + z)*z^4 + 8*q^22*z^6 + 5*q^23*z^6 - 
        3*q^24*z^6 - q^25*z^6 + q*(3 + z) - q^2*(3 + z) + 
        q^15*z^3*(4 + 4*z - 7*z^2) + q^14*z^2*(4 - 4*z - 5*z^2) - 
        q^4*(1 - 5*z + z^2) - q^18*z^4*(-6 + 2*z + z^2) + 
        q^6*z*(5 + 2*z + z^2) + q^17*z^4*(-7 + 6*z + z^2) - 
        q^5*(-2 + 6*z + z^2) + q^20*z^4*(-1 + 4*z + 3*z^2) + 
        q^16*z^3*(1 - z - 4*z^2 + z^3) - q^9*z*(-3 + 16*z + 6*z^2 + z^3) + 
        q^10*z*(-1 + 10*z - 4*z^2 + 3*z^3) - q^7*(2 + 3*z^2 + 3*z^3) + 
        q^8*(1 - 5*z + 10*z^2 + 7*z^3) + q^12*z*(-3 + 9*z - 10*z^2 + z^3 - 
          z^4) + q^11*z*(3 - 5*z + 10*z^2 - 5*z^3 + z^4) + 
        q^13*(z - 10*z^2 + 7*z^3 + 2*z^4 - z^5) + q^21*(z^5 - 12*z^6))*
       R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}])/(q^11*z^4) - 
     ((-1 - 2*q^10*(-4 + z)*z^2 + 2*q^21*z^6 - 5*q^24*z^7 - 3*q^25*z^7 + 
        q^4*(1 + z)^2 + q*(2 + z) + q^20*z^6*(6 + z) + 
        2*q^22*z^6*(-1 + 2*z) + q^23*z^6*(-1 + 4*z) + 
        q^13*z^3*(4 - 5*z - 7*z^2) + q^3*(-2 - 3*z + z^2) + 
        q^18*z^5*(1 - z + z^2) - q^5*z*(-1 + 5*z + z^2) + 
        q^17*z^5*(2 + 3*z + 2*z^2) + q^14*z^4*(13 + z + 3*z^2) + 
        q^6*z*(-3 + 5*z + 3*z^2) + q^11*z^2*(-3 + 15*z + z^2 - z^3) - 
        q^7*z*(-4 + 7*z + z^3) + q^12*z^2*(1 - 11*z - 8*z^2 + z^3) + 
        q^16*z^4*(-1 - 2*z + z^2 + z^3) - q^19*z^5*(1 + 8*z + 2*z^2 + z^3) - 
        q^9*z*(-1 + 14*z + 3*z^2 + 2*z^3) + q^8*z*(-3 + 13*z - 3*z^2 + 
          3*z^3) + q^15*(z^5 - 2*z^6))*R1[{{1}, {{5, 2, 2}, {0, 0, 2}}}])/
      (q^8*z^4) - ((1 - 3*q^20*z^6 + 5*q^21*z^6 + 3*q^22*z^6 - 2*q*(1 + z) - 
        q^17*z^5*(1 + z) + q^2*z*(4 + z) - q^18*z^5*(4 + z) - 
        q^19*z^5*(1 + 4*z) + q^3*(2 - 3*z - 3*z^2) + 
        q^5*z*(11 + 8*z - 3*z^2) + q^6*z*(-6 - 3*z + 2*z^2) + 
        2*q^15*z^3*(1 - z + 2*z^2) + q^7*z*(-5 - 5*z + 4*z^2) + 
        q^10*z^2*(-5 - z + 6*z^2) + q^4*(-1 - 3*z + z^3) + 
        q^8*z*(5 - 4*z - 6*z^2 + z^3) - q^9*z*(1 - 9*z - 5*z^2 + 2*z^3) - 
        q^11*z^2*(-1 + 8*z + 2*z^2 + 2*z^3) + q^12*z^2*(3 + 8*z + 2*z^2 + 
          2*z^3) - q^14*z^3*(3 + 5*z + 3*z^2 + 2*z^3) + 
        q^16*z^3*(-1 - 2*z + 8*z^2 + z^4) - q^13*z^2*(2 + 2*z - 7*z^2 + z^3 + 
          z^4))*R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/(q^5*z^3) - 
     ((-1 + q^6*(-3 + z)*z^2 - 2*q^22*z^6 + 3*q^21*(-1 + z)*z^6 + q^24*z^7 + 
        q^25*z^7 - 2*q^5*z*(1 + z) + q*(2 + z) + q^4*(1 + 3*z) - 
        q^23*z^6*(1 + 3*z) + q^12*z^3*(-3 + 5*z - 2*z^2) + 
        q^3*(-2 - 3*z + z^2) + q^20*z^6*(11 - z + z^2) + 
        q^7*z*(3 + 11*z + 2*z^2) + q^13*z^3*(5 - 17*z + 3*z^2) - 
        q^8*z*(3 + 8*z + 6*z^2) + q^16*z^3*(2 + 2*z + 4*z^2 - 3*z^3) + 
        q^17*z^4*(4 + z^3) - q^11*z^2*(2 - 4*z - 10*z^2 + z^3) + 
        q^10*z^2*(7 + 9*z - 10*z^2 + z^3) + q^19*z^4*(1 + 2*z - 4*z^2 + 
          z^3) - q^15*z^3*(2 + 12*z + 5*z^2 + z^3) + 
        q^14*z^3*(-4 + 16*z + 5*z^2 + z^3) + q^9*z*(1 - 4*z - 6*z^2 + 
          2*z^3) - q^18*z^4*(2 + 5*z + 3*z^2 + 2*z^3))*
       R1[{{1}, {{5, 2, 2}, {0, 1, 2}}}])/(q^8*z^4) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 + q^7*(-3 + z)*z^2 + 
        q^8*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - 3*q^12*z^3 + q^13*z^3 - 
        q^11*z^4 + 3*q^15*z^4 + 4*q^16*z^4 - q^17*z^4 + q^18*z^4 + q^19*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^14*(z^3 - 3*z^4))*R1[{{1}, {{5, 2, 2}, {1, 0, 0}}}])/(q^5*z^2) - 
     ((-2 - 10*q^4*(-1 + z)*z + 4*q^15*z^4 + 2*q^16*z^4 + 
        3*q^11*z^2*(1 + z) - 2*q^14*z^3*(1 + z) + 2*q*(6 + z) - 
        2*q^2*(11 + 4*z) + q^8*z*(-1 + 6*z) + q^7*(z - 3*z^2) - 
        2*q^10*z*(-1 + z^2) + 2*q^13*z^3*(3 + z^2) + 2*q^3*(7 + z + z^2) + 
        q^6*z*(1 + 2*z + 2*z^2) - q^9*z*(3 + 8*z + 6*z^2) + 
        q^5*(-2 - 6*z + 8*z^2) + q^12*(z^3 - 6*z^4 - 2*z^5))*
       R1[{{1}, {{5, 2, 2}, {1, 0, 1}}}])/(q^2*z^2) - 
     ((1 - q^6*(-2 + z)*z^2 - 5*q^23*z^6 + q^25*z^7 + q^26*z^7 + 
        2*q^5*z*(1 + z) - q*(2 + z) - q^24*z^6*(1 + 2*z) - q^4*(1 + 3*z) + 
        q^13*z^3*(-7 + 15*z) + q^3*(2 + 3*z - z^2) + q^21*z^6*(6 - z + z^2) - 
        q^12*z^3*(-6 + z + z^2) + q^22*z^6*(-1 + z + z^2) - 
        q^20*z^5*(-2 + 3*z + z^2) - q^7*z*(3 + 12*z + z^2) - 
        q^19*z^5*(4 + 3*z^2) + q^15*z^3*(-1 + 16*z + 7*z^2) + 
        q^8*z*(3 + 16*z + 9*z^2) + q^10*z^2*(-6 - 15*z + 10*z^2) + 
        q^14*z^3*(7 - 14*z + z^2 - z^3) + q^16*z^3*(-1 - 10*z + z^3) + 
        q^11*z^2*(3 - z - 12*z^2 + z^3) - q^17*z^4*(1 + 4*z + 2*z^2 + z^3) + 
        q^18*z^4*(1 + z + 5*z^2 + 2*z^3) - q^9*z*(1 + 4*z - 3*z^2 + 3*z^3))*
       R1[{{1}, {{5, 2, 2}, {1, 0, 2}}}])/(q^8*z^4) - 
     ((-1 + q^7*(3 - 2*z)*z + 2*q^8*(-2 + z)*z - q^16*z^4 - q^17*z^4 + 
        q*(6 + z) - 2*q^2*(5 + 2*z) + q^15*z^3*(-1 + 3*z) + 
        q^4*(3 + 6*z - 5*z^2) + q^3*(4 + z^2) + q^14*z^3*(-1 + 2*z + z^2) + 
        q^6*z*(-1 + 3*z + z^2) + q^13*z^3*(3 + 2*z^2) - 
        q^10*z*(-3 + z + 2*z^2) - q^9*z*(1 + 4*z + 2*z^2) + 
        q^5*(-2 - 2*z + 3*z^2) - q^11*z*(1 - 5*z - 5*z^2 + z^3) - 
        q^12*z^2*(2 + 2*z + 5*z^2 + z^3))*R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/
      (q^2*z^2) - ((1 - q^8*(-7 + z)*z + 2*q^7*(-2 + z)*z - 5*q^15*z^4 + 
        q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 2*q^2*(5 + 2*z) + 
        q^5*(2 + 2*z - 3*z^2) - q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - 
        q^6*z*(-1 + 3*z + z^2) + q^9*z*(-2 + 5*z + 2*z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + q^10*z*(-2 - 5*z + 5*z^2) + 
        q^11*(z - 6*z^3) + q^12*(z^2 + 3*z^4 + z^5))*
       R1[{{1}, {{5, 2, 2}, {2, 0, 0}}}])/(q^2*z^2) - 
     ((-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 - q^2*(3 + z) - 
        q^13*z^4*(5 + z) - q^3*(1 + 2*z) - q^17*z^4*(1 + 2*z) + q*(5 + 2*z) + 
        2*q^10*z^2*(1 + z - z^2) + q^5*z*(4 + 2*z - z^2) + 
        q^9*z*(1 - 10*z + z^2) - q^8*z*(3 - 10*z + z^2) - 
        q^6*z*(2 - 2*z + z^2) + q^14*z^4*(10 - z + z^2) + 
        q^15*z^4*(1 + z + z^2) - q^11*z^2*(-1 + 3*z + z^2) + 
        q^7*z*(3 - 4*z + 4*z^2) + q^4*(1 - 2*z - 3*z^2 + z^3) + 
        q^12*(z^3 - z^5))*R1[{{1}, {{5, 2, 2}, {2, 0, 1}}}])/z^2 - 
     ((-1 - 2*q^4*z^2 + q^8*(7 - 2*z)*z^2 - q^11*z^4 - q^13*z^4 + 
        2*q^14*z^4 + q^15*z^4 - 3*q^9*z^2*(2 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^6*z*(3 + z) + q^5*z*(3 + 2*z) + q^10*z^2*(2 + 3*z) + 
        q^3*(1 - z + z^2) + q^7*z*(1 - 3*z + 2*z^2) + q^12*(z^3 - 2*z^4))*
       R1[{{1}, {{5, 2, 2}, {2, 0, 2}}}])/z^2 - 
     ((2 - 3*q^18*z^5 - 2*q^19*z^5 + q^2*(3 + z) + q^15*z^4*(1 + 2*z) - 
        2*q^6*z*(3 + 2*z) - q*(5 + 2*z) + q^3*(1 + 3*z) + 
        q^17*z^4*(2 + 3*z) + q^8*z*(9 - 4*z - 6*z^2) - q^16*z^4*(-2 + z^2) + 
        q^11*z^2*(7 + z^2) - q^9*z*(3 - 11*z + z^2) + 
        q^7*z*(-6 - 2*z + z^2) + q^5*z*(8 + 2*z + z^2) + 
        q^10*z^2*(-8 + 3*z + z^2) - q^4*(1 + 4*z - 2*z^2 + z^3) + 
        q^12*z^2*(-5 + 3*z + z^2 + z^3) + q^13*z^2*(1 - 4*z + 9*z^2 + z^3) + 
        q^14*(z^3 - 15*z^4 + z^5 - z^6))*R1[{{1}, {{5, 2, 2}, {2, 1, 0}}}])/
      z^2 - ((1 - q^3*(-3 + z)*z - 11*q^15*z^4 + q^22*z^5 + q^24*z^6 - 
        2*q^25*z^6 - q^26*z^6 + q^2*(2 + z) - q*(3 + z) - 
        2*q^20*z^5*(2 + 3*z) + q^21*z^5*(1 + 5*z) + q^4*(2 - 4*z + z^2) + 
        q^17*z^4*(8 - 3*z + z^2) + q^18*z^4*(2 + 2*z + z^2) - 
        q^14*z^3*(-5 + 3*z + z^2) + q^16*z^4*(-1 + 6*z + z^2) + 
        q^19*z^4*(-1 - 2*z + 2*z^2) + q^5*(-2 + 4*z + 3*z^2) + 
        q^10*z^2*(5 + 4*z - 6*z^2 + z^3) + q^9*z*(1 + 9*z + 4*z^2 + z^3) - 
        q^8*z*(-3 + 11*z + 4*z^2 + z^3) - q^13*z^2*(-4 - 2*z + 7*z^2 + z^3) - 
        q^6*(1 + 5*z + 4*z^2 + 2*z^3) + q^7*(1 - z + 4*z^2 + 4*z^3) + 
        q^11*z*(-2 - 5*z - 15*z^2 + 7*z^3) + q^12*(z - 5*z^2 + 5*z^3 + 
          8*z^4 - z^5))*R1[{{1}, {{5, 2, 2}, {2, 1, 1}}}])/(q^3*z^3) - 
     (q^3*(1 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 3*q^22*z^6 - 
        2*q*(1 + z) + q^2*z*(3 + z) - q^17*z^5*(3 + z) + 
        q^5*z*(-4 + z - 2*z^2) + q^15*z^4*(-3 + z - z^2) - 
        2*q^3*(-1 + z + z^2) + q^12*z^3*(4 - 3*z + 2*z^2) + 
        2*q^6*z*(1 - z + 2*z^2) - q^14*z^4*(5 + 3*z + 2*z^2) + 
        q^10*z^2*(-7 - 4*z + 5*z^2) + q^9*z*(-1 + 13*z + 9*z^2) - 
        q^13*z^3*(1 - 5*z + z^2 + z^3) + q^4*(-1 + 4*z + z^2 + z^3) + 
        q^16*z^4*(1 + 6*z + 2*z^2 + z^3) - q^7*z*(3 - 3*z + 4*z^2 + z^3) + 
        q^8*z*(3 - 9*z - z^2 + 2*z^3) + q^11*(z^2 - 8*z^3 + 3*z^4 - 2*z^5))*
       R1[{{1}, {{5, 2, 2}, {2, 1, 2}}}])/z^2 + 
     ((-1 + q)*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{5, 2, 2}, {3, 0, 0}}}])/z + 
     ((-1 + q)*q^5*(1 + q^2 - q^6 - q^3*(-1 + z)*z - q^8*(-1 + z)*z - 
        q^11*(-1 + z)*z^2 + q^12*z^3 - q*(2 + z) - q^4*(1 + z^2) - 
        q^7*z*(1 - z + z^2) - q^9*z*(2 + z + 2*z^2) + q^10*(z - z^3) + 
        q^5*(2 + z - z^2 + z^3))*R1[{{1}, {{5, 2, 2}, {3, 0, 2}}}])/z - 
     (-1 + q)*q^17*(2 + q)*z^2*(-1 + q^3*z)*
      R1[{{1}, {{5, 2, 2}, {3, 1, 0}}}] - 
     (q^6*(-1 - 2*q^7*(-1 + z)*z + 2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) + 
        q*(6 + z) + q^11*z^2*(1 + 2*z) - 2*q^2*(5 + 2*z) + q^8*z*(-2 + 3*z) + 
        q^4*(3 + 6*z - 5*z^2) + q^13*z^3*(3 + z^2) + q^3*(4 + z^2) + 
        q^6*z*(-1 + 3*z + z^2) - q^12*z^3*(-1 + 3*z + z^2) - 
        q^9*z*(1 + 6*z + 2*z^2) + q^5*(-2 - 2*z + 3*z^2) + 
        q^10*(z + 2*z^2 - 3*z^3))*R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/z - 
     (q^4*(-1 - 3*q^2 + q^3*(1 - 8*z) + q^16*(4 - 3*z)*z^4 - 2*q^19*z^5 - 
        2*q^20*z^6 + q^21*z^6 + q^22*z^6 + q^18*z^6*(1 + z) + q*(3 + z) + 
        q^4*z*(17 + 3*z) + 2*q^11*z^2*(-3 + 7*z) + q^17*z^5*(6 - z + z^2) - 
        q^5*z*(16 + 3*z + z^2) + q^6*z*(6 - 3*z + 4*z^2) + 
        q^10*z^2*(6 - 5*z + 6*z^2) + q^15*z^3*(3 + 3*z - 3*z^2 - 2*z^3) + 
        q^7*z*(2 + z - 9*z^2 + z^3) - q^8*z*(3 - 6*z - 8*z^2 + z^3) - 
        q^13*z^2*(3 - 9*z + z^2 + z^3) - q^14*z^2*(-1 + 6*z + 2*z^2 + z^3) - 
        q^12*z^2*(-5 + 14*z + 4*z^2 + z^3) - q^9*z*(-1 + 7*z + 2*z^2 + 
          2*z^3))*R1[{{1}, {{5, 2, 2}, {3, 1, 2}}}])/z^2 - 
     (-1 + q)^3*q^14*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R1[{{1}, {{5, 2, 2}, {4, 1, 0}}}] + (-1 + q)^3*q^14*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{1}, {{5, 2, 2}, {4, 1, 2}}}] - 
     (-1 + q)*q^7*(2 + q)*z*(-1 + q^4*z)*R1[{{1}, {{6, 2, 1}, {-2, 0, 0}}}] - 
     ((-1 + q^6*(-1 + z)*z + q^10*(3 - 2*z)*z^2 + 5*q^11*z^3 + 2*q^17*z^4 + 
        q^18*z^4 + 2*q^20*z^5 - q^21*z^5 - q^22*z^5 - q^14*z^3*(1 + z) + 
        q*(7 + z) - q^2*(13 + 5*z) + q^4*(2 + 7*z - 6*z^2) + 
        q^13*z^3*(2 + z^2) + q^7*z*(3 - 3*z + z^2) - q^8*z*(5 - 2*z + z^2) + 
        q^3*(7 + z + z^2) - q^12*z^3*(2 + 3*z + z^2) - 
        q^9*z*(-2 + 5*z + z^2) + q^5*(-2 - 3*z + 7*z^2))*
       R1[{{1}, {{6, 2, 1}, {-2, 0, 1}}}])/(q^4*z^2*(-1 + q^5*z)) - 
     ((-1 + q)^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 1}, {-2, 0, 2}}}])/(q*z^2) - 
     ((-1 - z + 2*q^19*z^6 + 3*q^20*z^6 - 3*q^21*z^6 - 2*q^22*z^6 + 
        q^17*z^5*(4 + z) - q^2*z*(11 + 5*z) + q^10*z^2*(11 + z - 11*z^2) - 
        q^6*z^2*(1 - 8*z + z^2) + q^13*z^4*(-10 - 2*z + z^2) + 
        q*(2 + 8*z + z^2) + q^5*z*(-6 - 4*z + 7*z^2) + 
        q^4*(1 + 11*z + 9*z^2 - 6*z^3) + q^3*(-2 - 2*z + z^3) + 
        q^7*z*(3 + 4*z - 8*z^2 + z^3) + q^8*z*(-3 - 3*z - 3*z^2 + z^3) - 
        q^16*z^4*(1 + z + 2*z^2 + z^3) + q^15*z^3*(-1 + 4*z + 2*z^2 + z^3) + 
        q^14*z^3*(3 + 4*z + z^2 + 2*z^3) + q^11*z^2*(-5 + 19*z + 18*z^2 + 
          2*z^3) - q^9*z*(-1 + 8*z + 7*z^2 + 3*z^3) - 
        q^12*z^2*(-1 + 12*z + 5*z^2 + 6*z^3 + z^4))*
       R1[{{1}, {{6, 2, 1}, {-2, 1, 0}}}])/(q^4*z^3) - 
     ((1 + q^7*(-3 + z)*z + 2*q^18*z^5 - 4*q^19*z^5 + 2*q^20*(-1 + z)*z^5 - 
        q^21*z^6 - q^22*z^6 - q*(4 + z) - q^6*z*(1 + 2*z) + q^2*(5 + 2*z) - 
        q^14*z^4*(13 + 2*z) + q^3*(-1 + z - z^2) + q^5*(1 + 3*z - z^2) - 
        2*q^13*z^3*(-1 + z^2) - q^16*z^4*(-3 + 2*z + z^2) + 
        q^17*z^4*(-1 + 3*z + z^2) - q^8*z*(-6 + 6*z + z^2) + 
        q^15*z^4*(4 + 6*z + z^2) + q^4*(-2 - 4*z + 3*z^2) + 
        q^9*z*(-4 + 14*z + 3*z^2) + q^12*z^2*(1 - z + 6*z^2) + 
        q^10*z*(1 - 10*z - 5*z^2 + z^3) + q^11*(z^2 + 3*z^3 - z^4))*
       R1[{{1}, {{6, 2, 1}, {-2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + 2*q^2*z + q^5*z^2 - 2*q^24*z^7 - 3*q^25*z^7 + 3*q^26*z^7 + 
        2*q^27*z^7 + q*(2 + z) - q^22*z^6*(6 + z) + 
        q^18*z^5*(10 + 2*z - z^2) - 15*q^10*z^2*(-1 + z^2) + 
        q^4*(1 + 6*z + z^2) - q^3*(2 + 8*z + z^2) + 
        q^7*z*(3 + 10*z + 2*z^2) + q^9*z^2*(-21 - 11*z + 4*z^2) + 
        q^19*z^4*(-3 - 4*z + z^2 - 2*z^3) + q^8*z*(-1 + 6*z - 5*z^2 + z^3) - 
        q^6*z*(3 + 7*z - 5*z^2 + z^3) + q^21*z^5*(1 - 2*z + 2*z^2 + z^3) + 
        q^15*z^3*(-13 + 4*z + 10*z^2 + z^3) + q^11*z^2*(-4 + 20*z + 6*z^2 + 
          3*z^3) - q^12*z^2*(2 + 14*z - 3*z^2 + 4*z^3) - 
        q^16*z^3*(-5 + 21*z + 18*z^2 + 4*z^3 + z^4) + 
        q^17*z^3*(-1 + 12*z + 8*z^2 + 7*z^3 + z^4) + 
        q^14*z^2*(-1 + 14*z + 13*z^2 + 5*z^3 + 2*z^4) + 
        q^13*(3*z^2 - 10*z^4 - 3*z^5) + q^20*(z^4 - 4*z^5 + z^6 - z^7))*
       R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/(q^4*z^3*(-1 + q^5*z)) - 
     ((-1 - q^7*(-3 + z)*z + 3*q^19*z^5 + q^21*z^6 - q^22*z^6 + q^23*z^6 + 
        q^24*z^6 + q*(4 + z) + q^6*z*(1 + 2*z) - q^2*(5 + 2*z) + 
        q^14*z^4*(13 + 2*z) + q^12*z^2*(-1 + z - 6*z^2) + 
        q^9*z*(4 - 14*z - 3*z^2) + q^4*(2 + 4*z - 3*z^2) + 
        2*q^13*z^3*(-1 + z^2) + q^5*(-1 - 3*z + z^2) + 
        q^11*z^2*(-1 - 3*z + z^2) + q^3*(1 - z + z^2) + 
        q^16*z^4*(-3 + 2*z + z^2) - q^17*z^4*(-1 + 3*z + z^2) + 
        q^8*z*(-6 + 6*z + z^2) - q^15*z^4*(4 + 6*z + z^2) - 
        q^10*z*(1 - 10*z - 5*z^2 + z^3) + q^20*(z^5 - 2*z^6))*
       R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}])/(q^5*z^3) - 
     ((-1 - 6*q^6*(-1 + z)*z^2 - q^16*z^5 + 2*q^19*z^5 + q^20*z^5 + 
        2*q^22*z^6 - q^23*z^6 - q^24*z^6 + q^8*z*(2 + z) + q*(3 + z) - 
        q^2*(3 + 2*z) - q^4*z*(12 + 7*z) + q^12*z^2*(3 + 4*z - 2*z^2) - 
        q^10*z^2*(6 - 3*z + z^2) + q^5*z*(8 + 2*z + z^2) - 
        q^11*z^2*(-1 + 6*z + z^2) + q^3*(1 + 6*z + 2*z^2) + 
        q^13*z^2*(-3 - z + 5*z^2) + q^7*z*(-2 - 3*z + 7*z^2) + 
        q^9*z*(-1 + 3*z - 2*z^2 + z^3) - q^14*z^2*(-1 + z + z^2 + 3*z^3 + 
          z^4) + q^15*(z^3 + z^6))*R1[{{1}, {{6, 2, 1}, {1, 0, 1}}}])/
      (z^2*(-1 + q^5*z)) - ((-1 + q)^2*q^5*(-1 + q^4*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{1}, {{6, 2, 1}, {1, 0, 2}}}])/
      z + ((-1 + q)^2*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/z^2 - 
     (q^3*(-1 + 2*q^4*(1 - 2*z)*z - q^9*(-2 + z)^2*z + q^7*(-1 + z)*z + 
        3*q^13*z^3 - 3*q^17*z^4 + q^19*z^5 + q^20*z^5 - q^14*z^3*(1 + z)^2 - 
        q^2*(2 + z) + q*(3 + z) - q^18*z^4*(1 + 2*z) + 
        q^11*z^2*(3 + 4*z - z^2) + q^3*(-1 - 2*z + z^2) + 
        q^15*z^4*(6 - z + z^2) + q^16*z^4*(2 + z + z^2) + 
        q^8*z*(1 - 2*z + 4*z^2) + q^5*(2 - 2*z + z^3) - 
        q^6*(1 - 4*z - 4*z^2 + z^3) - q^10*z*(-2 + 8*z + z^2 + z^3) - 
        q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/
      z - ((-1 + 3*q + q^3*(5 - 3*z) + 3*q^25*z^6 - 3*q^26*z^6 + 
        2*q^27*(-1 + z)*z^6 - q^28*z^7 - q^29*z^7 - 2*q^21*z^5*(5 + z) + 
        q^14*z^2*(-4 + 2*z - 7*z^2) - q^23*z^5*(-3 + z + z^2) + 
        q^2*(-4 + 2*z + z^2) + q^24*z^5*(-1 + 2*z + z^2) + 
        q^22*z^5*(5 + 4*z + z^2) - q^15*z^2*(-6 + 8*z + z^2) + 
        q^5*(1 - 4*z + 2*z^2) - q^20*z^4*(-2 + z + 2*z^2) + 
        q^9*z*(9 - 6*z - 7*z^2 + z^3) + q^13*z^2*(-2 - 5*z - 4*z^2 + z^3) + 
        q^4*(-5 + z - 3*z^2 + z^3) + q^8*z*(-6 + 5*z - z^2 + z^3) - 
        q^12*z^2*(-13 - 5*z + 5*z^2 + z^3) + q^11*z*(2 - 18*z + 2*z^2 + 
          3*z^3) + q^10*z*(-7 + 10*z + 2*z^2 + 3*z^3) + 
        q^16*z^2*(-4 + 14*z + 18*z^2 + 5*z^3) + 
        q^6*(2 + 6*z - 2*z^2 + 4*z^3 - z^4) - q^7*(1 - z^2 + z^3 + z^4) - 
        q^17*z^2*(-1 + 10*z + 8*z^2 + 3*z^3 + z^4) + q^19*(z^3 + z^5 - z^6) + 
        q^18*(z^3 + z^5 + z^6))*R1[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/
      (q^5*z^3) + (q^3*(-1 - q^7*(-1 + z)*z + 4*q^13*z^3 - 4*q^17*z^4 + 
        q^19*z^5 + q^20*z^5 - q^14*z^3*(1 + z)^2 - q^2*(2 + z) + q*(3 + z) - 
        q^18*z^4*(1 + 2*z) + q^4*(3 + 3*z - 4*z^2) + 
        q^11*z^2*(2 + 4*z - z^2) + q^6*z*(3 + 5*z - z^2) - 
        q^9*z*(1 - 5*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^15*z^4*(8 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        2*q^8*z*(-1 - z + 2*z^2) + q^5*(-1 - 3*z + z^3) - 
        q^10*z*(-1 + 7*z + 2*z^2 + z^3) - q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*
       R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}])/z - 
     ((1 - 3*q + 2*q^15*z^3 + 3*q^20*z^5 - 4*q^21*z^5 + 2*q^22*(-1 + z)*z^5 - 
        q^23*z^6 - q^24*z^6 - 5*q^16*z^4*(3 + z) + q^3*(-5 + 3*z) + 
        q^5*(-1 + 4*z - 2*z^2) - q^2*(-4 + 2*z + z^2) - 
        q^18*z^4*(-3 + 2*z + z^2) + q^17*z^4*(3 + 4*z + z^2) + 
        q^19*z^4*(-1 + 5*z + z^2) + q^14*z^2*(1 - z + 7*z^2) + 
        q^11*z*(-4 + 14*z + z^2 - 3*z^3) + q^8*z*(2 - 6*z + z^2 - z^3) - 
        q^9*z*(4 - 8*z - 7*z^2 + z^3) - q^4*(-5 + z - 3*z^2 + z^3) - 
        3*q^10*z*(-2 + 3*z + z^2 + z^3) + q^6*(-2 - 6*z + 2*z^2 - 4*z^3 + 
          z^4) + q^7*(1 + z - z^2 + z^3 + z^4) + 
        q^12*z*(1 - 10*z - 6*z^2 + 5*z^3 + z^4) + 
        q^13*(z^2 + 3*z^3 + 4*z^4 - z^5))*R1[{{1}, {{6, 2, 1}, {2, 0, 2}}}])/
      (q^5*z^3) + (q^3*(-1 + 2*q^11*(-2 + z)*z^3 - 2*q^18*z^5 + 4*q^19*z^5 - 
        2*q^20*(-1 + z)*z^5 + q^21*z^6 + q^22*z^6 + q*(4 + z) - 
        q^2*(5 + 2*z) + q^14*z^4*(13 + 2*z) + q^6*z*(4 + 3*z) - 
        q^5*(1 + 6*z) + q^9*z*(4 - 11*z - 3*z^2) + q^4*(2 + 5*z - 3*z^2) - 
        q^7*z*(-2 + z^2) + q^3*(1 - z + z^2) + q^16*z^4*(-3 + 2*z + z^2) - 
        q^17*z^4*(-1 + 3*z + z^2) - q^15*z^4*(4 + 6*z + z^2) + 
        q^13*z^3*(-2 + z + 2*z^2) + q^8*z*(-6 + 4*z + 3*z^2) - 
        q^12*z^2*(1 - 2*z + 8*z^2) - q^10*z*(1 - 7*z - 4*z^2 + z^3))*
       R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/z^2 + 
     ((-1 + q)^2*q^8*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/z - 
     ((-1 + q)^2*q^9*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 1}, {3, 1, 1}}}])/z - 
     ((1 - q^3*(-1 + z)^2 + q^4*(-5 + z)*z - 4*q^14*z^4 - 5*q^17*z^5 - 
        q^20*z^5 - q^16*z^6 - q^19*z^6 + 6*q^21*z^6 - 7*q^22*z^6 - q^23*z^6 + 
        2*q^24*z^6 + 2*q^18*z^5*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^5*z*(6 + z) + q^15*z^4*(-3 + 5*z) + q^8*z*(3 - 7*z - 4*z^2) + 
        q^10*z^2*(-7 + z - 2*z^2) + 2*q^7*z*(-1 + z^2) - q^6*z*(3 + z^2) + 
        q^11*z^2*(3 - 7*z + z^2) - q^13*z^3*(3 - 3*z + z^2) + 
        q^9*z*(-1 + 11*z + 5*z^2) + q^12*z^2*(-1 + 6*z + 5*z^2 + z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 0, 1}}}])/(q^10*z^4) - 
     ((1 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 3*q^22*z^6 - 2*q*(1 + z) - 
        q^17*z^5*(3 + z) + q^2*z*(4 + z) + q^3*(2 - 4*z - 3*z^2) + 
        q^5*z*(-2 + 3*z - 3*z^2) + q^7*z*(-3 + 2*z - 2*z^2) + 
        q^15*z^4*(-3 + z - z^2) + q^12*z^3*(3 + z + 2*z^2) - 
        q^11*z^3*(7 + z + 2*z^2) - q^14*z^4*(6 + 3*z + 2*z^2) + 
        q^6*z*(1 - 2*z + 3*z^2) + q^10*z^2*(-4 - 3*z + 6*z^2) - 
        q^9*z*(1 - 10*z - 8*z^2 + z^3) + q^8*z*(3 - 8*z - z^2 + z^3) - 
        q^13*z^3*(1 - 6*z + z^2 + z^3) + q^4*(-1 + 4*z + z^2 + z^3) + 
        q^16*z^4*(1 + 6*z + 2*z^2 + z^3))*R1[{{1}, {{6, 2, 2}, {-2, 0, 2}}}])/
      (q^4*z^3) - ((1 + q^18*z^5 - 2*q^21*z^6 + q^22*z^6 + q^23*z^6 - 
        q*(1 + z) + q^17*z^4*(1 + z) - q^2*(2 + z) + 2*q^13*z^4*(4 + z) - 
        q^12*z^3*(5 + z) - q^8*z^2*(9 + z) + q^4*(1 + 2*z) + 
        q^10*z*(-1 + 5*z) + q^15*z^4*(-8 + z - 2*z^2) + q^3*(2 + 2*z - z^2) + 
        q^16*z^4*(-2 - 2*z + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^14*z^4*(-1 + z + z^2) + q^5*(-1 - z + 2*z^2) + 
        2*q^11*z^2*(-2 - 2*z + 3*z^2) + q^9*z*(2 + 5*z + 7*z^2 - z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 1, 0}}}])/(q^7*z^4) - 
     ((-1 + q^18*z^5 + 4*q^19*z^6 + 4*q^20*z^6 - 5*q^21*z^6 - 3*q^22*z^6 + 
        2*q*(1 + z) - q^2*z*(4 + z) + q^17*z^5*(4 + z) + 
        q^6*z*(2 + 3*z - 3*z^2) + q^7*z*(2 - z + z^2) + 
        q^15*z^4*(3 - z + z^2) - q^12*z^3*(2 + z + 2*z^2) + 
        q^14*z^4*(5 + 3*z + 2*z^2) + q^5*z*(-1 - 4*z + 3*z^2) + 
        q^3*(-2 + 4*z + 3*z^2) + q^9*z*(1 - 7*z - 8*z^2 + z^3) - 
        q^8*z*(3 - 6*z - 3*z^2 + z^3) + q^13*z^3*(1 - 6*z + z^2 + z^3) - 
        q^4*(-1 + 3*z + z^2 + z^3) - q^16*z^4*(1 + 8*z + 2*z^2 + z^3) + 
        q^11*z^2*(1 + 6*z + 2*z^2 + 2*z^3) + q^10*(z^2 + 2*z^3 - 6*z^4))*
       R1[{{1}, {{6, 2, 2}, {-2, 1, 1}}}])/(q^4*z^3) - 
     ((2 + q^3*(-2 + z) + q^7*(5 - 4*z)*z^2 + 5*q^16*z^4 - q^18*z^5 - 
        q^19*z^5 - q^15*z^5*(1 + z) - 2*q*(3 + z) + 2*q^2*(3 + z) + 
        q^13*z^4*(3 + z) + q^17*z^4*(1 + 2*z) + q^8*z*(2 - 9*z - 2*z^2) + 
        q^14*z^4*(-9 + z - z^2) + q^12*z^3*(-1 + z^2) + 
        q^5*z*(-2 - 4*z + z^2) + q^10*z^2*(-2 - 2*z + z^2) + 
        q^6*z*(-1 - 2*z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^4*(z + 4*z^2 - z^3) + q^9*z*(-1 + 9*z + 2*z^2 + z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 1, 2}}}])/(q*z^2) - 
     ((-1 + q^3*(-2 + z)*z + q^18*(8 - 5*z)*z^4 + q^20*(-1 + z)*z^4 + 
        9*q^22*z^6 - q^24*z^6 - q^25*z^6 - q^26*z^6 + q*(3 + z) - 
        q^2*(3 + z) + q^19*z^4*(2 + 3*z) - q^21*z^5*(1 + 6*z) + 
        q^15*z^3*(5 + 4*z - 5*z^2) + q^4*(1 + 6*z - z^2) + 
        q^11*z^2*(6 + 8*z - z^2) + q^16*z^4*(-8 - 2*z + z^2) - 
        2*q^14*z^2*(-2 - 2*z + z^2) - q^5*(-2 + 5*z + z^2) + 
        q^17*z^4*(-1 + 6*z + z^2) + q^9*(z - 11*z^2 - 5*z^3) + 
        q^6*(-2 + z + z^2 + z^3) - q^7*(1 + 2*z^3) + 
        q^10*z*(2 + 5*z + 2*z^3) + q^8*(1 - 2*z + 5*z^2 + 4*z^3) + 
        q^13*z*(1 - 5*z + 3*z^2 - 3*z^3 + z^4) - 
        q^12*z*(2 + 4*z + 13*z^2 + 4*z^3 + z^4))*
       R1[{{1}, {{6, 2, 2}, {-1, 0, 0}}}])/(q^10*z^4) - 
     ((-1 + q^5*z^2 + 4*q^15*z^5 + 6*q^16*z^5 - 6*q^17*z^5 + q^20*z^5 - 
        2*q^21*z^6 + 5*q^22*z^6 - q^23*z^6 - 2*q^24*z^6 + q^19*z^5*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) - q^18*z^5*(6 + z) - q^4*z*(3 + 4*z) + 
        q^10*z^2*(-3 + 3*z - 2*z^2) + q^6*z*(3 + 4*z - 2*z^2) + 
        q^11*z^2*(4 - 10*z + z^2) + q^3*(1 + z + z^2) + 
        q^13*z^3*(-2 - 7*z + 2*z^2) + q^8*z*(-3 + 2*z + 2*z^2) + 
        q^14*z^3*(-1 + 3*z + 2*z^2) + q^7*z*(1 - z + 3*z^2) + 
        q^9*(z - 3*z^2 - 4*z^3) - q^12*z^2*(1 - 12*z - z^2 + z^3))*
       R1[{{1}, {{6, 2, 2}, {-1, 1, 2}}}])/(q^3*z^3) - 
     ((1 - 6*q^16*z^5 - 7*q^17*z^5 + 6*q^19*z^5 - 3*q^22*z^6 - 4*q^23*z^6 + 
        3*q^24*z^6 + 2*q^25*z^6 - 2*q^6*z*(1 + z) - q*(2 + z) - 
        q^20*z^5*(2 + z) + q^18*z^5*(10 + z) + q^21*z^5*(-1 + 2*z) + 
        2*q^5*z*(3 + 2*z) + q^14*z^3*(2 + 4*z - 3*z^2) + 
        q^3*(2 + 2*z - z^2) + q^4*(-1 - 3*z + z^2) - 
        q^15*z^3*(-1 + 5*z + z^2) + q^7*z*(-5 - 3*z + 2*z^2) + 
        q^13*z^2*(1 - 12*z + 3*z^2) + q^11*z^2*(3 - 5*z + 3*z^2) - 
        2*q^8*z*(-1 + 3*z + 3*z^2) + q^9*z*(2 + 8*z + 3*z^2) - 
        q^10*z*(1 + z - 4*z^2 + z^3) + q^12*z^2*(-4 + 9*z + z^2 + z^3))*
       R1[{{1}, {{6, 2, 2}, {0, 0, 2}}}])/(q^4*z^3) - 
     ((-2 + 3*q^18*z^5 + 2*q^19*z^5 - q^2*(3 + z) - q^15*z^4*(1 + 2*z) + 
        q*(5 + 2*z) - q^3*(1 + 3*z) - q^17*z^4*(2 + 3*z) + q^6*z*(4 + 3*z) + 
        q^7*z*(6 + 2*z - z^2) + q^16*z^4*(-2 + z^2) - 
        q^11*z^2*(7 + z + z^2) - q^10*z^2*(-7 + 2*z + z^2) - 
        q^5*z*(7 + 2*z + z^2) + q^9*z*(2 - 11*z + 2*z^2) + 
        q^8*z*(-7 + 6*z + 5*z^2) + q^4*(1 + 4*z - 2*z^2 + z^3) + 
        q^14*z^3*(-1 + 15*z - z^2 + z^3) - q^12*z^2*(-5 + 3*z + 2*z^2 + 
          z^3) - q^13*z^2*(1 - 4*z + 8*z^2 + z^3))*
       R1[{{1}, {{6, 2, 2}, {0, 1, 0}}}])/(q*z^2) + 
     (q^2*(-1 + q^7*(5 - 3*z)*z + 2*q^8*(-4 + z)*z + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) + q*(6 + z) - q^2*(11 + 4*z) + q^11*z^2*(-1 + 6*z) + 
        q^4*(3 + 6*z - 5*z^2) + q^9*z*(5 - 4*z - 2*z^2) + 
        q^13*z^3*(3 + z^2) + 4*q^5*(-1 - z + z^2) + q^3*(6 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^10*z*(1 - 4*z + 5*z^2) + 
        q^6*(1 - z + 2*z^2 + z^3))*R1[{{1}, {{6, 2, 2}, {1, 0, 0}}}])/z - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 - 
        4*q^14*z^4 + 2*q^16*z^4 - q^17*z^4 - q^13*(-2 + z)*z^4 + 
        q^15*(-2 + z)*z^4 - 2*q^19*z^5 - 4*q^20*z^5 + q^21*z^5 + q^22*z^5 - 
        q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^12*z^3*(-1 + 4*z) + q^18*z^4*(-1 + 4*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}])/(q*z^2) - 
     (q^2*(1 + q^7*(3 - 2*z)*z^2 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 
        3*q^22*z^6 - 2*q*(1 + z) - q^17*z^5*(3 + z) + q^2*z*(4 + z) + 
        q^3*(2 - 4*z - 3*z^2) + q^15*z^4*(-3 + z - z^2) - 
        q^13*z^4*(-4 + z + z^2) - q^14*z^4*(5 + 3*z + 2*z^2) + 
        q^6*z*(-2 - 3*z + 3*z^2) - q^5*z*(1 - 3*z + 3*z^2) + 
        q^10*z^2*(-1 - 3*z + 6*z^2) - q^9*z*(1 - 8*z - 10*z^2 + z^3) + 
        q^8*z*(2 - 7*z - 2*z^2 + z^3) + q^4*(-1 + 4*z + z^2 + z^3) + 
        q^16*z^4*(1 + 6*z + 2*z^2 + z^3) - q^11*z^2*(3 + 8*z + z^2 + 2*z^3) + 
        q^12*z^2*(1 + 2*z + 2*z^2 + 2*z^3))*
       R1[{{1}, {{6, 2, 2}, {1, 0, 2}}}])/z^2 + 
     (q^2*(-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + 2*q^22*z^6 + q^23*z^6 - 
        q^21*z^5*(1 + z) + q*(3 + z) - q^2*(3 + z) - q^5*z*(7 + z) - 
        q^20*z^5*(5 + 2*z) + q^6*z*(6 + 2*z - z^2) + 
        q^17*z^5*(3 - 2*z + z^2) + q^19*z^5*(-1 + z + z^2) + 
        2*q^11*z^2*(-2 + 2*z + z^2) - q^16*z^4*(-4 + 4*z + z^2) + 
        q^18*z^5*(11 + 2*z^2) + q^10*z^2*(2 + 5*z^2) + 
        q^7*z*(-1 - 3*z - 6*z^2 + z^3) - q^15*z^3*(-4 - 2*z + 4*z^2 + z^3) - 
        q^12*z^2*(-3 + 2*z + 6*z^2 + z^3) + q^8*z*(-2 + 3*z + 8*z^2 + z^3) - 
        q^9*z*(-1 + z + 2*z^2 + 3*z^3) - q^14*z^2*(-1 + 4*z + z^2 + 5*z^3 + 
          z^4) + q^13*(-2*z^2 + 3*z^4 - 2*z^5))*
       R1[{{1}, {{6, 2, 2}, {1, 1, 2}}}])/z^2 - 
     (q^2*(-1 + q^3*(-1 + z)^2 - q^4*(-7 + z)*z + q^16*(3 - 4*z)*z^4 - 
        2*q^19*z^5 - 2*q^20*z^6 + q^21*z^6 + q^22*z^6 + q*(3 + z) - 
        q^2*(3 + z) - q^5*z*(13 + 3*z) + q^11*z^2*(-4 + 9*z - 2*z^2) + 
        q^6*z*(12 + 4*z - z^2) + q^17*z^5*(8 - z + z^2) + 
        q^18*z^5*(1 + z + z^2) + q^10*z^2*(1 - 2*z + 6*z^2) + 
        2*q^8*z*(-1 + 2*z + 6*z^2) + q^7*z*(-3 - 2*z - 6*z^2 + z^3) - 
        q^13*z^2*(3 - 9*z - 3*z^2 + z^3) - q^15*z^3*(-3 - 6*z + 3*z^2 + 
          z^3) - q^12*z^2*(-5 + 11*z + 8*z^2 + z^3) - 
        q^9*z*(-1 + 3*z + 6*z^2 + 2*z^3) - q^14*z^2*(-1 + 6*z + 2*z^2 + 
          4*z^3 + z^4))*R1[{{1}, {{6, 2, 2}, {2, 0, 2}}}])/z^2 + 
     ((-1 + q)^2*q^8*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 2}, {2, 1, 0}}}])/z + 
     (q^7*(-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + q^15*z^5*(1 + z) - 
        q^2*(3 + z) - q^13*z^4*(3 + z) - q^3*(1 + 2*z) - q^17*z^4*(1 + 2*z) + 
        q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + q^5*z*(4 + 2*z - z^2) - 
        q^6*z*(2 - 2*z + z^2) + q^14*z^4*(9 - z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-3 + 10*z + z^2) + 
        q^7*z*(3 - 4*z + 4*z^2) - q^9*z*(-1 + 10*z + z^3) + 
        q^4*(1 - 2*z - 3*z^2 + z^3) + q^12*(z^3 - z^5))*
       R1[{{1}, {{6, 2, 2}, {2, 1, 1}}}])/z - 
     (q^4*(1 + q^6*z - q^5*z^2 - q^13*(-5 + z)*z^4 + q^15*(-2 + z)*z^4 + 
        q^12*z^5 - 2*q^16*z^5 - q^17*z^5 - q^20*z^5 - q^19*z^6 + 2*q^21*z^6 - 
        5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q*(3 + z) + q^2*(3 + z) - 
        q^14*z^4*(3 + z) + q^18*z^5*(4 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) - q^7*z*(3 - 2*z + z^2) - q^10*z^2*(7 + z + z^2) - 
        q^8*z*(-3 + 9*z + z^2) + q^11*z^2*(1 - 3*z + 2*z^2) + 
        q^9*z*(-1 + 13*z + 5*z^2))*R1[{{1}, {{6, 2, 2}, {2, 1, 2}}}])/z^2 - 
     (-1 + q)*q^24*(2 + q)*z^3*(-1 + q^4*z)*
      R1[{{1}, {{6, 2, 2}, {3, 1, 1}}}] - (-1 + q)^2*q^16*(-1 + q^4*z)*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{1}, {{6, 2, 2}, {3, 1, 2}}}] - 
     ((1 - q)*R1[{{2}, {{-1, 0, 1}, {1, 2, 1}}}])/z - 
     ((1 - q)*R1[{{2}, {{-1, 1, 1}, {1, 1, 0}}}])/(q*z) - 
     ((-1 + q)*q*R1[{{2}, {{-1, 1, 2}, {1, 2, 0}}}])/z + 
     ((-1 + q + q^2*z)*R1[{{2}, {{0, 0, 1}, {0, 1, 1}}}])/(q^2*z) + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{2}, {{0, 0, 1}, {1, 2, 1}}}])/
      (q*z^2) + (-1 + q)*q^2*R1[{{2}, {{0, 0, 1}, {2, 2, 1}}}] - 
     ((-1 + q)^2*q*(1 + q)*R1[{{2}, {{0, 0, 2}, {1, 2, 2}}}])/z + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{2}, {{0, 1, 1}, {1, 1, 0}}}])/
      (q^2*z^2) - ((1 + q^2 + 2*z - q*(2 + z + z^2))*
       R1[{{2}, {{0, 1, 2}, {1, 2, 0}}}])/z^2 - 
     ((-1 + q)*q^2*(-2 + q*(-1 + z))*R1[{{2}, {{1, 0, 0}, {1, 2, 2}}}])/z - 
     ((-1 + q)*R1[{{2}, {{1, 0, 1}, {-2, 1, 1}}}])/(q*z) - 
     ((1 - q)*R1[{{2}, {{1, 0, 1}, {0, 0, 0}}}])/(q*z) + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{2}, {{1, 0, 1}, {0, 1, 1}}}])/
      (q^3*z^2) - ((-1 + q)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^3 + 
        q^7*z^3 + q^2*(-1 + 2*z + 2*z^2))*R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}])/
      (q^4*z^3) - ((-1 + q)^2*q*R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}])/z + 
     (q^2*(1 + q^2 + 2*z - q*(2 + z + z^2))*
       R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}])/z + 
     ((-1 + q)*q*R1[{{2}, {{1, 0, 2}, {-1, 2, 0}}}])/z + 
     ((-1 + q)*q^2*(2 + q + z)*R1[{{2}, {{1, 0, 2}, {1, 2, 1}}}])/z + 
     ((-1 + q)*(-1 + q^4*(-2 + z)*z + q*(1 + z) + q^2*(1 + z) - 
        q^3*(1 + 3*z))*R1[{{2}, {{1, 0, 2}, {1, 2, 2}}}])/(q*z^2) + 
     (-1 + q)*q^2*R1[{{2}, {{1, 0, 2}, {2, 2, 0}}}] + 
     q^4*(-2 + q^4*z - 2*q^5*z + q^6*z + q^7*z + q*(1 + z) + q^2*(1 + z) - 
       q^3*z*(2 + z))*R1[{{2}, {{1, 0, 2}, {3, 2, 2}}}] + 
     ((-1 + q)*(2 + q - z)*R1[{{2}, {{1, 1, 1}, {0, 1, 0}}}])/(q*z) + 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{1, 1, 1}, {1, 1, 0}}}])/(q^5*z^3) - 
     q^2*R1[{{2}, {{1, 1, 2}, {-2, 1, 0}}}] - 
     ((-1 + 3*q - q^8*z^3 - q^4*z*(1 + 3*z) + q^3*(1 - 3*z - 2*z^2) + 
        q^6*z*(-1 + z^2) + q^5*z*(3 + 2*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{2}, {{1, 1, 2}, {1, 2, 0}}}])/(q^3*z^3) - 
     (-1 + q)*q*R1[{{2}, {{1, 2, 2}, {0, 0, 0}}}] - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R1[{{2}, {{2, 0, 0}, {1, 2, 2}}}])/z - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{2}, {{2, 0, 0}, {4, 2, 2}}}])/(q^2*z^3) - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{2}, {{2, 0, 1}, {-2, 1, 1}}}])/
      (q^2*z^2) - (-1 + q)*q*R1[{{2}, {{2, 0, 1}, {-2, 2, 1}}}] - 
     (1 + q - q^2)*R1[{{2}, {{2, 0, 1}, {-1, 1, 1}}}] + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{2}, {{2, 0, 1}, {0, 0, 0}}}])/
      (q^2*z^2) - (-2 + q + q*z)*R1[{{2}, {{2, 0, 1}, {0, 0, 1}}}] - 
     ((-1 + q)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^7*z^3 + 
        q^6*z^2*(1 + z) + q^5*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}])/(q^6*z^3) + 
     ((-1 + q)^2*R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}])/z - 
     ((-1 + q)*(1 + q^2 + q^4*z^2 + q^3*z*(1 + z) - q*(2 + z))*
       R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}])/(q*z^2) + 
     (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{2, 0, 1}, {2, 2, 0}}}] + 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}])/z^2 - 
     (q^2*(1 + 2*q^3 - 2*q^9*z^3 + q^10*z^3 + q^11*z^3 - q^7*z^2*(1 + z)^2 + 
        q^2*(2 + z) + q^8*z^2*(2 + z) - q*(3 + z) + q^5*(1 - 7*z - 4*z^2) + 
        q^6*z*(3 + 2*z + z^2) + q^4*(-3 + 4*z + 2*z^2))*
       R1[{{2}, {{2, 0, 1}, {4, 2, 0}}}])/z^2 - 
     ((-1 + q)*q*(-1 + 2*z + 4*q^5*(-1 + z)*z - 2*q^2*(3 + z) + 
        q^6*z*(3 + z) + q^8*z^2*(-1 + 4*z) + q*(4 + 2*z - z^2) - 
        q^7*z*(1 - z + z^2) + q^3*(4 + 3*z^2) - q^4*(1 - 3*z + 2*z^2 + z^3))*
       R1[{{2}, {{2, 0, 1}, {4, 2, 2}}}])/z^2 - 
     (q^2*(-1 + q - z)*R1[{{2}, {{2, 0, 2}, {-2, 1, 0}}}])/z + 
     ((-1 + q)^2*q*R1[{{2}, {{2, 0, 2}, {-2, 1, 2}}}])/z + 
     ((-1 + q)*q^2*R1[{{2}, {{2, 0, 2}, {-1, 0, 0}}}])/z - 
     ((-1 + q)^2*(1 + q)*R1[{{2}, {{2, 0, 2}, {-1, 1, 1}}}])/z + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{2}, {{2, 0, 2}, {-1, 2, 0}}}])/
      z^2 + ((-1 + q)^2*R1[{{2}, {{2, 0, 2}, {0, 0, 1}}}])/z + 
     (-1 + q)*q^2*R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}] + 
     q^2*(1 - 2*q^2 + q^3)*R1[{{2}, {{2, 0, 2}, {0, 2, 2}}}] - 
     ((1 - q - q^5*z + q^4*(-1 + 2*z) - q^2*(1 + 2*z) + q^3*(2 + z^2))*
       R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}])/z - 
     ((1 - 5*q^8*z^2 - q^17*(-1 + z)*z^4 + 2*q^18*z^5 + q^19*z^5 - 
        q*(1 + z) - q^2*(2 + z) - q^16*z^4*(2 + z) + q^4*(1 + 2*z) + 
        q^13*z^4*(13 + 3*z) + q^7*z*(-2 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^11*z^2*(-2 - 4*z + z^2) - q^15*z^4*(10 + z + z^2) + 
        q^5*(-1 - z + 2*z^2) + q^12*z^2*(-1 - 3*z - 2*z^2 + z^3) - 
        q^14*z^3*(1 - 2*z + z^2 + z^3) + q^10*z*(-1 + 6*z + z^2 + z^3) + 
        q^9*(2*z + 4*z^3 - z^4))*R1[{{2}, {{2, 0, 2}, {1, 2, 2}}}])/
      (q^9*z^4) + (q^2*(1 + q^2 + 2*z - q*(2 + z + z^2))*
       R1[{{2}, {{2, 0, 2}, {2, 2, 0}}}])/z + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R1[{{2}, {{2, 0, 2}, {3, 2, 0}}}])/(q*z^2) - 
     (q*(1 + 2*q^2*z + q^5*(-1 + z)*z + q^11*z^4 - 2*q*(1 + z) - 
        q^9*z^3*(1 + z) + q^8*z^2*(-1 + 2*z) + q^6*z*(2 + z - z^2) + 
        q^3*(2 + 2*z + z^2) - q^4*(1 + 2*z + z^2 + z^3) - 
        q^7*(z - z^3 + z^4))*R1[{{2}, {{2, 0, 2}, {3, 2, 1}}}])/z^2 - 
     ((-1 - q^6*z + q^5*z^2 + q^11*z^3 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^10*z^2*(3 + z) - q^12*z^4*(3 + z) + q^14*z^3*(-1 + 2*z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^13*z^3*(2 - z + z^2) + q^7*z*(3 - z + z^2) + 
        q^9*(z - 7*z^2 - 3*z^3))*R1[{{2}, {{2, 0, 2}, {3, 2, 2}}}])/
      (q^4*z^3) - ((-1 + q)*R1[{{2}, {{2, 1, 1}, {-1, 1, 0}}}])/(q^3*z) - 
     ((1 - q + q^4 + q^2*(1 + 2*z) - q^3*(2 + z + z^2))*
       R1[{{2}, {{2, 1, 1}, {0, 1, 0}}}])/(q^3*z) + 
     (-1 + q)*q^3*(2 + q)*R1[{{2}, {{2, 1, 1}, {0, 2, 0}}}] - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{2}, {{2, 1, 1}, {3, 1, 0}}}])/(q^5*z^3) + 
     q*(-2 + q + q*z)*R1[{{2}, {{2, 1, 2}, {0, 0, 0}}}] - 
     (-1 + q)*q^2*R1[{{2}, {{2, 1, 2}, {1, 0, 0}}}] + 
     (-1 + q)*q^4*(3 + q - 2*z)*R1[{{2}, {{2, 1, 2}, {1, 2, 0}}}] - 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{2, 1, 2}, {3, 0, 0}}}] + (-1 + q)*q^6*
      (2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - q^7*(-2 + z)*z - 
       2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R1[{{2}, {{2, 1, 2}, {4, 2, 0}}}] - 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{2}, {{2, 2, 2}, {0, 0, 0}}}])/
      z + (-1 + q)*q^4*(-2 + q*(-1 + z))*R1[{{2}, {{3, 0, 0}, {0, 2, 2}}}] - 
     ((-1 + q)*(-1 + q^2*(-1 + z) + 3*q^4*z + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) - q^3*z*(4 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{2}, {{3, 0, 0}, {1, 2, 2}}}])/(q*z^2) - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z + q^16*(-1 + z)*z^4 - 
        5*q^17*z^5 - 2*q^18*z^5 - 2*q^19*z^6 + 3*q^20*z^6 + 2*q^21*z^6 - 
        2*q^22*z^6 - q^23*z^6 + q*(2 + z) + q^11*z^3*(4 + z) - 
        q^13*z^4*(8 + z) + q^15*z^4*(3 + 5*z) + q^10*z^2*(4 + 2*z - 3*z^2) - 
        q^4*(-1 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^4*(5 + z + z^2) + 
        q^9*z*(1 - 10*z - 4*z^2 + z^3))*R1[{{2}, {{3, 0, 0}, {3, 2, 2}}}])/
      (q^6*z^4) + ((-1 + q)*(-2 + q*(-1 + z))*
       R1[{{2}, {{3, 0, 1}, {-2, 1, 0}}}])/z + 
     ((-1 + q)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^2 + q^7*z^3 + 
        q^5*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{2}, {{3, 0, 1}, {-2, 1, 1}}}])/(q^5*z^3) - 
     (-1 + q)*q^2*R1[{{2}, {{3, 0, 1}, {-2, 2, 0}}}] + 
     (q*(-1 + q^2*(-1 + z) - 2*z + q*(2 + z^2))*
       R1[{{2}, {{3, 0, 1}, {-2, 2, 1}}}])/z - 
     ((1 + q^3*(-1 + z) - 3*q*(1 + z) + q^2*(3 + z + z^2))*
       R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}])/z + 
     (-1 + q)*q^2*R1[{{2}, {{3, 0, 1}, {-1, 2, 2}}}] - 
     ((-1 + q)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^3 + 
        q^2*(-1 + 2*z + z^2))*R1[{{2}, {{3, 0, 1}, {0, 0, 0}}}])/(q^5*z^3) - 
     (1 + q - q^2 - q*z)*R1[{{2}, {{3, 0, 1}, {0, 0, 1}}}] - 
     ((-1 + q - q^2*z + q^6*z^3 - q^3*(1 + 4*z) + q^5*(-1 + z - 2*z^2) + 
        q^4*(2 + 3*z + 2*z^2))*R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}])/(q^3*z) - 
     ((-1 + q)*(-1 + q*(2 + z) + q^3*z*(-1 + 2*z) + q^2*(-1 + z^2))*
       R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}])/(q^2*z^2) - 
     (-1 + q)*(-1 + 2*q + 2*q^3 + q^4 - q^2*(-1 + z))*
      R1[{{2}, {{3, 0, 1}, {0, 2, 0}}}] - 
     ((-1 + q)^2*q*(-1 + q*z)*R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}])/z - 
     ((1 - 5*q^8*z^2 - q^17*(-1 + z)*z^4 + 2*q^18*z^5 + q^19*z^5 - 
        q*(1 + z) - q^2*(2 + z) - q^16*z^4*(2 + z) + q^4*(1 + 2*z) + 
        2*q^13*z^4*(7 + 2*z) + q^7*z*(-2 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^11*z^2*(-2 - 4*z + z^2) - q^15*z^4*(10 + z + z^2) + 
        q^5*(-1 - z + 2*z^2) + q^12*z^2*(-1 - 3*z - 4*z^2 + z^3) + 
        q^10*z*(-1 + 6*z + z^2 + z^3) - q^14*z^3*(1 - 3*z + 2*z^2 + z^3) + 
        q^9*(2*z + 4*z^3 - z^4))*R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}])/
      (q^9*z^4) - ((-1 + q^5*(-1 + z)*z - 2*q^13*z^3 + 3*q^14*z^4 - 
        q^15*z^4 - q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^6*z*(3 + z) + 
        q^9*z*(3 - 4*z - 2*z^2) + q^4*(z - 2*z^2) - q^8*z*(2 + z^2) + 
        q^7*z*(-2 - z + z^2) + q^3*(1 - z + z^2) - q^11*z^2*(3 + 2*z + z^2) + 
        q^10*z*(-1 + 7*z + 4*z^2) + q^12*(z^3 + z^5))*
       R1[{{2}, {{3, 0, 1}, {2, 2, 0}}}])/(q^6*z^3) - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z + 3*q^15*(1 - 2*z)*z^4 + 
        q^16*(-1 + z)*z^4 + 4*q^17*z^5 + q^18*z^5 + q*(2 + z) + 
        q^11*(-1 + z)^2*z^2*(1 + 2*z) - q^13*z^4*(5 + 3*z) + 
        q^12*z^3*(2 + 4*z - z^2) - q^4*(-1 + z^2) - q^8*z*(3 - 7*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(3 - 2*z + z^2) + 
        q^14*z^4*(6 + z + z^2) + q^9*z*(1 - 7*z - 4*z^2 + z^3) + 
        q^10*(z^2 + 4*z^3 - 7*z^4))*R1[{{2}, {{3, 0, 1}, {2, 2, 1}}}])/
      (q^8*z^4) - ((-1 + q)*(1 - 2*z + q^5*(3 - 5*z)*z + 2*q^6*z^2 + 
        q^7*z^3 + q^8*z^3 - 2*q^9*z^3 + 2*q^10*z^3 + q^11*z^3 + q^2*(5 + z) + 
        q*(-3 - 2*z + z^2) + 2*q^4*(1 - z + z^2) - q^3*(5 + z + z^2))*
       R1[{{2}, {{3, 0, 1}, {2, 2, 2}}}])/(q^2*z^2) - 
     ((1 - q^6*z^3 - q^18*(-11 + z)*z^5 - 2*q^20*(-3 + z)*z^5 + 
        q^22*(11 - 4*z)*z^6 + 2*q^24*(-3 + z)*z^6 + q^26*z^7 + q^27*z^7 + 
        2*q^5*z*(1 + z) - q^25*z^6*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) + 
        q^3*(2 + 3*z - z^2) + q^7*z*(-3 + z^2) + 2*q^23*z^6*(2 + z^2) + 
        q^8*z*(3 - 7*z + z^2) - q^21*z^5*(1 + z + z^2) + 
        q^13*z^3*(10 + 14*z + z^2) + q^10*z^2*(-6 - 7*z + 2*z^2) + 
        q^15*z^3*(3 - 7*z + 10*z^2) - q^9*z*(1 - 12*z - 6*z^2 + z^3) - 
        q^14*z^3*(4 + z + 7*z^2 + z^3) - q^19*z^4*(-2 + 8*z + 7*z^2 + z^3) + 
        q^16*z^3*(-3 + 10*z - 8*z^2 + 2*z^3) + 
        q^12*z^2*(1 - 9*z - 5*z^2 + 3*z^3) - q^17*z^3*(-1 + 9*z + z^2 + z^3 + 
          z^4) - q^11*(z^2 + 4*z^4))*R1[{{2}, {{3, 0, 1}, {3, 2, 2}}}])/
      (q^11*z^5) - ((-1 + q)*q*(-1 + q^4*z - q^5*(-6 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{2}, {{3, 0, 1}, {4, 2, 2}}}])/z^2 - 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R1[{{2}, {{3, 0, 2}, {-2, 1, 0}}}])/
      z^2 - (-1 + q)*q^2*R1[{{2}, {{3, 0, 2}, {-2, 1, 1}}}] + 
     ((-1 + q)^2*(-1 + q + q*z + q^2*z)*R1[{{2}, {{3, 0, 2}, {-2, 1, 2}}}])/
      (q*z^2) + (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*
       R1[{{2}, {{3, 0, 2}, {-1, 0, 0}}}])/z^2 + 
     (q*(q^2 - 2*(1 + z) + q*(1 + z)^2)*R1[{{2}, {{3, 0, 2}, {-1, 1, 0}}}])/
      z - ((-1 + 2*q^5*z + q^4*(1 + z) + q*(2 + z) - 2*q^3*(1 + 2*z))*
       R1[{{2}, {{3, 0, 2}, {-1, 1, 1}}}])/(q^2*z^2) + 
     (-1 + q)*q^2*R1[{{2}, {{3, 0, 2}, {-1, 1, 2}}}] - 
     ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + q^2*(3 - 2*z - 2*z^2) - 
        q^5*z*(3 + 2*z + z^2) + q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R1[{{2}, {{3, 0, 2}, {-1, 2, 0}}}])/(q^3*z^3) - 
     (-1 + q)*q^2*R1[{{2}, {{3, 0, 2}, {-1, 2, 2}}}] - 
     q*(-3 + q*(2 + z))*R1[{{2}, {{3, 0, 2}, {0, 0, 0}}}] + 
     ((-1 + q)^2*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{3, 0, 2}, {0, 0, 1}}}])/(q^2*z^2) - 
     (-1 + q)*q*(1 + q)*(1 - 2*q + q^2 + q^3)*
      R1[{{2}, {{3, 0, 2}, {0, 2, 1}}}] - 
     ((-1 + q)*q*(-1 + q*z + q^4*(-2 + z)*z + 2*q^2*(1 + z) - q^3*(1 + 2*z))*
       R1[{{2}, {{3, 0, 2}, {0, 2, 2}}}])/z + 
     (-1 + q)*q^2*R1[{{2}, {{3, 0, 2}, {1, 0, 0}}}] - 
     q*(-2 + q^4*z - 2*q^5*z + q^6*z + q^7*z + q*(1 + z) + q^2*(1 + z) - 
       q^3*z*(2 + z))*R1[{{2}, {{3, 0, 2}, {1, 0, 2}}}] - 
     ((-1 + q^6*z^3 - 12*q^13*z^4 + 5*q^24*z^6 - q^26*z^7 - q^27*z^7 - 
        2*q^5*z*(1 + z) - q^23*z^6*(1 + z)^2 + q*(2 + z) + 
        q^25*z^6*(1 + 2*z) + q^20*z^5*(-2 + 3*z) + q^4*(1 + 3*z) + 
        q^22*z^6*(-9 + z - z^2) - q^7*z*(-3 + z^2) + 
        q^18*z^4*(-4 - 11*z + z^2) - q^8*z*(3 - 7*z + z^2) - 
        2*q^10*z^2*(-3 - 3*z + z^2) + q^3*(-2 - 3*z + z^2) + 
        q^19*z^5*(3 + 4*z + 2*z^2) + q^11*z^2*(1 + 5*z + 5*z^2) - 
        q^15*z^3*(2 + z + 7*z^2) - q^16*z^3*(-3 + 2*z - 8*z^2 + z^3) + 
        q^9*z*(1 - 12*z - 6*z^2 + z^3) - q^21*z^5*(-1 + 2*z - 3*z^2 + z^3) + 
        q^14*z^3*(-1 + 4*z + 3*z^2 + z^3) - q^12*z^2*(1 + z - 2*z^2 + 
          3*z^3) + q^17*z^3*(-1 + 8*z + z^2 + 2*z^3 + z^4))*
       R1[{{2}, {{3, 0, 2}, {1, 2, 2}}}])/(q^13*z^5) - 
     ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + q^2*(3 - 2*z - 2*z^2) - 
        q^5*z*(3 + 2*z + z^2) + q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R1[{{2}, {{3, 0, 2}, {2, 2, 0}}}])/z^2 + 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{3, 0, 2}, {3, 0, 0}}}] - 
     ((-1 + q)^2*(-1 + q^2*z - q^4*z + q^5*z + q^3*z^2 + 4*q^7*z^3 + 
        q^8*z^3 + q*(1 + z) + 2*q^6*z^2*(1 + z))*
       R1[{{2}, {{3, 1, 1}, {-1, 2, 0}}}])/(q^7*z^3) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{3, 1, 1}, {0, 2, 0}}}])/(q^7*z^3) - 
     ((-1 + q)*(1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - 
        q*(1 + z) + q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R1[{{2}, {{3, 1, 1}, {2, 2, 0}}}])/(q^2*z^2) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{3, 1, 1}, {4, 1, 0}}}])/(q*z^2) + 
     q^4*z*R1[{{2}, {{3, 1, 2}, {-2, 0, 0}}}] + 
     2*(-1 + q)*q^2*R1[{{2}, {{3, 1, 2}, {-2, 1, 0}}}] - 
     ((-1 - q*(-2 + z) + q^3*z + q^2*(-1 - z + z^2))*
       R1[{{2}, {{3, 1, 2}, {0, 0, 0}}}])/z - 
     (-q + q^3 - 2*q^6*z + 3*q^7*z - q^9*z)*
      R1[{{2}, {{3, 1, 2}, {1, 0, 0}}}] - 
     ((-1 + q^5*z^2 + q^8*z^2 + 2*q^7*z^3 + 3*q^13*z^4 - q^15*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - 
        q^9*z^2*(2 + z + z^2) - q^11*z^3*(2 + z + z^2) + 
        q^10*z^2*(1 + z + 2*z^2) + q^12*(z^3 - 2*z^4))*
       R1[{{2}, {{3, 1, 2}, {1, 2, 0}}}])/(q^5*z^3) + 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R1[{{2}, {{3, 1, 2}, {2, 0, 0}}}])/(q^3*z^2) - 
     ((1 - q^2*z + q^5*z^3 - q^18*(-1 + z)*z^5 + q^17*z^6 - 2*q^19*z^6 + 
        q^20*z^6 - 3*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 - q*(2 + z) + 
        q^13*z^4*(7 + z) - q^4*(1 + 3*z) + q^3*(2 + 5*z) + 
        q^12*z^3*(1 - z + z^2) - q^7*z*(3 + z + z^2) + 
        q^15*z^4*(-3 + 2*z + z^2) - q^11*z^3*(7 + 2*z + z^2) + 
        q^8*z*(3 - 5*z + 2*z^2) - q^14*z^4*(5 + 2*z + 2*z^2) + 
        q^10*z^2*(-4 + 7*z^2) + q^6*(z + z^2 - 2*z^3) - 
        q^9*z*(1 - 9*z - 4*z^2 + z^3) + q^16*(z^4 - 2*z^5))*
       R1[{{2}, {{3, 1, 2}, {2, 2, 0}}}])/(q^7*z^4) - 
     (-1 + q)*q^3*(2 + q - z)*R1[{{2}, {{3, 2, 2}, {-1, 0, 0}}}] - 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{3, 2, 2}, {0, 0, 0}}}])/(q*z^2) + 
     q^3*(1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
      R1[{{2}, {{4, 0, 0}, {0, 2, 2}}}] + (-1 + q)^2*q^7*(2 + q)*z*
      R1[{{2}, {{4, 0, 0}, {1, 2, 2}}}] + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{4, 0, 0}, {2, 2, 2}}}])/z^2 + 
     (q*(-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R1[{{2}, {{4, 0, 0}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R1[{{2}, {{4, 0, 1}, {-2, 1, 0}}}])/(q^2*z) - 
     ((1 - q + q^2*z + q^3*(1 + 2*z) + q^5*(1 + z^2) - 2*q^4*(1 + z + z^2))*
       R1[{{2}, {{4, 0, 1}, {-2, 1, 1}}}])/(q^2*z) + 
     (-1 + q)*q*R1[{{2}, {{4, 0, 1}, {-2, 1, 2}}}] + 
     ((-1 + q)*(-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R1[{{2}, {{4, 0, 1}, {-2, 2, 1}}}])/(q*z^2) - 
     ((-1 + q)*(1 - q^2*(-3 + z) + q^6*z^3 + q^7*z^3 + q^8*z^3 - q*(3 + z) + 
        q^4*z*(-1 + 5*z) + q^3*(-1 + 3*z + 3*z^2))*
       R1[{{2}, {{4, 0, 1}, {-1, 1, 1}}}])/(q^2*z^2) + 
     ((-1 + q)^2*q*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}])/z + 
     ((-1 + q)*(1 + q^2 - 3*q^5*z - q^3*(-1 + z)*z + q^11*z^4 + q^12*z^4 + 
        q^4*z*(1 + z) - q*(2 + z) + q^8*z^2*(-1 + 4*z) - 
        q^7*z*(1 - 2*z + 2*z^2) - q^6*z*(-3 + z + 2*z^2))*
       R1[{{2}, {{4, 0, 1}, {-1, 2, 0}}}])/(q^7*z^3) - 
     (-1 + q)*q^2*R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}] - 
     (-1 + q)*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R1[{{2}, {{4, 0, 1}, {0, 0, 0}}}] - (-1 + q)*q^2*(-1 + z)*
      R1[{{2}, {{4, 0, 1}, {0, 0, 1}}}] + 
     ((-1 + q)^2*(-1 + q + q*z)*R1[{{2}, {{4, 0, 1}, {0, 0, 2}}}])/z - 
     ((-1 + q)*(-1 + q^6*(-3 + z)*z^2 - q^7*z^3 + q^8*z^3 + 
        q^9*(-1 + z)*z^3 + q^10*(-1 + z)*z^3 + q*(2 + z) + q^2*(-3 + 2*z) - 
        q^5*z*(4 - 2*z + z^2) - 2*q^3*(-2 + 2*z + z^2) + 
        q^4*(-2 + 5*z + z^2))*R1[{{2}, {{4, 0, 1}, {0, 1, 0}}}])/(q^4*z^2) - 
     ((-1 - 3*q^2 + q^3*(1 - 5*z) + 3*q^6*(-1 + z)*z^2 - q^10*z^3 - 
        q^11*z^3*(1 + z) + q*(3 + z) + 2*q^4*z*(3 + z) - q^5*z*(2 + z^2) + 
        q^9*z^2*(1 + 3*z + z^2) + q^7*(z^2 - 2*z^3) - q^8*(z^2 + z^4))*
       R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}])/(q^4*z^2) - 
     ((-1 + q + q^6*(-1 + z)*z + 2*q^7*z^2 + 3*q^8*z^2 - 3*q^9*z^2 - 
        2*q^10*z^2 - q^3*(1 + 2*z) - q^5*(1 + z + z^2) + q^4*(2 + 3*z + z^2))*
       R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}])/(q^2*z) + 
     ((-1 + q)*(1 - q^2*(-1 + z) + 3*q^3*z + q^4*(-1 + z)*z + 
        q^5*(-1 + z)*z^2 + q^6*z^3 - q*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/(q*z^2) - 
     ((1 + q^8*(3 - 7*z)*z + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 
        q^12*(-1 + z)*z^3 + 5*q^13*z^4 - 6*q^14*z^4 - 4*q^15*z^4 + 
        2*q^16*z^4 + q^17*z^4 - q*(2 + z) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 + z^2) - q^7*z*(3 - 2*z + z^2) + 
        q^10*z^2*(-1 - 3*z + 2*z^2) + q^11*z^2*(-1 + z + 2*z^2) - 
        q^9*z*(1 - 7*z - 2*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}])/
      (q^8*z^3) - ((-1 + q)*(-1 + 2*z - 2*q^4*z^2 + 2*q^7*z^2 + q^8*z^3 - 
        q^9*z^3 + 2*q^10*z^3 + q^11*z^3 - q^2*(1 + z) + q^5*(1 + z) + 
        q^6*z*(2 + 3*z) + q*(3 + 2*z - z^2) + q^3*(-2 - 3*z + z^2))*
       R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/(q^4*z^2) - 
     ((-1 + q^6*z^3 + 5*q^24*z^6 - q^26*z^7 - q^27*z^7 - 2*q^5*z*(1 + z) + 
        q*(2 + z) - q^20*z^5*(2 + z) + q^25*z^6*(1 + 2*z) + q^4*(1 + 3*z) - 
        2*q^13*z^3*(3 + 7*z) - q^18*z^4*(5 + 11*z) + 
        q^15*z^3*(-4 + 4*z - 7*z^2) + q^22*z^6*(-12 + z - z^2) - 
        q^7*z*(-3 + z^2) - q^8*z*(3 - 7*z + z^2) - 
        2*q^10*z^2*(-3 - 3*z + z^2) + q^3*(-2 - 3*z + z^2) - 
        q^23*z^6*(1 + z + z^2) + q^21*z^5*(1 + 5*z + z^2) + 
        q^19*z^5*(3 + 6*z + z^2) + q^11*z^2*(1 + 5*z + 5*z^2) + 
        q^12*z^2*(-1 + z + 2*z^2 - 3*z^3) - q^16*z^3*(-3 + 8*z - 9*z^2 + 
          z^3) + q^9*z*(1 - 12*z - 6*z^2 + z^3) + 
        q^14*z^3*(5 + 5*z + 3*z^2 + z^3) + q^17*z^3*(-1 + 11*z + 2*z^3 + 
          z^4))*R1[{{2}, {{4, 0, 1}, {1, 2, 2}}}])/(q^13*z^5) + 
     ((1 + 2*q^3 - 2*q^9*z^3 + q^10*z^3 + q^11*z^3 - q^7*z^2*(1 + z)^2 + 
        q^2*(2 + z) + q^8*z^2*(2 + z) - q*(3 + z) + q^5*(1 - 7*z - 4*z^2) + 
        q^6*z*(3 + 2*z + z^2) + q^4*(-3 + 4*z + 2*z^2))*
       R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}])/(q^3*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - 2*q^11*z^4 - q^12*z^4 - 3*q^13*z^4 + 
        3*q^14*z^4 + 4*q^15*z^4 - q^16*z^4 - q^17*z^4 + q*(3 + z) - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q^8*z*(-3 + 5*z - 2*z^2) + 
        q^10*z^2*(3 + 4*z - z^2) + q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + 
        q^9*z*(1 - 7*z - 2*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {2, 0, 1}}}])/
      (q^8*z^3) + ((-1 + q)*(-1 + 2*z + 3*q^7*z + 2*q^6*(-2 + z)*z - 
        q^2*(2 + z) + q^4*(3 + 2*z) + q^9*z^2*(-1 + 4*z) + 
        q*(3 + 2*z - z^2) + q^3*(-2 - 2*z + z^2) - q^8*z*(1 - z + z^2) - 
        q^5*(1 - 2*z - 3*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/
      (q^4*z^2) - ((-1 - q^2*z - 2*q^17*z^5 - q^18*z^5 - 2*q^19*z^6 + 
        3*q^20*z^6 + 2*q^21*z^6 - 2*q^22*z^6 - q^23*z^6 + 
        3*q^12*z^3*(1 + z) + q*(2 + z) - 3*q^13*z^4*(2 + z) + 
        q^16*z^4*(-1 + 2*z) + q^15*z^4*(3 + 2*z) + q^4*(1 - 3*z - 2*z^2) - 
        q^8*z*(3 - 7*z + z^2) + q^5*z*(2 - 2*z + z^2) + 
        q^14*z^4*(6 - z + z^2) - q^6*z*(1 - 2*z + 2*z^2) + 
        q^7*z*(3 - 2*z + 2*z^2) + q^3*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 3*z - 3*z^2 + z^3) + q^9*z*(1 - 7*z - 5*z^2 + 2*z^3) + 
        q^10*(z^2 + 7*z^3 - 5*z^4))*R1[{{2}, {{4, 0, 1}, {2, 1, 0}}}])/
      (q^9*z^4) - ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z - 4*q^15*z^4 + 
        4*q^17*z^5 + 2*q^18*z^5 + 2*q^19*z^6 - 3*q^20*z^6 - 2*q^21*z^6 + 
        2*q^22*z^6 + q^23*z^6 - q*(2 + z) + 3*q^10*z^3*(-1 + 2*z) + 
        q^7*z*(-3 + z - z^2) + q^3*(2 + 2*z - z^2) + q^12*z^3*(-7 + z^2) + 
        q^4*(-1 + z^2) + q^8*z*(3 - 4*z + 2*z^2) + 
        q^13*z^3*(4 + 7*z + 2*z^2) - q^9*z*(1 - 4*z - 2*z^2 + z^3) - 
        q^11*z^2*(1 - 2*z + 4*z^2 + z^3) - q^14*z^3*(1 + 3*z + 4*z^2 + z^3) + 
        q^16*(z^4 - 3*z^5))*R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/(q^9*z^4) - 
     ((1 - q^6*z^3 - q^18*(-11 + z)*z^5 - 2*q^20*(-3 + z)*z^5 + 
        q^22*(11 - 4*z)*z^6 + 2*q^24*(-3 + z)*z^6 + q^26*z^7 + q^27*z^7 + 
        2*q^5*z*(1 + z) - q^25*z^6*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) + 
        q^3*(2 + 3*z - z^2) + q^7*z*(-3 + z^2) + 2*q^23*z^6*(2 + z^2) + 
        q^8*z*(3 - 7*z + z^2) - q^21*z^5*(1 + z + z^2) + 
        q^13*z^3*(10 + 14*z + z^2) + q^10*z^2*(-6 - 7*z + 2*z^2) + 
        q^15*z^3*(3 - 7*z + 10*z^2) - q^9*z*(1 - 12*z - 6*z^2 + z^3) - 
        q^14*z^3*(4 + z + 7*z^2 + z^3) - q^19*z^4*(-2 + 8*z + 7*z^2 + z^3) + 
        q^16*z^3*(-3 + 10*z - 8*z^2 + 2*z^3) + 
        q^12*z^2*(1 - 9*z - 5*z^2 + 3*z^3) - q^17*z^3*(-1 + 9*z + z^2 + z^3 + 
          z^4) - q^11*(z^2 + 4*z^4))*R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}])/
      (q^13*z^5) - ((-1 + q^10*(9 - 8*z)*z^2 - q^18*z^4 + 2*q^20*z^5 - 
        q^21*z^5 - q^22*z^5 - 5*q^2*(3 + z) + q*(7 + z) + 
        q^4*(4 + 9*z - 6*z^2) + q^9*z*(6 - 6*z + z^2) + 
        q^15*z^2*(4 - 2*z + z^2) + q^8*z*(-12 + 2*z + z^2) + 
        q^3*(10 + 3*z + z^2) - q^6*z*(7 + 4*z + z^2) + 
        q^17*z^3*(-1 + 6*z + z^2) - q^14*z^2*(6 + 2*z + 3*z^2) + 
        q^5*(-6 - 7*z + 12*z^2) + q^13*z^2*(4 + 2*z - 2*z^2 + z^3) - 
        q^16*z^2*(1 - 3*z - z^2 + z^3) + q^11*z*(1 + 3*z + 9*z^2 + 2*z^3) + 
        q^7*(1 + 12*z - 7*z^2 + 3*z^3) - q^12*z*(1 + 6*z + 2*z^2 + 6*z^3 + 
          z^4))*R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}])/(q^4*z^2*(-1 + q^5*z)) - 
     ((-1 + q^11*z^2 + q^13*z^3 - q^14*z^4 + 2*q^16*z^4 + q^17*z^4 + 
        q^10*z*(1 + z)^2 - q^12*z^4*(2 + z) + q*(6 + z) + q^6*z*(-1 + 2*z) - 
        2*q^2*(5 + 2*z) + q^8*z*(-2 + 3*z) + q^4*(3 + 6*z - 5*z^2) + 
        q^3*(4 + z^2) + q^7*z*(2 - 3*z + z^2) - q^9*z*(1 + 6*z + 2*z^2) + 
        q^5*(-2 - 2*z + 5*z^2))*R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}])/
      (q^3*z^2) - ((1 - q^2 + 2*q^8*(-2 + z)*z^2 + 5*q^19*z^5 - 6*q^20*z^5 + 
        2*q^21*(-2 + z)*z^5 - q^22*z^6 - q^23*z^6 - q*(2 + z) - 
        2*q^15*z^4*(9 + z) + q^10*z*(-4 + 11*z) + q^3*(4 + 3*z - z^2) + 
        q^6*(1 + 4*z - z^2) - q^17*z^4*(-3 + z^2) + q^4*(-1 + z^2) + 
        2*q^5*(-1 - 2*z + z^2) - q^7*z*(4 + z + z^2) + 
        q^18*z^4*(-1 + 2*z + z^2) + q^16*z^4*(2 + 7*z + z^2) - 
        q^14*z^3*(-2 + z + 2*z^2) + q^12*z^2*(1 + 2*z + 3*z^2) + 
        q^9*z*(5 + z + 3*z^2 - z^3) - q^13*z^2*(-1 + z - 10*z^2 + z^3) + 
        q^11*z*(1 - 10*z - 7*z^2 + 3*z^3))*R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}])/
      (q^5*z^3) + (-1 + q)^2*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{4, 0, 1}, {3, 0, 1}}}] - (-1 + q)*q^2*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}] - 
     ((-1 + q)*(-1 - 5*q^4*(-1 + z)*z + q^10*(3 - 2*z)*z^2 + 3*q^11*z^3 + 
        2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) + q*(6 + z) + 
        q^8*z*(-5 + 2*z) - q^2*(11 + 4*z) + q^9*z*(2 - 5*z - 2*z^2) + 
        q^13*z^3*(3 + z^2) + q^7*z*(3 - 2*z + z^2) + q^3*(7 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) + q^5*(-1 - 3*z + 6*z^2))*
       R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + q)*(1 - q^6*(-1 + z)*z + 2*q^13*z^4 + q^14*z^4 + 2*q^16*z^5 - 
        3*q^17*z^5 + q^19*z^5 - q^11*z^3*(1 + z) - q^12*z^3*(1 + z) - 
        q*(3 + z) + q^8*(-1 + z)^2*z*(3 + z) + q^2*(3 + 2*z) + 
        q^4*z*(2 + 3*z) - q^10*z^2*(3 + z^2) - q^3*(1 + 2*z + 2*z^2) - 
        q^5*(z + z^3) - q^9*z*(1 - 7*z - 6*z^2 + z^3) + 
        q^7*z*(-3 + z - 5*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {3, 1, 2}}}])/
      (q^5*z^3) - ((-1 - z - 2*q^20*z^5 - 2*q^21*z^5 + q^19*(-1 + z)*z^5 + 
        4*q^22*z^6 - 2*q^23*z^6 - 2*q^24*z^6 - 2*q^14*z^4*(1 + z) + 
        q^15*z^4*(-11 + 3*z) - q^18*z^4*(1 + 7*z) + 
        q^17*z^4*(3 + 5*z - z^2) + q*(4 + 5*z + z^2) + 
        q^16*z^4*(3 + 7*z + z^2) - q^2*(7 + 9*z + 2*z^2) + 
        q^13*z^2*(1 + 5*z + 3*z^2) + q^6*(1 + 4*z + 2*z^2 - 6*z^3) + 
        q^12*(z^2 - 3*z^3) - q^8*z*(6 - 6*z + z^3) + 
        q^3*(6 + 9*z + 2*z^2 + z^3) - q^4*(1 + 4*z + 3*z^2 + z^3) + 
        q^7*z*(1 - 3*z + 4*z^2 + z^3) + q^9*z*(7 - 16*z - 7*z^2 + 3*z^3) + 
        q^10*z*(-4 + 20*z + 5*z^2 + 3*z^3) - q^5*(2 + 3*z - 2*z^2 - 5*z^3 + 
          z^4) - q^11*z*(-1 + 11*z + z^2 + 3*z^3 + z^4))*
       R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/(q^4*z^3) - 
     ((-1 + q)^3*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/z + 
     ((-1 + q)^2*(1 + q + q^2)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{2}, {{4, 0, 1}, {4, 0, 2}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {4, 1, 0}}}])/(q*z^2) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        2*q^16*z^4 - q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^8*z*(1 + 2*z) + q^15*z^3*(1 + 3*z) + q^9*z*(-3 + z^2) + 
        q^12*z*(-3 - 2*z + z^2) + q^3*(1 - z + z^2) + 
        q^13*z*(1 - z + 2*z^2) - q^14*z^2*(-1 + z + 2*z^2) + 
        q^10*z*(2 + z + 5*z^2) - q^11*z*(-2 - 2*z + z^2 + z^3))*
       R1[{{2}, {{4, 0, 1}, {4, 1, 1}}}])/(q^4*z^2) - 
     ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}])/
      (q^2*z^2) + ((-1 + q)*q^3*(1 - q^6*z - q^5*z^2 + q^11*z^3 + 
        2*q^12*z^4 + q^13*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q^9*z*(1 - z + z^2) + q^7*z*(3 + z + 2*z^2) + 
        q^10*(z^2 - 2*z^3) - q^8*z*(3 + z - z^2 + z^3))*
       R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/z^2 - 
     ((-1 + q)*q^7*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{2}, {{4, 0, 1}, {4, 2, 2}}}])/z - 
     ((-1 + 3*q - q^8*z^3 + q^3*(1 - 3*z - 2*z^2) + q^6*z*(-1 + z^2) + 
        q^2*(-3 + 2*z + 2*z^2) - q^4*z*(1 + 3*z + 2*z^2) + 
        q^5*z*(3 + 2*z + 3*z^2))*R1[{{2}, {{4, 0, 2}, {-2, 1, 0}}}])/
      (q^2*z^3) - (q^2*(1 + 3*z + q^2*(1 + z) - q*(2 + 3*z + z^2))*
       R1[{{2}, {{4, 0, 2}, {-2, 1, 1}}}])/z - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - q^15*(-3 + z)*z^4 - q^17*z^5 - 
        q^18*z^5 + q*(2 + z) - q^13*z^4*(9 + z) + q^16*z^4*(-1 + 2*z) - 
        q^4*(-1 + z^2) - q^8*z*(3 - 7*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^4*(7 + 2*z + z^2) - 
        q^12*z^3*(-2 + 4*z + z^2) + q^9*z*(1 - 7*z - 4*z^2 + z^3) + 
        q^10*(z^2 + 4*z^3 - 2*z^4) + q^11*(z^2 + 3*z^4))*
       R1[{{2}, {{4, 0, 2}, {-2, 1, 2}}}])/(q^9*z^4) - 
     ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + q^2*(3 - 2*z - 2*z^2) - 
        q^5*z*(3 + 2*z + z^2) + q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R1[{{2}, {{4, 0, 2}, {-1, 0, 0}}}])/(q^2*z^3) - 
     ((1 - q + 2*q^4*(-1 + z) - q^5*z - 2*q^2*(1 + 2*z) + 
        q^3*(4 + z + 2*z^2))*R1[{{2}, {{4, 0, 2}, {-1, 1, 0}}}])/(q*z) - 
     ((1 - 5*q^8*z^2 + q^16*(-2 + z)*z^4 + q^18*z^5 + q^19*z^5 - q*(1 + z) - 
        q^2*(2 + z) + 2*q^13*z^4*(6 + z) + q^4*(1 + 2*z) + 
        q^7*z*(-2 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        2*q^11*z^2*(-1 - 2*z + z^2) - q^15*z^4*(10 + 2*z + z^2) + 
        q^14*z^3*(-1 + 3*z + z^2) + q^5*(-1 - z + 2*z^2) - 
        q^12*z^2*(1 + 3*z + 3*z^2) + q^10*z*(-1 + 6*z + z^2 + z^3) + 
        q^9*(2*z + 4*z^3 - z^4) + q^17*(z^4 - 2*z^5))*
       R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}])/(q^10*z^4) + 
     ((-1 + q)*q*(-1 + q + q*z + q^2*z)*R1[{{2}, {{4, 0, 2}, {-1, 1, 2}}}])/
      z - ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 
        q^7*(3 - 2*z)*z^2 - q^6*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + 
        q*(2 + z) + q^8*z^2*(1 - z + z^2))*
       R1[{{2}, {{4, 0, 2}, {-1, 2, 0}}}])/(q^3*z^2) + 
     ((-1 + q + q^4 + 2*q^2*(1 + z) - q^3*(3 + z + z^2))*
       R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}])/z + 
     (q*(1 + q^3*(-1 + z) - 2*q^4*z + q^5*z - q*(3 + 2*z) + 
        q^2*(3 + z + z^2))*R1[{{2}, {{4, 0, 2}, {-1, 2, 2}}}])/z + 
     ((-1 + q + q^3*(-1 + z) - 3*q*z + q^2*(1 + 2*z^2))*
       R1[{{2}, {{4, 0, 2}, {0, 0, 0}}}])/z - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - 2*q^12*(-1 + z)*z^3 + 
        3*q^15*z^4 - q^16*z^4 + q*(2 + z) - q^13*z^4*(6 + z) + 
        q^14*z^4*(6 + z) - q^4*(-1 + z^2) - q^8*z*(3 - 7*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(3 - 2*z + z^2) + 
        q^9*z*(1 - 7*z - 4*z^2 + z^3) + q^10*(z^2 + 4*z^3 - 2*z^4) + 
        q^11*(z^2 - z^4))*R1[{{2}, {{4, 0, 2}, {0, 0, 1}}}])/(q^10*z^4) - 
     ((-1 + q^3*(1 - 4*z) + q^11*z^3 - q^10*z^4 + q^12*z^4 - 
        q^9*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^4*z*(10 + 3*z) + 
        q^6*z*(2 - z + 2*z^2) - q^5*z*(9 + 2*z + 2*z^2) - 
        q^8*z*(1 + z - 3*z^2 + z^3) - q^7*z*(-2 - 4*z + 3*z^2 + z^3))*
       R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 - q^6*z^3 - 5*q^24*z^6 + q^26*z^7 + q^27*z^7 + 2*q^5*z*(1 + z) - 
        q*(2 + z) - q^25*z^6*(1 + 2*z) - q^4*(1 + 3*z) + 
        3*q^13*z^3*(1 + 4*z) + q^3*(2 + 3*z - z^2) + q^7*z*(-3 + z^2) + 
        q^8*z*(3 - 7*z + z^2) + 2*q^10*z^2*(-3 - 3*z + z^2) + 
        q^22*z^6*(12 - z + z^2) + q^23*z^6*(1 + z + z^2) - 
        q^14*z^4*(-1 + 3*z + z^2) + q^15*z^3*(2 - 7*z + 4*z^2) - 
        q^11*z^2*(1 + 4*z + 5*z^2) + q^20*z^5*(4 - 8*z + z^2 - z^3) + 
        q^18*z^4*(2 + 7*z + z^3) - q^9*z*(1 - 12*z - 6*z^2 + z^3) - 
        q^19*z^4*(-1 + 3*z + z^2 + z^3) + q^16*z^3*(-3 + 8*z - 7*z^2 + 
          3*z^3) + q^12*z^2*(1 - 2*z - 3*z^2 + 3*z^3) + 
        q^17*(z^3 - 9*z^4 + z^5 - 4*z^6 - z^7) - q^21*(z^5 + z^7))*
       R1[{{2}, {{4, 0, 2}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^5*z^2 - q^6*z^2 - 
        2*q^10*z^3 + q^11*z^3 + q^12*z^3 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R1[{{2}, {{4, 0, 2}, {1, 0, 0}}}])/
      (q^4*z^2) - ((-1 - 2*q^2*z - q^5*(-1 + z)*z - q^11*z^4 + 2*q*(1 + z) + 
        q^9*z^3*(1 + z) + q^6*z*(-2 - z + z^2) - q^3*(2 + 2*z + z^2) + 
        q^8*(z^2 - 2*z^3) + q^4*(1 + 2*z + z^2 + z^3) + q^7*(z - z^3 + z^4))*
       R1[{{2}, {{4, 0, 2}, {1, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 - q^11*z^3 - q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + q^12*z^4*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + q^13*z^3*(-2 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2) + q^14*(z^3 - 2*z^4))*
       R1[{{2}, {{4, 0, 2}, {1, 0, 2}}}])/(q^7*z^3) - 
     ((-1 + q^6*z^3 - 9*q^15*z^5 + 5*q^24*z^6 - q^26*z^7 - q^27*z^7 - 
        2*q^5*z*(1 + z) + q*(2 + z) + q^21*z^6*(3 + z) + q^25*z^6*(1 + 2*z) + 
        2*q^11*z^3*(3 + 2*z) + q^4*(1 + 3*z) - 2*q^13*z^3*(1 + 7*z) + 
        q^10*z^2*(9 + 7*z - 2*z^2) + q^22*z^6*(-11 + z - z^2) - 
        q^7*z*(-3 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 3*z + z^2) + 
        q^20*z^5*(-1 + z + z^2) - q^23*z^6*(1 + z + z^2) + 
        q^19*z^4*(-1 - z + 3*z^2) - q^16*z^3*(-2 + 4*z - 10*z^2 + z^3) + 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) + q^14*z^3*(-1 + 5*z + 3*z^2 + z^3) + 
        q^18*z^4*(-3 - 6*z + 4*z^2 + z^3) - q^12*z^2*(1 + z - 4*z^2 + 
          3*z^3) + q^17*z^3*(-1 + 9*z - z^3 + z^4))*
       R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}])/(q^14*z^5) - 
     ((1 - q^3*(-3 + z)*z + q^15*(-9 + z)*z^4 + 5*q^21*z^6 - q^24*z^6 - 
        q^25*z^6 + q^2*(2 + z) - q*(3 + z) + 2*q^18*z^4*(1 + 2*z) - 
        2*q^20*z^5*(1 + 3*z) + q^13*z^2*(4 + z - 3*z^2) + 
        q^14*z^3*(5 - 3*z - 2*z^2) + q^4*(2 - 4*z + z^2) + 
        q^17*z^4*(7 - 4*z + z^2) + q^16*z^4*(-2 + 3*z + z^2) + 
        q^19*z^4*(-1 - z + 3*z^2) + q^5*(-2 + 4*z + 3*z^2) + 
        q^10*z^2*(-1 + 2*z - 6*z^2 + z^3) - q^8*z*(-3 + 12*z + 4*z^2 + z^3) + 
        q^9*z*(1 + 13*z + 5*z^2 + z^3) - q^6*(1 + 5*z + 4*z^2 + 2*z^3) + 
        q^7*(1 - z + 4*z^2 + 4*z^3) + q^11*z*(-2 - z - 15*z^2 + 8*z^3) + 
        q^12*(z - 6*z^2 + 7*z^3 + 3*z^4 - z^5))*
       R1[{{2}, {{4, 0, 2}, {1, 2, 1}}}])/(q^10*z^4) - 
     ((1 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 3*q^22*z^6 - 2*q*(1 + z) - 
        q^17*z^5*(3 + z) + q^2*z*(4 + z) + q^3*(2 - 5*z - 3*z^2) + 
        q^5*z*(-5 + 3*z - 3*z^2) + q^15*z^4*(-3 + z - z^2) + 
        q^12*z^3*(3 - 3*z + 2*z^2) - q^14*z^4*(5 + 3*z + 2*z^2) + 
        q^6*z*(2 - 5*z + 5*z^2) + q^10*z^2*(-6 - 6*z + 7*z^2) + 
        q^9*z*(-1 + 10*z + 7*z^2) - q^13*z^3*(1 - 4*z + z^2 + z^3) + 
        q^16*z^4*(1 + 6*z + 2*z^2 + z^3) + q^4*(-1 + 7*z + 2*z^2 + z^3) - 
        q^7*z*(3 - 3*z + 4*z^2 + z^3) + q^8*z*(3 - 6*z + 2*z^3) + 
        q^11*(z^2 - 4*z^3 + 2*z^4 - 2*z^5))*
       R1[{{2}, {{4, 0, 2}, {1, 2, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R1[{{2}, {{4, 0, 2}, {2, 0, 0}}}])/(q^3*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - 2*q^11*(-1 + z)*z^3 + q^13*z^4 - q^14*z^4 + 
        q^15*z^4 + q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + q^10*z^2*(3 + z + 2*z^2) + 
        q^8*z*(-3 + 5*z + 2*z^2) - q^9*z*(-1 + 7*z + 6*z^2 + z^3) + 
        q^12*(z^3 - 2*z^4))*R1[{{2}, {{4, 0, 2}, {2, 0, 1}}}])/(q^7*z^3) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R1[{{2}, {{4, 0, 2}, {2, 0, 2}}}])/(q^7*z^3) - 
     ((1 + q^2*z + 3*q^17*z^5 + 2*q^18*z^5 + 2*q^19*z^6 - 3*q^20*z^6 - 
        2*q^21*z^6 + 2*q^22*z^6 + q^23*z^6 - 3*q^15*z^4*(1 + z) - q*(2 + z) + 
        q^13*z^4*(7 + 2*z) + q^11*z^2*(-1 + 3*z) + q^7*z*(-3 + 2*z - 2*z^2) + 
        q^8*z*(3 - 7*z + z^2) - q^14*z^4*(6 - 3*z + z^2) + 
        q^12*z^3*(-3 - 2*z + z^2) - q^5*z*(2 - 2*z + z^2) + 
        q^6*z*(1 - 2*z + 2*z^2) - q^3*(-2 + z + 2*z^2) + 
        q^4*(-1 + 3*z + 2*z^2) + q^9*z*(-1 + 7*z + 5*z^2) - 
        q^10*z^2*(1 + 7*z - 4*z^2 + z^3) + q^16*(z^4 - 5*z^5))*
       R1[{{2}, {{4, 0, 2}, {2, 1, 1}}}])/(q^8*z^4) - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - q^12*(-1 + z)*z^4 - 
        4*q^17*z^5 - 2*q^18*z^5 - 2*q^19*z^6 + 3*q^20*z^6 + 2*q^21*z^6 - 
        2*q^22*z^6 - q^23*z^6 + q*(2 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(-1 + 3*z) + q^11*z^3*(4 + 3*z) + q^15*z^4*(3 + 4*z) - 
        q^4*(-1 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^4*(5 - z + z^2) + 
        q^10*z^2*(4 + 2*z - 4*z^2 + z^3) - q^9*z*(-1 + 10*z + 4*z^2 + z^3))*
       R1[{{2}, {{4, 0, 2}, {2, 1, 2}}}])/(q^8*z^4) + 
     (-1 + q)^2*q*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{4, 0, 2}, {3, 0, 1}}}] - (-1 + q)^2*q*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{2}, {{4, 0, 2}, {3, 0, 2}}}] - 
     ((-1 + q)*(-1 - q^7*(-3 + z)*z - 5*q^4*(-1 + z)*z + 
        3*q^10*(1 - 2*z)*z^2 + 2*q^6*z^3 + 3*q^11*z^3 + 2*q^15*z^4 + 
        q^16*z^4 - q^14*z^3*(1 + z) - q^12*z^4*(3 + z) + q*(6 + z) + 
        q^8*z*(-5 + 2*z) - q^2*(11 + 4*z) + q^9*z*(2 - 5*z - 2*z^2) + 
        q^13*z^3*(3 + z^2) + q^3*(7 + z + z^2) + q^5*(-1 - 3*z + 2*z^2))*
       R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}])/(q^2*z^2) + 
     ((-1 + q)*(-1 - q^7*(-3 + z)*z - 5*q^4*(-1 + z)*z + q^10*(3 - 4*z)*z^2 + 
        4*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 + q^6*z^2*(1 + z) - 
        q^14*z^3*(1 + z) - q^12*z^4*(3 + z) + q*(6 + z) + q^8*z*(-5 + 2*z) - 
        q^2*(11 + 4*z) + q^9*z*(2 - 5*z - 2*z^2) + q^13*z^3*(3 + z^2) + 
        q^3*(7 + z + z^2) + q^5*(-1 - 3*z + 4*z^2))*
       R1[{{2}, {{4, 0, 2}, {3, 1, 2}}}])/(q^2*z^2) - 
     ((-1 + 5*q^18*z^4 - q^20*z^5 - q^21*z^5 - 4*q^2*(2 + z) + q*(6 + z) + 
        q^15*z^4*(6 + z) + q^19*z^4*(1 + 2*z) + q^10*z*(6 - 12*z - 5*z^2) + 
        q^4*(6 + 7*z - 5*z^2) + q^16*z^4*(-10 + z - z^2) + q^8*z*(-2 + z^2) + 
        q^7*z*(-1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^14*z^3*(-3 + z + z^2) - q^17*z^4*(1 + z + z^2) + q^5*(-1 + 3*z^2) + 
        q^6*(-1 + z + 6*z^2) - q^9*z*(4 + 7*z^2) - 
        q^12*z^2*(5 + 2*z + 2*z^2 + z^3) + q^13*z^2*(-1 + 5*z + 2*z^2 + 
          z^3) + q^11*z*(-2 + 17*z + 7*z^2 + z^3))*
       R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/(q*z^2) + 
     ((-1 + q)^4*q^5*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{4, 0, 2}, {4, 1, 2}}}])/z + 
     ((-1 + q)*q^7*(1 - q^5*z^3 + 2*q^9*z^3 + q^10*z^3 + 2*q^11*z^3 - 
        q^12*z^3 - q^13*z^3 - 2*q^15*z^4 + q^16*z^4 + q^17*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 4*z) + q^3*(-1 + z - z^2))*
       R1[{{2}, {{4, 0, 2}, {4, 2, 1}}}])/z - 
     ((-1 + q)*q^7*(1 + q^2 - q^5 + q^9*z + q^6*(-1 + z)*z - 
        q^10*(-1 + z)*z^2 + q^11*z^3 - q*(2 + z) - q^8*z*(2 + z) + 
        q^3*(-1 + z - z^2) - q^7*z*(-1 + z + z^2) + q^4*(2 + z + z^2))*
       R1[{{2}, {{4, 0, 2}, {4, 2, 2}}}])/z - (-1 + q)*q^4*(2 + q)*
      (1 + q + q^2)*z*R1[{{2}, {{4, 1, 1}, {0, 1, 0}}}] + 
     ((-1 + q)*(1 - q^2*z - q^5*z - 2*q^7*(-1 + z)*z^2 + 2*q^8*z^3 + 
        3*q^9*z^3 + q^10*z^3 - q*(1 + z) + q^4*(1 + 2*z) - q^3*(1 + z^2) - 
        q^6*z*(-1 + z + 2*z^2))*R1[{{2}, {{4, 1, 1}, {0, 2, 0}}}])/
      (q^4*z^2) - ((-1 + q^9*(3 - 5*z)*z + q^5*z^2 + q^12*(-1 + z)*z^3 + 
        q^14*z^4 - 2*q^15*z^4 - q^16*z^4 + q*(3 + z) - q^2*(3 + z) - 
        q^11*z^2*(3 + z) + q^13*z^3*(-1 + 2*z) + q^8*z*(-3 + z - 2*z^2) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + q^10*z*(-1 + 7*z + 3*z^2) + 
        q^7*(z + z^3))*R1[{{2}, {{4, 1, 1}, {2, 1, 0}}}])/(q^3*z^2) - 
     (-1 + q)*q^8*(2 + q)*z*(-1 + q^3*z)*R1[{{2}, {{4, 1, 1}, {2, 2, 0}}}] + 
     ((-1 + q)^2*q*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{4, 1, 1}, {3, 2, 0}}}])/z^2 + 
     ((-1 + q)*q^6*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{2}, {{4, 1, 1}, {4, 2, 0}}}])/z - 
     ((-1 + q^6*z^3 - 3*q^15*(-1 + z)*z^4 - 2*q^19*z^5 + q^18*(-6 + z)*z^5 + 
        4*q^21*z^6 - 2*q^22*z^6 - 2*q^23*z^6 - 2*q^5*z*(1 + z) + q*(2 + z) + 
        q^4*(1 + 3*z) + q^11*z^3*(4 + 3*z) + q^8*z*(-3 + 8*z) + 
        q^10*z^2*(4 + 4*z - z^2) + q^3*(-2 - 3*z + z^2) - 
        q^7*z*(-3 + z + z^2) - q^17*z^5*(-1 + 2*z + z^2) + 
        q^14*z^4*(5 + 3*z + z^2) + q^16*z^4*(-1 + 8*z + z^2) - 
        q^13*z^3*(-1 + 11*z + z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) - 
        2*q^12*(z^3 + z^5))*R1[{{2}, {{4, 1, 2}, {-2, 1, 0}}}])/(q^12*z^5) - 
     ((-1 + q)*(2 - q^2*(-2 + z) + q^3*(3 - 2*z)*z + 3*q^4*z^2 + q^5*z^2 + 
        q^6*z^3 - 2*q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - 2*q*(2 + z))*
       R1[{{2}, {{4, 1, 2}, {0, 0, 0}}}])/(q^2*z^2) - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + 5*q^18*z^5 + q^19*z^5 - 
        2*q^17*(-1 + z)*z^5 + 2*q^20*z^6 - q^21*z^6 - q^22*z^6 + 
        2*q^5*z*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) - q^11*z^3*(4 + 3*z) + 
        q^3*(2 + 3*z - z^2) + q^16*z^4*(1 - 9*z + z^2) + 
        q^10*z^2*(-4 - 4*z + z^2) + q^7*z*(-3 + z + z^2) + 
        q^15*z^4*(-3 + 3*z + z^2) - q^14*z^4*(5 + 3*z + z^2) + 
        q^13*z^3*(-1 + 11*z + z^2) - q^9*z*(1 - 10*z - 5*z^2 + z^3) + 
        2*q^12*(z^3 + z^5))*R1[{{2}, {{4, 1, 2}, {0, 2, 0}}}])/(q^9*z^4) + 
     ((-1 + q)*q*(1 - q^2 + q^6*z + 2*q^7*z^2 - q*(1 + z) + q^3*(2 + z) + 
        q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*
       R1[{{2}, {{4, 1, 2}, {1, 2, 0}}}])/z - 
     ((1 - q^14*(-1 + z)*z^3 - 2*q^16*z^4 + 2*q^17*z^4 + q^18*z^4 + 
        2*q^2*(3 + z) - q*(4 + z) + q^5*(-3 + z - 3*z^2) - q^7*z*(-2 + z^2) + 
        q^13*z^2*(3 + z^2) - q^3*(5 + z^2) + q^6*(1 - 3*z + z^2) - 
        q^10*z*(-2 + 2*z + z^2) - q^8*z*(1 + 3*z + z^2) + 
        q^11*z*(-3 + 4*z + z^2) + q^4*(4 - z + 3*z^2) + 
        q^9*z*(1 + 5*z + 4*z^2) + q^15*(z^3 - 4*z^4) + 
        q^12*z*(1 - 7*z - 4*z^2 + 2*z^3 + z^4))*
       R1[{{2}, {{4, 1, 2}, {2, 2, 0}}}])/(q^2*z^2) + 
     (-1 + q)*q^2*R1[{{2}, {{4, 2, 2}, {-2, 0, 0}}}] + 
     q^2*(1 - q + q^4 + q^2*(1 + 2*z) - q^3*(2 + z + z^2))*
      R1[{{2}, {{4, 2, 2}, {-1, 0, 0}}}] - (-1 + q)*q^8*(2 + q)*z*
      R1[{{2}, {{4, 2, 2}, {-1, 1, 0}}}] - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R1[{{2}, {{4, 2, 2}, {2, 0, 0}}}])/z^2 + 
     ((-1 + q)*q^3*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{2}, {{5, 0, 0}, {0, 2, 2}}}])/z - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 5*q^17*z^5 + 3*q^18*z^5 + 
        2*q^19*z^6 - 3*q^20*z^6 - 2*q^21*z^6 + 2*q^22*z^6 + q^23*z^6 - 
        3*q^15*z^4*(1 + z) - q*(2 + z) - q^11*z^3*(4 + z) + 
        q^13*z^4*(8 + z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^8*z*(3 - 8*z + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^14*z^4*(5 + z + z^2) + q^10*z^2*(-4 - 2*z + 3*z^2) - 
        q^9*z*(1 - 10*z - 4*z^2 + z^3) + q^16*(z^4 - 4*z^5))*
       R1[{{2}, {{5, 0, 0}, {2, 2, 2}}}])/(q^2*z^3) + 
     ((-1 + q)^3*q^7*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{5, 0, 0}, {3, 2, 2}}}])/z + 
     ((-1 + q)*(-1 + q^2*(-1 + z) - 4*q^3*z + 3*q^4*z - q^7*z^3 + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{2}, {{5, 0, 1}, {-2, 1, 0}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 + q^2*(-1 + z) - 4*q^3*z + 3*q^4*z - q^7*z^3 + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{2}, {{5, 0, 1}, {-2, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - 3*q^15*(-1 + z)*z^4 - 
        q^18*z^5 + q*(2 + z) - q^12*z^4*(5 + 2*z) + q^16*z^4*(-1 + 3*z) + 
        q^8*z*(-3 + 7*z) - q^4*(-1 + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^4*(7 + 2*z + z^2) - 
        q^13*z^3*(-1 + 9*z + z^2) + q^11*z^2*(1 + z + 5*z^2) + 
        q^9*z*(1 - 7*z - 5*z^2 + z^3) + q^10*(z^2 + 4*z^3 - 2*z^4))*
       R1[{{2}, {{5, 0, 1}, {-2, 1, 2}}}])/(q^9*z^4) - 
     ((-1 + q^10*(-1 + z)^2*z^2 - q^11*z^3 - 2*q^12*z^4 - q^15*z^4 - 
        q^16*z^4 - q^13*z^5 + q^5*z*(1 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^6*z*(3 + z) + q^14*z^4*(3 + z) + q^8*z*(-1 + 4*z) + 
        q^4*(z - 2*z^2) + q^7*z*(3 + z^2) - q^9*z^2*(4 - 3*z + z^2) + 
        q^3*(1 - z + z^2))*R1[{{2}, {{5, 0, 1}, {-2, 2, 1}}}])/(q^6*z^3) - 
     ((1 + q^17*(-1 + z)^2*z^4 + 2*q^19*z^5 + q^20*z^5 - q*(1 + z) - 
        q^2*(2 + z) - q^18*z^5*(2 + z) + q^6*z*(3 + z) + q^8*z^2*(-4 + 3*z) + 
        q^16*z^4*(-2 + 3*z) + q^4*(1 + 3*z) - q^12*z^3*(5 + 4*z) + 
        q^7*z*(-3 + z - 2*z^2) + q^3*(2 + 2*z - z^2) + q^5*(-1 - 4*z + z^2) - 
        q^15*z^4*(9 + 2*z + z^2) + 2*q^13*z^3*(2 + 5*z + 2*z^2) - 
        q^11*z^2*(4 + 7*z + 2*z^2) - q^14*z^3*(2 - 6*z + z^3) - 
        q^9*z*(-2 + z - 2*z^2 + z^3) + q^10*z*(-1 + 7*z + 3*z^2 + 3*z^3))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}])/(q^10*z^4) + 
     ((-1 + q)*(1 + q^2 + q^4*(-1 + z)*z + q^6*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z*(1 + z) - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/(q^2*z^2) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^9*z^3 + 
        q^10*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q^6*(-1 + z)*z^2 - 2*q^7*z^3 - q^8*z^3 + q*(3 + 2*z) + 
        q^3*(1 - 5*z - 2*z^2) + q^2*(-3 - z + z^2) + q^4*z*(5 - z + z^2) + 
        q^5*z*(-1 + 2*z + 2*z^2))*R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/
      (q*z^2) - (q^2*(1 - q^2*(-1 + z) + z + q^5*z^2 - 2*q^4*z*(1 + z) + 
        q^3*z*(3 + z) - q*(2 + z^2))*R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}])/z - 
     ((1 - q^4 + 4*q^25*z^7 - 3*q^27*z^7 - q^28*z^7 - q*(2 + z) + 
        q^22*z^6*(5 + z) + q^9*z^2*(6 + 7*z) + q^6*z*(3 - 6*z - 4*z^2) + 
        q^3*(2 + 2*z - z^2) - q^16*z^3*(1 + z)^2*(-3 - z + z^2) + 
        q^5*z*(-2 + 7*z + z^2) - q^15*z^3*(1 - 2*z + 5*z^2) - 
        q^11*z^2*(4 + 5*z + 9*z^2) + q^10*z^2*(-1 - 6*z + 15*z^2) + 
        q^17*z^3*(-1 + z - 6*z^3) + 2*q^12*z^2*(2 - 2*z + z^3) + 
        q^7*z*(-3 - 5*z - 5*z^2 + z^3) + q^18*z^4*(-3 - 5*z - 5*z^2 + z^3) + 
        q^19*z^4*(-1 + 3*z - 2*z^2 + z^3) + q^13*z^2*(-3 + 5*z + 3*z^2 + 
          2*z^3) + q^8*(z + 2*z^2 + 11*z^3 - 5*z^4) + 
        q^20*(z^4 + 2*z^5 - 2*z^6) + q^14*(z^2 - 3*z^3 - 10*z^4 + z^5 - 
          z^6) + q^21*(z^5 + 6*z^6 - z^7))*R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/
      (q^10*z^4*(-1 + q^5*z)) - ((1 + q^7*(-1 + z)*z + 2*q^10*z^3 - 
        2*q^11*z^3 - q^15*z^4 + 2*q^2*(3 + z) - q*(4 + z) + 
        q^9*z*(-1 + 2*z) + q^5*(z - 3*z^2) + q^13*z^3*(-3 + z - z^2) - 
        q^3*(4 + z^2) + q^8*z*(2 - 3*z + z^2) + q^12*z^3*(1 + 3*z + z^2) + 
        q^4*(1 - 2*z + 3*z^2) + q^14*(z^3 - 2*z^4))*
       R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}])/(q^4*z^2) - 
     ((1 + z + q^23*z^6 + 2*q^24*z^7 + 3*q^25*z^7 - 3*q^26*z^7 - 2*q^27*z^7 + 
        4*q^2*z*(1 + z) - q^5*z^2*(6 + z) + q^22*z^6*(7 + z) + 
        2*q^9*z^2*(17 + 7*z - 2*z^2) + q^18*z^5*(-15 - 3*z + z^2) - 
        q*(2 + 7*z + z^2) - q^11*z^3*(32 + z + 3*z^2) + 
        q^7*z*(-6 - 9*z + 7*z^2) + q^10*z^2*(-22 + 2*z + 17*z^2) + 
        q^3*(2 + 17*z + 5*z^2 - z^3) + q^6*z*(11 + 17*z - 19*z^2 + z^3) + 
        q^20*z^4*(-1 + 4*z - 2*z^2 + z^3) - q^21*z^5*(1 - z + 2*z^2 + z^3) - 
        q^15*z^3*(-18 + 2*z + 9*z^2 + z^3) + q^19*z^4*(3 + 4*z - z^2 + 
          2*z^3) + q^4*(-1 - 21*z - 12*z^2 + 5*z^3) + 
        q^13*z^2*(-3 + 6*z + 8*z^2 + 9*z^3) + q^8*(z - 13*z^2 + 10*z^3 - 
          3*z^4) + q^16*z^3*(-7 + 24*z + 16*z^2 + 4*z^3 + z^4) + 
        q^12*z^2*(5 + 14*z - 13*z^2 + 5*z^3 + z^4) - 
        q^17*z^3*(-1 + 15*z + 9*z^2 + 6*z^3 + z^4) - 
        q^14*z^2*(-1 + 18*z + 12*z^2 + 2*z^3 + 3*z^4))*
       R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((1 + q^5*(-1 + z) - q^3*(-2 + z)*z + 3*q^4*(-1 + z)*z + q^16*z^3 - 
        q^22*z^6 - q^21*z^5*(1 + z) + 2*q^2*(2 + z) + q^18*z^4*(2 + z) - 
        q*(4 + z) + q^20*z^5*(-3 + 2*z) - q^19*z^4*(1 + 2*z) + 
        q^11*z*(-2 + z - z^2) + q^15*z^4*(-10 + 2*z + z^2) - 
        q^7*(-1 + 2*z + z^2) - q^8*z*(-6 + 6*z + z^2) - 
        q^6*(1 + 3*z + 2*z^2) + q^17*z^4*(9 + 4*z + 2*z^2) + 
        q^9*z*(-2 + 13*z + 4*z^2) - 2*q^13*z^2*(-1 - 3*z + z^3) + 
        q^10*z*(1 - 5*z - 5*z^2 + z^3) + q^12*z*(1 - 5*z - 2*z^2 + 5*z^3) + 
        q^14*(z^2 + 3*z^3 - 10*z^4 - 3*z^5))*
       R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}])/(q^7*z^3) + 
     (-1 + q)*q^9*z^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{5, 0, 1}, {1, 1, 2}}}] + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + q*(2 + z))*R1[{{2}, {{5, 0, 1}, {1, 2, 0}}}])/(q^3*z^2) - 
     ((1 + q^7*(-3 + z)*z + 2*q^4*(-1 + z)*z - 2*q^20*z^5 + 2*q^21*z^6 - 
        5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q^19*z^5*(2 + z) - q*(3 + z) + 
        q^2*(4 + z) + q^17*z^4*(-3 + 2*z) - q^6*(1 + 2*z) + 
        q^15*z^4*(4 + 3*z) + q^8*z*(4 - 5*z - 2*z^2) + q^5*(2 + 5*z - z^2) - 
        q^3*(3 + z^2) + q^10*z*(3 - 7*z + z^2) - q^14*z^3*(1 + 3*z + z^2) - 
        q^16*z^4*(5 + 3*z + z^2) + q^18*z^4*(1 + 5*z + z^2) + 
        q^12*z^3*(-3 + 9*z + z^2) + q^9*z*(-4 + 8*z + 3*z^2) + 
        q^11*z*(-1 + 4*z + z^2 - 2*z^3) - q^13*z^2*(1 + 2*z - 2*z^2 + 2*z^3))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}])/(q^6*z^3) + 
     ((-1 + q)*q^3*(1 - q^6*(-3 + z)*z^2 + 4*q^7*z^3 - q^8*z^3 + 2*q^9*z^3 + 
        q^10*z^3 - q*(2 + z) + q^5*z*(3 + z) + 2*q^2*(1 + z^2) - 
        q^4*(-1 + 3*z + z^2) + q^3*(-2 + z - z^3))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/z - 
     ((-1 + q^6*(-1 + z)*z + q^10*(3 - 2*z)*z^2 + 3*q^11*z^3 + 2*q^15*z^4 + 
        q^16*z^4 - q^14*z^3*(1 + z) + q*(7 + z) - q^2*(13 + 5*z) + 
        q^4*(2 + 7*z - 6*z^2) + q^13*z^3*(3 + z^2) + q^7*z*(3 - 3*z + z^2) - 
        q^8*z*(5 - 2*z + z^2) + q^3*(7 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^9*z*(-2 + 5*z + z^2) + 
        q^5*(-2 - 3*z + 7*z^2))*R1[{{2}, {{5, 0, 1}, {2, 1, 0}}}])/
      (q^4*z^2) - ((1 + z - q^19*z^5 - 2*q^20*z^5 + 4*q^21*z^6 - 2*q^22*z^6 - 
        2*q^23*z^6 + q^18*z^5*(3 + z) - 2*q^14*z^4*(5 + z) + 
        2*q^6*z^2*(-2 + 3*z) + q^13*z^3*(2 + 3*z) - q^17*z^4*(1 + 4*z) + 
        q^16*z^4*(3 + 2*z - z^2) + q^12*z^2*(1 - z + z^2) + 
        q^11*z^2*(1 + 3*z + z^2) + q^15*z^4*(4 + 3*z + z^2) - 
        q*(4 + 5*z + z^2) + q^2*(5 + 9*z + 2*z^2) + 
        q^10*(z - 10*z^2 - 5*z^3) + q^9*z*(-4 + 14*z + 4*z^2 - 3*z^3) + 
        q^8*z*(6 - 6*z + z^2 + z^3) - q^3*(1 + 7*z + 2*z^2 + z^3) + 
        q^4*(-2 + 3*z + 3*z^2 + z^3) - q^7*z*(3 - 2*z + 4*z^2 + z^3) + 
        q^5*(1 - z - 5*z^3 + z^4))*R1[{{2}, {{5, 0, 1}, {2, 1, 1}}}])/
      (q^5*z^3) - ((-1 + q)*q^3*(1 - 2*q^5*(-2 + z)*z - q^6*(-1 + z)^2*z - 
        q*(4 + z) + q^7*z^2*(-1 + 4*z) + 2*q^2*(3 + z + z^2) + 
        q^4*(1 - 5*z + 2*z^2) + q^3*(-4 + z - z^3))*
       R1[{{2}, {{5, 0, 1}, {2, 1, 2}}}])/z + 
     ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 3*q^15*z^4 + 
        3*q^17*z^4 + 2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - q^13*z^3*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) - q^14*z^3*(1 + 2*z) + q^12*z^2*(-1 + 5*z) + 
        q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + q^9*z*(-1 + 2*z^2) + 
        q^10*z*(2 + z + 5*z^2) - q^5*(-1 + z - 5*z^2 + z^3) - 
        q^11*(z - 2*z^3 + z^4))*R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}])/
      (q^5*z^2) - (q*(1 + 2*q^4*z^2 + q^11*(-1 + z)^2*z^2 - 3*q^5*z*(1 + z) + 
        q^13*z^4*(2 + z) - q*(3 + z) + q^2*(3 + z) + q^6*z*(2 + z - 3*z^2) + 
        q^3*(-1 + z - z^2) + q^12*z^3*(2 + z - z^2) - 
        q^10*z^2*(2 + z + 2*z^2) + q^7*z*(2 + 6*z + 3*z^2 + z^3) - 
        q^8*z*(3 + 7*z - 2*z^2 + 2*z^3) + q^9*(z + 3*z^2 - 2*z^4))*
       R1[{{2}, {{5, 0, 1}, {2, 2, 1}}}])/z^2 + 
     (q^3*(-1 - 5*q^4*(-1 + z)*z - 3*q^10*(-1 + z)*z^2 + 3*q^11*z^3 + 
        q^15*z^4 - q^12*z^4*(3 + z) + q*(6 + z) + q^14*z^3*(-1 + 2*z) - 
        q^2*(11 + 4*z) + q^7*z*(3 - 2*z + z^2) - q^8*z*(5 - 2*z + z^2) + 
        q^13*z^3*(3 - z + z^2) + q^3*(7 + z + z^2) - q^9*z*(-2 + 5*z + z^2) + 
        q^5*(-1 - 3*z + 6*z^2))*R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}])/z - 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}])/z - 
     (q^5*(-3 - 4*q^16*z^4 + q^18*z^5 + q^19*z^5 - q^13*z^4*(1 + z) + 
        q^15*z^5*(1 + z) - q^17*z^4*(1 + 2*z) - q^2*(5 + 2*z) + q*(8 + 3*z) + 
        q^10*z^2*(2 + z - z^2) + q^3*(-3 - 4*z + z^2) - 
        q^6*z*(3 - 4*z + z^2) + q^14*z^4*(6 - z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-3 + 10*z + z^2) + 
        q^7*z*(3 - 5*z + 4*z^2) - q^9*z*(-1 + 10*z + z^3) + 
        q^4*(4 - 5*z^2 + z^3) - q^5*(1 - 5*z - 2*z^2 + z^3) + 
        q^12*(z^3 - z^5))*R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}])/z - 
     ((-1 + 3*q + q^3*(5 - 3*z) + 4*q^21*z^5 - 2*q^22*(-1 + z)*z^5 - 
        q^23*z^6 + 2*q^24*z^6 + q^25*z^6 - q^20*z^5*(2 + z) + 
        q^18*z^4*(-2 + z^2) + q^2*(-4 + 2*z + z^2) - 
        q^17*z^4*(2 + 5*z + z^2) + q^5*(1 - 4*z + 2*z^2) + 
        3*q^16*z^3*(1 + 5*z + 2*z^2) + q^9*z*(5 - 10*z - 6*z^2 + z^3) + 
        q^13*z^2*(1 - 2*z - 4*z^2 + z^3) + q^4*(-5 + z - 3*z^2 + z^3) + 
        q^8*z*(-5 + 5*z - z^2 + z^3) - q^14*z^2*(4 - 5*z + 3*z^2 + z^3) + 
        q^11*z*(4 - 20*z - 2*z^2 + 3*z^3) + q^10*z*(-6 + 14*z + 2*z^2 + 
          3*z^3) + q^15*(z^2 - 9*z^3 - 6*z^4) + 
        q^6*(2 + 5*z - 2*z^2 + 4*z^3 - z^4) - q^7*(1 - 2*z - 2*z^2 + z^3 + 
          z^4) - q^12*z*(1 - 13*z - 6*z^2 + 4*z^3 + z^4) + 
        q^19*(z^4 - 4*z^5))*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*q^5*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}])/z - 
     ((-1 + q)*q^4*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{2}, {{5, 0, 1}, {4, 2, 1}}}])/z - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + 11*q^13*z^4 - q^20*z^6 - 5*q^21*z^6 - 
        q^24*z^7 - 3*q^25*z^7 - q^26*z^7 + 2*q^5*z*(1 + z) + 
        2*q^22*z^6*(1 + z) - q*(2 + z) + q^18*z^5*(4 + z) + 
        q^12*z^4*(-2 + 3*z) - q^4*(1 + 3*z) + q^23*z^6*(2 + 3*z) - 
        q^11*z^3*(4 + 3*z) + q^15*z^4*(-3 + 4*z) + q^3*(2 + 3*z - z^2) + 
        q^17*z^5*(2 - 2*z + z^2) + 2*q^10*z^2*(-2 - z + z^2) + 
        q^7*z*(-3 + z + z^2) - q^14*z^4*(4 + 3*z + z^2) - 
        q^9*z*(1 - 10*z - 4*z^2 + z^3) + q^16*(z^4 - 9*z^5) + 
        q^19*(z^5 + 3*z^6 - z^7))*R1[{{2}, {{5, 0, 2}, {-2, 1, 0}}}])/
      (q^12*z^5) - ((1 + 3*q^2 + q^4*(-5 + z)*z + q^9*z^3 - q*(3 + z) + 
        q^3*(-1 + 4*z) + q^5*z*(4 - z + z^2) + q^8*(z^2 - 2*z^3) - 
        3*q^6*(z + z^3) + q^7*z*(1 - z + 2*z^2 + z^3))*
       R1[{{2}, {{5, 0, 2}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 - 3*q^2 + q^3*(1 - 4*z) - q^4*(-5 + z)*z - 2*q^10*z^3 + q*(3 + z) - 
        q^8*z^2*(1 + 3*z) + q^5*z*(-4 + z - z^2) + q^9*z^3*(5 - z + z^2) + 
        3*q^6*(z + z^3) - q^7*z*(1 - z + z^2 + z^3))*
       R1[{{2}, {{5, 0, 2}, {-2, 1, 2}}}])/(q^2*z^2) - 
     ((-1 + q^5*z^2 + q^7*z^3 + q^12*(-1 + z)*z^3 - 2*q^13*z^4 + q^14*z^4 + 
        q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^11*z^3*(2 + z + z^2) - 
        q^9*z^2*(2 + 2*z + z^2) + q^10*(z^2 - 2*z^4))*
       R1[{{2}, {{5, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((1 + 4*q^6*z + 2*q^8*(2 - 3*z)*z - q^16*(-3 + z)*z^4 - q^18*z^5 - 
        q^19*z^5 - q*(4 + z) - 2*q^13*z^4*(4 + z) + q^17*z^4*(-1 + 2*z) + 
        q^2*(5 + 2*z) + q^7*z*(-4 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^15*z^4*(8 + 2*z + z^2) - q^14*z^3*(-1 + 9*z + z^2) - 
        q^5*(-1 + z + 2*z^2) + q^4*(-2 - 3*z + 3*z^2) + 
        q^12*z^2*(1 + z + 7*z^2) + q^10*(z - 8*z^2 - 3*z^3) + 
        q^9*z*(-3 + 11*z - z^2 + z^3) + q^11*(z^2 + 4*z^3 - z^4))*
       R1[{{2}, {{5, 0, 2}, {-2, 2, 2}}}])/(q^5*z^3) - 
     (-1 + q + q^3 + 4*q^5*(-1 + z) - 2*q^6*(-1 + z) + 2/z^2 + 1/(q^3*z^2) - 
       q/z^2 + 2/z - q^2/z - 2*q^4*z + q^8*z + q^9*z - 2*q^10*z^2 - 
       3*q^11*z^2 + q^12*z^2 + 3*q^13*z^2 + q^14*z^2 - (2 + z)/(q^2*z^2) + 
       q^7*(1 - 3*z + z^2))*R1[{{2}, {{5, 0, 2}, {-1, 0, 0}}}] - 
     ((2 - 6*q + q^7*(-1 + z)*z^2 - q^6*(-2 + z)*z^3 - q^8*z^4 + q^10*z^4 + 
        q^3*(-2 + 5*z) + q^4*z*(-1 + 5*z) + q^2*(6 - 3*z - 2*z^2) - 
        q^5*z*(1 + z + 3*z^2))*R1[{{2}, {{5, 0, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     ((1 + q^5*(3 - 2*z)*z + 2*q^4*(-1 + z)*z + 3*q^6*(-1 + z)*z - q^10*z^4 + 
        4*q^13*z^4 - q^11*(-3 + z)*z^4 - q^9*(-1 + z)*z^4 - 
        q^14*z^4*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2) + 
        q^7*(z - 3*z^2 - 2*z^3) - q^12*z^3*(-1 + 6*z - 2*z^2 + z^3) + 
        q^8*(z^2 + 3*z^4))*R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}])/(q^5*z^3) - 
     ((-1 - q^2 + q^18*(-3 + z)*z^4 + q^20*z^5 + q^21*z^5 + q^5*(1 + z) + 
        q*(2 + z) + q^15*z^4*(9 + 2*z) + q^8*z*(-5 + 6*z) + q^6*(2 - 3*z^2) + 
        q^9*z*(4 - 5*z + z^2) + q^3*(2 - z + z^2) - q^4*(4 + 2*z + z^2) - 
        q^17*z^4*(8 + 2*z + z^2) - q^13*z^2*(1 + 4*z + z^2) + 
        q^16*z^3*(-1 + 8*z + z^2) - q^14*z^2*(1 + z + 2*z^2) + 
        q^10*z*(-4 + 5*z + z^2 - z^3) - q^11*z*(-3 + 10*z + z^3) + 
        q^7*(-1 + 4*z + z^2 + z^3) - q^12*z*(1 - 8*z - 4*z^2 + 4*z^3) + 
        q^19*(z^4 - 2*z^5))*R1[{{2}, {{5, 0, 2}, {-1, 1, 2}}}])/(q^7*z^3) - 
     ((1 - q^5*z^2 - q^8*z^2 - 2*q^7*z^3 - 3*q^13*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) - q^9*z^2*(-2 + z^2) + q^11*z^3*(1 + z + z^2) + 
        q^10*z^2*(-1 + z - z^2 + z^3))*R1[{{2}, {{5, 0, 2}, {-1, 2, 0}}}])/
      (q^5*z^3) + (-1 + q)*q^5*(-2 + q*(-1 + z))*
      R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}] - 
     ((-1 + q)*q*(1 - q^2 + 2*q^5*(-1 + z)*z - q*(1 + z) + q^3*(2 + z) + 
        q^4*(-1 - z + z^2))*R1[{{2}, {{5, 0, 2}, {-1, 2, 2}}}])/z - 
     ((2 + 3*q^8*z^3 - 2*q^9*z^3 - q^10*z^3 + q^2*(9 + z) - q*(7 + 2*z) - 
        q^5*z*(1 + 5*z) + q^3*(-5 + 6*z) + q^6*z*(3 + z + 2*z^2) + 
        q^4*(1 - 6*z + 3*z^2) - q^7*(z + z^3))*
       R1[{{2}, {{5, 0, 2}, {0, 0, 0}}}])/(q^2*z^2) - 
     ((1 - q^3*(-1 + z)^2 + q^19*(-4 + z)*z^4 - 8*q^22*z^6 - 5*q^23*z^6 + 
        3*q^24*z^6 + q^25*z^6 - q*(3 + z) + q^2*(3 + z) + 
        q^21*z^5*(-1 + 12*z) + q^4*(1 - 5*z + z^2) + 
        q^18*z^4*(-6 + 2*z + z^2) - q^6*z*(5 + 2*z + z^2) - 
        q^17*z^4*(-7 + 6*z + z^2) + q^5*(-2 + 6*z + z^2) + 
        q^14*z^2*(-4 + 4*z + 5*z^2) + q^15*z^3*(-4 - 4*z + 7*z^2) - 
        q^16*z^3*(1 - z - 4*z^2 + z^3) + q^9*z*(-3 + 16*z + 6*z^2 + z^3) + 
        q^7*(2 + 3*z^2 + 3*z^3) - q^8*(1 - 5*z + 10*z^2 + 7*z^3) + 
        q^10*(z - 10*z^2 + 4*z^3 - 3*z^4) - q^11*z*(3 - 5*z + 10*z^2 - 
          5*z^3 + z^4) + q^13*z*(-1 + 10*z - 7*z^2 - 2*z^3 + z^4) + 
        q^12*z*(3 - 9*z + 10*z^2 - z^3 + z^4) + q^20*(z^4 - 4*z^5 - 3*z^6))*
       R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}])/(q^12*z^4) - 
     ((1 + 2*q^10*(-4 + z)*z^2 - 2*q^21*z^6 + 2*q^22*(1 - 2*z)*z^6 + 
        5*q^24*z^7 + 3*q^25*z^7 - q^4*(1 + z)^2 - q*(2 + z) - 
        q^20*z^6*(6 + z) + q^15*z^5*(-1 + 2*z) + q^6*z*(3 - 5*z - 3*z^2) + 
        q^3*(2 + 3*z - z^2) - q^18*z^5*(1 - z + z^2) + 
        q^5*z*(-1 + 5*z + z^2) - q^17*z^5*(2 + 3*z + 2*z^2) - 
        q^14*z^4*(13 + z + 3*z^2) + q^13*z^3*(-4 + 5*z + 7*z^2) + 
        q^8*z*(3 - 13*z + 3*z^2 - 3*z^3) + q^7*z*(-4 + 7*z + z^3) - 
        q^12*z^2*(1 - 11*z - 8*z^2 + z^3) + q^11*z^2*(3 - 15*z - z^2 + z^3) - 
        q^16*z^4*(-1 - 2*z + z^2 + z^3) + q^19*z^5*(1 + 8*z + 2*z^2 + z^3) + 
        q^9*z*(-1 + 14*z + 3*z^2 + 2*z^3) + q^23*(z^6 - 4*z^7))*
       R1[{{2}, {{5, 0, 2}, {0, 1, 2}}}])/(q^9*z^4) - 
     ((-1 + 3*q^20*z^6 - 5*q^21*z^6 - 3*q^22*z^6 + 2*q*(1 + z) + 
        q^17*z^5*(1 + z) - q^2*z*(4 + z) + q^18*z^5*(4 + z) + 
        q^19*z^5*(1 + 4*z) + q^10*z^2*(5 + z - 6*z^2) + 
        q^7*z*(5 + 5*z - 4*z^2) + q^6*z*(6 + 3*z - 2*z^2) - 
        2*q^15*z^3*(1 - z + 2*z^2) + q^5*z*(-11 - 8*z + 3*z^2) + 
        q^3*(-2 + 3*z + 3*z^2) + q^4*(1 + 3*z - z^3) - 
        q^8*z*(5 - 4*z - 6*z^2 + z^3) + q^9*z*(1 - 9*z - 5*z^2 + 2*z^3) + 
        q^11*z^2*(-1 + 8*z + 2*z^2 + 2*z^3) - q^12*z^2*(3 + 8*z + 2*z^2 + 
          2*z^3) + q^14*z^3*(3 + 5*z + 3*z^2 + 2*z^3) - 
        q^16*z^3*(-1 - 2*z + 8*z^2 + z^4) + q^13*z^2*(2 + 2*z - 7*z^2 + z^3 + 
          z^4))*R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}])/(q^6*z^3) - 
     ((1 - q^6*(-3 + z)*z^2 + 2*q^22*z^6 - 3*q^21*(-1 + z)*z^6 - q^24*z^7 - 
        q^25*z^7 + 2*q^5*z*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) + 
        q^23*z^6*(1 + 3*z) + q^13*z^3*(-5 + 17*z - 3*z^2) + 
        q^20*z^6*(-11 + z - z^2) + q^3*(2 + 3*z - z^2) + 
        q^12*z^3*(3 - 5*z + 2*z^2) - q^7*z*(3 + 11*z + 2*z^2) + 
        q^8*z*(3 + 8*z + 6*z^2) - q^17*z^4*(4 + z^3) + 
        q^11*z^2*(2 - 4*z - 10*z^2 + z^3) - q^10*z^2*(7 + 9*z - 10*z^2 + 
          z^3) - q^19*z^4*(1 + 2*z - 4*z^2 + z^3) + 
        q^15*z^3*(2 + 12*z + 5*z^2 + z^3) - q^14*z^3*(-4 + 16*z + 5*z^2 + 
          z^3) - q^9*z*(1 - 4*z - 6*z^2 + 2*z^3) + 
        q^18*z^4*(2 + 5*z + 3*z^2 + 2*z^3) + q^16*z^3*(-2 - 2*z - 4*z^2 + 
          3*z^3))*R1[{{2}, {{5, 0, 2}, {0, 2, 2}}}])/(q^9*z^4) - 
     ((1 + q^6*z - q^5*z^2 + q^11*(-1 + z)*z^3 - q^13*z^4 - q^14*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + 
        q^8*z*(3 - 5*z - 2*z^2) + q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) - 
        q^10*z^2*(3 + z^2) + q^9*z*(-1 + 7*z + 4*z^2 + z^3))*
       R1[{{2}, {{5, 0, 2}, {1, 0, 0}}}])/(q^7*z^3) - 
     ((2 + 10*q^4*(-1 + z)*z - 4*q^15*z^4 - 2*q^16*z^4 - 3*q^11*z^2*(1 + z) + 
        2*q^14*z^3*(1 + z) - 2*q*(6 + z) + q^7*z*(-1 + 3*z) + 
        q^2*(22 + 8*z) + q^5*(2 + 6*z - 8*z^2) + q^8*(z - 6*z^2) + 
        2*q^10*z*(-1 + z^2) - 2*q^13*z^3*(3 + z^2) - 2*q^3*(7 + z + z^2) - 
        q^6*z*(1 + 2*z + 2*z^2) + q^12*z^3*(-1 + 6*z + 2*z^2) + 
        q^9*z*(3 + 8*z + 6*z^2))*R1[{{2}, {{5, 0, 2}, {1, 1, 1}}}])/
      (q^3*z^2) - ((-1 + q^6*(-2 + z)*z^2 + q^13*(7 - 15*z)*z^3 + 
        5*q^23*z^6 - q^25*z^7 - q^26*z^7 - 2*q^5*z*(1 + z) + q*(2 + z) + 
        q^24*z^6*(1 + 2*z) + q^4*(1 + 3*z) + q^10*z^2*(6 + 15*z - 10*z^2) + 
        q^21*z^6*(-6 + z - z^2) + q^3*(-2 - 3*z + z^2) + 
        q^12*z^3*(-6 + z + z^2) - q^22*z^6*(-1 + z + z^2) + 
        q^20*z^5*(-2 + 3*z + z^2) + q^7*z*(3 + 12*z + z^2) + 
        q^19*z^5*(4 + 3*z^2) - q^8*z*(3 + 16*z + 9*z^2) + 
        q^11*z^2*(-3 + z + 12*z^2 - z^3) + q^14*z^3*(-7 + 14*z - z^2 + z^3) + 
        q^17*z^4*(1 + 4*z + 2*z^2 + z^3) - q^18*z^4*(1 + z + 5*z^2 + 2*z^3) + 
        q^9*z*(1 + 4*z - 3*z^2 + 3*z^3) + q^15*(z^3 - 16*z^4 - 7*z^5) + 
        q^16*(z^3 + 10*z^4 - z^6))*R1[{{2}, {{5, 0, 2}, {1, 1, 2}}}])/
      (q^9*z^4) - ((1 - 2*q^8*(-2 + z)*z + q^16*z^4 + q^17*z^4 - q*(6 + z) + 
        q^7*z*(-3 + 2*z) + 2*q^2*(5 + 2*z) + q^5*(2 + 2*z - 3*z^2) - 
        q^3*(4 + z^2) - q^14*z^3*(-1 + 2*z + z^2) - q^6*z*(-1 + 3*z + z^2) - 
        q^13*z^3*(3 + 2*z^2) + q^10*z*(-3 + z + 2*z^2) + 
        q^9*z*(1 + 4*z + 2*z^2) + q^4*(-3 - 6*z + 5*z^2) + 
        q^11*z*(1 - 5*z - 5*z^2 + z^3) + q^12*z^2*(2 + 2*z + 5*z^2 + z^3) + 
        q^15*(z^3 - 3*z^4))*R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/(q^3*z^2) - 
     (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + 
       q^11*z^2)*R1[{{2}, {{5, 0, 2}, {2, 0, 0}}}] - 
     ((2 + 5*q^16*z^4 - q^18*z^5 - q^19*z^5 + q^2*(3 + z) + 
        q^13*z^4*(5 + z) + q^3*(1 + 2*z) + q^17*z^4*(1 + 2*z) - q*(5 + 2*z) + 
        q^7*z*(-3 + 4*z - 4*z^2) + q^14*z^4*(-10 + z - z^2) + 
        q^12*z^3*(-1 + z^2) - q^9*z*(1 - 10*z + z^2) + 
        q^8*z*(3 - 10*z + z^2) + q^5*z*(-4 - 2*z + z^2) + 
        q^6*z*(2 - 2*z + z^2) + 2*q^10*z^2*(-1 - z + z^2) - 
        q^15*z^4*(1 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) - 
        q^4*(1 - 2*z - 3*z^2 + z^3))*R1[{{2}, {{5, 0, 2}, {2, 1, 1}}}])/
      (q*z^2) - ((1 + 2*q^4*z^2 + q^11*z^4 + q^13*z^4 - 2*q^14*z^4 - 
        q^15*z^4 + 3*q^9*z^2*(2 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^6*z*(3 + z) + q^8*z^2*(-7 + 2*z) + q^12*z^3*(-1 + 2*z) - 
        q^5*z*(3 + 2*z) - q^10*z^2*(2 + 3*z) + q^3*(-1 + z - z^2) - 
        q^7*z*(1 - 3*z + 2*z^2))*R1[{{2}, {{5, 0, 2}, {2, 1, 2}}}])/(q*z^2) - 
     ((-1 + q^10*(-8 + z)*z^2 - 2*q^16*(-1 + z)*z^4 + 3*q^19*z^5 + 
        2*q^20*z^5 - 3*q^18*z^4*(1 + z) + q*(4 + z) - q^2*(5 + 2*z) + 
        q^4*(-1 + 2*z - 5*z^2) + q^8*z*(4 + 4*z - z^2) + 
        q^17*z^4*(-4 + z^2) + q^3*(2 - z + z^2) + q^7*z*(5 + 2*z + z^2) + 
        q^9*z*(-7 + 2*z^2) - q^13*z^2*(-2 + z + 2*z^2) + 
        q^15*z^3*(-2 + 20*z - z^2 + z^3) - q^11*z*(-3 - 3*z + z^2 + z^3) - 
        q^6*(1 + 7*z + z^2 + z^3) + q^5*(2 + 3*z + 3*z^2 + z^3) - 
        q^14*z^2*(1 - 2*z + 10*z^2 + z^3) - q^12*(z - 2*z^3 + 4*z^4 + z^5))*
       R1[{{2}, {{5, 0, 2}, {2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + q^3*(-3 + z)*z + 11*q^15*z^4 - q^22*z^5 - q^24*z^6 + 2*q^25*z^6 + 
        q^26*z^6 - q^2*(2 + z) + q*(3 + z) + 2*q^20*z^5*(2 + 3*z) - 
        q^21*z^5*(1 + 5*z) + q^5*(2 - 4*z - 3*z^2) - q^4*(2 - 4*z + z^2) - 
        q^17*z^4*(8 - 3*z + z^2) - q^18*z^4*(2 + 2*z + z^2) + 
        q^14*z^3*(-5 + 3*z + z^2) - q^16*z^4*(-1 + 6*z + z^2) + 
        q^11*z*(2 + 5*z + 15*z^2 - 7*z^3) + q^7*(-1 + z - 4*z^2 - 4*z^3) - 
        q^10*z^2*(5 + 4*z - 6*z^2 + z^3) - q^9*z*(1 + 9*z + 4*z^2 + z^3) + 
        q^8*z*(-3 + 11*z + 4*z^2 + z^3) + q^13*z^2*(-4 - 2*z + 7*z^2 + z^3) + 
        q^6*(1 + 5*z + 4*z^2 + 2*z^3) + q^12*z*(-1 + 5*z - 5*z^2 - 8*z^3 + 
          z^4) + q^19*(z^4 + 2*z^5 - 2*z^6))*
       R1[{{2}, {{5, 0, 2}, {2, 2, 1}}}])/(q^4*z^3) + 
     (q^2*(1 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 3*q^22*z^6 - 
        2*q*(1 + z) + q^2*z*(3 + z) - q^17*z^5*(3 + z) + 
        q^5*z*(-4 + z - 2*z^2) + q^15*z^4*(-3 + z - z^2) - 
        2*q^3*(-1 + z + z^2) + q^12*z^3*(4 - 3*z + 2*z^2) + 
        2*q^6*z*(1 - z + 2*z^2) - q^14*z^4*(5 + 3*z + 2*z^2) + 
        q^10*z^2*(-7 - 4*z + 5*z^2) + q^9*z*(-1 + 13*z + 9*z^2) - 
        q^13*z^3*(1 - 5*z + z^2 + z^3) + q^4*(-1 + 4*z + z^2 + z^3) + 
        q^16*z^4*(1 + 6*z + 2*z^2 + z^3) - q^7*z*(3 - 3*z + 4*z^2 + z^3) + 
        q^8*z*(3 - 9*z - z^2 + 2*z^3) + q^11*(z^2 - 8*z^3 + 3*z^4 - 2*z^5))*
       R1[{{2}, {{5, 0, 2}, {2, 2, 2}}}])/z^2 - 
     ((-1 + q)*q^4*(1 + q^2 - q^6 - q^3*(-1 + z)*z - q^8*(-1 + z)*z - 
        q^11*(-1 + z)*z^2 + q^12*z^3 - q*(2 + z) - q^4*(1 + z^2) - 
        q^7*z*(1 - z + z^2) - q^9*z*(2 + z + 2*z^2) + q^10*(z - z^3) + 
        q^5*(2 + z - z^2 + z^3))*R1[{{2}, {{5, 0, 2}, {3, 1, 2}}}])/z + 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*z^5 - 2*q^19*z^5 + q^20*z^5 - q^21*z^5 - 
        q^22*z^5 - 2*q^24*z^6 + q^25*z^6 + q^26*z^6 + q^17*z^4*(1 + 2*z) + 
        q^11*z^3*(2 + 3*z) + q^16*z^4*(2 + 3*z) + q^4*z*(3 - 3*z + z^2) + 
        q^2*(-3 + 2*z + z^2) - q^12*z^3*(-1 + 4*z + z^2) + 
        q^10*z^2*(3 + 2*z + 3*z^2) + q^6*z*(2 + z + 4*z^2 - z^3) + 
        q^9*z*(1 - 7*z - 7*z^2 + z^3) + q^8*z*(-3 + 4*z - z^2 + z^3) - 
        q^7*z*(-2 + z^2 + z^3))*R1[{{2}, {{5, 0, 2}, {3, 2, 0}}}])/
      (q^4*z^3) + (q^5*(-1 - 2*q^7*(-1 + z)*z + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) + q*(6 + z) + q^11*z^2*(1 + 2*z) - 2*q^2*(5 + 2*z) + 
        q^8*z*(-2 + 3*z) + q^4*(3 + 6*z - 5*z^2) + q^13*z^3*(3 + z^2) + 
        q^3*(4 + z^2) + q^6*z*(-1 + 3*z + z^2) - q^12*z^3*(-1 + 3*z + z^2) - 
        q^9*z*(1 + 6*z + 2*z^2) + q^5*(-2 - 2*z + 3*z^2) + 
        q^10*(z + 2*z^2 - 3*z^3))*R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/z + 
     (q^3*(-1 - 3*q^2 + q^3*(1 - 8*z) + q^16*(4 - 3*z)*z^4 - 2*q^19*z^5 - 
        2*q^20*z^6 + q^21*z^6 + q^22*z^6 + q^18*z^6*(1 + z) + q*(3 + z) + 
        q^4*z*(17 + 3*z) + 2*q^11*z^2*(-3 + 7*z) + q^17*z^5*(6 - z + z^2) - 
        q^5*z*(16 + 3*z + z^2) + q^6*z*(6 - 3*z + 4*z^2) + 
        q^10*z^2*(6 - 5*z + 6*z^2) + q^15*z^3*(3 + 3*z - 3*z^2 - 2*z^3) + 
        q^7*z*(2 + z - 9*z^2 + z^3) - q^8*z*(3 - 6*z - 8*z^2 + z^3) - 
        q^13*z^2*(3 - 9*z + z^2 + z^3) - q^14*z^2*(-1 + 6*z + 2*z^2 + z^3) - 
        q^12*z^2*(-5 + 14*z + 4*z^2 + z^3) - q^9*z*(-1 + 7*z + 2*z^2 + 
          2*z^3))*R1[{{2}, {{5, 0, 2}, {3, 2, 2}}}])/z^2 + 
     ((-1 + q)^2*q^5*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{5, 0, 2}, {4, 2, 0}}}])/z^2 - (-1 + q)^3*q^13*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{2}, {{5, 0, 2}, {4, 2, 2}}}] - 
     (-1 + q)*q^2*(1 + 2*q^4*z)*R1[{{2}, {{5, 1, 2}, {-2, 0, 0}}}] - 
     ((-1 - 5*q^10*(-1 + z)*z^2 + 2*q^17*z^4 - q^19*z^4 - 
        q^12*z^2*(1 + z)^3 + q*(7 + z) - q^2*(16 + 5*z) + 
        q^4*(-2 + 6*z - 6*z^2) + q^9*z*(7 - 4*z - 3*z^2) + 
        q^7*(1 + 4*z - 3*z^2) - q^15*z^3*(3 + z^2) - q^8*z*(9 - 2*z + z^2) + 
        q^3*(14 + 4*z + z^2) + q^5*(-2 - 7*z + 8*z^2) + 
        q^11*z*(-1 + z + 13*z^2) + q^6*(-1 - 2*z^2 + z^3) + 
        q^14*z^2*(1 - z + 4*z^2 + z^3) + q^13*z^2*(-2 + z + z^2 + 2*z^3) + 
        q^16*(z^3 - 4*z^4))*R1[{{2}, {{5, 1, 2}, {-2, 1, 0}}}])/(q^8*z^3) - 
     ((1 - 2*q^17*z^4 + q^19*z^4 - q*(7 + z) + q^16*z^3*(-1 + 4*z) + 
        q^2*(16 + 5*z) + q^10*z^2*(-5 + 6*z) + q^5*(2 + 7*z - 8*z^2) + 
        q^8*z*(9 - 2*z + z^2) + q^15*z^3*(2 - z + z^2) - 
        q^3*(14 + 4*z + z^2) + q^7*(-1 - 4*z + 3*z^2) + 
        q^9*z*(-7 + 4*z + 3*z^2) + q^4*(2 - 6*z + 6*z^2) - 
        q^11*z*(-1 + z + 14*z^2) + q^6*(1 + 2*z^2 - z^3) - 
        2*q^13*z^2*(-1 + 2*z + z^2 + z^3) - q^14*z^2*(1 - 4*z + 2*z^2 + 
          z^3) + q^12*z^2*(1 + 4*z + 3*z^2 + z^3))*
       R1[{{2}, {{5, 1, 2}, {-1, 0, 0}}}])/(q^8*z^3) - 
     (q*(-1 - q^2*(-1 + z) + q^10*z^3 + q*(2 + z) - q^3*(6 + z) + 
        q^6*z*(-3 + 4*z) - 3*q^4*(-2 + z^2) - q^7*z*(2 + 2*z + z^2) + 
        q^5*(-2 + 5*z + z^2) + q^8*(z + z^2 - z^3))*
       R1[{{2}, {{5, 1, 2}, {-1, 2, 0}}}])/z - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + q^15*(-3 + z)*z^4 - 
        q^18*(-5 + z)*z^5 - 3*q^20*z^6 - 4*q^21*z^6 + 3*q^22*z^6 + 
        2*q^23*z^6 + 2*q^5*z*(1 + z) - q*(2 + z) + q^17*z^5*(2 + z) + 
        q^19*z^5*(1 + 2*z) - q^4*(1 + 3*z) - q^11*z^3*(4 + 3*z) + 
        q^3*(2 + 3*z - z^2) + q^10*z^2*(-4 - 4*z + z^2) + 
        q^7*z*(-3 + z + z^2) - q^14*z^4*(5 + 2*z + z^2) + 
        q^13*z^3*(-1 + 11*z + z^2) - q^9*z*(1 - 10*z - 5*z^2 + z^3) + 
        q^16*(z^4 - 8*z^5) + 2*q^12*(z^3 + z^5))*
       R1[{{2}, {{5, 1, 2}, {0, 0, 0}}}])/(q^9*z^4) - 
     ((-1 + q^17*(-1 + z)*z^4 - 4*q^18*z^5 + q^20*z^5 + 2*q^21*z^6 - 
        q^22*z^6 - q^23*z^6 + q*(1 + z) + q^2*(2 + z) - 2*q^13*z^4*(4 + z) + 
        q^12*z^3*(5 + z) + q^8*z^2*(9 + z) - q^4*(1 + 2*z) + 
        q^10*(z - 5*z^2) + 2*q^11*z^2*(2 + 2*z - 3*z^2) + 
        q^5*(1 + z - 2*z^2) + q^16*z^4*(2 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^14*z^4*(-1 + z + z^2) + q^15*z^4*(8 - z + 2*z^2) + 
        q^9*z*(-2 - 5*z - 7*z^2 + z^3))*R1[{{2}, {{5, 1, 2}, {1, 2, 0}}}])/
      (q^4*z^3) - ((-1 + q)*(-1 + q^3*(-2 + z)*z + 2*q^14*(1 - 2*z)*z^3 - 
        q^15*(-1 + z)*z^3 + 2*q^16*z^4 + 3*q^17*z^4 + q^18*z^4 - 
        3*q^2*(2 + z) - q^5*(3 + z) + q*(5 + z) + q^4*(4 + 4*z - 4*z^2) + 
        q^13*z^2*(3 + 4*z - 3*z^2) + q^11*z*(-2 + z - z^2) + 
        q^7*z*(5 - 2*z + z^2) + q^8*z*(-4 + 2*z + z^2) - 
        q^9*z*(-1 + 3*z + z^2) + q^10*(z + z^2 - 6*z^3) + 
        q^6*(1 - z + 2*z^2 + z^3) - q^12*z*(-1 + 4*z + 2*z^2 + 3*z^3 + z^4))*
       R1[{{2}, {{5, 1, 2}, {2, 0, 0}}}])/(q^4*z^2) + 
     (q^3*(-1 - 3*q^2 + q^3*(1 - 7*z) - 2*q^19*z^5 - 2*q^20*z^6 + q^21*z^6 + 
        q^22*z^6 + q*(3 + z) + q^4*z*(13 + 2*z) + q^11*z^2*(-4 + 11*z) + 
        q^18*z^5*(-1 + z + z^2) - q^5*z*(10 + z + z^2) - 
        q^16*z^4*(-1 + 2*z + z^2) + q^6*z*(2 - 3*z + 3*z^2) + 
        q^10*z^2*(6 - 3*z + 5*z^2) + q^15*z^3*(3 + 3*z - z^3) - 
        q^13*z^2*(3 - 7*z + z^3) + q^7*z*(3 - z - 6*z^2 + z^3) - 
        q^8*z*(3 - 8*z - 5*z^2 + z^3) + q^17*z^4*(1 + 4*z - z^2 + z^3) - 
        q^12*z^2*(-4 + 10*z + z^2 + z^3) - q^14*z^2*(-1 + 6*z + 4*z^2 + 
          z^3) - q^9*z*(-1 + 9*z + 2*z^2 + 2*z^3))*
       R1[{{2}, {{5, 1, 2}, {3, 2, 0}}}])/z^2 + 
     ((-1 + q)^2*(-1 + q^2*z - q^4*z + q^5*z + q^3*z^2 + 4*q^7*z^3 + 
        q^8*z^3 + q*(1 + z) + 2*q^6*z^2*(1 + z))*
       R1[{{2}, {{5, 2, 2}, {-2, 1, 0}}}])/(q*z^2) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{5, 2, 2}, {-1, 1, 0}}}])/(q*z^2) + 
     ((-1 + q)*q^4*(1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - 
        q*(1 + z) + q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R1[{{2}, {{5, 2, 2}, {1, 1, 0}}}])/z - 
     ((-1 + q)*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{2}, {{5, 2, 2}, {3, 0, 0}}}])/z + 
     (-1 + q)*q^6*(2 + q)*z*(-1 + q^4*z)*R1[{{2}, {{6, 0, 1}, {-2, 1, 0}}}] - 
     ((1 - q^6*(-1 + z)*z - 5*q^11*z^3 - 2*q^17*z^4 - q^18*z^4 - 2*q^20*z^5 + 
        q^21*z^5 + q^22*z^5 + q^14*z^3*(1 + z) - q*(7 + z) + 
        q^10*z^2*(-3 + 2*z) + q^2*(13 + 5*z) + q^5*(2 + 3*z - 7*z^2) - 
        q^13*z^3*(2 + z^2) - q^7*z*(3 - 3*z + z^2) + q^8*z*(5 - 2*z + z^2) - 
        q^3*(7 + z + z^2) + q^12*z^3*(2 + 3*z + z^2) + 
        q^9*z*(-2 + 5*z + z^2) + q^4*(-2 - 7*z + 6*z^2))*
       R1[{{2}, {{6, 0, 1}, {-2, 1, 1}}}])/(q^5*z^2*(-1 + q^5*z)) + 
     ((-1 + q)^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {-2, 1, 2}}}])/(q^2*z^2) - 
     ((1 + z - 2*q^19*z^6 - 3*q^20*z^6 + 3*q^21*z^6 + 2*q^22*z^6 - 
        q^17*z^5*(4 + z) + q^2*z*(11 + 5*z) + q^5*z*(6 + 4*z - 7*z^2) + 
        q^13*z^4*(10 + 2*z - z^2) + q^6*z^2*(1 - 8*z + z^2) - 
        q*(2 + 8*z + z^2) + q^10*z^2*(-11 - z + 11*z^2) + 
        q^3*(2 + 2*z - z^3) + q^8*z*(3 + 3*z + 3*z^2 - z^3) - 
        q^7*z*(3 + 4*z - 8*z^2 + z^3) + q^16*z^4*(1 + z + 2*z^2 + z^3) - 
        q^15*z^3*(-1 + 4*z + 2*z^2 + z^3) - q^14*z^3*(3 + 4*z + z^2 + 
          2*z^3) - q^11*z^2*(-5 + 19*z + 18*z^2 + 2*z^3) + 
        q^9*z*(-1 + 8*z + 7*z^2 + 3*z^3) + q^4*(-1 - 11*z - 9*z^2 + 6*z^3) + 
        q^12*z^2*(-1 + 12*z + 5*z^2 + 6*z^3 + z^4))*
       R1[{{2}, {{6, 0, 1}, {-2, 2, 0}}}])/(q^5*z^3) - 
     ((-1 - q^7*(-3 + z)*z - 2*q^18*z^5 + 4*q^19*z^5 - 2*q^20*(-1 + z)*z^5 + 
        q^21*z^6 + q^22*z^6 + q*(4 + z) + q^6*z*(1 + 2*z) - q^2*(5 + 2*z) + 
        q^14*z^4*(13 + 2*z) + q^12*z^2*(-1 + z - 6*z^2) + 
        q^9*z*(4 - 14*z - 3*z^2) + q^4*(2 + 4*z - 3*z^2) + 
        2*q^13*z^3*(-1 + z^2) + q^5*(-1 - 3*z + z^2) + 
        q^11*z^2*(-1 - 3*z + z^2) + q^3*(1 - z + z^2) + 
        q^16*z^4*(-3 + 2*z + z^2) - q^17*z^4*(-1 + 3*z + z^2) + 
        q^8*z*(-6 + 6*z + z^2) - q^15*z^4*(4 + 6*z + z^2) - 
        q^10*z*(1 - 10*z - 5*z^2 + z^3))*R1[{{2}, {{6, 0, 1}, {-2, 2, 2}}}])/
      (q^6*z^3) - ((1 - 2*q^2*z - q^5*z^2 + 2*q^24*z^7 + 3*q^25*z^7 - 
        3*q^26*z^7 - 2*q^27*z^7 - q*(2 + z) + q^22*z^6*(6 + z) + 
        q^9*z^2*(21 + 11*z - 4*z^2) + 15*q^10*z^2*(-1 + z^2) + 
        q^18*z^5*(-10 - 2*z + z^2) - q^4*(1 + 6*z + z^2) + 
        q^3*(2 + 8*z + z^2) - q^7*z*(3 + 10*z + 2*z^2) - 
        q^8*z*(-1 + 6*z - 5*z^2 + z^3) + q^6*z*(3 + 7*z - 5*z^2 + z^3) + 
        q^20*z^4*(-1 + 4*z - z^2 + z^3) - q^21*z^5*(1 - 2*z + 2*z^2 + z^3) - 
        q^15*z^3*(-13 + 4*z + 10*z^2 + z^3) + q^19*z^4*(3 + 4*z - z^2 + 
          2*z^3) - q^11*z^2*(-4 + 20*z + 6*z^2 + 3*z^3) + 
        q^13*z^2*(-3 + 10*z^2 + 3*z^3) + q^12*z^2*(2 + 14*z - 3*z^2 + 
          4*z^3) + q^16*z^3*(-5 + 21*z + 18*z^2 + 4*z^3 + z^4) - 
        q^17*z^3*(-1 + 12*z + 8*z^2 + 7*z^3 + z^4) - 
        q^14*z^2*(-1 + 14*z + 13*z^2 + 5*z^3 + 2*z^4))*
       R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}])/(q^5*z^3*(-1 + q^5*z)) - 
     ((1 + q^7*(-3 + z)*z - 3*q^19*z^5 - q^21*z^6 + q^22*z^6 - q^23*z^6 - 
        q^24*z^6 - q*(4 + z) + q^20*z^5*(-1 + 2*z) - q^6*z*(1 + 2*z) + 
        q^2*(5 + 2*z) - q^14*z^4*(13 + 2*z) + q^3*(-1 + z - z^2) + 
        q^5*(1 + 3*z - z^2) - 2*q^13*z^3*(-1 + z^2) - 
        q^16*z^4*(-3 + 2*z + z^2) + q^17*z^4*(-1 + 3*z + z^2) - 
        q^8*z*(-6 + 6*z + z^2) + q^15*z^4*(4 + 6*z + z^2) + 
        q^4*(-2 - 4*z + 3*z^2) + q^9*z*(-4 + 14*z + 3*z^2) + 
        q^12*z^2*(1 - z + 6*z^2) + q^10*z*(1 - 10*z - 5*z^2 + z^3) + 
        q^11*(z^2 + 3*z^3 - z^4))*R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}])/
      (q^6*z^3) - ((1 + 6*q^6*(-1 + z)*z^2 + q^16*z^5 - 2*q^19*z^5 - 
        q^20*z^5 - 2*q^22*z^6 + q^23*z^6 + q^24*z^6 - q^8*z*(2 + z) - 
        q*(3 + z) + q^2*(3 + 2*z) + q^4*z*(12 + 7*z) + 
        q^7*z*(2 + 3*z - 7*z^2) + q^13*z^2*(3 + z - 5*z^2) + 
        q^10*z^2*(6 - 3*z + z^2) - q^5*z*(8 + 2*z + z^2) + 
        q^11*z^2*(-1 + 6*z + z^2) + q^12*z^2*(-3 - 4*z + 2*z^2) - 
        q^3*(1 + 6*z + 2*z^2) - q^9*z*(-1 + 3*z - 2*z^2 + z^3) + 
        q^14*z^2*(-1 + z + z^2 + 3*z^3 + z^4) - q^15*(z^3 + z^6))*
       R1[{{2}, {{6, 0, 1}, {1, 1, 1}}}])/(q*z^2*(-1 + q^5*z)) + 
     ((-1 + q)^2*q^4*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {1, 1, 2}}}])/z - 
     ((-1 + q)^2*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {1, 2, 0}}}])/(q*z^2) - 
     (q^2*(1 + q^9*(-2 + z)^2*z - q^7*(-1 + z)*z - 3*q^13*z^3 + 3*q^17*z^4 - 
        q^19*z^5 - q^20*z^5 + q^14*z^3*(1 + z)^2 + q^2*(2 + z) - q*(3 + z) + 
        2*q^4*z*(-1 + 2*z) + q^18*z^4*(1 + 2*z) + q^15*z^4*(-6 + z - z^2) + 
        q^3*(1 + 2*z - z^2) + q^11*z^2*(-3 - 4*z + z^2) - 
        q^16*z^4*(2 + z + z^2) - q^8*z*(1 - 2*z + 4*z^2) - 
        q^5*(2 - 2*z + z^3) + q^6*(1 - 4*z - 4*z^2 + z^3) + 
        q^10*z*(-2 + 8*z + z^2 + z^3) + q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*
       R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}])/z - 
     ((1 - 3*q - 3*q^25*z^6 + 3*q^26*z^6 - 2*q^27*(-1 + z)*z^6 + q^28*z^7 + 
        q^29*z^7 + 2*q^21*z^5*(5 + z) + q^3*(-5 + 3*z) + 
        q^5*(-1 + 4*z - 2*z^2) + q^23*z^5*(-3 + z + z^2) - 
        q^2*(-4 + 2*z + z^2) - q^24*z^5*(-1 + 2*z + z^2) - 
        q^22*z^5*(5 + 4*z + z^2) + q^15*z^2*(-6 + 8*z + z^2) + 
        q^20*z^4*(-2 + z + 2*z^2) + q^14*z^2*(4 - 2*z + 7*z^2) + 
        q^8*z*(6 - 5*z + z^2 - z^3) + q^13*z^2*(2 + 5*z + 4*z^2 - z^3) - 
        q^9*z*(9 - 6*z - 7*z^2 + z^3) - q^4*(-5 + z - 3*z^2 + z^3) + 
        q^19*z^3*(-1 - z^2 + z^3) + q^12*z^2*(-13 - 5*z + 5*z^2 + z^3) - 
        q^11*z*(2 - 18*z + 2*z^2 + 3*z^3) - q^10*z*(-7 + 10*z + 2*z^2 + 
          3*z^3) - q^16*z^2*(-4 + 14*z + 18*z^2 + 5*z^3) + 
        q^6*(-2 - 6*z + 2*z^2 - 4*z^3 + z^4) + q^7*(1 - z^2 + z^3 + z^4) + 
        q^17*z^2*(-1 + 10*z + 8*z^2 + 3*z^3 + z^4) - q^18*(z^3 + z^5 + z^6))*
       R1[{{2}, {{6, 0, 1}, {1, 2, 2}}}])/(q^6*z^3) - 
     (q^2*(-1 - q^7*(-1 + z)*z + 4*q^13*z^3 - 4*q^17*z^4 + q^19*z^5 + 
        q^20*z^5 - q^14*z^3*(1 + z)^2 - q^2*(2 + z) + q*(3 + z) - 
        q^18*z^4*(1 + 2*z) + q^4*(3 + 3*z - 4*z^2) + 
        q^11*z^2*(2 + 4*z - z^2) + q^6*z*(3 + 5*z - z^2) - 
        q^9*z*(1 - 5*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^15*z^4*(8 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        2*q^8*z*(-1 - z + 2*z^2) + q^5*(-1 - 3*z + z^3) - 
        q^10*z*(-1 + 7*z + 2*z^2 + z^3) - q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*
       R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}])/z - 
     ((-1 + 3*q + q^3*(5 - 3*z) - 2*q^15*z^3 - 3*q^20*z^5 + 4*q^21*z^5 - 
        2*q^22*(-1 + z)*z^5 + q^23*z^6 + q^24*z^6 + 5*q^16*z^4*(3 + z) + 
        q^14*z^2*(-1 + z - 7*z^2) + q^2*(-4 + 2*z + z^2) + 
        q^18*z^4*(-3 + 2*z + z^2) - q^17*z^4*(3 + 4*z + z^2) - 
        q^19*z^4*(-1 + 5*z + z^2) + q^5*(1 - 4*z + 2*z^2) + 
        q^9*z*(4 - 8*z - 7*z^2 + z^3) + q^13*z^2*(-1 - 3*z - 4*z^2 + z^3) + 
        q^4*(-5 + z - 3*z^2 + z^3) + q^8*z*(-2 + 6*z - z^2 + z^3) + 
        3*q^10*z*(-2 + 3*z + z^2 + z^3) + q^11*z*(4 - 14*z - z^2 + 3*z^3) + 
        q^6*(2 + 6*z - 2*z^2 + 4*z^3 - z^4) - q^7*(1 + z - z^2 + z^3 + z^4) - 
        q^12*z*(1 - 10*z - 6*z^2 + 5*z^3 + z^4))*
       R1[{{2}, {{6, 0, 1}, {2, 1, 2}}}])/(q^6*z^3) - 
     (q^2*(-1 + 2*q^11*(-2 + z)*z^3 - 2*q^18*z^5 + 4*q^19*z^5 - 
        2*q^20*(-1 + z)*z^5 + q^21*z^6 + q^22*z^6 + q*(4 + z) - 
        q^2*(5 + 2*z) + q^14*z^4*(13 + 2*z) + q^6*z*(4 + 3*z) - 
        q^5*(1 + 6*z) + q^9*z*(4 - 11*z - 3*z^2) + q^4*(2 + 5*z - 3*z^2) - 
        q^7*z*(-2 + z^2) + q^3*(1 - z + z^2) + q^16*z^4*(-3 + 2*z + z^2) - 
        q^17*z^4*(-1 + 3*z + z^2) - q^15*z^4*(4 + 6*z + z^2) + 
        q^13*z^3*(-2 + z + 2*z^2) + q^8*z*(-6 + 4*z + 3*z^2) - 
        q^12*z^2*(1 - 2*z + 8*z^2) - q^10*z*(1 - 7*z - 4*z^2 + z^3))*
       R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/z^2 - 
     ((-1 + q)^2*q^7*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/z + 
     ((-1 + q)^2*q^8*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {3, 2, 1}}}])/z - 
     ((1 + 5*q^7*(-1 + z)*z - 3*q^14*(-1 + z)*z^3 + 3*q^16*z^4 + q^17*z^4 + 
        5*q^2*(3 + z) - q*(7 + z) + 2*q^10*z^2*(-2 + 3*z) + 
        q^5*(6 + 7*z - 7*z^2) + q^8*z*(10 - 4*z + z^2) - 
        q^13*z^3*(1 + 3*z + z^2) - q^3*(11 + 3*z + z^2) + 
        q^9*z*(-7 + 5*z + 4*z^2) + q^4*(-2 - 7*z + 6*z^2) - q^6*(2 + z^3) + 
        q^12*z^2*(3 + 2*z + z^2 + z^3) - q^11*z*(-1 + 3*z + 12*z^2 + z^3))*
       R1[{{2}, {{6, 0, 2}, {-2, 1, 0}}}])/(q^8*z^3) - 
     ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + 4*q^14*z^4 + 
        q^15*(3 - 5*z)*z^4 + 5*q^17*z^5 + q^20*z^5 + q^16*z^6 + q^19*z^6 - 
        6*q^21*z^6 + 7*q^22*z^6 + q^23*z^6 - 2*q^24*z^6 - 
        2*q^18*z^5*(1 + z) + q*(3 + z) - q^2*(3 + z) - q^5*z*(6 + z) - 
        2*q^7*z*(-1 + z^2) + q^6*z*(3 + z^2) - q^11*z^2*(3 - 7*z + z^2) + 
        q^13*z^3*(3 - 3*z + z^2) + q^10*z^2*(7 - z + 2*z^2) + 
        q^8*z*(-3 + 7*z + 4*z^2) + q^9*(z - 11*z^2 - 5*z^3) - 
        q^12*z^2*(-1 + 6*z + 5*z^2 + z^3))*
       R1[{{2}, {{6, 0, 2}, {-2, 1, 1}}}])/(q^11*z^4) - 
     ((-1 + 4*q^19*z^6 + 4*q^20*z^6 - 5*q^21*z^6 - 3*q^22*z^6 + 2*q*(1 + z) + 
        q^17*z^5*(3 + z) - q^2*z*(4 + z) + q^10*z^2*(4 + 3*z - 6*z^2) + 
        q^15*z^4*(3 - z + z^2) + q^7*z*(3 - 2*z + 2*z^2) - 
        q^12*z^3*(3 + z + 2*z^2) + q^11*z^3*(7 + z + 2*z^2) + 
        q^14*z^4*(6 + 3*z + 2*z^2) + q^5*z*(2 - 3*z + 3*z^2) - 
        q^6*z*(1 - 2*z + 3*z^2) + q^3*(-2 + 4*z + 3*z^2) + 
        q^8*z*(-3 + 8*z + z^2 - z^3) + q^9*z*(1 - 10*z - 8*z^2 + z^3) + 
        q^13*z^3*(1 - 6*z + z^2 + z^3) - q^4*(-1 + 4*z + z^2 + z^3) - 
        q^16*z^4*(1 + 6*z + 2*z^2 + z^3))*R1[{{2}, {{6, 0, 2}, {-2, 1, 2}}}])/
      (q^5*z^3) - ((-1 - q^18*z^5 + 2*q^21*z^6 - q^22*z^6 - q^23*z^6 + 
        q*(1 + z) - q^17*z^4*(1 + z) + q^2*(2 + z) - 2*q^13*z^4*(4 + z) + 
        q^12*z^3*(5 + z) + q^8*z^2*(9 + z) - q^4*(1 + 2*z) + 
        q^10*(z - 5*z^2) + 2*q^11*z^2*(2 + 2*z - 3*z^2) + 
        q^5*(1 + z - 2*z^2) + q^16*z^4*(2 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^14*z^4*(-1 + z + z^2) + q^15*z^4*(8 - z + 2*z^2) + 
        q^9*z*(-2 - 5*z - 7*z^2 + z^3))*R1[{{2}, {{6, 0, 2}, {-2, 2, 0}}}])/
      (q^8*z^4) - ((1 - q^18*z^5 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 
        3*q^22*z^6 - 2*q*(1 + z) + q^2*z*(4 + z) - q^17*z^5*(4 + z) + 
        q^3*(2 - 4*z - 3*z^2) + q^15*z^4*(-3 + z - z^2) + 
        q^7*z*(-2 + z - z^2) + q^12*z^3*(2 + z + 2*z^2) - 
        q^14*z^4*(5 + 3*z + 2*z^2) + q^6*z*(-2 - 3*z + 3*z^2) + 
        q^10*z^2*(-1 - 2*z + 6*z^2) + q^5*(z + 4*z^2 - 3*z^3) - 
        q^9*z*(1 - 7*z - 8*z^2 + z^3) + q^8*z*(3 - 6*z - 3*z^2 + z^3) - 
        q^13*z^3*(1 - 6*z + z^2 + z^3) + q^4*(-1 + 3*z + z^2 + z^3) + 
        q^16*z^4*(1 + 8*z + 2*z^2 + z^3) - q^11*z^2*(1 + 6*z + 2*z^2 + 
          2*z^3))*R1[{{2}, {{6, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((-2 - q^3*(-2 + z) - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + 
        q^15*z^5*(1 + z) + 2*q*(3 + z) - 2*q^2*(3 + z) - q^13*z^4*(3 + z) - 
        q^17*z^4*(1 + 2*z) + q^7*z^2*(-5 + 4*z) + q^10*z^2*(2 + 2*z - z^2) + 
        q^5*z*(2 + 4*z - z^2) + q^4*z*(-1 - 4*z + z^2) + 
        q^14*z^4*(9 - z + z^2) - q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-2 + 9*z + 2*z^2) + q^6*(z + 2*z^2 - z^3) - 
        q^9*z*(-1 + 9*z + 2*z^2 + z^3) + q^12*(z^3 - z^5))*
       R1[{{2}, {{6, 0, 2}, {-2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 - 5*q^7*(-1 + z)*z + 2*q^10*(2 - 3*z)*z^2 + 3*q^14*(-1 + z)*z^3 - 
        3*q^16*z^4 - q^17*z^4 - 5*q^2*(3 + z) + q*(7 + z) + 
        q^4*(2 + 7*z - 6*z^2) + q^9*z*(7 - 5*z - 4*z^2) - 
        q^8*z*(10 - 4*z + z^2) + q^13*z^3*(1 + 3*z + z^2) + 
        q^3*(11 + 3*z + z^2) + q^5*(-6 - 7*z + 7*z^2) + q^6*(2 + z^3) - 
        q^12*z^2*(3 + 2*z + z^2 + z^3) + q^11*z*(-1 + 3*z + 12*z^2 + z^3))*
       R1[{{2}, {{6, 0, 2}, {-1, 0, 0}}}])/(q^8*z^3) - 
     ((1 - q^3*(-2 + z)*z - 6*q^22*z^6 + q^23*z^6 + q^24*z^6 + q^25*z^6 + 
        q^26*z^6 - q*(3 + z) + q^2*(3 + z) + q^18*z^4*(-8 + 3*z) + 
        q^21*z^5*(1 + 5*z) + q^16*z^4*(8 + 7*z) + q^4*(-1 - 6*z + z^2) + 
        q^5*(-2 + 5*z + 2*z^2) + q^15*z^3*(-5 - 5*z + 3*z^2) + 
        2*q^11*z^2*(-3 - 4*z + 3*z^2) + q^19*z^4*(-2 - 4*z + 3*z^2) - 
        q^20*z^4*(-1 + z + 6*z^2) - 2*q^14*z^2*(2 + 2*z + z^3) + 
        q^9*z*(-1 + 12*z + 3*z^2 + z^3) - q^6*(-2 + z + 5*z^2 + 2*z^3) + 
        q^7*(1 + 6*z^2 + 4*z^3) + q^12*z*(2 + 4*z + 13*z^2 + 6*z^3 - z^4) + 
        q^10*z*(-2 - 5*z + z^2 - 6*z^3 + z^4) - 
        q^13*z*(1 - 5*z + 3*z^2 - 3*z^3 + z^4) - 
        q^8*(1 - 2*z + 9*z^2 + 4*z^3 + z^4) + q^17*(z^4 - 3*z^5 - 2*z^6))*
       R1[{{2}, {{6, 0, 2}, {-1, 1, 0}}}])/(q^11*z^4) - 
     ((1 - q^5*z^2 - 4*q^15*z^5 - 6*q^16*z^5 + 6*q^17*z^5 - q^20*z^5 + 
        2*q^21*z^6 - 5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q^19*z^5*(1 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^18*z^5*(6 + z) + q^4*z*(3 + 4*z) + 
        q^7*z*(-1 + z - 3*z^2) + q^8*z*(3 - 2*z - 2*z^2) + 
        q^13*z^3*(2 + 7*z - 2*z^2) - q^11*z^2*(4 - 10*z + z^2) - 
        q^3*(1 + z + z^2) + q^6*z*(-3 - 4*z + 2*z^2) + 
        q^10*z^2*(3 - 3*z + 2*z^2) + q^9*z*(-1 + 3*z + 4*z^2) + 
        q^12*z^2*(1 - 12*z - z^2 + z^3) + q^14*(z^3 - 3*z^4 - 2*z^5))*
       R1[{{2}, {{6, 0, 2}, {-1, 2, 2}}}])/(q^4*z^3) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 + q^7*(-3 + z)*z^2 + 
        q^8*(-3 + z)*z^2 + 5*q^10*z^3 - 3*q^12*z^3 - q^13*z^3 - q^11*z^4 - 
        3*q^14*z^4 + 3*q^15*z^4 + 4*q^16*z^4 + q^17*z^4 - q^6*z^2*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^9*z^2*(-1 + 3*z) + q^3*(1 - z + z^2))*
       R1[{{2}, {{6, 0, 2}, {0, 0, 0}}}])/(q^6*z^2) - 
     ((-1 - 5*q^4*(-1 + z)*z + 2*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) + q^10*z^2*(2 + z) + q^6*z*(4 + z) + q*(6 + z) - 
        q^2*(11 + 4*z) + q^13*z^3*(3 + z^2) + q^7*z*(-3 - 4*z + z^2) + 
        q^3*(7 + z + z^2) + q^8*z*(-1 + 2*z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) + q^5*(-1 - 4*z + 6*z^2) + 
        q^9*(z - 3*z^2 - 5*z^3))*R1[{{2}, {{6, 0, 2}, {0, 1, 0}}}])/
      (q^4*z^2) - ((-1 + 6*q^16*z^5 + 7*q^17*z^5 - 6*q^19*z^5 + 3*q^22*z^6 + 
        4*q^23*z^6 - 3*q^24*z^6 - 2*q^25*z^6 + 2*q^6*z*(1 + z) + q*(2 + z) + 
        q^20*z^5*(2 + z) - q^18*z^5*(10 + z) - 2*q^5*z*(3 + 2*z) + 
        q^11*z^2*(-3 + 5*z - 3*z^2) + q^7*z*(5 + 3*z - 2*z^2) + 
        q^4*(1 + 3*z - z^2) + q^3*(-2 - 2*z + z^2) + 
        q^15*z^3*(-1 + 5*z + z^2) - q^13*z^2*(1 - 12*z + 3*z^2) + 
        q^14*z^3*(-2 - 4*z + 3*z^2) + 2*q^8*z*(-1 + 3*z + 3*z^2) - 
        q^9*z*(2 + 8*z + 3*z^2) + q^10*z*(1 + z - 4*z^2 + z^3) - 
        q^12*z^2*(-4 + 9*z + z^2 + z^3) + q^21*(z^5 - 2*z^6))*
       R1[{{2}, {{6, 0, 2}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((1 + 2*q^16*z^5 - 3*q^19*z^5 - 2*q^20*z^5 - q*(5 + z) + 
        q^18*z^4*(2 + 3*z) + q^2*(8 + 3*z) + 2*q^10*z*(-1 + 4*z) - 
        q^17*z^4*(-2 + z^2) - q^3*(4 + z^2) - q^7*z*(7 + z^2) + 
        q^11*z^2*(-7 - z + z^2) + q^6*z*(8 + z + z^2) + 
        q^13*z^2*(-5 + 2*z^2) + q^8*z*(-1 - 4*z + 2*z^2) - 
        q^9*z*(-5 + z + 4*z^2) + q^4*(-1 - 4*z + 6*z^2) + 
        q^12*z^2*(7 + 2*z + 4*z^2 + z^3) - q^5*(-1 + z + 5*z^2 + z^3) + 
        q^14*z^2*(1 - 3*z + 9*z^2 + z^3) + q^15*(z^3 - 17*z^4 + z^5 - z^6))*
       R1[{{2}, {{6, 0, 2}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((1 + 5*q^4*(-1 + z)*z - 2*q^11*z^3 - 2*q^15*z^4 - q^16*z^4 + 
        q^14*z^3*(1 + z) - q^10*z^2*(2 + z) - q^6*z*(4 + z) - q*(6 + z) + 
        q^2*(11 + 4*z) + q^5*(1 + 4*z - 6*z^2) + q^7*z*(3 + 4*z - z^2) - 
        q^13*z^3*(3 + z^2) - q^3*(7 + z + z^2) - q^8*z*(-1 + 2*z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) + q^9*z*(-1 + 3*z + 5*z^2))*
       R1[{{2}, {{6, 0, 2}, {1, 0, 0}}}])/(q^4*z^2) - 
     ((1 - 17*q^7*z + 2*q^20*z^5 + q^21*z^5 - q^19*z^4*(1 + z) - 
        q^17*z^5*(3 + z) - q*(7 + z) + q^2*(18 + 5*z) + q^16*z^3*(-1 + 7*z) + 
        q^5*(6 + 10*z - 10*z^2) + q^9*z*(-7 + 12*z - 4*z^2) + 
        q^18*z^4*(3 + z^2) - q^3*(19 + 6*z + z^2) + 
        q^8*z*(17 - 4*z + 2*z^2) + q^4*(4 - 5*z + 6*z^2) + 
        q^10*z*(-1 - 13*z + 8*z^2) - q^15*z^2*(1 - 3*z + 8*z^2) - 
        q^6*(3 - 4*z - 6*z^2 + z^3) + q^11*z*(1 + 3*z - 6*z^2 + z^3) + 
        q^14*z^2*(5 - z^2 + z^3) + q^12*z^2*(5 + z + 3*z^2 + z^3) - 
        q^13*z^2*(8 + 2*z + 3*z^2 + 2*z^3))*
       R1[{{2}, {{6, 0, 2}, {1, 1, 0}}}])/(q^4*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 + 4*q^14*z^4 - 2*q^16*z^4 + 
        q^17*z^4 + q^13*(-2 + z)*z^4 - q^15*(-2 + z)*z^4 + 2*q^19*z^5 + 
        4*q^20*z^5 - q^21*z^5 - q^22*z^5 + q*(3 + z) - q^2*(3 + z) + 
        q^10*z^2*(3 + z) + q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + 
        q^12*(z^3 - 4*z^4) + q^18*(z^4 - 4*z^5))*
       R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}])/(q^2*z^2) - 
     (q*(-1 + 4*q^19*z^6 + 4*q^20*z^6 - 5*q^21*z^6 - 3*q^22*z^6 + 
        2*q*(1 + z) + q^17*z^5*(3 + z) - q^2*z*(4 + z) + q^7*z^2*(-3 + 2*z) + 
        q^6*z*(2 + 3*z - 3*z^2) + q^15*z^4*(3 - z + z^2) + 
        q^13*z^4*(-4 + z + z^2) + q^14*z^4*(5 + 3*z + 2*z^2) + 
        q^5*z*(1 - 3*z + 3*z^2) + q^3*(-2 + 4*z + 3*z^2) + 
        q^9*z*(1 - 8*z - 10*z^2 + z^3) - q^8*z*(2 - 7*z - 2*z^2 + z^3) - 
        q^4*(-1 + 4*z + z^2 + z^3) - q^16*z^4*(1 + 6*z + 2*z^2 + z^3) + 
        q^11*z^2*(3 + 8*z + z^2 + 2*z^3) - q^12*z^2*(1 + 2*z + 2*z^2 + 
          2*z^3) + q^10*(z^2 + 3*z^3 - 6*z^4))*
       R1[{{2}, {{6, 0, 2}, {1, 1, 2}}}])/z^2 - 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*z^5 - 2*q^19*z^5 + q^20*z^5 - q^21*z^5 - 
        q^22*z^5 - 2*q^24*z^6 + q^25*z^6 + q^26*z^6 + q^17*z^4*(1 + 2*z) + 
        q^11*z^3*(2 + 3*z) + q^16*z^4*(2 + 3*z) + q^4*z*(3 - 3*z + z^2) + 
        q^2*(-3 + 2*z + z^2) - q^12*z^3*(-1 + 4*z + z^2) + 
        q^10*z^2*(3 + 2*z + 3*z^2) + q^6*z*(2 + z + 4*z^2 - z^3) + 
        q^9*z*(1 - 7*z - 7*z^2 + z^3) + q^8*z*(-3 + 4*z - z^2 + z^3) - 
        q^7*z*(-2 + z^2 + z^3))*R1[{{2}, {{6, 0, 2}, {1, 2, 0}}}])/
      (q^6*z^3) - (q*(-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + 2*q^22*z^6 + 
        q^23*z^6 - q^21*z^5*(1 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^5*z*(7 + z) - q^20*z^5*(5 + 2*z) + q^6*z*(6 + 2*z - z^2) + 
        q^17*z^5*(3 - 2*z + z^2) + q^19*z^5*(-1 + z + z^2) + 
        2*q^11*z^2*(-2 + 2*z + z^2) - q^16*z^4*(-4 + 4*z + z^2) + 
        q^18*z^5*(11 + 2*z^2) + q^10*z^2*(2 + 5*z^2) + 
        q^7*z*(-1 - 3*z - 6*z^2 + z^3) - q^15*z^3*(-4 - 2*z + 4*z^2 + z^3) - 
        q^12*z^2*(-3 + 2*z + 6*z^2 + z^3) + q^8*z*(-2 + 3*z + 8*z^2 + z^3) - 
        q^9*z*(-1 + z + 2*z^2 + 3*z^3) - q^14*z^2*(-1 + 4*z + z^2 + 5*z^3 + 
          z^4) + q^13*(-2*z^2 + 3*z^4 - 2*z^5))*
       R1[{{2}, {{6, 0, 2}, {1, 2, 2}}}])/z^2 - 
     ((-1 + q^7*(5 - 3*z)*z + 2*q^8*(-4 + z)*z + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) + q*(6 + z) - q^2*(11 + 4*z) + q^11*z^2*(-1 + 6*z) + 
        q^4*(3 + 6*z - 5*z^2) + q^9*z*(5 - 4*z - 2*z^2) + 
        q^13*z^3*(3 + z^2) + 4*q^5*(-1 - z + z^2) + q^3*(6 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^10*z*(1 - 4*z + 5*z^2) + 
        q^6*(1 - z + 2*z^2 + z^3))*R1[{{2}, {{6, 0, 2}, {2, 0, 0}}}])/
      (q^4*z^2) + ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*(-1 + z)*z^4 + 2*q^17*z^5 - 4*q^19*z^5 + 
        q^21*z^5 + q^16*z^4*(1 + 3*z) + q^11*z^3*(2 + 3*z) + 
        q^4*z*(3 - 3*z + z^2) + q^2*(-3 + 2*z + z^2) - 
        q^12*z^3*(-1 + 4*z + z^2) + q^10*z^2*(3 + 2*z + 3*z^2) + 
        q^6*z*(2 + z + 4*z^2 - z^3) + q^9*z*(1 - 7*z - 7*z^2 + z^3) + 
        q^8*z*(-3 + 4*z - z^2 + z^3) - q^7*z*(-2 + z^2 + z^3))*
       R1[{{2}, {{6, 0, 2}, {2, 1, 0}}}])/(q^6*z^3) + 
     (q*(-1 + q^3*(-1 + z)^2 - q^4*(-7 + z)*z + q^16*(3 - 4*z)*z^4 - 
        2*q^19*z^5 - 2*q^20*z^6 + q^21*z^6 + q^22*z^6 + q*(3 + z) - 
        q^2*(3 + z) - q^5*z*(13 + 3*z) + q^11*z^2*(-4 + 9*z - 2*z^2) + 
        q^6*z*(12 + 4*z - z^2) + q^17*z^5*(8 - z + z^2) + 
        q^18*z^5*(1 + z + z^2) + q^10*z^2*(1 - 2*z + 6*z^2) + 
        2*q^8*z*(-1 + 2*z + 6*z^2) + q^7*z*(-3 - 2*z - 6*z^2 + z^3) - 
        q^13*z^2*(3 - 9*z - 3*z^2 + z^3) - q^15*z^3*(-3 - 6*z + 3*z^2 + 
          z^3) - q^12*z^2*(-5 + 11*z + 8*z^2 + z^3) - 
        q^9*z*(-1 + 3*z + 6*z^2 + 2*z^3) - q^14*z^2*(-1 + 6*z + 2*z^2 + 
          4*z^3 + z^4))*R1[{{2}, {{6, 0, 2}, {2, 1, 2}}}])/z^2 - 
     ((-1 + q)^2*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 2}, {2, 2, 0}}}])/z^2 - 
     (q^6*(-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + q^15*z^5*(1 + z) - 
        q^2*(3 + z) - q^13*z^4*(3 + z) - q^3*(1 + 2*z) - q^17*z^4*(1 + 2*z) + 
        q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + q^5*z*(4 + 2*z - z^2) - 
        q^6*z*(2 - 2*z + z^2) + q^14*z^4*(9 - z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-3 + 10*z + z^2) + 
        q^7*z*(3 - 4*z + 4*z^2) - q^9*z*(-1 + 10*z + z^3) + 
        q^4*(1 - 2*z - 3*z^2 + z^3) + q^12*(z^3 - z^5))*
       R1[{{2}, {{6, 0, 2}, {2, 2, 1}}}])/z - 
     (q^3*(-1 - q^6*z + q^5*z^2 + q^13*(-5 + z)*z^4 - q^15*(-2 + z)*z^4 - 
        q^12*z^5 + 2*q^16*z^5 + q^17*z^5 + q^20*z^5 + q^19*z^6 - 2*q^21*z^6 + 
        5*q^22*z^6 - q^23*z^6 - 2*q^24*z^6 + q*(3 + z) - q^2*(3 + z) + 
        q^14*z^4*(3 + z) - q^18*z^5*(4 + z) + q^4*(z - 2*z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^3*(1 - z + z^2) + q^10*z^2*(7 + z + z^2) + 
        q^8*z*(-3 + 9*z + z^2) - q^11*z^2*(1 - 3*z + 2*z^2) + 
        q^9*(z - 13*z^2 - 5*z^3))*R1[{{2}, {{6, 0, 2}, {2, 2, 2}}}])/z^2 + 
     (-1 + q)*q^23*(2 + q)*z^3*(-1 + q^4*z)*
      R1[{{2}, {{6, 0, 2}, {3, 2, 1}}}] + (-1 + q)^2*q^15*(-1 + q^4*z)*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{2}, {{6, 0, 2}, {3, 2, 2}}}] - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + 2*q^19*z^5 - q^18*(-6 + z)*z^5 - 
        4*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 + 2*q^5*z*(1 + z) - q*(2 + z) - 
        q^4*(1 + 3*z) - q^11*z^3*(4 + 3*z) + q^15*z^4*(-3 + 4*z) + 
        q^3*(2 + 3*z - z^2) + q^10*z^2*(-4 - 4*z + z^2) + 
        q^7*z*(-3 + z + z^2) - q^14*z^4*(5 + z + z^2) + 
        q^17*z^5*(-2 + 2*z + z^2) + q^13*z^3*(-1 + 11*z + z^2) - 
        q^9*z*(1 - 10*z - 5*z^2 + z^3) + 2*q^12*(z^3 + z^5) + 
        q^16*(z^4 - 10*z^5 - 2*z^6))*R1[{{2}, {{6, 1, 2}, {-2, 0, 0}}}])/
      (q^7*z^4) - ((-1 + q)*q^2*(2*(-1 + z) + q^6*(-1 + z)*z - q^2*(4 + z) - 
        q^3*z*(4 + z) + q^7*z^2*(-1 + 2*z) + q^5*z*(3 + 2*z) + 
        q^4*(1 + 4*z - 5*z^2) + q*(5 + 3*z - z^2))*
       R1[{{2}, {{6, 1, 2}, {-2, 1, 0}}}])/z - 
     ((-1 + q^10*z^2 + q^7*(-3 + z)*z^2 - 2*q^15*z^4 + q^17*z^4 + 
        q^6*z*(1 + z) + q*(5 + z) + q^8*z*(-2 + 3*z) - q^2*(8 + 3*z) + 
        q^14*z^3*(-1 + 4*z) + q^4*(1 + 4*z - 4*z^2) + 
        q^12*z^2*(-1 + z - 3*z^2) + q^11*z^2*(2 + z - z^2) + 
        q^13*z^3*(2 + z^2) + q^3*(4 + z^2) + q^5*(-1 - 2*z + 4*z^2) + 
        q^9*(z - 4*z^2 - 4*z^3))*R1[{{2}, {{6, 1, 2}, {-2, 2, 0}}}])/
      (q^2*z^2) + ((-1 + q)*(-1 - q^2 + 3*q^3*(-1 + z)*z + 
        q^10*(-1 + z)*z^3 - q^11*z^4 + 2*q^12*z^4 + q^13*z^4 + q*(2 + z) - 
        q^6*z^2*(5 + z) + q^9*z^2*(-1 + 2*z) + q^8*z^2*(5 + 2*z) - 
        q^5*z*(7 + 3*z) + q^7*z*(2 + 5*z - 7*z^2) + q^4*z*(7 + 2*z - z^2))*
       R1[{{2}, {{6, 1, 2}, {-1, 0, 0}}}])/(q*z^2) - 
     ((1 + q^7*(-3 + z)*z + q^11*(3 - 8*z)*z^2 + 2*q^14*z^3 - q*(7 + z) + 
        q^2*(17 + 5*z) + q^5*(1 + 8*z - 9*z^2) + q^8*z*(8 - 4*z + z^2) + 
        q^12*z^3*(3 + 3*z + z^2) - q^3*(18 + 5*z + z^2) + 
        2*q^10*z*(1 - 4*z + 2*z^2) - q^13*z^3*(3 + 2*z + 2*z^2) + 
        q^9*z*(-7 + 7*z + 2*z^2) + q^4*(7 - 4*z + 6*z^2) - 
        q^6*(1 + 3*z - 5*z^2 + z^3))*R1[{{2}, {{6, 1, 2}, {0, 0, 0}}}])/
      (q^4*z^2) - (-1 + q)*q^6*z*(-2 - q^3 + q*(-3 + z) + q^2*(-3 + z) - 
       2*q^5*z - 3*q^6*z - 3*q^7*z - q^8*z + 4*q^10*z^2 + 2*q^11*z^2)*
      R1[{{2}, {{6, 1, 2}, {0, 1, 0}}}] - 
     ((-1 + q)^2*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{2}, {{6, 1, 2}, {0, 2, 0}}}])/z - 
     (-1 + q)*q^6*z*(2 + q^3 - q*(-3 + z) - q^2*(-3 + z) + 2*q^5*z + q^6*z - 
       2*q^10*z^2 + q^11*z^2 + q^12*z^2)*R1[{{2}, {{6, 1, 2}, {1, 0, 0}}}] - 
     ((-1 + q)*(1 + q^2 + 2*q^6*z - q^3*(-1 + z)*z + q^4*z^2 + 5*q^9*z^2 - 
        3*q^12*z^4 + q^14*z^4 - q*(2 + z) + q^11*z^3*(-1 + 2*z) - 
        q^10*z^2*(1 - 3*z + z^2) - q^7*z*(4 + z + 2*z^2) + 
        q^8*z*(2 - 3*z - 2*z^2 + z^3))*R1[{{2}, {{6, 1, 2}, {1, 1, 0}}}])/
      z^2 - (q*(-1 - 3*q^2 + q^3*(1 - 8*z) - 4*q^19*z^5 + q^21*z^6 + 
        q^22*z^6 + q*(3 + z) - q^16*z^5*(3 + z) - q^20*z^5*(1 + 2*z) + 
        q^4*z*(16 + 3*z) + q^6*z^2*(-5 + 4*z) - q^15*z^4*(-2 + z^2) - 
        2*q^11*z^2*(3 - 5*z + z^2) + q^17*z^5*(7 - z + z^2) + 
        q^18*z^5*(1 + z + z^2) - q^13*z^3*(-3 + 2*z + z^2) - 
        q^5*z*(12 + 2*z + z^2) + 3*q^10*z^2*(3 - z + 2*z^2) - 
        q^12*z^2*(-2 + 10*z + z^3) + q^7*z*(6 + z - 8*z^2 + z^3) - 
        q^8*z*(4 - 9*z - 5*z^2 + z^3) + q^9*(z - 11*z^2 - 2*z^4) + 
        q^14*(z^3 - z^5))*R1[{{2}, {{6, 1, 2}, {1, 2, 0}}}])/z^2 - 
     ((-1 + q)^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 1, 2}, {2, 0, 0}}}])/z^2 + 
     (q*(-1 + q^5*(-2 + z)*z - 2*q^19*z^5 - 2*q^20*z^6 + q^21*z^6 + 
        q^22*z^6 + q^18*z^6*(1 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^16*z^5*(3 + z) + 3*q^15*z^3*(1 + 2*z) + q^4*(z - 2*z^2) + 
        q^6*z*(5 + 3*z - 2*z^2) + q^3*(1 - z + z^2) + q^10*z^2*(-2 + 5*z^2) + 
        q^8*z*(-1 + 7*z + 6*z^2) - q^13*z^2*(3 - 6*z - 6*z^2 + z^3) + 
        q^7*z*(-3 - 7*z - z^2 + z^3) + q^17*z^4*(1 + 6*z - z^2 + z^3) - 
        q^12*z^2*(-3 + 6*z + 7*z^2 + z^3) - q^9*z*(-1 + 3*z + 6*z^2 + 
          2*z^3) + q^11*(z^2 + 7*z^3 - z^4) - q^14*z^2*(-1 + 6*z + 5*z^2 + 
          4*z^3 + z^4))*R1[{{2}, {{6, 1, 2}, {2, 1, 0}}}])/z^2 + 
     (-1 + q)^2*q^20*(2 + q)*z^3*R1[{{2}, {{6, 1, 2}, {2, 2, 0}}}] + 
     ((-1 + q)*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{2}, {{6, 1, 2}, {3, 0, 0}}}])/z - 
     (-1 + q)^3*q^14*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R1[{{2}, {{6, 1, 2}, {3, 2, 0}}}] + (-1 + q)*q^11*(2 + q)*(1 + q + q^2)*
      z^2*R1[{{2}, {{6, 2, 2}, {-1, 0, 0}}}] - 
     ((-1 + q)*q^3*(1 - q^2*z - q^5*z - 2*q^7*(-1 + z)*z^2 + 2*q^8*z^3 + 
        3*q^9*z^3 + q^10*z^3 - q*(1 + z) + q^4*(1 + 2*z) - q^3*(1 + z^2) - 
        q^6*z*(-1 + z + 2*z^2))*R1[{{2}, {{6, 2, 2}, {-1, 1, 0}}}])/z - 
     (q^4*(1 - q^5*z^2 - q^12*(-1 + z)*z^3 - q^14*z^4 + 2*q^15*z^4 + 
        q^16*z^4 - q*(3 + z) + q^2*(3 + z) + q^11*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^9*z*(-3 + 5*z) + q^3*(-1 + z - z^2) + 
        q^8*z*(3 - z + 2*z^2) + q^10*(z - 7*z^2 - 3*z^3) - q^7*(z + z^3) + 
        q^13*(z^3 - 2*z^4))*R1[{{2}, {{6, 2, 2}, {1, 0, 0}}}])/z + 
     (-1 + q)*q^15*(2 + q)*z^2*(-1 + q^3*z)*
      R1[{{2}, {{6, 2, 2}, {1, 1, 0}}}] - 
     ((-1 + q)^2*q^8*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 2, 2}, {2, 1, 0}}}])/z - (-1 + q)*q^13*
      (-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
      R1[{{2}, {{6, 2, 2}, {3, 1, 0}}}] - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R2[{{1}, {{-2, 1, 0}, {1, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{-1, 0, 0}, {1, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{-1, 1, 0}, {0, 1, 2}}}])/(q^3*z^3) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{-1, 1, 0}, {1, 2, 2}}}])/(q^4*z^4) - 
     ((-1 + q)^2*q*R2[{{1}, {{-1, 1, 0}, {2, 2, 2}}}])/z^2 - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R2[{{1}, {{0, 0, 0}, {0, 1, 2}}}])/(q^3*z^3) + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{0, 0, 0}, {1, 2, 2}}}])/(q^4*z^4) + 
     ((-1 + q)^2*q*R2[{{1}, {{0, 0, 0}, {2, 2, 2}}}])/z^2 + 
     ((-1 + q)^2*q*R2[{{1}, {{0, 0, 2}, {1, 2, 2}}}])/z - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{0, 1, 0}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R2[{{1}, {{0, 1, 0}, {-2, 2, 1}}}])/(q^2*z^3) + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{0, 1, 0}, {0, 1, 2}}}])/(q^5*z^4) + 
     ((-1 + q)^2*R2[{{1}, {{0, 1, 0}, {1, 1, 2}}}])/(q*z^2) - 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R2[{{1}, {{0, 1, 0}, {1, 2, 2}}}])/z + 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{0, 1, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R2[{{1}, {{0, 1, 1}, {-2, 1, 0}}}])/(q^3*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{0, 1, 1}, {-2, 1, 1}}}])/(q^3*z^3) - 
     ((1 - q)*R2[{{1}, {{0, 1, 1}, {-1, 1, 0}}}])/(q*z) - 
     (-1 + q)*q*R2[{{1}, {{0, 1, 1}, {1, 2, 1}}}] - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{0, 1, 2}, {-2, 1, 1}}}])/(q^2*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R2[{{1}, {{0, 1, 2}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((-1 + q)*q*R2[{{1}, {{0, 1, 2}, {-1, 2, 0}}}])/z - 
     (-1 + q)*q^2*R2[{{1}, {{0, 1, 2}, {1, 2, 1}}}] + 
     (-1 + q)*q^2*R2[{{1}, {{0, 1, 2}, {1, 2, 2}}}] - 
     ((-1 + q)*R2[{{1}, {{0, 2, 0}, {-1, 1, 0}}}])/(q*z) + 
     ((-1 + q)*q*R2[{{1}, {{0, 2, 1}, {-1, 2, 0}}}])/z - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R2[{{1}, {{1, 0, 0}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{1, 0, 0}, {-2, 2, 1}}}])/(q^2*z^3) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 0, 0}, {0, 1, 2}}}])/(q^5*z^4) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{1, 0, 0}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((-1 + q)^2*R2[{{1}, {{1, 0, 0}, {1, 1, 2}}}])/(q*z^2) + 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R2[{{1}, {{1, 0, 0}, {1, 2, 2}}}])/z - 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{1, 0, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{1, 0, 1}, {-2, 1, 0}}}])/(q^3*z^3) - 
     ((1 - q + q^5 + q^2*z^2 + q^3*(1 + 2*z - z^2) - q^4*(2 + z + z^2))*
       R2[{{1}, {{1, 0, 1}, {-2, 1, 1}}}])/(q^3*z^3) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R2[{{1}, {{1, 0, 2}, {-2, 1, 1}}}])/(q^2*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{1, 0, 2}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((-1 + q)^2*R2[{{1}, {{1, 0, 2}, {0, 1, 2}}}])/z - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q*(2 + z))*
       R2[{{1}, {{1, 0, 2}, {1, 2, 2}}}])/(q*z^2) - 
     (q + z^(-1) - 1/(q*z))*R2[{{1}, {{1, 1, 0}, {-2, 1, 1}}}] + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 0}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 0}, {-2, 2, 1}}}])/(q^4*z^4) + 
     ((-1 + q)^2*R2[{{1}, {{1, 1, 0}, {-1, 1, 2}}}])/(q*z^2) + 
     ((-1 + q)*(-2 + q*(-1 + z))*R2[{{1}, {{1, 1, 0}, {0, 1, 2}}}])/z - 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{1, 1, 0}, {1, 1, 2}}}])/(q^4*z^3) + 
     ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - 
        q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{1, 1, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 1}, {-2, 1, 0}}}])/(q^5*z^4) - 
     ((-1 + 4*q + 2*q^8*z^3 - q^9*z^3 - q^10*z^3 + q^4*(-1 + 6*z - 2*z^2) + 
        2*q^2*(-3 + z + z^2) - q^6*z^2*(1 + z + z^2) + 
        q^5*z*(-2 + 2*z + z^2) - q^3*(-4 + 6*z + z^2))*
       R2[{{1}, {{1, 1, 1}, {-2, 1, 1}}}])/(q^5*z^4) + 
     q^2*R2[{{1}, {{1, 1, 1}, {-2, 1, 2}}}] + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{1, 1, 1}, {-1, 1, 0}}}])/
      (q^2*z^2) + q*R2[{{1}, {{1, 1, 1}, {-1, 1, 1}}}] - 
     (1 - q)*R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}] - 
     (-1 + q)*q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{1, 1, 1}, {3, 2, 2}}}] + 
     q^2*R2[{{1}, {{1, 1, 2}, {-2, 1, 0}}}] + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 2}, {-2, 1, 1}}}])/(q^4*z^4) - 
     ((1 - 4*q - 2*q^8*z^3 + q^9*z^3 + q^10*z^3 - 2*q^2*(-3 + z + z^2) + 
        q^6*z^2*(1 + z + z^2) - q^5*z*(-2 + 2*z + z^2) + 
        q^3*(-4 + 6*z + z^2) + q^4*(1 - 6*z + 2*z^2))*
       R2[{{1}, {{1, 1, 2}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{1, 1, 2}, {-1, 2, 0}}}])/
      z^2 + (-1 + q)*q*R2[{{1}, {{1, 1, 2}, {0, 1, 1}}}] - 
     (-1 + q)*q*R2[{{1}, {{1, 1, 2}, {0, 1, 2}}}] - 
     (q^2*(1 + q^2 + 2*z - q*(2 + z + z^2))*
       R2[{{1}, {{1, 1, 2}, {1, 2, 1}}}])/z - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{1, 2, 0}, {-1, 1, 0}}}])/
      (q^2*z^2) - ((-1 + q + q^2*z)*R2[{{1}, {{1, 2, 1}, {-2, 1, 0}}}])/z - 
     (-1 + q)*R2[{{1}, {{1, 2, 1}, {-1, 1, 0}}}] + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{1, 2, 1}, {-1, 2, 0}}}])/
      z^2 - (-1 + q)*q*R2[{{1}, {{1, 2, 2}, {-1, 1, 0}}}] + 
     (-1 + q)*q*R2[{{1}, {{1, 2, 2}, {-1, 1, 1}}}] - 
     (q*(-1 + q - z)*R2[{{1}, {{2, 0, 0}, {-2, 1, 1}}}])/z - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 0}, {-2, 1, 2}}}])/(q^4*z^4) + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 0}, {-2, 2, 1}}}])/(q^4*z^4) - 
     ((1 - q + q^2 + q^5 + q^3*(-1 + 2*z) - q^4*(1 + z + z^2))*
       R2[{{1}, {{2, 0, 0}, {-1, 1, 2}}}])/(q^3*z^2) - 
     ((-1 + q)*(-2 + q*(-1 + z))*R2[{{1}, {{2, 0, 0}, {0, 1, 2}}}])/z + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 0}, {0, 2, 2}}}])/(q^4*z^3) + 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{2, 0, 0}, {1, 1, 2}}}])/(q^4*z^3) + 
     (-1 + q)*q^2*R2[{{1}, {{2, 0, 0}, {1, 2, 1}}}] - 
     ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - 
        q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{2, 0, 0}, {2, 2, 2}}}])/(q^4*z^3) + 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 0, 0}, {3, 2, 1}}}] + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 1}, {-2, 1, 0}}}])/(q^5*z^4) - 
     ((1 - 4*q - q^7*z^3 - 2*q^8*z^3 + q^9*z^3 + q^10*z^3 + 
        q^6*z^2*(1 + z)^2 - 2*q^2*(-3 + z + z^2) - q^5*z*(-2 + 3*z + z^2) - 
        2*q^3*(2 - 3*z + z^3) + q^4*(1 - 6*z + 4*z^2 + z^3 + z^4))*
       R2[{{1}, {{2, 0, 1}, {-2, 1, 1}}}])/(q^5*z^4) + 
     (q^2*(-1 + q - z)*R2[{{1}, {{2, 0, 1}, {-2, 1, 2}}}])/z + 
     (-1 + q)*q*R2[{{1}, {{2, 0, 1}, {-2, 2, 1}}}] - 
     (-1 + q)*R2[{{1}, {{2, 0, 1}, {-1, 1, 1}}}] - 
     (-1 + q)*q^2*R2[{{1}, {{2, 0, 1}, {1, 2, 1}}}] - 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] + 
     (q^2*(-1 + q - z)*R2[{{1}, {{2, 0, 2}, {-2, 1, 0}}}])/z - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 2}, {-2, 1, 1}}}])/(q^4*z^4) - 
     ((-1 + 4*q + 2*q^7*z^3 + 2*q^8*z^3 - q^9*z^3 - q^10*z^3 + 
        q^4*(-1 + 6*z - 2*z^2) + 2*q^2*(-3 + z + z^2) + 
        2*q^5*z*(-1 + z + z^2) - q^6*z^2*(1 + 4*z + z^2) - 
        q^3*(-4 + 6*z + z^2))*R2[{{1}, {{2, 0, 2}, {-2, 1, 2}}}])/(q^4*z^4) + 
     ((-1 + q)^2*R2[{{1}, {{2, 0, 2}, {-1, 1, 1}}}])/z + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q*(2 + z))*
       R2[{{1}, {{2, 0, 2}, {0, 1, 2}}}])/(q^2*z^2) + 
     (-1 + q)*q*R2[{{1}, {{2, 0, 2}, {0, 2, 0}}}] - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - q^15*(-3 + z)*z^4 - q^17*z^5 - 
        q^18*z^5 + q*(2 + z) - q^13*z^4*(9 + z) + q^16*z^4*(-1 + 2*z) - 
        q^4*(-1 + z^2) - q^8*z*(3 - 7*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) - q^12*z^3*(-2 + 2*z + z^2) + 
        q^14*z^4*(7 + 2*z + z^2) + q^9*z*(1 - 7*z - 4*z^2 + z^3) + 
        q^10*(z^2 + 4*z^3 - 2*z^4) + q^11*(z^2 + z^4))*
       R2[{{1}, {{2, 0, 2}, {1, 2, 2}}}])/(q^9*z^4) + 
     (-1 + q)*q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 0, 2}, {3, 2, 2}}}] - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{2, 1, 0}, {-2, 1, 1}}}])/
      (q^2*z^2) + ((-1 + q)*q*(-2 + q*(-1 + z))*
       R2[{{1}, {{2, 1, 0}, {-2, 1, 2}}}])/z - 
     ((-1 + q)*q*(-2 + q*(-1 + z) + z)*R2[{{1}, {{2, 1, 0}, {-2, 2, 1}}}])/
      z - ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{2, 1, 0}, {-1, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - 
        q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{2, 1, 0}, {1, 1, 2}}}])/(q^6*z^3) - 
     ((-1 + q^6*z^3 + 5*q^11*z^4 - 2*q^24*(-3 + z)*z^6 - q^26*z^7 - 
        q^27*z^7 - 2*q^5*z*(1 + z) + q^25*z^6*(1 + z) + q*(2 + z) + 
        2*q^22*z^6*(-7 + 2*z) + q^4*(1 + 3*z) + q^20*z^5*(-7 + 4*z) - 
        2*q^13*z^3*(8 + 9*z) + q^15*z^3*(-7 + 10*z - 14*z^2) + 
        q^10*z^2*(9 + 8*z - 2*z^2) - q^7*z*(-3 + z^2) - 
        2*q^23*z^6*(3 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 3*z + z^2) + 
        q^21*z^5*(1 + 4*z + z^2) + q^18*z^4*(-3 - 14*z + 2*z^2) + 
        q^16*z^3*(6 - 16*z + 15*z^2 - 2*z^3) + 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) + q^14*z^3*(9 + z + 8*z^2 + z^3) + 
        q^19*z^4*(-2 + 7*z + 8*z^2 + z^3) - q^12*z^2*(1 - 12*z - 7*z^2 + 
          4*z^3) + q^17*z^3*(-2 + 16*z + z^2 + z^4))*
       R2[{{1}, {{2, 1, 0}, {2, 2, 2}}}])/(q^16*z^6) + 
     (-1 + q)*q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 1, 0}, {3, 2, 2}}}] - 
     ((3 - 2*q - 2*q^2 + q^3 - z)*R2[{{1}, {{2, 1, 1}, {-2, 1, 0}}}])/z + 
     ((-1 + q)*(-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 1}, {-2, 1, 1}}}])/z + 
     ((-1 + q)^2*q*R2[{{1}, {{2, 1, 1}, {-2, 1, 2}}}])/z + 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{2, 1, 1}, {-1, 1, 0}}}])/(q^5*z^3) - 
     ((-1 + 3*q + q^3*(1 - 4*z) + 2*q^6*z^2 - q^5*z^2*(3 + z + z^2) + 
        q^2*(-3 + 2*z + z^2) + 2*q^4*(z + z^3))*
       R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(q*z^2) + 
     (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 1, 1}, {2, 1, 2}}}] + (-1 + q)*q^3*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 1}, {2, 2, 1}}}] + 
     (-1 + q)*q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] + 
     ((-1 + q)*q*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{2, 1, 1}, {4, 2, 2}}}])/z^2 + 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 2}, {-2, 1, 1}}}])/z - 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 2}, {-2, 1, 2}}}])/z + 
     (-1 + q)*q^2*R2[{{1}, {{2, 1, 2}, {-2, 2, 0}}}] - 
     ((-1 + 3*q - q^8*z^3 - q^4*z*(1 + 3*z) + q^3*(1 - 3*z - 2*z^2) + 
        q^6*z*(-1 + z^2) + q^5*z*(3 + 2*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 1, 2}, {-1, 2, 0}}}])/(q^3*z^3) + 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{2, 1, 2}, {0, 1, 1}}}])/
      z - ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{2, 1, 2}, {1, 2, 1}}}])/z^2 - 
     ((1 - 3*q - 2*q^6*z^2 + q^3*(-1 + 4*z) + q^5*z^2*(3 + z + z^2) - 
        q^2*(-3 + 2*z + z^2) - 2*q^4*(z + z^3))*
       R2[{{1}, {{2, 1, 2}, {1, 2, 2}}}])/z^2 + 
     (-1 + q)*q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 1, 2}, {3, 2, 1}}}] - (-1 + q)*q^6*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 2}, {3, 2, 2}}}] - 
     (1 - q)*R2[{{1}, {{2, 2, 0}, {-2, 1, 0}}}] - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R2[{{1}, {{2, 2, 0}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R2[{{1}, {{2, 2, 0}, {-2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}])/(q^5*z^3) - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{2, 2, 1}, {-2, 1, 0}}}])/
      (q*z^2) - (-1 + q)*q^2*R2[{{1}, {{2, 2, 1}, {-2, 1, 1}}}] - 
     (-1 + q)*q^2*R2[{{1}, {{2, 2, 1}, {-2, 2, 0}}}] - 
     ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + q^2*(3 - 2*z - 2*z^2) - 
        q^5*z*(3 + 2*z + z^2) + q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R2[{{1}, {{2, 2, 1}, {-1, 2, 0}}}])/(q^3*z^3) - 
     (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 2, 1}, {1, 1, 1}}}] + 
     ((-1 + q)^2*q^2*R2[{{1}, {{2, 2, 2}, {-2, 1, 1}}}])/z - 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{2, 2, 2}, {-1, 1, 0}}}])/
      z - ((1 + q^2 + 2*z - q*(2 + z + z^2))*
       R2[{{1}, {{3, 0, 0}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R2[{{1}, {{3, 0, 0}, {-2, 1, 2}}}])/z + 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R2[{{1}, {{3, 0, 0}, {-2, 2, 1}}}])/z - 
     (1 - q*z)*R2[{{1}, {{3, 0, 0}, {-1, 1, 1}}}] - 
     ((-1 + q)*(1 - z - q^3*(-2 + z)*z + 2*q^7*z^3 + q^8*z^3 + 
        q^4*z^2*(1 + z) + 2*q*(-1 + z + z^2) - q^2*(-1 + 3*z + z^2))*
       R2[{{1}, {{3, 0, 0}, {-1, 1, 2}}}])/(q^3*z^3) - 
     (-1 + q)*q*R2[{{1}, {{3, 0, 0}, {-1, 2, 1}}}] - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{3, 0, 0}, {-1, 2, 2}}}])/(q^2*z) - 
     (-1 + q)*q*R2[{{1}, {{3, 0, 0}, {0, 1, 1}}}] - 
     ((-1 + q)^2*R2[{{1}, {{3, 0, 0}, {0, 1, 2}}}])/z - 
     2*(-1 + q)*q^2*R2[{{1}, {{3, 0, 0}, {0, 2, 2}}}] + 
     ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - 
        q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{3, 0, 0}, {1, 1, 2}}}])/(q^6*z^3) + 
     (-1 + q)*q*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] - 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{3, 0, 0}, {1, 2, 2}}}])/(q*z^2) - 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 0}, {2, 1, 1}}}] + (-1 + q)*q^3*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 0}, {2, 2, 0}}}] - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{3, 0, 0}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((1 - q^6*z^3 - 5*q^11*z^4 + 3*q^26*z^7 + 3*q^27*z^7 + 2*q^5*z*(1 + z) - 
        q*(2 + z) + q^24*z^6*(-4 + 3*z) - q^4*(1 + 3*z) - 
        q^25*z^6*(1 + 5*z) + 2*q^13*z^3*(8 + 9*z) + 
        q^20*z^4*(-3 + 11*z - 4*z^2) + q^22*z^5*(3 + 17*z - 4*z^2) + 
        q^18*z^4*(5 + 15*z - 2*z^2) + q^3*(2 + 3*z - z^2) + 
        q^7*z*(-3 + z^2) + q^8*z*(3 - 8*z + z^2) + q^23*z^6*(5 - 2*z + z^2) + 
        q^10*z^2*(-9 - 8*z + 2*z^2) + q^15*z^3*(7 - 10*z + 14*z^2) - 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) - q^14*z^3*(9 + z + 8*z^2 + z^3) - 
        q^19*z^4*(-4 + 7*z + 8*z^2 + z^3) + q^16*z^3*(-6 + 17*z - 15*z^2 + 
          2*z^3) + q^12*z^2*(1 - 12*z - 7*z^2 + 4*z^3) - 
        q^17*z^3*(-2 + 19*z + 2*z^2 + z^4) + q^21*(z^4 - 8*z^5 - 7*z^6))*
       R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}])/(q^16*z^6) - 
     (-1 + q)*q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((1 - 3*q - q^7*z + 2*q^4*(-1 + z)*z + q^8*z^3 + q^2*(3 - 2*z - 2*z^2) + 
        q^6*z*(2 + z + z^2) - q^5*z*(1 + 3*z + z^2) + q^3*(-1 + 4*z + z^2))*
       R2[{{1}, {{3, 0, 1}, {-2, 1, 1}}}])/(q^5*z^3) + 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{3, 0, 1}, {-2, 1, 2}}}])/
      z^2 + (-1 + q)*q^2*R2[{{1}, {{3, 0, 1}, {-2, 2, 0}}}] - 
     (q*(-1 + q^2*(-1 + z) - 2*z + q*(2 + z^2))*
       R2[{{1}, {{3, 0, 1}, {-2, 2, 1}}}])/z - 
     (-1 + q)*q*R2[{{1}, {{3, 0, 1}, {-1, 1, 0}}}] + 
     (-1 + q)*q*R2[{{1}, {{3, 0, 1}, {-1, 1, 1}}}] + 
     ((-1 + q)^2*R2[{{1}, {{3, 0, 1}, {0, 1, 0}}}])/(q*z) + 
     ((-1 + q)*(1 - q + q^2*z)*R2[{{1}, {{3, 0, 1}, {0, 1, 1}}}])/(q*z) - 
     (q^3 + q^2*(-3 - z^(-2) + 2/z) - q^6*(-1 + z) + 1/(q^2*z^2) + z^(-1) + 
       q^7*z + q^8*z - (2 + z)/(q*z^2) - (q*(-2 + z + z^2))/z^2 - 
       q^5*(4 + z + z^2) + q^4*(5 - z^(-1) + z + z^2))*
      R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}] + 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] - 
     ((1 - 7*q^14*z^4 - 2*q^15*z^4 + 3*q^16*z^4 + q^17*z^4 - q*(3 + z) + 
        q^2*(3 + z) + 2*q^13*z^3*(1 + 2*z) + q^4*z*(3 + 2*z - z^2) + 
        q^3*(-1 + z^2) + q^5*z*(-5 - 4*z + z^2) + q^6*z*(2 - z + z^2) - 
        q^12*z^3*(1 + z + z^2) - 2*q^7*z*(1 - 2*z + 2*z^2) + 
        q^11*z^2*(3 + 3*z + 2*z^2) + q^8*z*(5 - 6*z + 7*z^2) - 
        q^9*z*(4 - 11*z + z^3) + q^10*z*(1 - 10*z - 8*z^2 + 2*z^3))*
       R2[{{1}, {{3, 0, 1}, {2, 2, 1}}}])/(q^6*z^3) - 
     (-1 + q)^2*q^3*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] + 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{3, 0, 2}, {-2, 1, 0}}}])/
      z^2 + ((-1 + q)*q*(2 + q)*R2[{{1}, {{3, 0, 2}, {-2, 1, 1}}}])/z - 
     ((-1 - q^3*(1 + z) - q^2*(2 + z) + q*(3 + z) + q^4*(1 + 2*z - z^2))*
       R2[{{1}, {{3, 0, 2}, {-2, 1, 2}}}])/(q*z^2) - 
     (-1 + q)*q*R2[{{1}, {{3, 0, 2}, {-1, 1, 0}}}] + 
     ((-1 + q)^2*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{3, 0, 2}, {-1, 1, 1}}}])/(q^2*z^2) - 
     (-1 + q)*q^2*R2[{{1}, {{3, 0, 2}, {-1, 1, 2}}}] - 
     ((-1 + q)^2*R2[{{1}, {{3, 0, 2}, {0, 1, 1}}}])/z - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z - q^11*(-1 + z)^2*z^2 + 
        q^15*(-3 + z)*z^4 + q^17*z^5 + q^18*z^5 - q*(2 + z) + 
        q^13*z^4*(9 + z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^8*z*(3 - 7*z + z^2) - q^7*z*(3 - 2*z + z^2) + 
        q^12*z^3*(-3 + 2*z + z^2) - q^14*z^4*(7 + 2*z + z^2) + 
        q^10*z^2*(-1 - 5*z + 2*z^2) - q^9*z*(1 - 7*z - 4*z^2 + z^3) + 
        q^16*(z^4 - 2*z^5))*R2[{{1}, {{3, 0, 2}, {0, 1, 2}}}])/(q^10*z^4) + 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{3, 0, 2}, {0, 2, 0}}}])/
      z + ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R2[{{1}, {{3, 0, 2}, {1, 2, 0}}}])/(q^3*z^2) - 
     ((1 + 2*q^2*z + q^5*(-1 + z)*z + q^11*z^4 - 2*q*(1 + z) - 
        q^9*z^3*(1 + z) + q^8*z^2*(-1 + 2*z) + q^6*z*(2 + z - z^2) + 
        q^3*(2 + 2*z + z^2) - q^4*(1 + 2*z + z^2 + z^3) - 
        q^7*(z - z^3 + z^4))*R2[{{1}, {{3, 0, 2}, {1, 2, 1}}}])/(q*z^2) - 
     ((1 - q^6*z^3 - 5*q^24*z^6 + q^26*z^7 + q^27*z^7 + 2*q^5*z*(1 + z) - 
        q*(2 + z) + q^20*z^5*(3 + z) - q^25*z^6*(1 + 2*z) + 
        2*q^15*z^4*(-1 + 3*z) - q^4*(1 + 3*z) + q^13*z^3*(2 + 13*z) + 
        q^3*(2 + 3*z - z^2) + q^7*z*(-3 + z^2) + q^8*z*(3 - 7*z + z^2) + 
        2*q^10*z^2*(-3 - 3*z + z^2) + q^22*z^6*(10 - z + z^2) + 
        q^23*z^6*(1 + z + z^2) - q^21*z^5*(1 + 4*z + z^2) - 
        q^11*z^2*(1 + 5*z + 5*z^2) - q^9*z*(1 - 12*z - 6*z^2 + z^3) - 
        q^18*z^4*(-2 - 5*z + z^2 + z^3) - q^14*z^3*(-1 + 4*z + 3*z^2 + z^3) - 
        q^19*z^4*(-1 + z + 4*z^2 + z^3) + q^16*z^3*(-2 + 4*z - 5*z^2 + 
          2*z^3) - q^17*z^3*(-1 + 7*z + z^2 + z^3 + z^4) + 
        q^12*(z^2 - 2*z^4 + 3*z^5))*R2[{{1}, {{3, 0, 2}, {1, 2, 2}}}])/
      (q^13*z^5) - (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 2}, {2, 1, 2}}}] - 
     ((1 - q^5*(-1 + z)*z - q^7*(-1 + z)^2*z + 2*q^13*z^3 - 3*q^14*z^4 + 
        q^15*z^4 + q^16*z^4 - q^6*z*(2 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^8*z*(5 - 5*z - 2*z^2) + q^3*(-1 + z - z^2) - 
        q^12*z^3*(2 + z^2) + q^11*z^2*(3 + z + 2*z^2) - 
        q^10*z*(-1 + 10*z + 4*z^2 + z^3) + q^9*z*(-4 + 11*z + 6*z^2 + z^3))*
       R2[{{1}, {{3, 0, 2}, {2, 2, 1}}}])/(q^5*z^3) - 
     ((-1 + 6*q^14*z^4 - q^15*z^4 - 2*q^16*z^4 - 2*q^13*z^3*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^8*z*(-5 + 6*z - 5*z^2) + 
        q^6*z*(-2 + z - z^2) + q^5*z*(5 + 4*z - z^2) - q^3*(-1 + z^2) + 
        q^12*z^3*(2 + z^2) + q^4*z*(-3 - 2*z + z^2) - 
        q^11*z^2*(3 + 2*z + z^2) - q^9*z*(-4 + 11*z + z^2) + 
        2*q^7*z*(1 - 2*z + 2*z^2) - q^10*z*(1 - 10*z - 5*z^2 + z^3))*
       R2[{{1}, {{3, 0, 2}, {2, 2, 2}}}])/(q^5*z^3) - 
     (-1 + q)^2*q^4*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 2}, {3, 2, 1}}}] + (-1 + q)^2*q^4*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 2}, {3, 2, 2}}}] + 
     ((-1 + q)*(-2 + q*(-1 + z))*R2[{{1}, {{3, 1, 0}, {-2, 1, 0}}}])/z + 
     ((1 - 3*q + q^7*z^2 + q^8*z^3 + q^6*z*(1 + z) + q^4*z*(1 + 4*z) + 
        q^2*(3 - 2*z - 2*z^2) + q^3*(-1 + 3*z + z^2) - 
        q^5*z*(3 + 4*z + 2*z^2))*R2[{{1}, {{3, 1, 0}, {-2, 1, 1}}}])/
      (q^5*z^3) - ((-1 + q)^2*q*R2[{{1}, {{3, 1, 0}, {-2, 1, 2}}}])/z - 
     ((-1 - 2*q^4*z^2 + q^5*z^2 + q*(3 + 2*z) + q^3*(1 + z^2) - 
        q^2*(3 + z + z^2))*R2[{{1}, {{3, 1, 0}, {-2, 2, 0}}}])/(q^2*z^2) - 
     ((1 - q + q^5 - q^3*(-1 + z)^2 - q^4*(1 + z)^2 + q^2*(1 + 2*z))*
       R2[{{1}, {{3, 1, 0}, {-2, 2, 1}}}])/(q*z) + 
     (-1 + q)*q*R2[{{1}, {{3, 1, 0}, {-1, 1, 0}}}] - 
     ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - 
        q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{3, 1, 0}, {-1, 1, 2}}}])/(q^6*z^3) + 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 0}, {1, 1, 0}}}] - 
     ((1 - q^6*z^3 - 5*q^11*z^4 + q^20*(7 - 4*z)*z^5 + 2*q^22*(7 - 2*z)*z^6 + 
        2*q^24*(-3 + z)*z^6 + q^26*z^7 + q^27*z^7 + 2*q^5*z*(1 + z) - 
        q^25*z^6*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) + 2*q^13*z^3*(8 + 9*z) + 
        q^18*z^4*(3 + 14*z - 2*z^2) + q^3*(2 + 3*z - z^2) + 
        q^7*z*(-3 + z^2) + 2*q^23*z^6*(3 + z^2) + q^8*z*(3 - 8*z + z^2) - 
        q^21*z^5*(1 + 4*z + z^2) + q^10*z^2*(-9 - 8*z + 2*z^2) + 
        q^15*z^3*(7 - 10*z + 14*z^2) - q^9*z*(1 - 15*z - 7*z^2 + z^3) - 
        q^14*z^3*(9 + z + 8*z^2 + z^3) - q^19*z^4*(-2 + 7*z + 8*z^2 + z^3) + 
        q^16*z^3*(-6 + 16*z - 15*z^2 + 2*z^3) + 
        q^12*z^2*(1 - 12*z - 7*z^2 + 4*z^3) - q^17*z^3*(-2 + 16*z + z^2 + 
          z^4))*R2[{{1}, {{3, 1, 0}, {1, 1, 2}}}])/(q^18*z^6) - 
     (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 0}, {2, 1, 2}}}] + 
     ((1 + 2*q^3 - 2*q^9*z^3 + q^10*z^3 + q^11*z^3 - q^7*z^2*(1 + z)^2 + 
        q^2*(2 + z) + q^8*z^2*(2 + z) - q*(3 + z) + q^5*(1 - 7*z - 4*z^2) + 
        q^6*z*(3 + 2*z + z^2) + q^4*(-3 + 4*z + 2*z^2))*
       R2[{{1}, {{3, 1, 0}, {2, 2, 0}}}])/(q*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - 2*q^11*(-1 + z)*z^3 - 3*q^13*z^4 - q^14*z^4 - 
        q^16*(-2 + z)*z^4 + 2*q^18*z^5 - 5*q^19*z^5 + q^20*z^5 + 2*q^21*z^5 + 
        3*q^10*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^15*z^4*(4 + z) + 
        q^4*(z - 2*z^2) + q^8*z*(-3 + 5*z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*z*(1 - 7*z - 4*z^2 + z^3) + 
        q^12*(z^3 - 2*z^4))*R2[{{1}, {{3, 1, 0}, {2, 2, 1}}}])/(q^6*z^3) - 
     ((1 + 2*q^15*(1 - 5*z)*z^3 + 4*q^17*z^4 + 2*q^18*z^4 + 2*q^2*(3 + z) - 
        q*(4 + z) - q^3*(4 + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^9*z*(25 + 6*z + z^2) + q^14*z^2*(4 - 3*z + 7*z^2) + 
        q^6*(-3 - 2*z + 9*z^2) + q^7*(-1 + 4*z + z^2 - 4*z^3) + 
        q^5*(5 + 3*z - 4*z^2 + z^3) + 2*q^11*z*(6 - 5*z + 10*z^2 + z^3) - 
        q^10*z*(20 - 2*z + 10*z^2 + z^3) - q^12*z*(5 - 16*z + 11*z^2 + z^3) + 
        q^8*(1 - 17*z - 11*z^2 + 3*z^3) + q^16*(z^3 - 3*z^4) + 
        q^13*(z - 13*z^2 + z^3 - z^4))*R2[{{1}, {{3, 1, 0}, {2, 2, 2}}}])/
      (q^8*z^3) - ((-1 + q)*q*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{3, 1, 0}, {4, 2, 2}}}])/z^2 - 
     ((z + q^5*(1 + z) - q*(1 + 3*z) + q^2*(2 + 2*z + 3*z^2) + 
        q^3*(z + z^2 - z^3) - q^4*(2 + 2*z + 2*z^2 + z^3))*
       R2[{{1}, {{3, 1, 1}, {-2, 1, 0}}}])/(q^2*z^2) - 
     ((-1 + q - q^3*(1 + 4*z) + q^5*(-1 + z^2) + q^4*(2 + 3*z + z^2))*
       R2[{{1}, {{3, 1, 1}, {-2, 1, 1}}}])/(q^2*z) - 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{3, 1, 1}, {-2, 1, 2}}}])/(q*z^2) - 
     (-1 + q)*q*R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] - 
     ((1 - 3*q - 2*q^6*z^2 + q^3*(-1 + 4*z) + q^5*z^2*(3 + z + z^2) - 
        q^2*(-3 + 2*z + z^2) - 2*q^4*(z + z^3))*
       R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(q^2*z^2) + 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}] - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - 3*q^13*z^4 + 3*q^14*z^4 + 
        2*q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^8*z*(-3 + 5*z - 2*z^2) + q^10*z^2*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + 
        q^9*z*(1 - 7*z - 2*z^2 + z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}])/(q^7*z^3) - 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 1}, {1, 1, 1}}}] - 
     ((1 - 2*q^6*(-3 + z)*z + 2*q^22*z^5 + 2*q^24*z^6 - q^25*z^6 - q^26*z^6 + 
        q^21*z^5*(1 + z) - q^20*z^5*(4 + z) - q*(7 + z) + 
        q^18*z^4*(3 + 2*z) + q^2*(12 + 5*z) + q^5*(3 + z - 6*z^2) - 
        q^3*(4 + z^2) - q^7*z*(9 - 2*z + z^2) + q^19*z^4*(-1 + 2*z + z^2) + 
        q^8*z*(10 - 3*z + 2*z^2) + q^9*z*(-6 + 9*z + 2*z^2) + 
        q^10*z*(3 - 5*z + 4*z^2) + q^16*z^2*(1 - 3*z + 4*z^2) + 
        q^4*(-5 - 8*z + 6*z^2) + q^15*z^2*(-4 + 4*z + z^3) - 
        q^13*z^2*(8 + 6*z + 3*z^2 + z^3) - q^14*z^2*(-7 + z + 4*z^2 + z^3) - 
        q^11*z*(1 + 2*z + 7*z^2 + z^3) + q^12*z^2*(6 + 5*z + 7*z^2 + z^3) + 
        q^17*(z^3 - 5*z^4 - 4*z^5))*R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/
      (q^8*z^3*(-1 + q^5*z)) - (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] - 
     ((-1 + q^12*z^3 - q^11*(-1 + z)*z^3 - q^14*z^5 + q^15*z^5 - 2*q^17*z^5 + 
        5*q^18*z^5 - q^19*z^5 - 2*q^20*z^5 + q*(3 + z) - q^2*(3 + z) + 
        q^10*z^2*(3 + 2*z) + q^5*z*(6 + 4*z - z^2) - q^3*(-1 + z^2) - 
        q^6*z*(5 + z^2) + q^4*z*(-3 - 2*z + z^2) + q^7*z*(4 - 3*z + 6*z^2) + 
        q^9*z*(1 - 7*z - 2*z^2 + z^3) - q^8*z*(3 - 6*z + 6*z^2 + z^3))*
       R2[{{1}, {{3, 1, 1}, {2, 2, 1}}}])/(q^5*z^3) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{3, 1, 1}, {3, 1, 2}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{3, 1, 1}, {3, 2, 1}}}])/(q^2*z^2) + 
     ((-1 + q)*q^4*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{3, 1, 1}, {3, 2, 2}}}])/z - 2*(-1 + q)*q^2*
      R2[{{1}, {{3, 1, 2}, {-2, 1, 0}}}] - 
     ((-1 + q - 2*q^3*z + q^4*z*(1 + z))*R2[{{1}, {{3, 1, 2}, {-2, 1, 1}}}])/
      (q*z) - ((1 - q + q^5 + q^3*(1 + 4*z) - q^4*(2 + 3*z + z^2))*
       R2[{{1}, {{3, 1, 2}, {-2, 1, 2}}}])/(q*z) + 
     (q^2*(1 + q^2 + 2*z - q*(2 + z + z^2))*
       R2[{{1}, {{3, 1, 2}, {-2, 2, 0}}}])/z + 
     (-1 + q)*q^2*R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}] + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*(3 - 2*z)*z^2 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^8*z^2*(1 - z + z^2))*R2[{{1}, {{3, 1, 2}, {-1, 2, 0}}}])/
      (q^3*z^2) + ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{3, 1, 2}, {0, 1, 1}}}])/(q*z^2) - 
     ((-1 + 3*q + q^3*(1 - 4*z) + 2*q^6*z^2 - q^5*z^2*(3 + z + z^2) + 
        q^2*(-3 + 2*z + z^2) + 2*q^4*(z + z^3))*
       R2[{{1}, {{3, 1, 2}, {0, 1, 2}}}])/(q*z^2) + 
     (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 2}, {1, 1, 1}}}] - 
     ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + 4*q^19*z^5 - 2*q^24*z^6 - 
        q^22*(-6 + z)*z^6 + q^23*z^7 + 2*q^26*z^7 - q^27*z^7 - q^28*z^7 + 
        6*q^14*z^3*(1 + z) + q^17*z^4*(1 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^5*z*(6 + z) - q^18*z^5*(3 + 2*z) + q^15*z^3*(-4 + 3*z - 6*z^2) - 
        2*q^7*z*(-1 + z^2) + q^6*z*(3 + z^2) - q^11*z^2*(3 - 7*z + z^2) + 
        q^13*z^3*(-1 - 4*z + z^2) + q^21*z^5*(-1 - 4*z + z^2) + 
        q^10*z^2*(7 - z + 2*z^2) + q^8*z*(-3 + 7*z + 4*z^2) + 
        q^9*(z - 11*z^2 - 5*z^3) + q^16*z^3*(1 - 2*z + 3*z^2 + z^3) - 
        q^12*z^2*(-1 + 5*z + 5*z^2 + z^3) + q^20*(z^5 + z^6 - z^7))*
       R2[{{1}, {{3, 1, 2}, {1, 2, 1}}}])/(q^14*z^5) - 
     ((-1 + q^2*z - q^5*z^3 + 4*q^17*z^5 + 4*q^19*z^6 + 2*q^20*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 + q*(2 + z) + q^15*z^4*(2 + z) + 
        q^4*(1 + 3*z) - q^3*(2 + 5*z) + q^10*z^2*(4 + z - 11*z^2) + 
        q^8*z*(-3 + 2*z - 3*z^2) + q^12*z^3*(-4 + z - 2*z^2) + 
        2*q^11*z^3*(4 + 2*z + z^2) - q^13*z^3*(-3 + 6*z + z^2) + 
        q^6*z*(-1 - 2*z + 2*z^2) + q^7*z*(3 + 4*z + 2*z^2) - 
        q^16*z^4*(1 + 4*z + z^2 + z^3) + q^9*z*(1 - 8*z - 5*z^2 + 2*z^3) + 
        q^14*z^3*(-1 + 6*z + 3*z^3))*R2[{{1}, {{3, 1, 2}, {1, 2, 2}}}])/
      (q^8*z^4) - (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 2}, {2, 1, 1}}}] + (-1 + q)*q^3*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 2}, {2, 1, 2}}}] + 
     (-1 + q)*q^3*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R2[{{1}, {{3, 1, 2}, {2, 2, 0}}}] - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{3, 1, 2}, {2, 2, 1}}}])/(q*z^2) - 
     ((-1 + q)*(1 - 2*z - q^6*z^2 + 2*q^9*z^3 + 3*q^10*z^3 - 
        q^11*(-1 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^5*z^2*(2 + z) + q^2*(3 + z) + q^4*z*(-1 + 4*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{3, 1, 2}, {2, 2, 2}}}])/(q*z^2) + 
     (q^4*(1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R2[{{1}, {{3, 1, 2}, {4, 2, 2}}}])/z^2 + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{3, 2, 0}, {-2, 1, 0}}}])/
      z + (-1 + q)*q^2*(-1 + z)*R2[{{1}, {{3, 2, 0}, {-2, 1, 1}}}] - 
     (-1 + q)*q^2*(-1 + z)*R2[{{1}, {{3, 2, 0}, {-2, 2, 0}}}] - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{1}, {{3, 2, 0}, {1, 1, 0}}}])/(q^7*z^3) - 
     (-1 + q)^2*q^10*(2 + q)*z^2*R2[{{1}, {{3, 2, 0}, {1, 2, 0}}}] - 
     ((1 - 2*q^2*z + q^6*(-7 + z)*z^3 - 2*q^19*z^6 - q^20*z^6 + 2*q^21*z^6 + 
        q^22*z^6 - q*(2 + z) - q^17*z^5*(2 + z) + q^5*z*(4 + z) + 
        q^3*(2 + 9*z + z^2) + q^13*z^3*(5 + 12*z + z^2) - 
        q^4*(1 + 9*z + 2*z^2) + q^12*z^3*(5 + z + 3*z^2) + 
        q^7*z*(-3 - z + 5*z^2) + 2*q^10*z^2*(-4 + 2*z + 5*z^2) + 
        q^14*z^3*(-4 + z + z^2 - 2*z^3) + q^8*z*(3 - 2*z + 5*z^2 - 2*z^3) - 
        q^15*z^3*(-1 + 12*z + z^2 + z^3) + q^16*z^4*(4 + 2*z^2 + z^3) + 
        q^9*z*(-1 + 9*z + z^2 + 2*z^3) - q^11*z^2*(-2 + 17*z + 14*z^2 + 
          2*z^3))*R2[{{1}, {{3, 2, 0}, {1, 2, 1}}}])/(q^9*z^4) - 
     (-1 + q)*q^2*R2[{{1}, {{3, 2, 1}, {-2, 0, 0}}}] + 
     ((-1 + q)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + 
        q^6*z^3*(3 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{1}, {{3, 2, 1}, {-2, 1, 0}}}])/(q^4*z^3) + 
     (q^2*(-1 + q^2*(-1 + z) - 2*z + q*(2 + z^2))*
       R2[{{1}, {{3, 2, 1}, {-2, 1, 1}}}])/z - 
     (q^2*(1 + q^2 + 2*z - q*(2 + z + z^2))*
       R2[{{1}, {{3, 2, 1}, {-2, 2, 0}}}])/z - 
     ((-1 + 3*q + q^3*(1 - 4*z) + 2*q^6*z^2 - q^5*z^2*(3 + z + z^2) + 
        q^2*(-3 + 2*z + z^2) + 2*q^4*(z + z^3))*
       R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/(q^2*z^2) + 
     q*(-2 - 2*q^5*z + q^6*z + q^7*z + q*(1 + z) + q^2*(1 + z) - 
       q^3*z*(1 + z))*R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}] - 
     (-1 + q)*q^4*(3 + q - 2*z)*R2[{{1}, {{3, 2, 1}, {-1, 2, 0}}}] + 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 2, 1}, {0, 1, 0}}}] + (-1 + q)*q^2*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}] + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{3, 2, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     (-1 + q)*q^3*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R2[{{1}, {{3, 2, 1}, {2, 2, 0}}}] + 
     ((-1 + q)*q^2*(-2 + q^2*z + q*(-1 + z^2))*
       R2[{{1}, {{3, 2, 2}, {-2, 1, 0}}}])/z - 
     ((-1 + q)*(-1 + q*(2 + z) - q^2*(1 + 2*z) + q^3*z*(-2 + z + z^2))*
       R2[{{1}, {{3, 2, 2}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{3, 2, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     ((1 - 3*q - 2*q^6*z^2 + q^3*(-1 + 4*z) + q^5*z^2*(3 + z + z^2) - 
        q^2*(-3 + 2*z + z^2) - 2*q^4*(z + z^3))*
       R2[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/(q*z^2) - 
     ((1 - q^2*z + q^5*z^3 - 3*q^17*z^5 - q^18*z^5 - 2*q^19*z^6 - q^20*z^6 + 
        2*q^21*z^6 + q^22*z^6 + q^16*z^4*(1 + z) - q*(2 + z) + 
        2*q^13*z^4*(3 + z) - q^4*(1 + 3*z) + q^3*(2 + 5*z) + 
        q^12*z^3*(1 - 3*z + z^2) - q^7*z*(3 + z + z^2) + 
        q^15*z^4*(-3 + 4*z + z^2) + q^8*z*(3 - 5*z + 2*z^2) - 
        q^11*z^3*(7 + z + 2*z^2) - q^14*z^4*(5 + 2*z + 2*z^2) + 
        q^10*z^2*(-4 + 9*z^2) + q^6*(z + z^2 - 2*z^3) - 
        q^9*z*(1 - 9*z - 4*z^2 + z^3))*R2[{{1}, {{3, 2, 2}, {0, 2, 0}}}])/
      (q^8*z^4) + (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 2, 2}, {1, 1, 0}}}] - (-1 + q)*q^3*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 2, 2}, {1, 1, 1}}}] - 
     ((-1 + q^2*z + q^10*(5 - 3*z)*z^3 + q^15*(3 - 4*z)*z^4 - q^18*z^5 - 
        q^5*z^2*(1 + z) + q*(2 + z) + q^16*z^4*(-1 + 2*z) - 
        q^12*z^4*(5 + 2*z) + q^4*(1 + 3*z) - q^3*(2 + 5*z) - 
        q^8*z*(3 - 4*z + z^2) - q^7*z*(-3 + 2*z + z^2) + 
        q^14*z^4*(7 + 4*z + z^2) - q^13*z^3*(-1 + 8*z + z^2) + 
        q^6*z*(-1 + 2*z + 3*z^2) - q^9*z*(-1 + 4*z + 3*z^2 + z^3) + 
        q^11*z^2*(1 - z + 6*z^2 + z^3))*R2[{{1}, {{3, 2, 2}, {1, 2, 2}}}])/
      (q^4*z^3) - ((-1 + 3*q - q^8*z^3 + q^6*z*(-1 + z^2) - 
        q^4*z*(1 + 3*z + z^2) + q^2*(-3 + 2*z + 2*z^2) + 
        q^5*z*(3 + 2*z + 3*z^2) - q^3*(-1 + 3*z + 2*z^2 + z^3))*
       R2[{{1}, {{4, 0, 0}, {-2, 1, 1}}}])/(q^3*z^3) - 
     ((1 - q + q^2 + q^5 + q^3*(-1 + 2*z) - q^4*(1 + z + z^2))*
       R2[{{1}, {{4, 0, 0}, {-2, 1, 2}}}])/(q*z) - 
     ((-1 + q - q^2 - q^5 + q^3*(1 - 2*z) + q^4*(1 + z + z^2))*
       R2[{{1}, {{4, 0, 0}, {-2, 2, 1}}}])/(q*z) + 
     ((-1 + q)*(1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-4 + z)*z^3 - 
        q^9*(-1 + z)*z^3 - q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{4, 0, 0}, {-1, 1, 2}}}])/(q^6*z^3) - 
     ((-1 + q)^2*R2[{{1}, {{4, 0, 0}, {-1, 2, 0}}}])/(q*z) - 
     ((-1 + 4*q + 2*q^8*z^3 - q^9*z^3 - q^10*z^3 + q^4*(-1 + 3*z - 3*z^2) + 
        2*q^2*(-3 + z + z^2) - q^6*z*(1 + z + z^2) - q^3*(-4 + 5*z + z^2) + 
        q^5*z*(1 + 2*z + 2*z^2))*R2[{{1}, {{4, 0, 0}, {-1, 2, 2}}}])/
      (q^2*z^2) - (-1 + q)*(3 - q*(-4 + z) - q^2*(-1 + z) + 4*q^5*z + 
       2*q^6*z)*R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] + 
     ((-1 + q)*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{4, 0, 0}, {0, 1, 2}}}])/(q^2*z^2) - 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 0}, {0, 2, 0}}}] - 
     ((-1 + q^5*z^2 + q^7*(-1 + z)*z^2 - 2*q^12*z^4 + 3*q^13*z^4 - q^15*z^4 + 
        q^10*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^8*z^2*(3 + 2*z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(3 + 3*z + z^2))*
       R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}])/(q^6*z^3) - 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 0}, {1, 1, 0}}}] + 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 0, 0}, {1, 1, 1}}}])/(q^5*z^2) - 
     ((-1 + q^6*z^3 + 5*q^11*z^4 - 2*q^24*(-3 + z)*z^6 - q^26*z^7 - 
        q^27*z^7 - 2*q^5*z*(1 + z) + q^25*z^6*(1 + z) + q*(2 + z) + 
        2*q^22*z^6*(-7 + 2*z) + q^4*(1 + 3*z) + q^20*z^5*(-7 + 4*z) - 
        2*q^13*z^3*(8 + 9*z) + q^15*z^3*(-7 + 10*z - 14*z^2) + 
        q^10*z^2*(9 + 8*z - 2*z^2) - q^7*z*(-3 + z^2) - 
        2*q^23*z^6*(3 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 3*z + z^2) + 
        q^21*z^5*(1 + 4*z + z^2) + q^18*z^4*(-3 - 14*z + 2*z^2) + 
        q^16*z^3*(6 - 16*z + 15*z^2 - 2*z^3) + 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) + q^14*z^3*(9 + z + 8*z^2 + z^3) + 
        q^19*z^4*(-2 + 7*z + 8*z^2 + z^3) - q^12*z^2*(1 - 12*z - 7*z^2 + 
          4*z^3) + q^17*z^3*(-2 + 16*z + z^2 + z^4))*
       R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}])/(q^18*z^6) - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 0, 0}, {1, 2, 0}}}])/(q^4*z^2) + 
     ((1 + q^3*(-1 + z) + q^4*(-1 + z)*z - q^5*z^2 + q^6*z^2*(1 + z) + 
        q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) - q^7*z^2*(2 + z + z^2))*
       R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/(q^2*z^2) - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z - 4*q^15*z^4 - q^16*(-1 + z)*z^4 + 
        q^17*z^5 + q^18*z^5 - 2*q^20*z^6 - q^21*z^6 + 2*q^22*z^6 + q^23*z^6 - 
        q*(2 + z) + 2*q^13*z^4*(5 + z) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 + z^2) + q^8*z*(3 - 7*z + z^2) - q^7*z*(3 - 2*z + z^2) + 
        q^12*z^3*(-2 + 3*z + z^2) - q^14*z^4*(7 + 3*z + z^2) + 
        q^10*z^2*(-1 - 4*z + 2*z^2) - q^9*z*(1 - 7*z - 4*z^2 + z^3) - 
        q^11*(z^2 + 2*z^4))*R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}])/(q^9*z^4) + 
     (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 0}, {2, 1, 2}}}] - (-1 + q)*q^2*
      (2 - q*(-3 + z) - q^2*(-1 + z) + 4*q^5*z + q^7*z - q^6*(-4 + z)*z - 
       2*q^9*z^2 + 3*q^10*z^2 + 2*q^11*z^2)*
      R2[{{1}, {{4, 0, 0}, {2, 2, 1}}}] - 
     ((-1 - 4*q^17*z^4 - 2*q^18*z^4 - 2*q^2*(3 + z) + q*(4 + z) - 
        3*q^9*z*(7 + 2*z) + q^16*z^3*(-1 + 3*z) + 2*q^15*z^3*(-1 + 5*z) + 
        q^6*(3 + z - 7*z^2) + q^14*z^2*(-4 + 3*z - 7*z^2) + 
        q^4*(1 + 2*z - z^2) + q^3*(4 + z^2) + 
        q^8*(-1 + 11*z + 8*z^2 - 2*z^3) - q^5*(5 + 3*z - 4*z^2 + z^3) + 
        q^13*z*(-1 + 13*z - 2*z^2 + z^3) + q^10*z*(19 + 7*z^2 + z^3) + 
        q^12*z*(5 - 16*z + 9*z^2 + z^3) - q^11*z*(12 - 9*z + 15*z^2 + 
          2*z^3) + q^7*(1 - z^2 + 3*z^3))*R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/
      (q^8*z^3) - ((-1 + q)*q^3*(2*z - q^2*(3 + z) + q^3*(3 + z) + 
        q^5*z*(-1 + 4*z) + q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{4, 0, 0}, {3, 2, 1}}}])/z + 
     ((-1 + q)^2*R2[{{1}, {{4, 0, 1}, {-2, 1, 0}}}])/z - 
     ((1 - 3*q + q^8*z^3 + q^2*(3 - 2*z - 2*z^2) + q^4*z*(1 + z + z^2) + 
        q^3*(-1 + 3*z + 3*z^2) + q^5*z*(-3 - z - 2*z^2 + z^3) - 
        q^6*z*(-1 + z^2 + z^3))*R2[{{1}, {{4, 0, 1}, {-2, 1, 1}}}])/
      (q^3*z^3) - ((1 - 3*q + q^8*z^3 + q^2*(3 - 2*z - 2*z^2) + 
        q^3*(-1 + 3*z + 2*z^2) + q^4*z*(1 + 3*z + 2*z^2) - 
        q^5*z*(3 + 2*z + 3*z^2) + q^6*(z - z^3))*
       R2[{{1}, {{4, 0, 1}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((-1 + q)*(-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R2[{{1}, {{4, 0, 1}, {-2, 2, 1}}}])/(q*z^2) + 
     (-1 + q)*q^2*(-1 + z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 0}}}] - 
     (-1 + q)*q^2*(-1 + z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 1}}}] - 
     ((1 - q^5*(-1 + z)*z - q^6*z^3 + q^8*z^3 - q*(3 + 2*z) + q^2*(3 + 2*z) + 
        q^4*z*(-4 + z - z^2) + q^3*(-1 + 3*z + z^2))*
       R2[{{1}, {{4, 0, 1}, {-1, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - q^2*z + q^5*(-2 + z)*z^2 - 2*q^9*z^3 - 2*q^10*z^3 + q*(2 + z) + 
        q^8*z^2*(-1 + 3*z) + q^7*z^2*(4 + z + z^2) + q^3*(-2 + z + 3*z^2) - 
        q^4*(-1 + 2*z - 2*z^2 + z^3) - q^6*z*(-1 + 5*z + z^2 + z^3))*
       R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}])/(q^3*z^2) + 
     ((1 + 2*q^3 - 4*q^9*z^3 + 2*q^10*z^3 + 2*q^11*z^3 + 3*q^6*z*(1 + z) - 
        q^7*z^2*(1 + z)^2 + q^2*(2 + z) + q^8*z^2*(2 + z) - q*(3 + z) + 
        q^4*(-3 + 4*z) + q^5*(1 - 7*z - 3*z^2 + z^3))*
       R2[{{1}, {{4, 0, 1}, {1, 1, 0}}}])/(q^3*z^2) - 
     ((-1 - 2*q^11*z^4 - q^12*z^4 - 3*q^13*z^4 + 3*q^14*z^4 + 4*q^15*z^4 - 
        q^16*z^4 - q^17*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^8*z*(-3 + 6*z - 7*z^2) + q^5*z*(6 + 4*z - z^2) + 
        q^10*z^2*(3 + 5*z - z^2) - q^3*(-1 + z^2) - q^6*z*(5 + z^2) + 
        q^4*z*(-3 - 2*z + z^2) + q^7*z*(4 - 3*z + 4*z^2) + 
        q^9*z*(1 - 7*z + z^3))*R2[{{1}, {{4, 0, 1}, {1, 1, 1}}}])/(q^8*z^3) - 
     ((-1 + q)*(1 - 2*z - 3*q^5*z^2 - q^6*z^2 + 2*q^10*z^3 - 
        q^11*(-1 + z)*z^3 + 2*q^15*z^4 + q^16*z^4 + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 0}}}])/(q^4*z^2) - 
     ((-1 - 2*q^22*z^5 - 3*q^23*z^6 + q^24*z^6 + q^25*z^6 + 
        2*q^21*z^5*(1 + z) + q*(7 + z) - q^2*(12 + 5*z) + 
        q^10*z*(-3 + 5*z - 7*z^2) + q^4*(5 + 7*z - 6*z^2) + 
        q^20*z^4*(3 + 3*z - z^2) + q^3*(4 + z^2) + q^6*z*(-21 - 2*z + z^2) + 
        q^7*z*(22 + 2*z + z^2) - 2*q^8*z*(7 - 4*z + 4*z^2) + 
        q^5*(-3 + 6*z + 5*z^2) + q^9*z*(6 - 13*z + 8*z^2) + 
        q^19*z^3*(2 - 2*z - z^2 + z^3) - q^18*z^3*(5 + 5*z + z^2 + z^3) + 
        q^17*z^3*(2 + 7*z + 2*z^2 + z^3) - q^14*z^2*(11 - 8*z + 3*z^2 + 
          z^3) + q^11*z*(1 + 7*z + 4*z^2 + z^3) - 
        q^12*z^2*(20 + 5*z + 5*z^2 + z^3) + q^15*z^2*(4 - 8*z + 11*z^2 + 
          z^3) + q^13*z^2*(21 + 4*z + 3*z^2 + 2*z^3) - 
        q^16*z^2*(1 - 3*z + 8*z^2 + 6*z^3 + z^4))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/(q^8*z^3*(-1 + q^5*z)) + 
     (-1 + q)^2*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - 
     ((1 + q*(-7 + z) + q^5*(5 - 9*z)*z - q^14*(-1 + z)*z^3 - q^11*z^4 + 
        3*q^15*z^4 - 2*q^16*z^4 - 2*q^17*z^4 + q^10*z^2*(-3 + 4*z) - 
        q^3*(13 + 4*z) + q^6*z*(-1 + 9*z) + q^2*(15 + 4*z - z^2) - 
        q^13*z^3*(5 + z^2) + q^12*z^3*(-2 + 4*z + z^2) + 
        q^8*z*(5 - 5*z + 2*z^2) + q^9*z*(-2 + 5*z + 2*z^2) - 
        q^7*z*(3 + 2*z + 3*z^2) + q^4*(4 - 5*z + 6*z^2))*
       R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 + q^4*z + 2*q^8*z^2 - q^5*(-4 + z)*z^2 + 
        q^7*(-1 + z)*z^2 + 5*q^10*z^3 - q^12*z^3 + 2*q^13*z^3 - q^11*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 - q^6*z^2*(1 + z) + q^9*z^2*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + q^14*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 0, 1}, {3, 2, 1}}}])/(q^4*z^2) - 
     ((1 - 3*q + q^8*z^3 + q^2*(3 - 2*z - 2*z^2) + q^3*(-1 + 3*z + 2*z^2) + 
        q^4*z*(1 + 3*z + 2*z^2) - q^5*z*(3 + 2*z + 3*z^2) + q^6*(z - z^3))*
       R2[{{1}, {{4, 0, 2}, {-2, 1, 0}}}])/(q^2*z^3) + 
     ((-1 + q)*(1 + q^2 + q^4*z - q^3*(1 + z))*
       R2[{{1}, {{4, 0, 2}, {-2, 1, 1}}}])/(q*z) - 
     ((1 + q^8*(6 - 7*z)*z + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 
        q^15*(-4 + z)*z^4 + q^17*z^5 + q^18*z^5 - q*(2 + z) + 
        q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) - q^7*z*(4 - 2*z + z^2) - 
        q^14*z^4*(7 + 2*z + z^2) - 2*q^11*z^2*(1 + z + 3*z^2) - 
        q^9*z*(4 - 9*z - 7*z^2 + z^3) + q^10*z*(1 - 4*z - 7*z^2 + z^3) + 
        q^13*z^2*(-1 - z + 10*z^2 + z^3) + q^12*z^2*(3 + z + 8*z^2 + 2*z^3) + 
        q^16*(z^4 - 2*z^5))*R2[{{1}, {{4, 0, 2}, {-2, 1, 2}}}])/(q^9*z^4) - 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{1}, {{4, 0, 2}, {-1, 1, 0}}}])/
      z - ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - 2*q^12*(-1 + z)*z^3 + 
        3*q^15*z^4 - q^16*z^4 + q*(2 + z) - q^13*z^4*(6 + z) + 
        q^14*z^4*(6 + z) - q^4*(-1 + z^2) - q^8*z*(3 - 7*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(3 - 2*z + z^2) + 
        q^9*z*(1 - 7*z - 4*z^2 + z^3) + q^10*(z^2 + 4*z^3 - 2*z^4) + 
        q^11*(z^2 - z^4))*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}])/(q^10*z^4) + 
     (-1 + q)*q^3*(-1 + z)*R2[{{1}, {{4, 0, 2}, {-1, 1, 2}}}] - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 0, 2}, {0, 1, 0}}}])/(q^4*z^2) - 
     ((-1 - 2*q^2*z - q^5*(-1 + z)*z - q^11*z^4 + 2*q*(1 + z) + 
        q^9*z^3*(1 + z) + q^6*z*(-2 - z + z^2) - q^3*(2 + 2*z + z^2) + 
        q^8*(z^2 - 2*z^3) + q^4*(1 + 2*z + z^2 + z^3) + q^7*(z - z^3 + z^4))*
       R2[{{1}, {{4, 0, 2}, {0, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q^6*z^3 + 2*q^15*(1 - 4*z)*z^4 + 5*q^24*z^6 - q^26*z^7 - 
        q^27*z^7 - 2*q^5*z*(1 + z) - 3*q^20*z^5*(1 + z) + q*(2 + z) + 
        q^25*z^6*(1 + 2*z) + q^4*(1 + 3*z) - q^13*z^3*(2 + 13*z) + 
        q^22*z^6*(-9 + z - z^2) - q^7*z*(-3 + z^2) - q^8*z*(3 - 7*z + z^2) - 
        2*q^10*z^2*(-3 - 3*z + z^2) + q^3*(-2 - 3*z + z^2) - 
        q^23*z^6*(1 + z + z^2) + q^21*z^5*(1 + 5*z + z^2) + 
        q^11*z^2*(1 + 5*z + 5*z^2) + q^9*z*(1 - 12*z - 6*z^2 + z^3) - 
        q^16*z^3*(-2 + 4*z - 6*z^2 + z^3) + q^18*z^4*(-2 - 5*z + z^2 + z^3) + 
        q^14*z^3*(-1 + 4*z + 3*z^2 + z^3) + q^19*z^4*(-1 + z + 4*z^2 + z^3) + 
        q^17*z^3*(-1 + 7*z + 2*z^2 + z^4) - q^12*(z^2 - 2*z^4 + 3*z^5))*
       R2[{{1}, {{4, 0, 2}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + q^2*(3 - 2*z - 2*z^2) - 
        q^5*z*(3 + 2*z + z^2) + q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R2[{{1}, {{4, 0, 2}, {0, 2, 0}}}])/(q*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - 2*q^11*(-1 + z)*z^3 + q^13*z^4 - q^14*z^4 + 
        q^15*z^4 + q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + q^10*z^2*(3 + z + 2*z^2) + 
        q^8*z*(-3 + 5*z + 2*z^2) - q^9*z*(-1 + 7*z + 6*z^2 + z^3) + 
        q^12*(z^3 - 2*z^4))*R2[{{1}, {{4, 0, 2}, {1, 1, 1}}}])/(q^7*z^3) - 
     ((1 + q^11*(-1 + z)*z^3 + q^13*z^4 - 2*q^14*z^4 - q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^12*z^3*(-1 + 2*z) - q^10*z^2*(3 + 2*z) + 
        q^7*z*(-4 + 3*z - 4*z^2) + q^4*z*(3 + 2*z - z^2) + q^3*(-1 + z^2) + 
        q^6*z*(5 + z^2) + q^5*z*(-6 - 4*z + z^2) + q^9*z*(-1 + 7*z + z^2) + 
        q^8*z*(3 - 6*z + 5*z^2))*R2[{{1}, {{4, 0, 2}, {1, 1, 2}}}])/
      (q^7*z^3) - ((1 - q^3*(-1 + z)^2 + q^4*(-5 + z)*z - q^25*z^7 - 
        8*q^26*z^7 + q^27*z^7 + 4*q^28*z^7 + q^29*z^7 - q*(3 + z) + 
        q^2*(3 + z) + q^5*z*(6 + z) - q^20*z^6*(7 + 2*z) + 
        2*q^24*z^6*(1 + 3*z) + q^19*z^5*(4 + 5*z) - q^6*z*(2 + z^2) + 
        q^22*z^5*(-2 - 5*z + z^2) - q^21*z^5*(7 - 4*z + z^2) + 
        q^7*z*(-3 - z + 2*z^2) + q^9*z*(1 + 13*z + 3*z^2) + 
        q^18*z^4*(-5 + 3*z + 4*z^2) + q^8*(z - 8*z^2 - 4*z^3) + 
        q^13*z^2*(-2 + 5*z + 7*z^2 - 3*z^3) - q^17*z^3*(4 + 5*z - 7*z^2 + 
          z^3) - q^10*z*(-1 + 5*z - 5*z^2 + z^3) - 
        q^14*z^3*(16 + 7*z - 3*z^2 + z^3) + q^15*z^2*(2 + 9*z + 3*z^2 + 
          2*z^3) + q^12*z^2*(-1 + 6*z + 5*z^2 + 3*z^3) - 
        q^11*z*(1 - 2*z + 10*z^2 + 3*z^3) + q^16*z^2*(-1 + 4*z + 2*z^2 - 
          6*z^3 + z^4) + q^23*(z^5 - 3*z^7))*
       R2[{{1}, {{4, 0, 2}, {1, 2, 1}}}])/(q^14*z^5) - 
     ((1 - q^2*z + q^5*z^3 - 2*q^19*z^6 - 3*q^20*z^6 + 3*q^21*z^6 + 
        2*q^22*z^6 - q*(2 + z) - q^17*z^5*(2 + z) - q^4*(1 + 3*z) + 
        q^3*(2 + 5*z) - q^7*z*(3 + z^2) - q^11*z^3*(8 + z^2) + 
        q^8*z*(3 - 8*z + z^2) + q^12*z^3*(2 - 2*z + z^2) + 
        q^16*z^5*(6 + 2*z + z^2) + q^13*z^3*(-3 + 6*z + z^2) + 
        q^10*z^2*(-5 + z + 6*z^2) + q^6*(z + z^2 - 2*z^3) - 
        q^9*z*(1 - 12*z - 5*z^2 + z^3) - q^15*z^3*(1 + 2*z + 4*z^2 + z^3) - 
        q^14*z^3*(-3 + 4*z + z^2 + 2*z^3))*R2[{{1}, {{4, 0, 2}, {1, 2, 2}}}])/
      (q^8*z^4) + (-1 + q)^2*q*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 2}, {2, 1, 1}}}] - (-1 + q)^2*q*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 0, 2}, {2, 1, 2}}}] - 
     ((1 + q*(-7 + z) + q^5*(5 - 7*z)*z + q^8*(5 - 3*z)*z - 4*q^11*z^3 - 
        2*q^15*z^4 - q^16*z^4 + q^14*z^3*(1 + z) - q^7*z*(3 + z) + 
        q^12*z^4*(3 + z) + q^10*z^2*(-3 + 4*z) - q^3*(13 + 4*z) + 
        q^2*(15 + 4*z - z^2) - q^13*z^3*(3 + z^2) - q^6*z*(1 - 4*z + z^2) + 
        q^9*z*(-2 + 5*z + 2*z^2) + q^4*(4 - 5*z + 6*z^2))*
       R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}])/(q^2*z^2) - 
     ((-1 - q*(-7 + z) + 3*q^10*(1 - 2*z)*z^2 + q^14*(-1 + z)*z^3 - 
        3*q^15*z^4 + 2*q^16*z^4 + 2*q^17*z^4 + q^11*z^3*(3 + z) + 
        q^3*(13 + 4*z) + q^5*z*(-5 + 7*z) + q^4*(-4 + 5*z - 6*z^2) + 
        q^9*z*(2 - 5*z - 2*z^2) + q^13*z^3*(4 + z^2) + 
        q^6*z*(1 - 6*z + z^2) + q^2*(-15 - 4*z + z^2) - 
        q^8*z*(5 - 4*z + z^2) + q^7*z*(3 + 2*z + z^2) - 
        q^12*z^3*(-2 + 4*z + z^2))*R2[{{1}, {{4, 0, 2}, {2, 2, 2}}}])/
      (q^2*z^2) - (q^4*(1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + 
        q^14*z^3*(1 + 2*z) + 2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + 
        q^5*(2 + z - z^2) - q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - 
        q^9*z*(3 - 7*z + z^2) + q^7*z*(-10 - z + z^2) + 
        q^8*z*(11 - z + z^2) + q^4*(-3 - 6*z + 5*z^2) + 
        2*q^10*z*(-1 - 3*z + 5*z^2) + q^11*(z - 8*z^3) + 
        q^12*z^2*(1 - z + 3*z^2 + z^3))*R2[{{1}, {{4, 0, 2}, {4, 2, 2}}}])/
      z^2 - ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{1}, {{4, 1, 0}, {-2, 1, 0}}}])/(q^2*z) - 
     ((-1 + q^6*z^3 - 2*q^19*z^5 + q^18*(-6 + z)*z^5 + 4*q^21*z^6 - 
        2*q^22*z^6 - 2*q^23*z^6 - 2*q^5*z*(1 + z) + 4*q^11*z^3*(1 + z) + 
        q*(2 + z) + q^4*(1 + 3*z) + q^16*z^5*(8 + 3*z) + q^8*z*(-3 + 8*z) + 
        q^10*z^2*(4 + 4*z - z^2) + q^3*(-2 - 3*z + z^2) - 
        q^7*z*(-3 + z + z^2) - q^17*z^5*(-1 + 2*z + z^2) + 
        q^14*z^4*(6 + 5*z + z^2) - q^12*z^3*(2 + z + 2*z^2) + 
        q^9*z*(1 - 10*z - 5*z^2 + z^3) + q^13*(z^3 - 11*z^4) + 
        q^15*(z^4 - 5*z^5 - 2*z^6))*R2[{{1}, {{4, 1, 0}, {-2, 1, 1}}}])/
      (q^13*z^5) + ((-1 + q)*(-1 + q*(2 + z) + q^3*z*(-1 + 2*z) + 
        q^2*(-1 + z^2))*R2[{{1}, {{4, 1, 0}, {-2, 1, 2}}}])/(q*z^2) - 
     ((-1 + q)*(1 + q*(-2 + z) - q^3*(-2 + z)*z + q^4*z^2 - q^5*z^3 - 
        q^6*z^3 + 2*q^7*z^3 + q^8*z^3 + q^2*(1 - 3*z - 2*z^2))*
       R2[{{1}, {{4, 1, 0}, {-2, 2, 1}}}])/z^2 + 
     q*(1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
      R2[{{1}, {{4, 1, 0}, {-2, 2, 2}}}] + 
     (-1 + q)*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 0}, {-1, 1, 0}}}] - 
     ((1 - q^6*z^3 - 5*q^11*z^4 + q^20*(7 - 4*z)*z^5 + 2*q^22*(7 - 2*z)*z^6 + 
        2*q^24*(-3 + z)*z^6 + q^26*z^7 + q^27*z^7 + 2*q^5*z*(1 + z) - 
        q^25*z^6*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) + 2*q^13*z^3*(8 + 9*z) + 
        q^18*z^4*(3 + 14*z - 2*z^2) + q^3*(2 + 3*z - z^2) + 
        q^7*z*(-3 + z^2) + 2*q^23*z^6*(3 + z^2) + q^8*z*(3 - 8*z + z^2) - 
        q^21*z^5*(1 + 4*z + z^2) + q^10*z^2*(-9 - 8*z + 2*z^2) + 
        q^15*z^3*(7 - 10*z + 14*z^2) - q^9*z*(1 - 15*z - 7*z^2 + z^3) - 
        q^14*z^3*(9 + z + 8*z^2 + z^3) - q^19*z^4*(-2 + 7*z + 8*z^2 + z^3) + 
        q^16*z^3*(-6 + 16*z - 15*z^2 + 2*z^3) + 
        q^12*z^2*(1 - 12*z - 7*z^2 + 4*z^3) - q^17*z^3*(-2 + 16*z + z^2 + 
          z^4))*R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/(q^18*z^6) - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/(q^5*z^2) + 
     ((1 + 2*q^3 - 4*q^9*z^3 + 2*q^10*z^3 + 2*q^11*z^3 + 3*q^6*z*(1 + z) - 
        q^7*z^2*(1 + z)^2 + q^2*(2 + z) + q^8*z^2*(2 + z) - q*(3 + z) + 
        q^4*(-3 + 4*z) + q^5*(1 - 7*z - 3*z^2 + z^3))*
       R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/(q^3*z^2) - 
     (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}] - 
     ((1 + 2*q^3 - 2*q^9*z^3 + q^10*z^3 + q^11*z^3 - q^7*z^2*(1 + z)^2 + 
        q^2*(2 + z) + q^8*z^2*(2 + z) - q*(3 + z) + q^5*(1 - 7*z - 4*z^2) + 
        q^6*z*(3 + 2*z + z^2) + q^4*(-3 + 4*z + 2*z^2))*
       R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/(q^3*z^2) - 
     ((1 + q^6*z - q^5*z^2 + 2*q^11*(-1 + z)*z^3 + 3*q^13*z^4 + q^14*z^4 + 
        q^16*(-2 + z)*z^4 - 2*q^18*z^5 + 5*q^19*z^5 - q^20*z^5 - 2*q^21*z^5 - 
        3*q^10*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) - q^15*z^4*(4 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^8*z*(3 - 5*z + 2*z^2) - 
        q^9*z*(1 - 7*z - 4*z^2 + z^3))*R2[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/
      (q^8*z^3) - ((-1 - 4*q^17*z^4 - 2*q^18*z^4 - 2*q^2*(3 + z) + 
        q*(4 + z) + q^16*z^3*(-1 + 3*z) + 2*q^15*z^3*(-1 + 5*z) + 
        q^6*(3 + 2*z - 9*z^2) + q^14*z^2*(-4 + 3*z - 7*z^2) + 
        q^4*(1 + 2*z - z^2) + q^3*(4 + z^2) - q^9*z*(25 + 6*z + z^2) + 
        q^8*(-1 + 17*z + 11*z^2 - 3*z^3) - q^5*(5 + 3*z - 4*z^2 + z^3) + 
        q^13*z*(-1 + 13*z - z^2 + z^3) - 2*q^11*z*(6 - 5*z + 10*z^2 + z^3) + 
        q^10*z*(20 - 2*z + 10*z^2 + z^3) + q^12*z*(5 - 16*z + 11*z^2 + z^3) + 
        q^7*(1 - 4*z - z^2 + 4*z^3))*R2[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/
      (q^10*z^3) + ((-1 + q)*(1 + q^2*(1 - 2*z) + z + 3*q^6*z^2 + 3*q^7*z^3 + 
        q^8*z^4 + q^9*z^4 + q^3*z*(6 + z) + q^4*z*(-4 + z^2) + 
        q^5*z*(1 - 6*z + z^2) - q*(2 + 2*z + z^2))*
       R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/z^2 - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 1, 0}, {2, 2, 1}}}])/z^2 + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 1, 0}, {2, 2, 2}}}])/(q^3*z^2) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 1, 0}, {3, 1, 2}}}])/(q^3*z^2) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 1, 0}, {3, 2, 1}}}])/(q^2*z^2) - 
     ((1 - 3*q + q^11*z^4 + q^12*z^4 - q^10*z^3*(1 + 2*z) - 
        q^6*z^2*(7 + 2*z) - 2*q^2*(-1 + z + z^2) + q^3*(2 + 3*z + z^2) + 
        q^8*z*(-1 + 2*z^2) + q^7*z*(3 + 4*z + 3*z^2) + 
        q^4*(-3 + 3*z + 4*z^2) - q^5*(-1 + 6*z + z^2 + z^3))*
       R2[{{1}, {{4, 1, 1}, {-2, 1, 0}}}])/(q^4*z^3) - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 - q^18*(-7 + z)*z^5 + 
        q^17*(-2 + z)*z^5 - q^20*z^6 - 5*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 + 
        2*q^5*z*(1 + z) + 2*q^19*z^5*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) - 
        q^11*z^3*(5 + 3*z) - q^16*z^4*(1 + 8*z) + q^3*(2 + 3*z - z^2) + 
        2*q^12*z^3*(3 + z^2) + q^10*z^2*(-4 - 4*z + z^2) + 
        q^7*z*(-3 + z + z^2) + q^15*z^3*(-1 + 3*z + 2*z^2) + 
        q^13*z^3*(-7 + 13*z + 3*z^2) - q^9*z*(1 - 10*z - 5*z^2 + z^3) - 
        q^14*z^3*(-4 + 11*z + 4*z^2 + z^3))*
       R2[{{1}, {{4, 1, 1}, {-2, 1, 1}}}])/(q^13*z^5) - 
     ((1 + q^7*(-2 + z)*z - q^13*(-15 + z)*z^4 + q^18*(9 - 2*z)*z^5 - 
        q^20*z^6 - 5*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 + 2*q^5*z*(1 + z) - 
        2*q^6*z*(1 + z) - q*(2 + z) + q^19*z^5*(1 + 2*z) + 
        q^11*z^2*(-3 + 3*z - 4*z^2) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 - z + z^2) - q^15*z^4*(1 + z + z^2) + 
        q^17*z^5*(6 + 4*z + z^2) - q^8*z*(-3 + 7*z + z^2) + 
        q^10*z^2*(-1 - 6*z + 2*z^2) - q^14*z^3*(-1 + 5*z + z^3) - 
        q^9*z*(1 - 9*z - 6*z^2 + z^3) + q^12*z^2*(1 - 5*z - 4*z^2 + 3*z^3) + 
        q^16*(z^4 - 17*z^5 - 2*z^6))*R2[{{1}, {{4, 1, 1}, {-2, 1, 2}}}])/
      (q^12*z^5) - (-1 + q)*q^4*z*R2[{{1}, {{4, 1, 1}, {-2, 2, 1}}}] - 
     ((-1 - q^6*z - q^7*(-3 + z)*z + q^5*z^2 - q^11*(-1 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^8*z*(-3 + 5*z - 2*z^2) + q^10*z^2*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2) + q^9*z*(1 - 7*z - z^2 + z^3) + q^12*(z^3 - 4*z^4))*
       R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}])/(q^7*z^3) - 
     q*(-2 + q + q^2 + q*z - 2*q^2*z - 2*q^5*z + q^6*z + q^7*z + q^3*z^2)*
      R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}] - 
     ((1 + q^11*(-1 + z)*z^3 + 3*q^13*z^4 - 3*q^14*z^4 - 2*q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^12*z^3*(-1 + 2*z) + 
        q^7*z*(-4 + 3*z - 4*z^2) + q^4*z*(3 + 2*z - z^2) + q^3*(-1 + z^2) + 
        q^6*z*(5 + z^2) + q^5*z*(-6 - 4*z + z^2) + 
        q^10*z^2*(-3 - 3*z + z^2) + q^8*z*(3 - 6*z + 7*z^2) - 
        q^9*z*(1 - 7*z + z^3))*R2[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/(q^8*z^3) - 
     ((-1 + 2*q^6*(-3 + z)*z - q^22*z^5 - q^21*z^6 - 2*q^24*z^6 + q^25*z^6 + 
        q^26*z^6 + q^20*z^5*(2 + z) + q*(7 + z) - q^18*z^4*(3 + 2*z) - 
        q^2*(12 + 5*z) + q^4*(5 + 8*z - 6*z^2) + q^9*z*(6 - 9*z - 2*z^2) + 
        q^8*z*(-10 + 3*z - 2*z^2) + q^10*z*(-3 + 5*z - 2*z^2) + 
        q^3*(4 + z^2) + q^7*z*(9 - 2*z + z^2) - q^19*z^4*(-1 + 2*z + z^2) + 
        q^17*z^3*(-1 + 5*z + 3*z^2) + q^5*(-3 - z + 6*z^2) + 
        q^11*z*(1 + 2*z + 6*z^2) - q^15*z^2*(-4 + 4*z + z^3) + 
        q^16*z^2*(-1 + 3*z - 4*z^2 + z^3) + q^13*z^2*(8 + 6*z + 3*z^2 + 
          z^3) + q^14*z^2*(-7 + z + 4*z^2 + z^3) - 
        q^12*z^2*(6 + 6*z + 6*z^2 + z^3))*R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/
      (q^9*z^3*(-1 + q^5*z)) - (-1 + q)^2*(1 + q)*(2 + q - q*z + 2*q^5*z + 
       q^6*z)*R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] - 
     ((1 - q^12*z^3 + q^11*(-1 + z)*z^3 + q^14*z^5 - q^15*z^5 + 2*q^17*z^5 - 
        5*q^18*z^5 + q^19*z^5 + 2*q^20*z^5 - q*(3 + z) + q^2*(3 + z) - 
        q^10*z^2*(3 + 2*z) + q^7*z*(-4 + 3*z - 6*z^2) + 
        q^4*z*(3 + 2*z - z^2) + q^3*(-1 + z^2) + q^6*z*(5 + z^2) + 
        q^5*z*(-6 - 4*z + z^2) - q^9*z*(1 - 7*z - 2*z^2 + z^3) + 
        q^8*z*(3 - 6*z + 6*z^2 + z^3))*R2[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/
      (q^7*z^3) - ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/(q^5*z^2) - 
     ((1 + 2*q^16*(-3 + z)*z^4 + 2*q^15*(-1 + z)*z^4 + 3*q^21*z^6 + 
        q^22*z^6 + q^23*z^6 - q^24*z^6 - q^25*z^6 - q*(3 + z) + q^2*(3 + z) + 
        2*q^5*z*(3 + z) + q^18*z^4*(3 + 2*z) - q^20*z^5*(1 + 6*z) + 
        q^13*z^2*(5 - 3*z - 4*z^2) + q^4*(2 - 4*z + z^2) - 
        q^3*(2 - 2*z + z^2) - 2*q^14*z^3*(-3 + 2*z + z^2) + 
        q^17*z^4*(5 - 2*z + 2*z^2) + q^19*z^4*(-1 - z + 2*z^2) - 
        q^8*z*(-4 + 14*z + 4*z^2 + z^3) + q^9*z*(-2 + 17*z + 5*z^2 + z^3) - 
        q^6*(2 + 5*z + 3*z^2 + 2*z^3) + q^7*(1 - 2*z + 5*z^2 + 4*z^3) + 
        q^11*z*(-3 + 10*z - 12*z^2 + 8*z^3) + q^10*z*(3 - 10*z + 3*z^2 - 
          6*z^3 + z^4) + q^12*(z - 12*z^2 + 4*z^3 + 5*z^4 - z^5))*
       R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(q^10*z^4) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 1, 1}, {2, 1, 1}}}])/(q^5*z^2) - 
     ((-1 + q)*q*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}])/z - 
     ((-1 - q^4*(-2 + z)*z - 6*q^17*z^4 - q^18*z^4 + q^19*z^4 - 
        2*q^2*(3 + z) + q*(4 + z) + q^16*z^3*(-1 + 3*z) + 
        q^15*z^3*(-1 + 6*z) + q^6*(3 + z - 7*z^2) + 
        q^14*z^2*(-3 + z - 3*z^2) + q^8*z*(3 + 6*z - z^2) + q^3*(4 + z^2) + 
        q^9*z*(-6 - 2*z + z^2) + q^10*z*(5 + 4*z^2) - 
        q^5*(3 + 2*z - 4*z^2 + z^3) + q^12*z*(3 - 6*z - z^2 + z^3) + 
        q^13*z*(-1 + 7*z + 6*z^2 + z^3) - q^11*z*(4 - 3*z + 11*z^2 + z^3) + 
        q^7*(-1 - 2*z^2 + 3*z^3))*R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/
      (q^4*z^2) - ((1 + q^7*(-1 + z)*z - 4*q^13*z^3 + 4*q^17*z^4 - q^19*z^5 - 
        q^20*z^5 + q^14*z^3*(1 + z)^2 + q^2*(2 + z) - q*(3 + z) + 
        q^18*z^4*(1 + 2*z) + 2*q^8*z*(1 + z - 2*z^2) + 
        q^15*z^4*(-8 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^6*z*(-3 - 5*z + z^2) + q^9*z*(1 - 5*z + z^2) + 
        q^11*z^2*(-2 - 4*z + z^2) - q^16*z^4*(1 + z + z^2) + 
        q^4*(-3 - 3*z + 4*z^2) + q^5*(1 + 3*z - z^3) + 
        q^10*z*(-1 + 7*z + 2*z^2 + z^3) + q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/z^2 - 
     ((-1 + q)*q^4*(-1 + q^4*z - q^5*(-6 + z)*z^2 - 2*q^6*(-2 + z)*z^2 - 
        q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - q^11*(-7 + z)*z^3 - 
        q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 5*q^16*z^4 + 2*q^17*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/z - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 - 8*q^16*z^5 + 2*q^19*z^5 - 
        q^18*(-6 + z)*z^5 + q^17*(-1 + z)*z^5 - 4*q^21*z^6 + 2*q^22*z^6 + 
        2*q^23*z^6 + 2*q^5*z*(1 + z) - q*(2 + z) + q^15*z^4*(-4 + 3*z) - 
        q^4*(1 + 3*z) - q^11*z^3*(4 + 3*z) + q^3*(2 + 3*z - z^2) + 
        q^10*z^2*(-4 - 4*z + z^2) + q^7*z*(-3 + z + z^2) - 
        q^14*z^4*(3 + 3*z + z^2) + q^13*z^3*(-1 + 11*z + z^2) - 
        q^9*z*(1 - 10*z - 5*z^2 + z^3) + 2*q^12*(z^3 + z^5))*
       R2[{{1}, {{4, 1, 2}, {-2, 1, 0}}}])/(q^12*z^5) + 
     ((-1 + q)*(-1 + 2*q + q^3*(-6 + z)*z + q^5*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^2*(-1 + 3*z + 2*z^2))*R2[{{1}, {{4, 1, 2}, {-2, 1, 1}}}])/(q*z^2) - 
     ((-1 + q^6*z^3 + q^18*(-6 + z)*z^5 - q^17*(-2 + z)*z^5 + q^20*z^6 + 
        5*q^21*z^6 - 2*q^22*z^6 - 2*q^23*z^6 - 2*q^5*z*(1 + z) - 
        2*q^19*z^5*(1 + z) + q*(2 + z) + q^4*(1 + 3*z) + q^11*z^3*(5 + 3*z) + 
        q^16*z^4*(1 + 6*z) + q^8*z*(-3 + 8*z) + q^13*z^3*(7 - 13*z - 3*z^2) + 
        q^10*z^2*(4 + 4*z - z^2) - 2*q^12*z^3*(3 + z^2) + 
        q^3*(-2 - 3*z + z^2) - q^7*z*(-3 + z + z^2) - 
        q^15*z^3*(-1 + 3*z + z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) + 
        q^14*z^3*(-4 + 11*z + 4*z^2 + z^3))*
       R2[{{1}, {{4, 1, 2}, {-2, 1, 2}}}])/(q^12*z^5) - 
     ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + q^2*(3 - 2*z - 2*z^2) - 
        q^5*z*(3 + 2*z + z^2) + q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R2[{{1}, {{4, 1, 2}, {-2, 2, 0}}}])/z^2 + 
     (-1 + q)*q*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}] - 
     ((-1 + q^5*z^2 + q^8*z^2 + 2*q^7*z^3 + 3*q^13*z^4 - q^15*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - 
        q^9*z^2*(2 + z + z^2) - q^11*z^3*(2 + z + z^2) + 
        q^10*z^2*(1 + z + 2*z^2) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 1, 2}, {-1, 2, 0}}}])/(q^5*z^3) - 
     ((1 + q^6*z - q^5*z^2 + q^11*(-1 + z)*z^3 - q^13*z^4 - q^14*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + 
        q^8*z*(3 - 5*z - 2*z^2) + q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) - 
        q^10*z^2*(3 + z^2) + q^9*z*(-1 + 7*z + 4*z^2 + z^3))*
       R2[{{1}, {{4, 1, 2}, {0, 1, 0}}}])/(q^7*z^3) - 
     ((1 - q^3*(-1 + z)^2 + q^4*(-5 + z)*z + q^11*(4 - 7*z)*z^2 + 
        3*q^24*z^6 + q^22*(-6 + z)*z^6 + q^20*(-3 + z)*z^6 - 
        q^23*(-2 + z)*z^6 - 2*q^26*z^7 + q^27*z^7 + q^28*z^7 - 
        2*q^19*z^5*(1 + z) + 3*q^18*z^4*(1 + z)^2 - q*(3 + z) + q^2*(3 + z) + 
        q^5*z*(6 + z) + q^8*z*(3 - 8*z - 4*z^2) + 
        q^13*z^3*(7 + 8*z - 2*z^2) + 2*q^7*z*(-1 + z^2) - q^6*z*(3 + z^2) - 
        2*q^10*z^2*(5 + z^2) - q^14*z^3*(11 + 6*z + z^2) + 
        2*q^15*z^3*(4 - 3*z + 5*z^2) + q^9*z*(-1 + 14*z + 6*z^2) - 
        q^16*z^3*(4 - 8*z + 8*z^2 + z^3) + q^12*z^2*(-1 + 2*z + 3*z^2 + 
          2*z^3) + q^17*(z^3 - 8*z^4 - 4*z^5) + q^21*(z^5 + 3*z^6 - z^7))*
       R2[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/(q^15*z^5) - 
     ((1 - q^2*z + q^5*z^3 - 5*q^17*z^5 - q^18*z^5 - 4*q^19*z^6 - 
        2*q^20*z^6 + 4*q^21*z^6 + 2*q^22*z^6 - q*(2 + z) - q^15*z^4*(2 + z) - 
        q^4*(1 + 3*z) + q^3*(2 + 5*z) + q^12*z^3*(4 - 2*z + z^2) - 
        2*q^11*z^3*(4 + z + z^2) - q^7*z*(3 + 4*z + 2*z^2) + 
        q^13*z^3*(-3 + 5*z + 2*z^2) + q^8*z*(3 - 2*z + 3*z^2) + 
        q^10*z^2*(-4 - z + 11*z^2) + q^6*(z + 2*z^2 - 2*z^3) + 
        q^16*z^4*(1 + 6*z + z^2 + z^3) - q^9*z*(1 - 8*z - 5*z^2 + 2*z^3) + 
        q^14*(z^3 - 6*z^4 - 3*z^6))*R2[{{1}, {{4, 1, 2}, {0, 1, 2}}}])/
      (q^9*z^4) - (-1 + q)*q^3*(1 + q^4*z)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 2}, {1, 1, 0}}}] + 
     ((-1 + q)*(-1 + 2*z + 3*q^6*z^2 - q^7*(-1 + z)*z^2 - 2*q^9*z^3 - 
        q^10*z^3 + 2*q^11*z^3 + q^12*z^3 + q^5*z^2*(2 + z) - q^2*(3 + z) + 
        q^4*(z - 4*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 2}, {1, 1, 1}}}])/(q^3*z^2) + 
     ((-1 + q)*(1 - 2*z - q^6*z^2 + 2*q^9*z^3 + 3*q^10*z^3 - 
        q^11*(-1 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^5*z^2*(2 + z) + q^2*(3 + z) + q^4*z*(-1 + 4*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{4, 1, 2}, {1, 1, 2}}}])/(q^3*z^2) - 
     ((-1 + q^10*z^2 - q^7*(-1 + z)*z^3 + q*(3 + z) - q^2*(4 + z) + 
        q^4*(-3 + 5*z - 2*z^2) + q^3*(4 - 2*z + z^2) - 
        q^9*z^2*(1 + z + z^2) - q^5*(-1 + 5*z + z^2) + 
        q^6*z*(2 + z + 3*z^2) + q^8*(z^2 - z^4))*
       R2[{{1}, {{4, 1, 2}, {1, 2, 1}}}])/(q*z^2) - 
     ((-1 + q^11*(2 - 3*z)*z^2 - 2*q^17*z^5 + q^19*z^5 + q*(2 + z) - 
        q^5*z*(4 + 3*z) + q^16*z^4*(-1 + 4*z) + q^4*(1 + 4*z) + 
        q^3*(-2 - 3*z + z^2) + q^6*z*(2 + z + z^2) + 
        q^10*z^2*(-5 + 2*z + z^2) - q^15*z^4*(-1 + 4*z + z^2) + 
        q^14*z^3*(-1 + 6*z + z^2) - q^12*z^3*(-2 + 9*z + z^2) + 
        2*q^8*z*(1 + 3*z + 2*z^2) - q^7*z*(1 + 2*z + 3*z^2) - 
        q^9*(z + 2*z^3) + 2*q^13*(z^3 + z^5))*
       R2[{{1}, {{4, 1, 2}, {1, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/(q^3*z^2) + 
     ((-1 - 4*q^19*z^4 + q^21*z^4 + q^18*z^3*(1 + z) - 2*q^2*(3 + z) + 
        q*(4 + z) + q^6*(13 + 5*z - 5*z^2) + q^4*(1 + 2*z - z^2) + 
        q^3*(4 + z^2) + q^10*z*(6 - 3*z + z^2) - q^17*z^3*(2 + 6*z + z^2) + 
        q^8*(-3 - 7*z + 9*z^2) + q^12*z*(14 - 6*z - 4*z^2 + z^3) - 
        q^5*(9 + 3*z - 4*z^2 + z^3) + q^9*(2 + z - z^2 + z^3) - 
        q^11*z*(13 + 5*z^2 + z^3) + q^13*z*(-4 + 14*z + 5*z^2 + z^3) + 
        q^16*z^2*(1 - 2*z + 6*z^2 + z^3) + q^7*(-5 + z - 4*z^2 + 2*z^3) - 
        q^14*z*(2 + 9*z - 11*z^2 + 3*z^3) + q^15*(z - 9*z^3 + 6*z^4))*
       R2[{{1}, {{4, 1, 2}, {2, 2, 2}}}])/(q^3*z^2) - 
     ((1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R2[{{1}, {{4, 1, 2}, {3, 1, 2}}}])/z^2 + (-1 + q)*q^12*z*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 1, 2}, {3, 2, 0}}}] - 
     (q*(1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R2[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/z^2 + 
     ((-1 + q)*(1 - 2*q + 2*q^3*z + q^4*z^2 + q^2*(1 - 2*z - 2*z^2))*
       R2[{{1}, {{4, 2, 0}, {-2, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R2[{{1}, {{4, 2, 0}, {-2, 1, 1}}}])/(q^7*z^3) - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R2[{{1}, {{4, 2, 0}, {-2, 2, 0}}}])/(q^7*z^3) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{1}, {{4, 2, 0}, {-1, 1, 0}}}])/(q^7*z^3) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}])/(q^4*z^2) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 
        2*q^13*z^4 + q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-1, 2, 0}}}])/(q^4*z^2) - 
     ((1 - 2*q^2*z + q^6*(-7 + z)*z^3 - 2*q^19*z^6 - q^20*z^6 + 2*q^21*z^6 + 
        q^22*z^6 - q*(2 + z) - q^17*z^5*(2 + z) + q^5*z*(4 + z) + 
        q^3*(2 + 9*z + z^2) + q^13*z^3*(5 + 12*z + z^2) - 
        q^4*(1 + 9*z + 2*z^2) + q^12*z^3*(5 + z + 3*z^2) + 
        q^7*z*(-3 - z + 5*z^2) + 2*q^10*z^2*(-4 + 2*z + 5*z^2) + 
        q^14*z^3*(-4 + z + z^2 - 2*z^3) + q^8*z*(3 - 2*z + 5*z^2 - 2*z^3) - 
        q^15*z^3*(-1 + 12*z + z^2 + z^3) + q^16*z^4*(4 + 2*z^2 + z^3) + 
        q^9*z*(-1 + 9*z + z^2 + 2*z^3) - q^11*z^2*(-2 + 17*z + 14*z^2 + 
          2*z^3))*R2[{{1}, {{4, 2, 0}, {-1, 2, 1}}}])/(q^9*z^4) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 - 2*q^17*z^5 + 3*q^18*z^5 - q^20*z^5 + q*(3 + z) - 
        q^2*(3 + z) + q^10*z^2*(3 + z) + q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + 
        q^12*(z^3 - 2*z^4))*R2[{{1}, {{4, 2, 0}, {0, 1, 0}}}])/(q^8*z^3) - 
     ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 + 2*q^19*z^6 + q^20*z^6 - 2*q^21*z^6 - 
        q^22*z^6 + q*(2 + z) + q^17*z^5*(2 + z) - q^5*z*(4 + z) + 
        q^7*z*(3 + z - 5*z^2) - q^3*(2 + 9*z + z^2) - 
        q^13*z^3*(5 + 12*z + z^2) + q^4*(1 + 9*z + 2*z^2) - 
        q^12*z^3*(5 + z + 3*z^2) - 2*q^10*z^2*(-4 + 2*z + 5*z^2) + 
        q^15*z^3*(-1 + 12*z + z^2 + z^3) - q^16*z^4*(4 + 2*z^2 + z^3) + 
        q^8*z*(-3 + 2*z - 5*z^2 + 2*z^3) + q^14*z^3*(4 - z - z^2 + 2*z^3) - 
        q^9*z*(-1 + 9*z + z^2 + 2*z^3) + q^11*z^2*(-2 + 17*z + 14*z^2 + 
          2*z^3))*R2[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(q^10*z^4) + 
     ((-1 + q)*(1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - 
        q*(1 + z) + q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R2[{{1}, {{4, 2, 0}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(q^4*z^2) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 2, 0}, {2, 1, 1}}}])/(q^3*z^2) - 
     (q^2*(1 + q^2 + 2*z - q*(2 + z + z^2))*
       R2[{{1}, {{4, 2, 1}, {-2, 0, 0}}}])/z + q^4*z*(-2 + q + q*z)*
      R2[{{1}, {{4, 2, 1}, {-2, 0, 1}}}] - 
     ((-1 + q^6*z^3 - 2*q^19*z^5 + q^18*(-6 + z)*z^5 - q^17*(-1 + z)*z^5 + 
        4*q^21*z^6 - 2*q^22*z^6 - 2*q^23*z^6 - 2*q^5*z*(1 + z) + q*(2 + z) + 
        q^4*(1 + 3*z) + q^11*z^3*(4 + 3*z) + q^8*z*(-3 + 8*z) + 
        q^10*z^2*(4 + 4*z - z^2) + q^3*(-2 - 3*z + z^2) - 
        q^7*z*(-3 + z + z^2) - q^15*z^4*(-3 + 4*z + z^2) + 
        q^14*z^4*(5 + 4*z + z^2) + q^16*z^4*(-1 + 8*z + z^2) - 
        q^13*z^3*(-1 + 11*z + z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) - 
        2*q^12*(z^3 + z^5))*R2[{{1}, {{4, 2, 1}, {-2, 1, 0}}}])/(q^12*z^5) + 
     ((-1 + q)*(-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R2[{{1}, {{4, 2, 1}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + 3*q - q^8*z^3 - q^4*z*(1 + 3*z) + q^3*(1 - 3*z - 2*z^2) + 
        q^6*z*(-1 + z^2) + q^5*z*(3 + 2*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{4, 2, 1}, {-2, 2, 0}}}])/z^2 - 
     ((1 - q^2*z + q^5*z^3 - 4*q^17*z^5 - 2*q^19*z^6 - q^20*z^6 + 
        2*q^21*z^6 + q^22*z^6 - q*(2 + z) - q^4*(1 + 3*z) + q^3*(2 + 5*z) - 
        q^15*z^4*(2 + z^2) - q^7*z*(3 + z + z^2) + 
        q^13*z^3*(-3 + 6*z + z^2) + q^8*z*(3 - 5*z + 2*z^2) + 
        q^12*z^3*(4 - z + 2*z^2) - q^11*z^3*(8 + 3*z + 2*z^2) + 
        q^10*z^2*(-4 + 9*z^2) + q^6*(z + z^2 - 2*z^3) - 
        q^9*z*(1 - 9*z - 4*z^2 + z^3) + q^16*z^4*(1 + 4*z + z^2 + z^3) - 
        q^14*z^3*(-1 + 6*z + z^2 + 2*z^3))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(q^10*z^4) - 
     ((-1 - q^6*z + q^5*z^2 + q^11*z^3 - 2*q^13*z^4 + 2*q^14*z^4 + q^15*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + q^8*z*(-3 + 5*z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) - 
        q^12*z^3*(-1 + z + z^2) + q^9*(z - 7*z^2 - 3*z^3))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/(q^7*z^3) - 
     ((1 - q^5*z^2 - q^8*z^2 - 2*q^7*z^3 - 3*q^13*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2) + q^11*z^3*(2 + z + z^2) - 
        q^10*z^2*(1 + z + 2*z^2))*R2[{{1}, {{4, 2, 1}, {-1, 2, 0}}}])/
      (q^5*z^3) - ((-1 - q^11*(-1 + z)*z^3 - 3*q^13*z^4 + 3*q^14*z^4 + 
        2*q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^8*z*(-3 + 6*z - 7*z^2) + 
        q^10*z^2*(3 + 3*z - z^2) + q^5*z*(6 + 4*z - z^2) - q^3*(-1 + z^2) - 
        q^6*z*(5 + z^2) + q^4*z*(-3 - 2*z + z^2) + q^7*z*(4 - 3*z + 4*z^2) + 
        q^9*z*(1 - 7*z + z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 2, 1}, {0, 1, 0}}}])/(q^7*z^3) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/(q^4*z^2) - 
     ((-1 + q^2*z - q^5*z^3 + 3*q^17*z^5 + q^18*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        2*q^21*z^6 - q^22*z^6 - q^16*z^4*(1 + z) + q*(2 + z) - 
        2*q^13*z^4*(3 + z) + q^4*(1 + 3*z) - q^3*(2 + 5*z) + 
        q^8*z*(-3 + 5*z - 2*z^2) - q^12*z^3*(1 - 3*z + z^2) + 
        q^7*z*(3 + z + z^2) - q^15*z^4*(-3 + 4*z + z^2) + 
        q^6*z*(-1 - z + 2*z^2) + q^11*z^3*(7 + z + 2*z^2) + 
        q^14*z^4*(5 + 2*z + 2*z^2) + q^9*z*(1 - 9*z - 4*z^2 + z^3) + 
        q^10*(4*z^2 - 9*z^4))*R2[{{1}, {{4, 2, 1}, {0, 2, 0}}}])/(q^8*z^4) + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/(q^5*z^2) + 
     ((-1 + q)*q*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/z - 
     ((-1 - 7*q^6*z^2 - 4*q^17*z^4 - 2*q^18*z^4 - 2*q^2*(3 + z) + q*(4 + z) + 
        q^16*z^3*(-1 + 3*z) + q^15*z^3*(-1 + 6*z) + q^4*(1 + 2*z - z^2) + 
        q^3*(4 + z^2) + 2*q^9*z*(-7 - z + z^2) - q^14*z^2*(3 + 2*z + 2*z^2) + 
        q^10*z*(9 - 2*z + 5*z^2) + q^13*z*(-1 + 7*z + 5*z^2) - 
        q^5*(4 + 3*z - 4*z^2 + z^3) - 2*q^8*(1 - 4*z - 3*z^2 + z^3) + 
        q^12*z*(3 - 7*z + 5*z^2 + z^3) - q^11*z*(5 - 5*z + 14*z^2 + z^3) + 
        q^7*(4 + 2*z - z^2 + 3*z^3))*R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/
      (q^5*z^2) - (-1 + q)^2*q^4*R2[{{1}, {{4, 2, 2}, {-2, 0, 1}}}] - 
     ((-1 + q + q^3*z - q^6*(1 + z) - q^4*(1 + 5*z + 2*z^2) + 
        q^5*(2 + 4*z + 2*z^2 + z^3))*R2[{{1}, {{4, 2, 2}, {-2, 1, 0}}}])/z - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - q^15*(-3 + z)*z^4 - q^17*z^5 - 
        q^18*z^5 + q*(2 + z) + q^16*z^4*(-1 + 2*z) - q^12*z^4*(5 + 2*z) + 
        q^8*z*(-3 + 7*z) - q^4*(-1 + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^4*(7 + 2*z + z^2) - 
        q^13*z^3*(-1 + 9*z + z^2) + q^11*z^2*(1 + z + 4*z^2) + 
        q^9*z*(1 - 7*z - 5*z^2 + z^3) + q^10*(z^2 + 4*z^3 - z^4))*
       R2[{{1}, {{4, 2, 2}, {-2, 1, 1}}}])/(q^8*z^4) - 
     ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + q^18*(7 - 2*z)*z^4 + q^24*z^6 + 
        5*q^26*z^7 - 2*q^27*z^7 - 4*q^28*z^7 - q^29*z^7 + q*(3 + z) - 
        q^2*(3 + z) - q^5*z*(6 + z) + q^25*z^6*(1 + 2*z) - 
        q^20*z^5*(5 + 3*z) + q^17*z^3*(4 + z - 7*z^2) + 
        q^22*z^5*(3 + 2*z - 2*z^2) + 2*q^21*z^5*(2 + z^2) + q^6*z*(3 + z^2) - 
        q^19*z^4*(1 - 7*z + z^2) + q^23*z^5*(-1 - z + z^2) + 
        q^8*z*(-1 + 8*z + 4*z^2) + q^14*z^2*(3 + 4*z + 6*z^2) + 
        q^15*z^2*(-3 + 2*z - 5*z^3) + q^9*(z - 10*z^2 - 5*z^3) + 
        q^7*(z - 2*z^3) + q^13*z^2*(-1 + z - z^2 + z^3) - 
        q^12*z^2*(-1 + 6*z + 6*z^2 + z^3) + q^10*z*(-2 + 2*z - z^2 + 2*z^3) + 
        q^11*(z + 7*z^3 - z^4) + q^16*z^2*(1 - 8*z - 5*z^2 + 2*z^3 + z^4))*
       R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/(q^15*z^5) - 
     ((-1 + q^2*z - q^5*z^3 + 4*q^17*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        2*q^21*z^6 - q^22*z^6 + q*(2 + z) + q^4*(1 + 3*z) - q^3*(2 + 5*z) + 
        q^12*z^3*(-4 + z - 2*z^2) + q^8*z*(-3 + 5*z - 2*z^2) + 
        q^15*z^4*(2 + z^2) + q^7*z*(3 + z + z^2) - 
        q^13*z^3*(-3 + 6*z + z^2) + q^6*z*(-1 - z + 2*z^2) + 
        q^11*z^3*(8 + 3*z + 2*z^2) + q^9*z*(1 - 9*z - 4*z^2 + z^3) - 
        q^16*z^4*(1 + 4*z + z^2 + z^3) + q^14*z^3*(-1 + 6*z + z^2 + 2*z^3) + 
        q^10*(4*z^2 - 9*z^4))*R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(q^9*z^4) - 
     ((-1 + q^2*z + q^10*(5 - 3*z)*z^3 + q^15*(3 - 4*z)*z^4 - q^18*z^5 - 
        q^5*z^2*(1 + z) + q*(2 + z) + q^16*z^4*(-1 + 2*z) - 
        q^12*z^4*(5 + 2*z) + q^4*(1 + 3*z) - q^3*(2 + 5*z) - 
        q^8*z*(3 - 4*z + z^2) - q^7*z*(-3 + 2*z + z^2) + 
        q^14*z^4*(7 + 4*z + z^2) - q^13*z^3*(-1 + 8*z + z^2) + 
        q^6*z*(-1 + 2*z + 3*z^2) - q^9*z*(-1 + 4*z + 3*z^2 + z^3) + 
        q^11*z^2*(1 - z + 6*z^2 + z^3))*R2[{{1}, {{4, 2, 2}, {-1, 2, 2}}}])/
      (q^4*z^3) - ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 2, 2}, {0, 1, 0}}}])/(q^3*z^2) + 
     ((-1 + q)*(-1 + 2*z + 5*q^5*z^2 - q^6*(-2 + z)*z^2 + 2*q^10*z^3 + 
        q^11*z^3 - q^2*(3 + z) + q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 - q^2*z + q^17*z^5 + 2*q^18*z^5 + q^5*z^2*(1 + z) - q*(2 + z) + 
        3*q^12*z^4*(2 + z) + q^10*z^3*(-5 + 3*z) - q^4*(1 + 3*z) + 
        q^15*z^4*(-3 + 5*z) + q^3*(2 + 5*z) + q^8*z*(3 - 4*z + z^2) + 
        q^7*z*(-3 + 2*z + z^2) - q^14*z^4*(7 + 6*z + 2*z^2) + 
        q^13*z^3*(-1 + 9*z + 2*z^2) + q^6*(z - 2*z^2 - 3*z^3) + 
        q^9*z*(-1 + 4*z + 3*z^2 + z^3) - q^11*z^2*(1 - z + 8*z^2 + z^3) + 
        q^16*(z^4 - 4*z^5))*R2[{{1}, {{4, 2, 2}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + 5*q^15*z^4 - q^17*z^4 + q*(6 + z) - q^14*z^3*(1 + 2*z) - 
        2*q^2*(5 + 2*z) + 2*q^10*z*(1 + 3*z - 5*z^2) + 
        q^4*(3 + 6*z - 5*z^2) + q^8*z*(-11 + z - z^2) + 
        q^7*z*(10 + z - z^2) + q^13*z^3*(2 + z^2) + q^3*(4 + z^2) + 
        q^9*z*(3 - 7*z + z^2) + q^5*(-2 - z + z^2) + 
        q^6*z*(-5 + 3*z + 2*z^2) + q^11*z*(-1 + 8*z^2) - 
        q^12*z^2*(1 - z + 3*z^2 + z^3))*R2[{{1}, {{4, 2, 2}, {2, 1, 1}}}])/
      z^2 - ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + 11*q^13*z^4 - 2*q^20*z^6 - 
        5*q^21*z^6 - q^24*z^7 - 3*q^25*z^7 - q^26*z^7 + 2*q^5*z*(1 + z) + 
        2*q^22*z^6*(1 + z) - q*(2 + z) + q^12*z^4*(-2 + 3*z) - 
        q^4*(1 + 3*z) + q^23*z^6*(2 + 3*z) - q^11*z^3*(4 + 3*z) + 
        q^18*z^5*(4 + 3*z) + q^15*z^4*(-3 + 4*z) + q^3*(2 + 3*z - z^2) + 
        q^17*z^5*(2 - 2*z + z^2) + 2*q^10*z^2*(-2 - z + z^2) + 
        q^7*z*(-3 + z + z^2) - q^14*z^4*(4 + 3*z + z^2) - 
        q^9*z*(1 - 10*z - 4*z^2 + z^3) + q^16*(z^4 - 9*z^5) + 
        q^19*(z^5 + 2*z^6 - z^7))*R2[{{1}, {{5, 0, 0}, {-2, 1, 1}}}])/
      (q^13*z^5) - ((-1 + q^3*(-1 + z)^2 + z - 2*q^7*z^3 + q^8*z^3 + 
        q^9*z^3 + q*(3 - 3*z - 2*z^2) + q^5*z*(1 + z + z^2) - 
        q^4*z*(1 + 2*z + 2*z^2) + q^2*(-3 + 4*z + 3*z^2))*
       R2[{{1}, {{5, 0, 0}, {-2, 1, 2}}}])/z^2 + 
     ((-1 + q)*(1 + q*(-2 + z) - q^3*(-2 + z)*z + q^4*z^2 - 2*q^5*z^3 - 
        q^6*z^3 + 2*q^7*z^3 + q^8*z^3 - q^2*(-1 + 3*z + z^2))*
       R2[{{1}, {{5, 0, 0}, {-2, 2, 1}}}])/z^2 - 
     ((-2 + q^3*(5 - 6*z) - 3*q^8*z^3 + 2*q^9*z^3 + q^10*z^3 - q^2*(9 + z) + 
        q*(7 + 2*z) + q^5*z*(1 + 5*z) + q^4*(-1 + 6*z - 3*z^2) - 
        q^6*z*(3 + z + 2*z^2) + q^7*(z + z^3))*
       R2[{{1}, {{5, 0, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + q^6*z^3 + 5*q^11*z^4 + 2*q^20*(-5 + z)*z^5 + 
        4*q^22*(-4 + z)*z^6 - 2*q^24*(-3 + z)*z^6 - q^26*z^7 - q^27*z^7 - 
        2*q^5*z*(1 + z) + q^25*z^6*(1 + z) + q*(2 + z) + q^4*(1 + 3*z) - 
        2*q^13*z^3*(8 + 9*z) + q^15*z^3*(-7 + 10*z - 14*z^2) + 
        q^10*z^2*(9 + 8*z - 2*z^2) - q^7*z*(-3 + z^2) - 
        q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 3*z + z^2) + 
        q^21*z^5*(2 + 6*z + z^2) - q^23*z^6*(5 + 2*z^2) + 
        q^18*z^4*(-3 - 15*z + 2*z^2) + q^16*z^3*(6 - 16*z + 15*z^2 - 2*z^3) + 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) + q^14*z^3*(9 + z + 8*z^2 + z^3) + 
        q^19*z^4*(-2 + 10*z + 9*z^2 + z^3) - q^12*z^2*(1 - 12*z - 7*z^2 + 
          4*z^3) + q^17*z^3*(-2 + 16*z + z^2 + z^4))*
       R2[{{1}, {{5, 0, 0}, {-1, 1, 2}}}])/(q^18*z^6) + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 0, 0}, {-1, 2, 0}}}])/(q^3*z^2) + 
     (-1 + q)*q^2*(-1 + q^4*(-1 + z) - 2*q^3*(1 + z))*
      R2[{{1}, {{5, 0, 0}, {-1, 2, 2}}}] + 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 0, 0}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 + 2*q^11*z^3 + q^14*z^4 + q^5*z*(1 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^6*z*(4 + z) + q^13*z^3*(1 + 2*z) + q^4*(z - 2*z^2) + 
        q^7*z*(6 + z^2) + q^3*(1 - z + z^2) + q^10*z^2*(3 - z + z^2) + 
        2*q^8*z*(-2 + 3*z + z^2) - q^12*z^3*(1 + 3*z + z^2) - 
        q^9*z*(-1 + 8*z + 3*z^2 + z^3))*R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}])/
      (q^8*z^3) + ((-1 + q)*(1 - q^7*z^2 + q^11*z^3 - q^8*(-2 + z)*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^14*z^4 + q^15*z^4 - q^6*z^2*(1 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}])/(q^3*z^2) - 
     ((1 + 2*q^4*z^2 - 5*q^13*z^4 + q^14*z^4 + 2*q^15*z^4 + 
        3*q^10*z^2*(1 + z) - q^11*z^3*(1 + z)^2 + q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^5*z*(3 + 2*z) + q^12*z^3*(2 + 3*z) + 
        q^3*(-1 + z - z^2) - q^7*z*(-2 + z^2) + q^8*z*(-3 + 4*z + z^2) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R2[{{1}, {{5, 0, 0}, {0, 2, 0}}}])/
      (q^7*z^3) - ((-1 + 3*q^11*z^2 + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) + q*(6 + z) - q^2*(9 + 4*z) - q^9*z*(2 + 9*z) + 
        q^4*(6 + 6*z - 5*z^2) + q^10*z*(2 + z - 3*z^2) + q^13*z^3*(3 + z^2) - 
        q^8*z*(5 - 5*z + z^2) + q^7*z*(8 - 3*z + z^2) + q^3*(1 - z + z^2) - 
        q^12*z^3*(-1 + 3*z + z^2) + q^6*z*(-7 + 4*z + z^2) + 
        q^5*(-3 + 2*z + 3*z^2))*R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}])/
      (q^3*z^2) + (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + 
       q^10*z^2 + q^11*z^2)*R2[{{1}, {{5, 0, 0}, {1, 1, 1}}}] - 
     ((1 + q^16*z^4 + 4*q^17*z^4 + 2*q^18*z^4 + 2*q^2*(3 + z) - q*(4 + z) + 
        q^9*z*(25 + 7*z) - q^3*(4 + z^2) + q^4*(-1 - 2*z + z^2) + 
        4*q^14*z^2*(2 - z + 2*z^2) + q^6*(-3 - z + 7*z^2) - 
        q^15*z^2*(1 - 4*z + 15*z^2) + q^7*(-1 + z^2 - 3*z^3) + 
        q^5*(5 + 3*z - 4*z^2 + z^3) - q^13*z*(-1 + 20*z - 3*z^2 + z^3) - 
        2*q^12*z*(3 - 11*z + 5*z^2 + z^3) - q^10*z*(25 + 2*z + 9*z^2 + z^3) + 
        q^8*(1 - 12*z - 8*z^2 + 2*z^3) + q^11*z*(16 - 10*z + 17*z^2 + 3*z^3))*
       R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/(q^10*z^3) - 
     ((1 - 2*q^2*z - q^22*(-1 + z)*z^6 + 2*q^24*z^7 + 2*q^25*z^7 - 
        2*q^26*z^7 - q^27*z^7 - q*(2 + z) + q^5*z*(3 + 2*z) + 
        q^3*(2 + 9*z + z^2) - q^4*(1 + 9*z + 2*z^2) + 
        q^9*z^2*(11 - 6*z + 6*z^2) + q^7*z*(-3 + 14*z + 10*z^2) + 
        q^20*z^4*(-2 + 8*z - 9*z^2 + z^3) + q^6*z*(2 - 6*z - 8*z^2 + z^3) + 
        q^12*z^2*(2 - 3*z + z^2 + z^3) - q^21*z^5*(4 - 2*z + z^2 + z^3) - 
        q^18*z^4*(6 + 13*z + z^2 + z^3) + q^10*z^2*(-7 + 4*z + 2*z^2 + z^3) - 
        q^15*z^3*(-7 + 13*z + 2*z^2 + 2*z^3) + 
        q^19*z^4*(6 + 4*z + 5*z^2 + 2*z^3) + q^13*z^2*(-3 + 11*z + 3*z^2 + 
          4*z^3) - q^11*z^2*(-3 + 6*z + 4*z^2 + 4*z^3) + 
        q^8*(z - 16*z^2 + 3*z^3 - 3*z^4) + q^17*z^3*(1 + z - 2*z^2 + 2*z^3 + 
          z^4) + q^16*z^3*(-3 + 11*z + 6*z^2 + 4*z^3 + z^4) + 
        q^14*(z^2 - 12*z^3 + 3*z^4 - 5*z^5 - 2*z^6))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/(q^9*z^4*(-1 + q^5*z)) - 
     ((-1 - 3*q^12*(-1 + z)*z^3 - q^13*z^4 - q^16*z^4 + 4*q^17*z^5 - 
        q^19*z^5 + q*(3 + z) - q^2*(3 + 2*z) + q^3*(1 + 5*z) + 
        q^5*z*(13 + 5*z) + q^8*z*(-3 + 8*z - 8*z^2) + 
        q^6*z*(-7 + 3*z - 5*z^2) + q^4*z*(-12 - 5*z + z^2) + 
        q^15*z^4*(5 - z + z^2) - q^14*z^4*(-3 + 3*z + z^2) + 
        q^7*z*(4 - 6*z + 9*z^2) + q^9*z*(1 - 7*z - 2*z^2 + 2*z^3) + 
        q^11*(z^2 - 3*z^3 - 4*z^4) + q^10*(z^2 + 6*z^3 - z^4))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + q)*(-q^3 - q^6*(-1 + z) - 2*z + q*(-1 + z)*z + q^8*z^2 + 
        q^4*(3 + z) + q^7*(z - 2*z^2) - q^5*(3 + z + 2*z^2))*
       R2[{{1}, {{5, 0, 0}, {2, 1, 1}}}])/z + 
     ((-1 + q)^3*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 0, 0}, {2, 2, 0}}}])/z + 
     ((-1 + q)*(-1 + q^13*(3 - 4*z)*z^3 + q^15*z^4 + 3*q^16*z^4 + q^17*z^4 - 
        3*q^2*(2 + z) + q^6*z*(2 + z) + q*(5 + z) + q^4*(-1 + 2*z - 4*z^2) + 
        q^10*z*(-2 + z - 3*z^2) + q^3*(2 - 2*z + z^2) + 
        q^8*z*(-1 + 2*z + z^2) - q^11*z*(-1 + 4*z + z^2) + q^5*(1 + 2*z^2) + 
        q^9*(z - 2*z^2 - 2*z^3) + q^12*z^2*(3 + z - 3*z^2 - z^3) + 
        q^7*(z + z^3) + q^14*(z^3 - 3*z^4))*
       R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}])/(q^3*z^2) + 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*(-1 + z)*z^4 + 2*q^17*z^5 - 4*q^19*z^5 + 
        q^21*z^5 + q^16*z^4*(1 + 3*z) + q^11*z^3*(2 + 3*z) + 
        q^4*z*(3 - 3*z + z^2) + q^2*(-3 + 2*z + z^2) - 
        q^12*z^3*(-1 + 4*z + z^2) + q^10*z^2*(3 + 2*z + 3*z^2) + 
        q^6*z*(2 + z + 4*z^2 - z^3) + q^9*z*(1 - 7*z - 7*z^2 + z^3) + 
        q^8*z*(-3 + 4*z - z^2 + z^3) - q^7*z*(-2 + z^2 + z^3))*
       R2[{{1}, {{5, 0, 0}, {2, 2, 2}}}])/(q^5*z^3) + 
     ((-1 + q)*(-1 + q^4*z + q^8*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) - 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{1}, {{5, 0, 0}, {3, 2, 1}}}])/
      (q^4*z^2) - ((1 - q^2*(-4 + z) - q^6*(-4 + z)*z^2 - q^8*z^3 - 
        q^10*z^3 - q^9*(-2 + z)*z^3 + q^11*(-1 + z)*z^3 - q*(3 + z) + 
        q^4*(3 - 11*z - 3*z^2) + 2*q^3*(-2 + 4*z + z^2) + 
        q^7*z*(-1 - 2*z + 2*z^2) + q^5*(-1 + 6*z - 2*z^2 + z^3))*
       R2[{{1}, {{5, 0, 1}, {-2, 1, 0}}}])/(q^3*z^2) - 
     ((-1 + q^6*z^3 + 3*q^20*z^6 - q^21*(-6 + z)*z^6 + q^24*z^7 + 
        3*q^25*z^7 + q^26*z^7 - 2*q^5*z*(1 + z) - 2*q^22*z^6*(1 + z) + 
        q*(2 + z) - 2*q^18*z^5*(2 + z) + q^4*(1 + 3*z) - q^23*z^6*(2 + 3*z) + 
        q^11*z^3*(7 + 4*z) + q^8*z*(-3 + 8*z) + q^12*z^3*(-4 + 3*z - 3*z^2) + 
        q^13*z^3*(4 - 19*z - 2*z^2) + q^10*z^2*(4 + z - 2*z^2) + 
        q^3*(-2 - 3*z + z^2) - q^7*z*(-3 + z + z^2) + 
        q^16*z^4*(-1 + 5*z + z^2) + q^19*z^5*(-1 - 4*z + 2*z^2) + 
        q^9*z*(1 - 10*z - 4*z^2 + z^3) - q^15*z^3*(-1 + 3*z + 2*z^2 + z^3) + 
        q^14*z^3*(-3 + 15*z + 6*z^2 + z^3) + q^17*(z^4 - z^7))*
       R2[{{1}, {{5, 0, 1}, {-2, 1, 1}}}])/(q^13*z^5) - 
     ((-1 - q^7*(-2 + z)*z - 7*q^18*z^5 + 2*q^20*z^6 + 6*q^21*z^6 + 
        q^19*(-5 + z)*z^6 + q^24*z^7 + 3*q^25*z^7 + q^26*z^7 - 
        2*q^5*z*(1 + z) + 2*q^6*z*(1 + z) - 2*q^22*z^6*(1 + z) + q*(2 + z) - 
        q^23*z^6*(2 + 3*z) + q^4*(1 + z - z^2) + q^3*(-2 - 2*z + z^2) + 
        3*q^11*z^2*(1 - z + z^2) + q^8*z*(-3 + 7*z + z^2) + 
        q^16*z^4*(-2 + 18*z + z^2) - q^17*z^5*(9 + 2*z^2) + 
        q^13*z^3*(-1 - 15*z + 2*z^2) + q^15*z^4*(3 + z + 2*z^2) + 
        q^9*z*(1 - 9*z - 5*z^2 + z^3) + q^14*z^3*(-1 + 3*z - 2*z^2 + z^3) - 
        q^12*z^2*(1 - 7*z - 7*z^2 + 4*z^3) + q^10*(z^2 + 4*z^3 - 3*z^4))*
       R2[{{1}, {{5, 0, 1}, {-2, 1, 2}}}])/(q^12*z^5) - 
     ((1 + 3*q^6*z + q^12*z^4 + q^15*z^4 + q^16*z^4 + q^13*(-1 + z)*z^4 - 
        q^5*z*(1 + z) - q*(3 + z) + q^2*(3 + z) - q^14*z^4*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(1 - 4*z + z^2) + 
        q^11*z^2*(-1 + z + z^2) + q^7*z*(-3 + 2*z + z^2) + 
        q^10*z^2*(2 + 2*z + z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R2[{{1}, {{5, 0, 1}, {-2, 2, 1}}}])/(q^6*z^3) + 
     (q*(1 + 2*q^2*z + q^6*z^2 + q^7*z^2 - 2*q*(1 + z) + q^3*(3 + z) - 
        q^5*(-1 + z^2) - q^4*(3 + 2*z^2))*R2[{{1}, {{5, 0, 1}, {-2, 2, 2}}}])/
      z - ((1 + q^6*(-2 + z)*z - q^5*(-1 + z)*z + q^11*(-4 + z)*z^3 + 
        q^13*z^4 - 2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) - q^7*z^2*(3 + 2*z) + 
        q^3*(-1 + z - z^2) - q^8*z*(-2 + 2*z + z^2) - 
        q^9*z*(1 - 9*z - 3*z^2 + z^3) + q^10*z^2*(-5 + 2*z + 2*z^2 + z^3))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((2 + 3*q^8*z^3 - 2*q^9*z^3 - q^10*z^3 + q^2*(9 + z) - q*(7 + 2*z) - 
        q^5*z*(1 + 5*z) + q^3*(-5 + 6*z) + q^6*z*(3 + z + 2*z^2) + 
        q^4*(1 - 6*z + 3*z^2) - q^7*(z + z^3))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-2 + 6*q - q^8*z^3 + q^4*(z - 5*z^2) + q^3*(2 - 7*z - 2*z^2) + 
        q^6*z*(-1 + z^2) + q^5*z*(3 + 3*z + z^2) + q^2*(-6 + 4*z + 3*z^2))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/(q*z^2) - 
     ((-1 - q^17*z^4 - 4*q^18*z^5 - q^19*z^5 + q^14*z^6 + 4*q^21*z^6 - 
        3*q^23*z^6 - q^24*z^6 + q*(1 + z) + q^2*(2 + z) + 
        q^5*(1 - 2*z - 3*z^2) + q^13*z^3*(3 - 6*z - 2*z^2) + 
        q^8*z^2*(15 + 5*z - z^2) + q^16*z^4*(2 + 7*z - z^2) + 
        q^3*(-2 - 3*z + z^2) + q^4*(-1 + z + z^2) + 
        q^15*z^4*(9 - 3*z + 2*z^2) - q^9*z*(2 + 10*z + 7*z^2) + 
        q^12*(z^2 - 2*z^3) + q^6*(z - z^3) + q^7*z*(2 - 5*z - z^2 + z^3) + 
        q^10*z*(1 - z - 3*z^2 + 4*z^3) + q^11*(z^2 + 10*z^3 - 11*z^4))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 0}}}])/(q^11*z^4) - 
     ((-1 + 2*q^24*z^6 - q^23*z^7 + 3*q^25*z^7 - 3*q^26*z^7 - 2*q^27*z^7 + 
        2*q^28*z^7 + q^29*z^7 + q*(1 + z) + 2*q^2*(1 + z) - 
        2*q^22*z^5*(1 + z) - 2*q^3*(1 + 5*z) + 
        q^11*z^2*(-5 + 21*z - 10*z^2) + q^7*z*(3 - 7*z - 8*z^2) + 
        q^8*z*(2 + 29*z + 3*z^2) + 2*q^10*z^2*(5 - 3*z + 4*z^2) + 
        q^4*(-1 + 13*z + 6*z^2) + q^6*z*(-5 - 9*z + 7*z^2) + 
        q^16*z^3*(9 - 13*z + 11*z^2) - q^20*z^4*(-5 + 4*z - 4*z^2 + z^3) + 
        q^17*z^3*(-5 + 8*z - 3*z^2 + z^3) - q^12*z^2*(-2 + 6*z - 2*z^2 + 
          z^3) - q^5*(-1 + 5*z + 3*z^2 + z^3) - 
        q^9*z*(1 + 23*z + 7*z^2 + z^3) - q^19*z^4*(2 + 9*z + 2*z^2 + 2*z^3) - 
        q^13*z^2*(1 + 9*z + 12*z^2 + 3*z^3) - q^15*z^2*(1 + 15*z - 6*z^2 + 
          6*z^3) + q^18*z^3*(1 - 6*z + 10*z^2 + 6*z^3 + z^4) + 
        q^14*z^2*(2 + 20*z + 10*z^2 + 5*z^3 + 2*z^4) - 2*q^21*(z^4 + 2*z^6))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/(q^11*z^4*(-1 + q^5*z)) - 
     ((1 + q^8*(3 - 10*z)*z - q^6*z^3 + 10*q^18*z^5 - 3*q^20*(-2 + z)*z^5 + 
        q^22*(11 - 4*z)*z^6 + 2*q^24*(-3 + z)*z^6 + q^26*z^7 + q^27*z^7 + 
        2*q^5*z*(1 + z) - q^25*z^6*(1 + z) - q^21*z^5*(1 + z)^2 - q*(2 + z) - 
        q^4*(1 + 3*z) + q^3*(2 + 3*z - z^2) + 2*q^23*z^6*(2 + z^2) + 
        q^10*z^2*(-7 - 6*z + z^2) + q^7*z*(-3 + z + z^2) + 
        q^13*z^3*(11 + 14*z + z^2) - q^11*z^2*(1 + z + 2*z^2) + 
        2*q^15*z^3*(3 - 6*z + 4*z^2) - q^9*z*(1 - 15*z - 7*z^2 + z^3) - 
        q^19*z^4*(-2 + 9*z + 5*z^2 + z^3) - q^14*z^3*(7 + 8*z^2 + z^3) + 
        q^12*z^2*(1 - 9*z - 6*z^2 + 3*z^3) + q^16*z^3*(-4 + 17*z - 4*z^2 + 
          3*z^3) - q^17*z^3*(-1 + 12*z + z^2 + 2*z^3 + z^4))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((-1 - 3*q^21*z^5 - 2*q^22*z^5 - 4*q^2*(2 + z) + q*(6 + z) + 
        q^20*z^4*(1 + 3*z) + q^15*z^2*(3 + 4*z) + q^13*z^2*(-1 + z - 5*z^2) + 
        q^4*(10 + 9*z - 5*z^2) + q^10*z*(2 - 5*z - 2*z^2) - 
        q^19*z^4*(3 + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^18*z^4*(-1 + 3*z + z^2) + q^17*z^3*(-3 + 5*z + z^2) - 
        q^9*z*(8 + 5*z + z^2) + q^8*z*(5 + 8*z + z^2) + q^5*(-7 + 6*z^2) - 
        q^16*z^2*(2 - 2*z - 7*z^2 + z^3) + q^14*z^2*(2 - 2*z^2 + z^3) - 
        q^6*(-3 + 9*z + 2*z^2 + z^3) + q^11*z*(-1 + 7*z + 3*z^2 + 2*z^3) + 
        q^7*(-1 + 6*z - 2*z^2 + 4*z^3) - q^12*z*(-1 + 5*z + 6*z^2 + 7*z^3 + 
          z^4))*R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((-1 - q^5*(-1 + z)*z + 2*q^21*z^6 + q^22*z^6 + q*(2 + z) + 
        q^7*z*(2 + z)^2 + q^4*(1 + 2*z) - q^20*z^5*(1 + 2*z) + 
        q^10*z^2*(7 + 10*z - 6*z^2) + q^13*z^3*(3 - 13*z - 2*z^2) - 
        q^12*z^3*(3 - 4*z + z^2) + q^3*(-2 - 3*z + z^2) + 
        q^6*z*(-3 - 2*z + z^2) + q^19*z^5*(2 + z + z^2) - 
        q^18*z^5*(5 + 3*z + z^2) - q^8*z*(3 + z + 6*z^2) + 
        q^11*z^2*(-2 + 2*z + 7*z^2) + q^16*z^3*(2 - 3*z + 2*z^2 - 2*z^3) + 
        q^15*z^3*(-3 - 3*z^2 + z^3) + q^17*z^4*(3 + 4*z + z^2 + z^3) + 
        q^14*z^3*(-1 + 6*z + z^2 + z^3) + q^9*z*(1 - 6*z - 4*z^2 + 2*z^3))*
       R2[{{1}, {{5, 0, 1}, {0, 2, 1}}}])/(q^10*z^4) - 
     ((-1 - q^20*(-1 + z)*z^5 + 2*q^21*z^6 + q^22*z^6 + q*(2 + z) - 
        q^19*z^5*(3 + z) - q^5*z*(1 + 2*z) - q^17*z^5*(-2 + z^2) + 
        q^7*z*(4 + z^2) + q^3*(-2 - z + z^2) - q^18*z^5*(12 + 2*z + z^2) + 
        q^8*z*(-4 + 6*z + z^2) + q^11*z^2*(1 - 5*z + 2*z^2) - 
        q^4*(-1 + z + 2*z^2) + q^16*z^4*(-3 + 13*z + 2*z^2) - 
        q^10*z^2*(1 - 5*z + 3*z^2) + 2*q^12*z^2*(1 + z + 2*z^2 - z^3) + 
        q^6*(z + 3*z^2 - z^3) + q^9*z*(1 - 7*z - 4*z^2 + z^3) + 
        q^15*z^3*(-1 + z + z^2 + z^3) + q^14*z^3*(-2 + z + 4*z^2 + z^3) - 
        q^13*z^2*(1 - 6*z + 9*z^2 + z^3))*R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/
      (q^9*z^4) - ((-1 + q)^2*(1 - 2*q^4*z + q^5*z - q^6*(-1 + z)*z^2 + 
        3*q^7*z^3 + q^8*z^3 - q*(2 + z) - q^3*z*(-2 + z^2) + q^2*(1 + 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}])/(q^3*z^2) - 
     ((-2*z + 7*q^7*z + q^10*(3 - 7*z)*z^2 + 4*q^11*z^3 + q^14*(-1 + z)*z^3 - 
        q^15*z^4 + q^16*z^4 + q^17*z^4 + q^8*z*(-6 + 4*z - 5*z^2) - 
        q^2*(1 + z^2) + q^13*z^3*(3 + z^2) + q*(1 + z + z^2) - 
        q^12*z^3*(-1 + 3*z + z^2) + 2*q^9*z*(1 - 3*z + 2*z^2) - 
        q^3*(3 + z + 2*z^2) + q^6*z*(-7 + 4*z + 3*z^2) + 
        q^4*(5 + 2*z + 2*z^2 + z^3) - q^5*(2 - 4*z + 5*z^2 + 2*z^3))*
       R2[{{1}, {{5, 0, 1}, {1, 1, 1}}}])/(q^4*z^2) - 
     ((-1 + q)*(1 - q^6*(-1 + z)*z - 2*q^13*z^4 + q^14*(-1 + z)*z^4 + 
        2*q^16*z^5 - q^17*z^5 - 5*q^18*z^5 + q^20*z^5 - q^11*z^3*(1 + z) - 
        q^12*z^3*(1 + z) - q*(3 + z) + q^2*(3 + 2*z) + q^4*z*(2 + 3*z) - 
        q^10*z^2*(3 + z^2) - q^3*(1 + 2*z + 2*z^2) + 
        q^9*z*(-1 + 7*z + 5*z^2) - q^5*(z + z^3) + 
        q^7*z*(-3 + z - 5*z^2 + z^3) + q^8*z*(3 - 5*z - z^2 + z^3))*
       R2[{{1}, {{5, 0, 1}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((-1 - q^4*(-4 + z)*z - q^18*(-4 + z)*z^5 - q^19*(-4 + z)*z^5 - 
        7*q^21*z^6 - q^22*(-3 + z)*z^6 - 2*q^25*z^7 + 5*q^26*z^7 - q^27*z^7 - 
        2*q^28*z^7 + q^20*z^5*(1 + z) + q*(3 + z) + q^23*z^6*(3 + z) - 
        q^2*(4 + z) - q^15*z^4*(5 + 6*z) + q^14*z^3*(4 + 7*z) + 
        q^9*z*(4 - 18*z - 5*z^2) + q^13*z^3*(-1 - 6*z + z^2) + 
        q^5*(-2 - 5*z + z^2) + q^3*(3 - z + z^2) - q^7*z*(-4 + 2*z + z^2) + 
        q^8*z*(-4 + 11*z + 2*z^2) + q^12*z^2*(4 + z - 5*z^2 - z^3) - 
        q^11*z*(-1 + 12*z - 4*z^2 + z^3) + q^6*(1 - 2*z^2 + z^3) + 
        q^16*z^3*(-2 + 4*z - 2*z^2 + z^3) + q^17*z^3*(1 + 3*z - 4*z^2 + 
          2*z^3) + q^10*z*(-3 + 18*z - z^2 + 2*z^3))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/(q^10*z^4) - 
     ((-1 + q)*(1 + q^2 + 4*q^9*z^2 - q^10*(-1 + z)^2*z^2 - q^12*z^4 + 
        2*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^5*z*(2 + z) + 
        q^11*z^3*(-1 + 4*z) + q^3*(z - 3*z^2) + q^8*(z - 3*z^2 - 2*z^3) + 
        q^7*z*(-2 + z - z^3) + q^4*(z + z^3) + 2*q^6*(z + z^3))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/(q*z^2) + 
     ((-1 + q)^4*q^2*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 0, 1}, {2, 1, 2}}}])/z - 
     ((1 + 7*q^18*z^4 + 5*q^19*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*(9 + z) - 
        q^17*z^3*(1 + 7*z) + q^10*z*(3 - 3*z - 4*z^2) + q^3*(-3 + z - z^2) - 
        q^7*z*(-6 + 2*z + z^2) + q^13*z*(-5 + 6*z + z^2) + 
        q^12*z*(3 - 7*z + 4*z^2) + q^11*z*(-3 + 4*z + z^3) + 
        q^5*(-15 - 5*z - 4*z^2 + z^3) + q^16*z^2*(-1 + 6*z - 4*z^2 + z^3) + 
        q^14*z*(4 - 5*z - 2*z^2 + z^3) - q^9*(-1 + 2*z^2 + z^3) + 
        q^6*(10 + z + 3*z^2 + z^3) - q^8*(3 + 5*z - 8*z^2 + 2*z^3) - 
        q^15*z*(1 - 4*z + 5*z^3 + z^4))*R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/
      (q^5*z^2) - ((1 + q^8*(5 - 2*z)*z + q^7*(-3 + z)*z + 5*q^4*(-1 + z)*z - 
        4*q^11*z^3 - 2*q^15*z^4 - q^16*z^4 - q^6*z^2*(1 + z) + 
        q^14*z^3*(1 + z) + q^12*z^4*(3 + z) - q*(6 + z) + 
        q^10*z^2*(-3 + 4*z) + q^2*(11 + 4*z) + q^5*(1 + 3*z - 4*z^2) - 
        q^13*z^3*(3 + z^2) - q^3*(7 + z + z^2) + q^9*z*(-2 + 5*z + 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 - q^7*(-1 + z)*z + 4*q^13*z^3 - 4*q^17*z^4 + q^19*z^5 + q^20*z^5 - 
        q^14*z^3*(1 + z)^2 - q^2*(2 + z) + q*(3 + z) - q^18*z^4*(1 + 2*z) + 
        q^4*(3 + 3*z - 4*z^2) + q^11*z^2*(2 + 4*z - z^2) + 
        q^6*z*(3 + 5*z - z^2) - q^9*z*(1 - 5*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^15*z^4*(8 - z + z^2) + 
        q^16*z^4*(1 + z + z^2) + 2*q^8*z*(-1 - z + 2*z^2) + 
        q^5*(-1 - 3*z + z^3) - q^10*z*(-1 + 7*z + 2*z^2 + z^3) - 
        q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}])/
      z^2 - ((-1 + q^6*z^3 - 11*q^13*z^4 + q^15*(3 - 4*z)*z^4 + 
        q^12*(2 - 3*z)*z^4 + q^20*z^6 + 5*q^21*z^6 + q^24*z^7 + 3*q^25*z^7 + 
        q^26*z^7 - 2*q^5*z*(1 + z) - 2*q^22*z^6*(1 + z) + q*(2 + z) - 
        q^18*z^5*(4 + z) + q^4*(1 + 3*z) - q^23*z^6*(2 + 3*z) + 
        q^11*z^3*(4 + 3*z) + q^8*z*(-3 + 8*z) + q^16*z^4*(-1 + 9*z) + 
        2*q^10*z^2*(2 + z - z^2) + q^3*(-2 - 3*z + z^2) + 
        q^19*z^5*(-1 - 3*z + z^2) - q^17*z^5*(2 - 2*z + z^2) - 
        q^7*z*(-3 + z + z^2) + q^14*z^4*(4 + 3*z + z^2) + 
        q^9*z*(1 - 10*z - 4*z^2 + z^3))*R2[{{1}, {{5, 0, 2}, {-2, 1, 0}}}])/
      (q^12*z^5) - ((-1 + q^2*(-4 + z) - 3*q^9*z^3 + q^10*z^3 + q^11*z^3 + 
        q*(3 + z) + q^8*z^2*(-1 + 2*z) + q^3*(4 - 7*z - 2*z^2) + 
        q^6*z*(2 - 2*z + z^2) - q^7*z^2*(-2 + z + z^2) + 
        q^4*(-3 + 9*z + 2*z^2) - q^5*(-1 + 6*z - 2*z^2 + z^3))*
       R2[{{1}, {{5, 0, 2}, {-2, 1, 1}}}])/(q^2*z^2) + 
     ((-1 + q^6*z^3 + q^20*z^6 + 6*q^21*z^6 - 2*q^17*(-1 + z)*z^6 + 
        q^24*z^7 + 3*q^25*z^7 + q^26*z^7 - 2*q^5*z*(1 + z) - 
        2*q^22*z^6*(1 + z) + q*(2 + z) + q^4*(1 + 3*z) - q^23*z^6*(2 + 3*z) + 
        q^11*z^3*(7 + 4*z) - q^18*z^5*(5 + 6*z) + q^8*z*(-3 + 8*z) + 
        q^12*z^3*(-4 + 3*z - 3*z^2) + q^10*z^2*(4 + z - 2*z^2) + 
        q^3*(-2 - 3*z + z^2) - q^7*z*(-3 + z + z^2) + 
        q^16*z^4*(1 + 7*z + z^2) - 2*q^13*z^3*(-2 + 9*z + z^2) + 
        q^19*z^5*(-1 + z + z^3) + q^9*z*(1 - 10*z - 4*z^2 + z^3) - 
        q^15*z^3*(-1 + 3*z + 2*z^2 + z^3) + q^14*z^3*(-3 + 13*z + 5*z^2 + 
          z^3))*R2[{{1}, {{5, 0, 2}, {-2, 1, 2}}}])/(q^12*z^5) - 
     ((1 - q^5*z^2 - q^7*z^3 - q^12*(-1 + z)*z^3 + 2*q^13*z^4 - q^14*z^4 - 
        q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) - q^11*z^3*(2 + z + z^2) + 
        q^9*z^2*(2 + 2*z + z^2) + q^10*z^2*(-1 + 2*z^2))*
       R2[{{1}, {{5, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((-1 + q^6*(-4 + z)*z - 4*q^11*z^3 + q^16*(-3 + z)*z^4 + q^18*z^5 + 
        q^19*z^5 + q*(4 + z) - q^2*(5 + 2*z) + q^13*z^4*(9 + 2*z) + 
        q^4*(2 + 3*z - 3*z^2) + q^3*(1 - z + z^2) - 
        q^15*z^4*(8 + 2*z + z^2) - q^7*z*(-4 + 3*z + z^2) + 
        2*q^8*z*(-2 + 3*z + z^2) + q^14*z^3*(-1 + 9*z + z^2) + 
        q^5*(-1 + z + 2*z^2) - q^12*z^2*(1 + z + 6*z^2) - 
        q^9*z*(-3 + 8*z - 2*z^2 + z^3) - q^10*z*(1 - 5*z - 3*z^2 + 2*z^3) + 
        q^17*(z^4 - 2*z^5))*R2[{{1}, {{5, 0, 2}, {-2, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + 3*q - q^8*z^3 - q^4*z*(1 + 3*z) + q^3*(1 - 3*z - 2*z^2) + 
        q^6*z*(-1 + z^2) + q^5*z*(3 + 2*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{5, 0, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     ((1 + q^5*(-3 + z)*z - 3*q^14*z^4 + q^16*z^4 - q*(2 + z) + 
        q^10*z^3*(5 + z) + q^6*z*(8 + z) + q^9*z*(-2 + 13*z) + 
        q^8*z*(8 - 13*z - 2*z^2) + q^7*z*(-12 + z - z^2) + 
        q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) - q^11*z^2*(4 + z + z^2) + 
        q^12*z^2*(1 - 2*z + 3*z^2))*R2[{{1}, {{5, 0, 2}, {-1, 1, 2}}}])/
      (q^7*z^3) - ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + q^25*z^7 + 
        6*q^26*z^7 - 2*q^27*z^7 - 2*q^28*z^7 + q*(3 + z) - q^2*(3 + z) - 
        q^5*z*(5 + z) - 2*q^9*z^2*(7 + 2*z) - q^24*z^6*(1 + 6*z) + 
        q^20*z^5*(-9 + 10*z) + q^22*z^5*(3 + 4*z - 2*z^2) - 
        2*q^18*z^4*(-1 - 2*z + z^2) + q^6*z*(1 - z + z^2) - 
        q^19*z^5*(4 + 5*z + z^2) + q^21*z^5*(5 - 9*z + 2*z^2) + 
        q^8*z*(1 + 11*z + 3*z^2) + q^23*z^5*(-1 + 3*z + 4*z^2) + 
        q^7*(z - 2*z^3) + q^17*z^3*(3 + 7*z - 5*z^2 + z^3) + 
        q^10*z*(-2 + 7*z - 2*z^2 + z^3) + q^11*z*(1 - 3*z + 11*z^2 + 2*z^3) + 
        q^13*z^2*(2 - 14*z - 9*z^2 + 3*z^3) - q^15*z^2*(3 + 7*z + 2*z^2 + 
          3*z^3) - q^12*z^2*(1 + 5*z + 4*z^2 + 3*z^3) - 
        q^16*z^2*(-1 + 5*z + 11*z^2 - 12*z^3 + z^4) + 
        q^14*z^2*(2 + 22*z + 14*z^2 - 4*z^3 + z^4))*
       R2[{{1}, {{5, 0, 2}, {0, 1, 1}}}])/(q^15*z^5) - 
     ((-1 + q*z - q^6*(-1 + z)*z + q^7*(-1 + z)^2*z - 2*q^18*z^5 - q^19*z^5 + 
        2*q^20*z^6 + 5*q^21*z^6 - 2*q^22*z^6 - 4*q^23*z^6 - q^24*z^6 + 
        2*q^2*(2 + z) + 2*q^11*z^2*(3 + 4*z - 5*z^2) + q^5*(2 + z - 3*z^2) + 
        q^4*(-3 - 4*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        3*q^8*z*(1 + 3*z + z^2) + q^16*z^3*(1 + 4*z + 11*z^2) + 
        q^9*z*(-5 + 2*z - 8*z^2 + z^3) + 2*q^10*z*(1 - 7*z - 3*z^2 + z^3) + 
        q^14*z^3*(3 - 6*z - z^2 + z^3) - q^17*z^4*(1 + 6*z + z^2 + z^3) + 
        q^15*z^3*(-3 + 13*z - 2*z^2 + 4*z^3) + q^12*(z^2 + 6*z^3 - 3*z^4) + 
        q^13*(z^3 - 6*z^4 - 2*z^5))*R2[{{1}, {{5, 0, 2}, {0, 1, 2}}}])/
      (q^10*z^4) - (-1 + q)*q^2*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + 
       q^10*z^2 + q^11*z^2)*R2[{{1}, {{5, 0, 2}, {1, 1, 0}}}] - 
     ((-2*z + q^10*(3 - 5*z)*z^2 + 3*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) - q^12*z^4*(3 + z) + q^8*z*(-6 + 4*z - 5*z^2) - 
        q^2*(1 + z^2) + q^13*z^3*(3 + z^2) + q^7*z*(7 - z + z^2) + 
        q*(1 + z + z^2) + 2*q^9*z*(1 - 3*z + 2*z^2) - q^3*(3 + z + 2*z^2) + 
        q^6*z*(-7 + 3*z + 2*z^2) + q^4*(5 + 2*z + 2*z^2 + z^3) - 
        q^5*(2 - 4*z + 3*z^2 + 2*z^3))*R2[{{1}, {{5, 0, 2}, {1, 1, 1}}}])/
      (q^3*z^2) - ((2*z - 7*q^7*z - 4*q^11*z^3 - q^14*(-1 + z)*z^3 + 
        q^15*z^4 - q^16*z^4 - q^17*z^4 + q^10*z^2*(-3 + 7*z) + 
        q^6*z*(7 - 4*z - 3*z^2) + q^2*(1 + z^2) - q^13*z^3*(3 + z^2) - 
        q*(1 + z + z^2) + q^12*z^3*(-1 + 3*z + z^2) - 
        2*q^9*z*(1 - 3*z + 2*z^2) + q^3*(3 + z + 2*z^2) + 
        q^8*z*(6 - 4*z + 5*z^2) - q^4*(5 + 2*z + 2*z^2 + z^3) + 
        q^5*(2 - 4*z + 5*z^2 + 2*z^3))*R2[{{1}, {{5, 0, 2}, {1, 1, 2}}}])/
      (q^3*z^2) - ((-1 + 4*q^15*z^4 - q^17*z^4 - q^14*z^3*(1 + z) - 
        q^12*z^3*(1 + z)^2 + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(7 + 7*z - 5*z^2) + q^8*z*(-7 + z - 3*z^2) + 2*q^5*(-3 + z^2) + 
        q^10*z^2*(3 + z^2) + q^13*z^3*(3 + z^2) - q^7*(1 - 8*z + z^2) - 
        q^11*z^2*(1 - 3*z + z^2) + q^3*(1 - z + z^2) + 
        q^9*z*(2 - 5*z - 3*z^2 + z^3) + q^6*(3 - 6*z + 5*z^2 + z^3))*
       R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/(q^3*z^2) - 
     ((1 - q^6*z - q^5*z^2 - 7*q^8*z^2 + 2*q^12*(-1 + z)^2*z^2 + 3*q^17*z^5 - 
        2*q^18*z^5 + q^21*z^5 + q^20*z^6 - 2*q^22*z^6 + 5*q^23*z^6 - 
        q^24*z^6 - 2*q^25*z^6 + 2*q^16*z^4*(1 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^19*z^5*(5 + z) + q^4*z*(-1 + 2*z) + 
        q^15*z^4*(1 + 2*z) + q^11*z^2*(2 + 5*z) + q^3*(-1 + z - z^2) + 
        q^7*z*(2 + 3*z - z^2) + q^14*z^3*(-3 - 13*z + z^2) + 
        q^9*z*(-2 + 8*z + 3*z^2) + q^10*z*(1 - 7*z - 8*z^2 + z^3) - 
        q^13*z^2*(1 - 7*z - 7*z^2 + z^3))*R2[{{1}, {{5, 0, 2}, {1, 2, 2}}}])/
      (q^5*z^3) + ((-1 + q)*(1 + q^2 + 2*q^8*z^2 + q^7*(-2 + z)*z^2 - 
        7*q^10*z^3 + q^11*(-7 + z)*z^3 + q^12*(-4 + z)*z^3 - q^15*z^4 - 
        3*q^16*z^4 - 7*q^17*z^4 - q^18*z^4 + q^19*z^4 - 2*q^20*z^4 - 
        q^21*z^4 + 2*q^24*z^5 + q^25*z^5 + q^13*z^3*(1 + z) - q*(2 + z) + 
        q^14*z^3*(1 + 2*z) + q^3*(-1 + z - z^2) + q^4*(2 + z - z^2) + 
        q^6*z*(-1 - 3*z + 2*z^2) + q^9*(z^2 - 3*z^3) + 
        q^5*(-1 - 5*z^2 + z^3))*R2[{{1}, {{5, 0, 2}, {2, 2, 1}}}])/
      (q^4*z^2) - ((-1 - 3*q^4 - 5*q^20*z^4 + q^22*z^4 + q*(3 + z) - 
        q^2*(3 + z) - q^12*z*(13 + z^2) + q^3*(2 - z + z^2) - 
        q^18*z^3*(2 + 6*z + z^2) + q^14*z*(-4 + 14*z + z^2) + 
        q^5*(5 + z + 4*z^2 - z^3) + q^8*(-5 + z - 6*z^2 + z^3) + 
        q^7*(13 + 4*z - z^2 + z^3) - q^6*(10 + z + 2*z^2 + z^3) - 
        q^11*z*(-6 + 3*z + 2*z^2 + z^3) - q^13*z*(-14 + 6*z + 5*z^2 + z^3) + 
        q^17*z^2*(1 - 2*z + 11*z^2 + z^3) + q^9*(-3 - 7*z + 8*z^2 + 3*z^3) + 
        q^15*z*(-2 - 9*z + 10*z^2 + 3*z^3) + q^10*(2 + z - z^2 + 4*z^3) + 
        q^19*(z^3 - 3*z^4) + q^16*(z - 9*z^3 + 3*z^4))*
       R2[{{1}, {{5, 0, 2}, {2, 2, 2}}}])/(q^4*z^2) - 
     ((-1 + 5*q^15*z^4 - q^17*z^4 + q*(6 + z) - q^14*z^3*(1 + 2*z) - 
        2*q^2*(5 + 2*z) + 2*q^10*z*(1 + 3*z - 5*z^2) + 
        q^4*(3 + 6*z - 5*z^2) + q^8*z*(-11 + z - z^2) + 
        q^7*z*(10 + z - z^2) + q^13*z^3*(2 + z^2) + q^3*(4 + z^2) + 
        q^9*z*(3 - 7*z + z^2) + q^5*(-2 - z + z^2) + 
        q^6*z*(-5 + 3*z + 2*z^2) + q^11*z*(-1 + 8*z^2) - 
        q^12*z^2*(1 - z + 3*z^2 + z^3))*R2[{{1}, {{5, 0, 2}, {3, 1, 2}}}])/
      z^2 + (q*(1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R2[{{1}, {{5, 0, 2}, {3, 2, 1}}}])/z^2 + 
     ((-1 + q)*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-2, 1, 0}}}])/(q^3*z^2) - 
     ((-1 - q^19*z^4 + q^17*z^4*(2 + z) + q*(7 + z) - q^10*z^2*(2 + 5*z) - 
        q^2*(16 + 5*z) + q^4*(-2 + 6*z - 6*z^2) + q^7*(1 + z - 4*z^2) + 
        q^9*z*(6 + z - 3*z^2) + q^15*z^3*(-2 + z - 2*z^2) - 
        q^8*z*(6 - 2*z + z^2) + q^3*(14 + 4*z + z^2) + 
        q^5*(-2 - 7*z + 8*z^2) + q^6*(-1 + z - 2*z^2 + z^3) + 
        q^14*z^2*(1 - 3*z + 2*z^2 + z^3) - q^12*z^2*(2 + z + 6*z^2 + z^3) + 
        q^11*z*(-1 + 5*z + 12*z^2 + z^3) + q^13*z^2*(-2 + z + 4*z^2 + 
          2*z^3) + q^16*(z^3 - 4*z^4))*R2[{{1}, {{5, 1, 0}, {-2, 1, 1}}}])/
      (q^9*z^3) - ((1 + 3*q^17*(1 - 2*z)*z^4 + 4*q^19*z^5 - 2*q^20*z^5 - 
        q^21*z^5 + 2*q^2*(1 + z) - q*(3 + z) + q^18*z^4*(-1 + 2*z) - 
        q^14*z^4*(5 + 3*z) + q^4*z*(5 + 4*z) + q^3*(1 - 2*z - 2*z^2) + 
        q^10*z*(-3 + 4*z - 2*z^2) + q^16*z^4*(6 + 4*z + z^2) + 
        q^8*z*(3 - 5*z + 6*z^2) + q^13*z^2*(1 + z + 11*z^2) + 
        2*q^9*z*(1 + 3*z + 2*z^2 - z^3) - q^5*(2 + 7*z + z^3) + 
        q^11*z*(1 - 7*z - 7*z^2 + z^3) + q^7*z*(-5 - 5*z^2 + z^3) + 
        q^6*(1 + 5*z - 2*z^2 + z^3) + q^15*(z^3 - 13*z^4) + 
        q^12*(z^2 + 3*z^3 - z^4))*R2[{{1}, {{5, 1, 0}, {-2, 1, 2}}}])/
      (q^11*z^4) - ((-1 + 2*q^10*z^3 + q^13*(2 - 3*z)*z^3 - 2*q^18*z^5 + 
        q^19*(-2 + z)*z^5 + q^20*z^6 + 2*q^23*z^6 - q^24*z^6 - q^25*z^6 + 
        3*q^11*z^2*(1 + z) + q*(3 + z) - q^14*z^3*(3 + z) + 
        q^15*z^3*(1 + 2*z) - q^2*(3 + 2*z) - q^4*z*(5 + 4*z) + 
        q^8*z*(-3 + 5*z - 5*z^2) - q^6*z*(2 - 2*z + z^2) - 
        q^12*z^2*(1 - z + z^2) + q^5*z*(4 + z + z^2) + 
        q^3*(1 + 3*z + 2*z^2) - q^7*z*(-3 + 2*z - 5*z^2 + z^3) + 
        q^9*z*(1 - 6*z - 5*z^2 + 2*z^3) + q^16*(z^4 - 2*z^5) + 
        q^17*(z^4 + 5*z^5 - 2*z^6))*R2[{{1}, {{5, 1, 0}, {-2, 2, 1}}}])/
      (q^11*z^4) + (q^2*(1 - 4*q - 2*q^8*z^3 + q^9*z^3 + q^10*z^3 - 
        2*q^2*(-3 + z + z^2) + q^6*z*(1 + z + z^2) + q^3*(-4 + 5*z + z^2) - 
        q^5*z*(1 + 2*z + 2*z^2) + q^4*(1 - 3*z + 3*z^2))*
       R2[{{1}, {{5, 1, 0}, {-2, 2, 2}}}])/z - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((-1 + q^5*z^2 - q^6*z^2 + 2*q^8*z^3 + q^11*z^4 - 4*q^12*z^4 - 
        q^16*z^4 + q^15*(-4 + z)*z^4 - 4*q^17*z^5 + 6*q^18*z^5 - 2*q^20*z^5 + 
        2*q^7*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^13*z^4*(8 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + q^10*(z^2 - 3*z^3) - 
        2*q^9*(z^2 + z^4) + q^14*(z^4 - 2*z^5))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/(q^7*z^3) - 
     ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 + 2*q^17*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        2*q^21*z^6 - q^22*z^6 + q*(2 + z) - q^5*z*(4 + z) - 
        q^13*z^3*(4 + 9*z) + q^7*z*(3 + 2*z - 5*z^2) - q^3*(2 + 9*z + z^2) - 
        q^12*z^3*(1 + 3*z + 2*z^2) + q^4*(1 + 9*z + 2*z^2) - 
        2*q^10*z^2*(-2 + z + 5*z^2) - q^16*z^4*(3 + 4*z + z^2 + z^3) + 
        q^15*z^3*(-1 + 7*z + z^2 + z^3) + q^8*z*(-3 - 2*z - 6*z^2 + 2*z^3) + 
        q^14*z^3*(3 + z + 2*z^2 + 2*z^3) + q^11*z^2*(-1 + 10*z + 14*z^2 + 
          2*z^3) + q^9*(z - 3*z^2 + z^3 - 2*z^4))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^9*z^4) - 
     ((-1 - q^4*(-2 + z)*z + q^8*z^2 - q^11*z^2 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 - q^9*z^2*(2 + z)^2 + q*(3 + z) - q^2*(3 + z) + 
        q^7*z^2*(3 + 2*z) + q^6*(z - 2*z^2) + q^5*z*(-2 + z - z^2) + 
        q^3*(1 - z + z^2) + q^10*z^2*(3 + 2*z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}])/(q^2*z^2) - 
     ((1 + q^2*z + q^16*(-1 + z)^2*z^4 + 2*q^18*z^5 - q^17*(-5 + z)*z^5 + 
        4*q^19*z^6 - 8*q^20*z^6 - q^21*z^6 + 4*q^22*z^6 + q^23*z^6 - 
        q*(2 + z) - q^12*z^3*(3 + z) - 3*q^15*z^4*(1 + 2*z) + 
        q^13*z^4*(7 + 2*z) + q^7*z*(-3 + 2*z - 2*z^2) + 
        q^14*z^4*(-6 + z - z^2) + q^8*z*(3 - 7*z + z^2) - 
        q^5*z*(2 - 2*z + z^2) + q^6*z*(1 - 2*z + 2*z^2) - 
        q^3*(-2 + z + 2*z^2) + q^4*(-1 + 3*z + 2*z^2) + 
        q^11*z^2*(-1 + 3*z + 2*z^2) + q^10*z^2*(-1 - 7*z + 3*z^2) - 
        q^9*z*(1 - 7*z - 5*z^2 + 2*z^3))*R2[{{1}, {{5, 1, 0}, {0, 1, 0}}}])/
      (q^10*z^4) - ((2 + 2*q^11*(-3 + z)*z^2 - q^20*z^5 - q^21*z^5 - 
        4*q^22*z^6 + 4*q^23*z^6 + 3*q^24*z^6 - 2*q^25*z^6 - q^26*z^6 + 
        3*q^2*(3 + z) - q^3*(5 + z) - q*(7 + 2*z) - q^5*z*(14 + 11*z) + 
        q^7*z*(-9 + 7*z - 9*z^2) + q^10*z^2*(-4 - z + z^2) + 
        q^6*z*(13 + z + 3*z^2) + q^8*z*(6 - 13*z + 7*z^2) + 
        q^4*(1 + 6*z + 8*z^2 - z^3) + q^9*z*(-2 + 14*z + z^3) + 
        q^13*z^2*(-4 + 23*z + z^3) - q^17*z^3*(3 - 5*z - 6*z^2 + z^3) + 
        q^16*z^3*(2 + 7*z - 3*z^2 + z^3) + q^12*z^2*(7 - 14*z - z^2 + z^3) + 
        q^19*z^4*(4 + 3*z + z^2 + z^3) - q^15*z^3*(-6 - 6*z + 3*z^2 + z^3) - 
        q^18*z^3*(-1 + 10*z + 4*z^2 + z^3) - q^14*z^2*(-1 + 18*z + 8*z^2 + 
          z^3 + z^4))*R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/
      (q^8*z^3*(-1 + q^5*z)) - ((-1 + q^6*z^3 + 5*q^11*z^4 - 
        2*q^24*(-3 + z)*z^6 - q^26*z^7 - q^27*z^7 - 2*q^5*z*(1 + z) + 
        q^25*z^6*(1 + z) + q*(2 + z) + 2*q^22*z^6*(-7 + 2*z) + 
        q^4*(1 + 3*z) + q^20*z^5*(-7 + 4*z) - 2*q^13*z^3*(8 + 9*z) + 
        q^15*z^3*(-7 + 10*z - 14*z^2) + q^10*z^2*(9 + 8*z - 2*z^2) - 
        q^7*z*(-3 + z^2) - 2*q^23*z^6*(3 + z^2) - q^8*z*(3 - 8*z + z^2) + 
        q^3*(-2 - 3*z + z^2) + q^21*z^5*(1 + 4*z + z^2) + 
        q^18*z^4*(-3 - 14*z + 2*z^2) + q^16*z^3*(6 - 16*z + 15*z^2 - 2*z^3) + 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) + q^14*z^3*(9 + z + 8*z^2 + z^3) + 
        q^19*z^4*(-2 + 7*z + 8*z^2 + z^3) - q^12*z^2*(1 - 12*z - 7*z^2 + 
          4*z^3) + q^17*z^3*(-2 + 16*z + z^2 + z^4))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((1 - q^9*(-8 + z)*z^2 + 2*q^15*z^3 + 3*q^14*z^4 - q^13*(-2 + z)*z^4 - 
        2*q^20*z^5 + q^21*z^5 + q^22*z^5 + 5*q^2*(3 + z) - q^17*z^4*(3 + z) - 
        q*(7 + z) + q^5*(6 + 7*z - 12*z^2) + q^16*z^3*(-1 - 4*z + z^2) - 
        q^8*z*(-8 + 3*z + z^2) - q^3*(10 + 3*z + z^2) + 
        q^6*z*(7 + 4*z + z^2) - q^11*z^2*(5 + 6*z + 2*z^2) + 
        q^4*(-4 - 9*z + 6*z^2) + q^10*z*(-4 - 9*z + 7*z^2) - 
        q^7*(1 + 11*z - 7*z^2 + 3*z^3) + q^12*z*(1 + 6*z - z^2 + 6*z^3 + 
          z^4))*R2[{{1}, {{5, 1, 0}, {0, 2, 0}}}])/(q^5*z^2*(-1 + q^5*z)) + 
     ((-1 + q)*(-1 + q^8*(-7 + z)*z + q^10*(4 - 5*z)*z^2 + 3*q^11*z^3 + 
        2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) + q*(6 + z) - 
        q^2*(11 + 4*z) + q^4*(2 + 6*z - 5*z^2) + q^9*z*(3 - 5*z - 2*z^2) + 
        q^6*z*(-1 + z^2) + q^13*z^3*(3 + z^2) + q^7*z*(4 - 3*z + z^2) + 
        q^3*(6 + z + z^2) - q^12*z^3*(1 + 3*z + z^2) + 
        q^5*(-2 - 3*z + 4*z^2))*R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}])/
      (q^5*z^2) + ((-1 + q)*(1 - q^6*(-1 + z)*z + 2*q^13*z^4 + q^14*z^4 + 
        2*q^16*z^5 - 3*q^17*z^5 + q^19*z^5 - q^11*z^3*(1 + z) - 
        q^12*z^3*(1 + z) - q*(3 + z) + q^8*(-1 + z)^2*z*(3 + z) + 
        q^2*(3 + 2*z) + q^4*z*(2 + 3*z) - q^10*z^2*(3 + z^2) - 
        q^3*(1 + 2*z + 2*z^2) - q^5*(z + z^3) - 
        q^9*z*(1 - 7*z - 6*z^2 + z^3) + q^7*z*(-3 + z - 5*z^2 + z^3))*
       R2[{{1}, {{5, 1, 0}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((-1 + q)*(1 - q^6*(-1 + z)*z + q^15*z^5 - q^17*z^5 + 5*q^18*z^5 - 
        q^20*z^5 + q^21*z^5 - 2*q^22*z^6 + 3*q^23*z^6 + 2*q^24*z^6 - 
        q*(3 + z) + q^8*(-1 + z)^2*z*(3 + z) - q^19*z^5*(3 + z) + 
        q^16*z^4*(1 + 2*z) + q^2*(3 + 2*z) + q^4*z*(2 + 3*z) + 
        q^12*z^2*(2 + z^2) - q^10*z^2*(3 + z^2) - q^14*z^3*(1 - z + z^2) - 
        q^11*z^2*(1 + z + z^2) - q^3*(1 + 2*z + 2*z^2) - q^5*(z + z^3) - 
        q^9*z*(1 - 7*z - 6*z^2 + z^3) + q^7*z*(-3 + z - 5*z^2 + z^3) - 
        q^13*(z^2 - 5*z^4 + z^5))*R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/
      (q^7*z^3) + ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{1}, {{5, 1, 0}, {2, 1, 0}}}])/(q^4*z^2) - 
     ((-1 + q)*(-1 + q^4*z + q^8*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) - 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {2, 1, 1}}}])/
      (q^5*z^2) + ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - 
        q^11*(-1 + z)^2*z*(1 + z) + q*(3 + z) - q^2*(4 + z) + 
        q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) + 
        q^8*(z + z^2 - z^3) - q^5*(-1 + z - 5*z^2 + z^3))*
       R2[{{1}, {{5, 1, 0}, {2, 2, 0}}}])/(q^5*z^2) - 
     ((-1 + q)*q*(-2 - 2*q^2 + 2*q^3*(-1 + z)*z - q^9*(-1 + z)*z^2 + 
        q^10*z^3 + 2*q^11*z^4 + q^12*z^4 + 2*q*(2 + z) - q^5*z*(2 + z) + 
        q^4*(z - 2*z^2) - q^7*z*(2 + z^3) + 2*q^6*(z + z^3) + q^8*(z + z^3))*
       R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/z^2 + 
     (q^2*(-1 + q^2*(-3 + z) + 7*q^4*z - q^11*(-1 + z)*z^3 - q^13*z^4 + 
        2*q^14*z^4 + q^15*z^4 + q*(3 + z) + q^8*z*(-3 + 5*z) + 
        q^5*z*(-2 + 3*z - 2*z^2) - q^7*z*(-3 + z + z^2) - 
        q^3*(-1 + 7*z + z^2) + q^10*z^2*(3 + z + 2*z^2) + 
        q^6*z*(-1 - 2*z + 4*z^2) - q^9*z*(-1 + 7*z + 3*z^2 + 2*z^3) + 
        q^12*(z^3 - 2*z^4))*R2[{{1}, {{5, 1, 0}, {2, 2, 2}}}])/z^2 + 
     ((-1 + q)*q^5*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}])/z - 
     ((1 - z + q^18*(4 - 3*z)*z^5 - 4*q^21*z^6 + q^20*z^7 - 2*q^24*z^7 - 
        4*q^25*z^7 - q^26*z^7 + 2*q^22*z^6*(1 + z) + q^11*z^3*(2 + z) + 
        3*q^17*z^5*(1 + 2*z) - q^2*z*(3 + 2*z) + 3*q^15*z^4*(-1 + 3*z) + 
        q^23*z^6*(2 + 5*z) - q^14*z^4*(3 + 8*z) - q^6*z^2*(5 + z^2) + 
        q^12*z^3*(-4 - z + z^2) - q^19*z^5*(-1 + z + z^2) + 
        q*(-2 + 2*z + z^2) + q^10*z^2*(-4 - 3*z + 3*z^2) + 
        3*q^8*z*(1 - 4*z + 2*z^2 - 2*z^3) + 2*q^3*(1 + 2*z + z^2 + z^3) + 
        q^5*z*(2 + 7*z + z^2 + z^3) - q^4*(1 + 3*z + 5*z^2 + 4*z^3) - 
        q^7*z*(3 - 7*z - 5*z^3 + z^4) + q^9*z*(-1 + 11*z - 3*z^2 - 4*z^3 + 
          2*z^4) + q^13*(z^3 + 9*z^4 - 3*z^5) + q^16*(z^4 - 7*z^5 - 3*z^6))*
       R2[{{1}, {{5, 1, 1}, {-2, 1, 0}}}])/(q^12*z^5) - 
     ((1 + q^11*(-7 + z)*z^3 - q^18*(-5 + z)*z^4 - q^21*z^5 + q^22*z^5 - 
        2*q^23*z^6 + q^24*z^6 + q^25*z^6 - q^20*z^5*(2 + z) - q*(3 + z) + 
        q^2*(3 + 2*z) + q^4*z*(-2 + 3*z) - q^6*z*(9 + 5*z) + 
        q^9*z^2*(7 + 5*z - 3*z^2) + q^8*z*(6 + z - 2*z^2) + 
        q^5*z*(11 + 4*z - z^2) + q^19*z^4*(-1 + 11*z + z^2) + 
        q^10*z*(-1 - 2*z + 2*z^2) - q^3*(1 + 2*z + 2*z^2) + 
        q^12*z^2*(1 + 3*z + 5*z^2) + q^13*z^2*(-5 + z + 8*z^2) + 
        q^17*z^3*(1 - 2*z - 10*z^2 + z^3) + q^7*z*(-4 - 5*z + z^2 + z^3) - 
        q^14*z^2*(-4 + 9*z + 10*z^2 + z^3) - q^16*z^3*(5 + z + 2*z^2 + 
          2*z^3) + q^15*z^2*(-1 + 10*z - 2*z^2 + 5*z^3 + z^4))*
       R2[{{1}, {{5, 1, 1}, {-2, 1, 1}}}])/(q^12*z^4) - 
     ((1 + 4*q^10*z^3 + q^16*(-1 + z)*z^3 - 2*q^17*z^4 + q^19*z^4 - 
        q*(7 + z) + q^2*(16 + 5*z) + q^5*(2 + 7*z - 8*z^2) + 
        3*q^9*z*(-2 + z^2) + q^8*z*(6 - 2*z + z^2) - q^3*(14 + 4*z + z^2) + 
        q^7*(-1 - z + 4*z^2) + q^4*(2 - 6*z + 6*z^2) + 
        q^15*z^3*(3 + 6*z + z^3) - q^6*(-1 + z - 2*z^2 + z^3) + 
        q^12*z^2*(4 + 3*z + 6*z^2 + z^3) - q^11*z*(-1 + 5*z + 12*z^2 + z^3) + 
        q^13*(z^2 - 2*z^4 - 3*z^5) - q^14*(z^2 + 7*z^4 + z^5))*
       R2[{{1}, {{5, 1, 1}, {-2, 1, 2}}}])/(q^8*z^3) - 
     ((1 + 2*q^4*z^2 - q^10*(-1 + z)*z^2 - q*(3 + z) + q^2*(3 + z) - 
        q^5*z*(3 + z) + q^7*z*(-1 + 3*z) + q^8*z^2*(1 + 7*z) + 
        q^6*z*(3 - 2*z - 2*z^2) + q^3*(-1 + z - z^2) - 
        q^9*z^2*(3 + 3*z + z^2))*R2[{{1}, {{5, 1, 1}, {-2, 2, 0}}}])/
      (q^3*z^2) - ((-1 + q^5*z^2 + q^7*z^3 - 2*q^13*z^4 + q^14*z^4 + 
        q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) - q^12*z^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2) + 
        q^11*z^3*(3 + z + 2*z^2) + q^10*(z^2 - 2*z^3 - 2*z^4))*
       R2[{{1}, {{5, 1, 1}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((1 + 4*q^6*z + 2*q^8*(2 - 3*z)*z - q^16*(-3 + z)*z^4 - q^18*z^5 - 
        q^19*z^5 - q*(4 + z) + q^17*z^4*(-1 + 2*z) + q^2*(5 + 2*z) - 
        q^13*z^4*(8 + 3*z) + q^7*z*(-4 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^15*z^4*(8 + 2*z + z^2) - q^14*z^3*(-1 + 9*z + z^2) - 
        q^5*(-1 + z + 2*z^2) + q^4*(-2 - 3*z + 3*z^2) + 
        q^10*(z - 8*z^2 - 3*z^3) + q^9*z*(-3 + 11*z - z^2 + z^3) + 
        q^12*z^2*(1 + z + 8*z^2 + z^3) + q^11*(z^2 + 4*z^3 - 2*z^4))*
       R2[{{1}, {{5, 1, 1}, {-2, 2, 2}}}])/(q^5*z^3) - 
     ((1 - q^2*z + 2*q^24*z^7 + 3*q^25*z^7 - 3*q^26*z^7 - 2*q^27*z^7 - 
        q*(2 + z) + q^22*z^6*(8 + z) - q^4*(1 + 3*z) + q^3*(2 + 5*z) + 
        q^9*z^2*(13 + 12*z - 7*z^2) + q^6*z*(3 + 9*z - z^2) + 
        q^5*z*(-1 - z + z^2) - q^7*z*(3 + 14*z + 6*z^2) + 
        q^10*z^2*(-5 - 5*z + 17*z^2) + q^18*z^4*(5 - 2*z - 3*z^2 + z^3) + 
        q^20*z^4*(1 - z + z^2 + z^3) + q^8*z*(1 - z + 4*z^2 + z^3) - 
        q^15*z^3*(-2 - 6*z + 15*z^2 + z^3) + q^19*z^4*(-4 + 5*z - 5*z^2 + 
          2*z^3) - q^11*z^2*(3 + 12*z + 3*z^2 + 2*z^3) + 
        q^13*z^2*(-3 - 7*z + 4*z^2 + 2*z^3) + q^12*z^2*(4 + 11*z - 3*z^2 + 
          4*z^3) + q^16*z^3*(2 + 9*z + 12*z^2 + 4*z^3 + z^4) - 
        q^17*z^3*(1 + 6*z + 6*z^2 + 7*z^3 + z^4) + 
        q^14*(z^2 - 2*z^3 - 16*z^4 + 2*z^5 - 2*z^6) + 
        q^21*(z^5 + z^6 - 2*z^7 - z^8))*R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/
      (q^10*z^4*(-1 + q^5*z)) - ((2 - q^5*z - 2*q^10*z^3 - 3*q^12*z^3 - 
        q^16*(-6 + z)*z^4 + q^18*z^5 - 6*q^19*z^5 + q^20*z^5 + 2*q^21*z^5 - 
        2*q*(2 + z) + q^17*z^4*(1 + 2*z) + q^3*(4 + 3*z) + 
        q^8*z*(2 - 8*z - 7*z^2) + 2*q^6*z*(-2 - 3*z + z^2) + 
        q^13*z^3*(2 + 4*z + z^2) + 2*q^11*z^2*(-1 + z + 2*z^2) + 
        q^7*(z + 4*z^2 - 3*z^3) - q^15*z^3*(-1 + z + z^3) - 
        q^14*z^3*(2 + 10*z + z^3) - q^4*(2 - 2*z - 4*z^2 + z^3) + 
        q^9*z*(-1 + 8*z + 7*z^2 + 2*z^3))*R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/
      (q^8*z^3) - ((1 + 5*q^20*z^5 - q^21*z^6 - q^22*z^6 - 4*q^23*z^6 + 
        2*q^24*z^6 + 2*q^25*z^6 - q^6*(1 + z)^2 + 2*q^2*(3 + z) - q*(4 + z) + 
        q^8*z*(5 - 8*z - 2*z^2) + q^5*(3 + 7*z - z^2) + q^17*z^4*(-2 + z^2) - 
        q^3*(3 + z^2) + q^7*z*(-3 + z + z^2) + q^19*z^5*(5 + 3*z + z^2) + 
        q^9*z*(-6 + 17*z + 2*z^2) + q^4*(-2 - 5*z + 3*z^2) + 
        q^12*z^2*(-1 - z + 8*z^2) + q^13*z^2*(-3 + z - 4*z^2 - 2*z^3) - 
        q^11*z*(1 - 13*z - 8*z^2 + z^3) + q^10*z*(4 - 20*z - 6*z^2 + z^3) + 
        q^15*z^3*(1 + 18*z + 5*z^2 + z^3) - q^16*z^3*(-1 + z + 8*z^2 + 
          2*z^3) + q^14*(z^2 - 6*z^3 - 16*z^4) + q^18*(z^4 - 8*z^5 - 2*z^6))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/(q^11*z^4) - 
     (-1 + q)^2*q^9*(2 + q)*z^2*R2[{{1}, {{5, 1, 1}, {-1, 2, 0}}}] - 
     ((-1 + 2*q^5*z^2 + q^11*(-2 + z)*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^6*z*(3 + z) - 
        q^4*z*(1 + 3*z) + q^9*z^2*(3 + 2*z - z^2) + q^3*(1 + z^2) + 
        q^8*z*(1 - 3*z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^7*z*(-3 - 2*z + 2*z^2))*R2[{{1}, {{5, 1, 1}, {-1, 2, 1}}}])/
      (q^3*z^2) - ((1 + q*(-6 + z) + 2*q^15*z^4 - 3*q^16*z^4 - 2*q^17*z^4 - 
        3*q^7*z^2*(1 + z) + 4*q^6*z*(-1 + 3*z) - q^3*(16 + 5*z) + 
        q^5*(-2 + 6*z - 9*z^2) + q^2*(14 + 3*z - z^2) - 
        q^13*z^3*(6 - 2*z + z^2) + q^8*z*(3 - 6*z + 2*z^2) + 
        q^9*z*(-4 + 5*z + 2*z^2) + q^10*z*(3 - 7*z + 3*z^2) + 
        q^4*(9 - 2*z + 5*z^2) - q^11*z*(1 - 7*z - 4*z^2 + z^3) + 
        q^12*z^2*(-3 - 4*z + 4*z^2 + z^3))*R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/
      (q^5*z^2) - ((1 - q^3*(-1 + z)*z + 5*q^21*z^6 - 10*q^22*z^6 - 
        q^23*z^6 + 2*q^24*z^6 - q*(4 + z) + 5*q^20*z^5*(-1 + 2*z) + 
        q^2*(5 + 2*z) + q^17*z^4*(-6 + 3*z - 2*z^2) + q^5*(1 + 3*z - 2*z^2) + 
        q^15*z^4*(2 + 4*z + z^2) - q^14*z^3*(3 + 9*z + z^2) + 
        4*q^13*z^2*(-1 - z + 2*z^2) - q^16*z^4*(-10 + z + 2*z^2) + 
        q^4*(-4 - 5*z + 3*z^2) + q^9*z*(-3 + 29*z + 9*z^2) - 
        q^18*z^4*(3 - 3*z + z^3) + q^6*(2 + z + z^3) + 
        q^8*z*(5 - 15*z - 5*z^2 + z^3) + q^19*z^4*(1 - 3*z - 4*z^2 + z^3) - 
        q^7*(1 + 3*z - 2*z^2 + z^3) + q^11*z*(3 - 2*z - z^2 + 3*z^3) - 
        q^10*z*(2 + 20*z + 6*z^2 + z^4) + q^12*z*(-1 + 10*z + 9*z^2 - 6*z^3 + 
          2*z^4))*R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/(q^11*z^4) - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z - 4*q^15*z^4 + 4*q^17*z^5 + 
        2*q^18*z^5 + 2*q^19*z^6 - 3*q^20*z^6 - 2*q^21*z^6 + 2*q^22*z^6 + 
        q^23*z^6 - q^11*z^4*(1 + z) - q*(2 + z) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 + z^2) + q^8*z*(3 - 8*z + z^2) + q^12*z^3*(-6 - 3*z + z^2) - 
        q^7*z*(3 - 2*z + z^2) + 2*q^13*z^3*(2 + 4*z + z^2) + 
        q^10*z^2*(-4 - 3*z + 5*z^2) - q^9*z*(1 - 10*z - 4*z^2 + z^3) - 
        q^14*z^3*(1 + 3*z + 4*z^2 + z^3) + q^16*(z^4 - 3*z^5))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(q^9*z^4) - 
     ((-1 + q)*q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        4*q^8*z^3 - q^9*(-2 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 + 
        q*(2 + z))*R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}])/z - 
     ((1 - 3*q^8*(-3 + z)*z - 2*q^15*z^4 - q^18*z^5 + q^16*z^4*(3 + z) - 
        q*(6 + z) + 3*q^7*z*(-1 + 2*z) + 2*q^2*(7 + 2*z) + 
        q^5*(4 + 8*z - 9*z^2) + 2*q^11*z*(1 + 2*z - 2*z^2) - 
        q^3*(14 + 4*z + z^2) + q^6*(-2 - 3*z + 2*z^2) - 
        q^10*z*(2 + 13*z + 4*z^2) + q^4*(3 - 4*z + 5*z^2) + 
        q^9*z*(-6 + 7*z + 6*z^2) + q^12*z^2*(3 + 2*z + 5*z^2 + z^3) + 
        q^14*z^2*(1 + 4*z - 6*z^2 + 2*z^3) - q^13*z^2*(2 + 4*z + z^2 + 
          2*z^3))*R2[{{1}, {{5, 1, 1}, {0, 2, 1}}}])/(q^4*z^2) - 
     ((2 + 2*q^7*(-4 + z)*z - 6*q^8*(-1 + z)*z - 3*q^14*z^3 + 5*q^18*z^4 - 
        q^20*z^5 - q^21*z^5 - 2*q*(5 + z) + q^19*z^4*(1 + 2*z) + 
        q^2*(17 + 6*z) + q^9*z*(-1 + 11*z) + q^5*(4 + 5*z - 5*z^2) + 
        q^16*z^4*(-12 + z - z^2) - q^17*z^4*(1 + z + z^2) - 
        q^3*(10 + z + 2*z^2) + q^13*z^2*(-1 + 5*z^2) + 
        q^10*z*(1 - 10*z + 5*z^2) + q^4*(-2 - 8*z + 8*z^2) + 
        q^11*z*(-1 + 7*z - 4*z^2 + z^3) - q^6*(1 - 3*z + 2*z^2 + 2*z^3) + 
        q^12*z^2*(-2 - 3*z + 6*z^2 + 2*z^3) + q^15*(z^3 + z^5))*
       R2[{{1}, {{5, 1, 1}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((1 + 2*q^6*z^3 + 3*q^18*z^5 + q^21*z^6 - 3*q^22*z^6 - q^23*z^6 - 
        q*(4 + z) - q^19*z^5*(1 + 2*z) + q^2*(5 + 2*z) + q^13*z^3*(5 + 3*z) - 
        q^14*z^4*(10 + 3*z) + q^20*z^5*(-1 + 5*z) + q^5*(1 - 3*z^2) - 
        q^3*(1 + z^2) + q^17*z^4*(-1 - z + z^2) - q^16*z^4*(-3 + 6*z + z^2) + 
        q^15*z^4*(5 + 7*z + z^2) + q^4*(-2 - z + 4*z^2) + 
        q^9*z*(-4 + 16*z + 5*z^2) - 3*q^7*(z + z^3) + 
        q^8*z*(6 - 8*z - 2*z^2 + z^3) + 2*q^12*z^2*(1 - 4*z - 2*z^2 + z^3) - 
        q^11*z^2*(2 - 7*z + 2*z^2 + z^3) - q^10*z*(-1 + 8*z + 5*z^2 - 5*z^3 + 
          z^4))*R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}])/(q^11*z^4) - 
     ((-1 + q^4*(2 - 3*z)*z - 4*q^25*z^6 - 2*q^26*z^6 + q^22*(-1 + z)*z^6 + 
        q*(3 + z) - q^2*(3 + 2*z) + 4*q^6*z*(5 + 2*z) + q^24*z^5*(1 + 3*z) + 
        q^23*z^5*(-3 + z - z^2) + q^5*z*(-14 - 4*z + z^2) - 
        q^21*z^5*(8 - 3*z + z^2) + q^11*z^2*(-25 + 2*z + z^2) + 
        q^3*(1 + 2*z + 2*z^2) + q^8*z*(-3 - 7*z + 4*z^2) - 
        3*q^13*z^2*(4 - 3*z + 4*z^2) + q^12*z^2*(24 - 4*z - 2*z^2 + z^3) + 
        2*q^16*z^3*(6 + 4*z - z^2 + z^3) - q^7*z*(9 - z + z^2 + z^3) + 
        q^20*z^4*(-4 + 9*z + 3*z^2 + z^3) - q^19*z^3*(3 - 7*z + 13*z^2 + 
          z^3) + q^18*z^3*(10 - 2*z + 13*z^2 + z^3) - 
        q^10*z*(1 - 15*z - 5*z^2 + 2*z^3) - q^17*z^3*(14 + z - 4*z^2 + 
          2*z^3) + q^9*z*(4 - z - 10*z^2 + 3*z^3) - 
        q^15*z^2*(-1 + 2*z + 12*z^2 + 2*z^3 + z^4) + 
        q^14*(z^2 - 8*z^3 + 16*z^4 - 2*z^5))*
       R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     ((-1 + q)*(-1 - q^7*(-3 + z)*z - 5*q^4*(-1 + z)*z + q^10*(3 - 4*z)*z^2 + 
        4*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 + q^6*z^2*(1 + z) - 
        q^14*z^3*(1 + z) - q^12*z^4*(3 + z) + q*(6 + z) + q^8*z*(-5 + 2*z) - 
        q^2*(11 + 4*z) + q^9*z*(2 - 5*z - 2*z^2) + q^13*z^3*(3 + z^2) + 
        q^3*(7 + z + z^2) + q^5*(-1 - 3*z + 4*z^2))*
       R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}])/(q^4*z^2) - 
     ((1 + 3*q^18*z^4 - q^19*z^4 - q^20*z^4 - q^16*z^4*(3 + z) - q*(4 + z) + 
        q^2*(7 + 2*z) + q^17*z^3*(1 + 3*z) + q^8*(2 - 3*z - 9*z^2) + 
        q^9*z*(7 + z - z^2) + q^5*z*(3 - 5*z + z^2) - q^3*(10 + z + z^2) + 
        q^4*(9 + 2*z + z^2) - q^15*z^3*(1 + 5*z + z^2) - 
        2*q^10*z*(3 + z + 2*z^2) + 3*q^6*(-1 - 2*z + 4*z^2) - 
        q^12*z*(5 - 5*z - 4*z^2 + z^3) + q^14*z^2*(3 - 3*z + 6*z^2 + z^3) - 
        q^13*z*(-1 + 9*z + 7*z^2 + z^3) + q^11*z*(8 + 4*z + 13*z^2 + z^3) - 
        q^7*(2 + z + 3*z^3))*R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/(q^5*z^2) - 
     ((-1 - q^7*(-1 + z)*z + 4*q^13*z^3 - 4*q^17*z^4 + q^19*z^5 + q^20*z^5 - 
        q^14*z^3*(1 + z)^2 - q^2*(2 + z) + q*(3 + z) - q^18*z^4*(1 + 2*z) + 
        q^4*(3 + 3*z - 4*z^2) + q^11*z^2*(2 + 4*z - z^2) + 
        q^6*z*(3 + 5*z - z^2) - q^9*z*(1 - 5*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^15*z^4*(8 - z + z^2) + 
        q^16*z^4*(1 + z + z^2) + 2*q^8*z*(-1 - z + 2*z^2) + 
        q^5*(-1 - 3*z + z^3) - q^10*z*(-1 + 7*z + 2*z^2 + z^3) - 
        q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/
      (q^3*z^2) - ((-1 + 3*q + q^3*(5 - 3*z) + q^24*(-1 + z)*z^6 - 
        2*q^26*z^7 + 5*q^27*z^7 - q^28*z^7 - 2*q^29*z^7 + q^22*z^5*(2 + z) - 
        q^23*z^6*(2 + z) + q^21*z^5*(5 + 2*z) + q^15*z^3*(3 + z^2) + 
        q^2*(-4 + 2*z + z^2) + q^5*(1 - 4*z + 2*z^2) - 
        q^19*z^3*(-1 + z + 3*z^2) + q^16*z^3*(-5 + 16*z + 4*z^2) - 
        q^14*z^2*(1 + 5*z + 9*z^2) - 2*q^17*z^3*(-3 + z + z^3) + 
        q^9*z*(4 - 8*z - 7*z^2 + z^3) + q^4*(-5 + z - 3*z^2 + z^3) + 
        q^13*z^2*(-1 + z - 3*z^2 + z^3) + q^18*z^3*(-4 - 3*z - 2*z^2 + z^3) + 
        q^8*z*(-2 + 6*z - z^2 + z^3) + 3*q^10*z*(-2 + 3*z + z^2 + z^3) + 
        q^11*z*(4 - 14*z - z^2 + 3*z^3) + q^6*(2 + 6*z - 2*z^2 + 4*z^3 - 
          z^4) - q^7*(1 + z - z^2 + z^3 + z^4) - 
        q^12*z*(1 - 10*z - 5*z^2 + 5*z^3 + z^4) + q^20*(z^4 - 6*z^5))*
       R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 - q^17*(-1 + z)*z^4 - 2*q^18*z^5 - q^21*z^5 + q^19*(3 - 2*z)*z^5 + 
        3*q^20*z^6 - q^22*z^6 - 2*q^23*z^6 + q^24*z^6 + q^25*z^6 + 
        q*(4 + z) - q^16*z^4*(4 + z) - q^2*(5 + 2*z) + 
        q^9*z*(4 - 20*z - 5*z^2) + q^4*(2 + 5*z - 3*z^2) + 
        q^3*(1 - z + z^2) - q^15*z^4*(6 + z + z^2) - 
        2*q^7*z*(-1 + 2*z + z^2) - q^5*(1 + 6*z + z^2) + 
        q^6*z*(4 + 6*z + z^2) + q^14*z^3*(-3 + 10*z + 3*z^2) - 
        q^11*z^2*(5 + 7*z^2) + q^8*z*(-6 + 10*z + 3*z^2 + z^3) + 
        q^13*z^2*(-1 + 5*z + 4*z^2 + z^3) + q^12*z^2*(2 - 5*z - z^2 + 
          2*z^3) - q^10*z*(1 - 15*z - 5*z^2 - 2*z^3 + z^4))*
       R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/(q^3*z^3) - 
     ((-1 + q)*q^4*(-1 - 2*q^2 + q^7*z^2*(1 + z) + q*(2 + z) + 
        q^6*(z - 2*z^2) + q^3*(3 + z^2) + q^5*(1 - z + z^2) - 
        q^4*(3 + z + z^2))*R2[{{1}, {{5, 1, 1}, {2, 2, 2}}}])/z + 
     ((-1 + q)*q^3*(-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*z^3 + 
        2*q^13*z^4 + q^14*z^4 + q*(2 + z) - q^7*z*(2 + z) + q^8*(z + 2*z^3) + 
        q^9*(z^2 - z^4))*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}])/z^2 + 
     ((-1 + q)*q^10*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}])/z - 
     ((-1 + q)*(-1 - q^16*z^4 + q^17*z^4 + q^18*z^4 + 
        q^6*(-1 + z)*(1 + z)^2 + q*(6 + z) - q^8*z*(6 + z) - 
        2*q^2*(5 + 2*z) + q^5*z*(-1 + 3*z) + q^15*z^3*(-1 + 3*z) + 
        2*q^11*z^2*(1 + 3*z) + q^4*(2 + 6*z - 5*z^2) + q^3*(4 + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^3*(1 + 3*z + z^2) + 
        q^10*(z + z^2 - 8*z^3) + q^9*(z - 4*z^2 - 3*z^3) + 
        q^13*z^2*(-1 + 4*z + z^3) + q^12*(z^2 + z^3 - 3*z^4 - z^5))*
       R2[{{1}, {{5, 1, 2}, {-2, 1, 0}}}])/(q^8*z^3) - 
     ((1 - q^20*z^6 - 2*q^23*z^6 + q^24*z^6 + q^25*z^6 - q*(3 + z) + 
        q^2*(3 + 2*z) - q^3*z*(3 + 2*z) + q^15*z^4*(1 + 3*z) - 
        2*q^17*z^4*(4 + 5*z) + q^11*z*(3 - 13*z - 4*z^2) + 
        q^10*z*(-3 + 3*z - 2*z^2) + q^9*z^2*(6 + 3*z - 2*z^2) - 
        q^18*z^4*(3 - 4*z + z^2) - q^5*z*(5 + z + z^2) + 
        q^19*z^4*(1 + 3*z + z^2) + 2*q^13*z^2*(-1 - z + 2*z^2) + 
        q^16*z^3*(-1 + 7*z + 3*z^2) + q^4*(-2 + 4*z + 4*z^2) + 
        q^8*z*(3 - 5*z + 6*z^2) - q^14*z^2*(1 + 2*z + z^3) + 
        q^6*(2 + 7*z - 2*z^2 + z^3) + q^12*z*(-1 + 11*z + 4*z^2 + z^3) + 
        q^7*(-1 - 6*z + 2*z^2 - 5*z^3 + z^4))*
       R2[{{1}, {{5, 1, 2}, {-2, 1, 1}}}])/(q^11*z^4) - 
     ((-1 + q^4*(2 - 3*z)*z + q^21*z^5 - q^22*z^5 + 2*q^23*z^6 - q^24*z^6 - 
        q^25*z^6 + q*(3 + z) + q^20*z^5*(3 + z) - q^2*(3 + 2*z) - 
        q^18*z^4*(3 + 2*z) + q^6*z*(9 + 5*z) + q^12*z^2*(3 - 3*z - 5*z^2) - 
        q^11*z^2*(3 - 6*z + z^2) + q^5*z*(-11 - 4*z + z^2) - 
        q^19*z^4*(-1 + 9*z + z^2) + q^8*z*(-6 - z + 2*z^2) + 
        q^3*(1 + 2*z + 2*z^2) + q^9*z^2*(-7 - 5*z + 3*z^2) + 
        q^10*(z + 3*z^2 - 2*z^3) - q^7*z*(-4 - 5*z + z^2 + z^3) - 
        q^15*z^3*(1 - z + 4*z^2 + z^3) + q^14*z^2*(-1 + 2*z + 9*z^2 + z^3) + 
        q^16*z^3*(-2 + 3*z - z^2 + 2*z^3) + q^13*(z^2 + 3*z^3 - 8*z^4) + 
        q^17*(z^3 + 11*z^5))*R2[{{1}, {{5, 1, 2}, {-2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q)*q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*(3 - 2*z)*z^2 - 
        q^6*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^8*z^2*(1 - z + z^2))*R2[{{1}, {{5, 1, 2}, {-2, 2, 0}}}])/z - 
     q^5*(1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
      R2[{{1}, {{5, 1, 2}, {-2, 2, 1}}}] + 
     q^5*(1 - 2*q^4*z + q^5*z - q*(3 + 2*z) + q^3*(-1 + z - z^2) + 
       q^2*(3 + z + 2*z^2))*R2[{{1}, {{5, 1, 2}, {-2, 2, 2}}}] - 
     ((1 - q^25*(-5 + z)*z^6 - 5*q^27*z^7 - 2*q^28*z^7 + 6*q^29*z^7 + 
        3*q^30*z^7 - q*(2 + z) + q^9*z^2*(3 + z) - 2*q^4*(1 + 2*z) + 
        q^24*z^5*(1 + 4*z) + q^3*(3 + 3*z - z^2) + 2*q^5*(-1 + z^2) + 
        q^23*z^5*(-2 - 9*z + 2*z^2) + q^19*z^4*(-7 - z + 2*z^2) + 
        q^20*z^4*(1 + 3*z + 2*z^2) - q^22*z^5*(7 + 6*z + 2*z^2) + 
        q^15*z^3*(-17 - 10*z + 5*z^2) + q^18*z^3*(-4 - 13*z + 9*z^2) + 
        q^6*(2 + 5*z - z^3) + q^7*(1 - 2*z + z^3) - 
        q^14*z^2*(6 + 4*z - 4*z^2 + z^3) - q^11*z*(-1 + 11*z + 7*z^2 + z^3) - 
        q^10*z*(1 - 8*z - 4*z^2 + 2*z^3) - q^8*(1 + z + 6*z^2 + 2*z^3) + 
        q^13*z*(-1 + 4*z + 3*z^2 + 8*z^3) + q^16*z^2*(2 + 8*z + 13*z^2 + 
          6*z^3 - z^4) + q^12*z*(1 + 6*z + 8*z^2 + 5*z^3 + z^4) - 
        q^17*z^2*(1 - 4*z - 2*z^2 + 7*z^3 + 2*z^4) + q^26*(z^6 - 2*z^7) + 
        q^21*(z^5 + 4*z^6 - z^7))*R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/
      (q^16*z^5) - ((1 + 2*q^8*(-1 + z)^2*z - 3*q^7*(-1 + z)*z^2 + 
        q^11*(-2 + z)*z^3 + q^13*z^4 - 2*q^14*z^4 - q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^12*z^3*(-1 + 2*z) - 2*q^5*z*(1 + 2*z) - 
        q^10*z^2*(3 + 4*z) + q^4*z*(2 + 4*z - z^2) + q^3*(-1 + z^2) + 
        q^6*z*(-1 - 3*z + 2*z^2) + q^9*z*(-1 + 6*z + 6*z^2))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/(q^7*z^3) + 
     ((-1 + q)*(1 - 2*z - q^6*z^2 + 2*q^9*z^3 + 3*q^10*z^3 - 
        q^11*(-1 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^5*z^2*(2 + z) + q^2*(3 + z) + q^4*z*(-1 + 4*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 2}}}])/(q^3*z^2) + 
     ((-1 + q)*q*(1 - q^2 + q^7*z^2 - q*(1 + z) + q^6*z*(1 + z) + 
        q^3*(2 + z) + q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {-1, 2, 0}}}])/z - 
     (q^3 - q^4 + q^2*(-2 + z^(-1)) - 1/(q^2*z^2) + 3*q^11*z^2 - q^13*z^2 + 
       q^5*(1 + z) + q^6*(1 + z) - (3 + z)/z^2 + (3 + z)/(q*z^2) - 
       q^10*z*(1 + 2*z) + q^8*(1 - 3*z - 2*z^2) - q^7*(2 + z^2) + 
       (q*(1 - z + z^2))/z^2 + q^9*z*(3 + z + z^2))*
      R2[{{1}, {{5, 1, 2}, {-1, 2, 1}}}] + 
     ((-1 + q)*(1 + q^4*z)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 0}}}])/(q^3*z^2) - 
     ((2 + q^13*(-1 + z)^2*z^3 + 4*q^17*z^5 - 2*q^18*z^5 + q^20*z^5 + 
        q^3*(1 + z) + q^2*(3 + z) - q*(5 + 2*z) + q^11*z^2*(-3 + 8*z) + 
        q^16*z^4*(9 - z + z^2) + q^6*z*(18 + 3*z + z^2) + 
        q^5*z*(-18 - 5*z + 2*z^2) - 3*q^7*z*(4 - 2*z + 3*z^2) + 
        q^10*z^2*(-2 + z + 3*z^2) + q^8*z*(5 - 16*z + 8*z^2) + 
        q^9*z*(-1 + 14*z - 10*z^2 + z^3) + q^12*z^2*(1 - 5*z - 3*z^2 + z^3) - 
        q^14*z^3*(-2 + 7*z - 3*z^2 + z^3) - q^4*(1 - 8*z - 2*z^2 + z^3) - 
        q^15*z^3*(1 - 2*z + 5*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((-1 + 2*q^5*z^2 + q^19*(2 - 5*z)*z^5 - 2*q^21*z^6 + 4*q^22*z^6 - 
        q^23*z^6 - 2*q^24*z^6 + q^20*z^5*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^18*z^5*(-9 + 4*z) - q^4*z*(3 + 4*z) + q^10*z^2*(-4 + 9*z - 7*z^2) - 
        3*q^6*z*(-1 + z^2) - 2*q^16*z^4*(1 - z + z^2) + q^3*(1 + z + z^2) + 
        q^15*z^4*(-2 + 7*z + z^2) - q^13*z^3*(1 + 9*z + z^2) + 
        q^7*z*(1 + 6*z + 5*z^2) + q^14*z^3*(-2 + 6*z + 7*z^2) - 
        q^8*z*(3 + 5*z - z^2 + z^3) + q^11*z^2*(4 - 17*z + 2*z^2 + z^3) + 
        q^17*z^4*(1 - 5*z + 2*z^2 + z^3) + q^9*z*(1 + z - 6*z^2 + 3*z^3) - 
        q^12*z^2*(1 - 15*z - 5*z^2 + 3*z^3))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 2}}}])/(q^9*z^4) - 
     ((1 + q^5*(3 - 5*z)*z + q^8*(2 - 3*z)*z + q^6*(-2 + z)*z - 4*q^10*z^2 - 
        q^7*(-2 + z)*z^2 - q^11*(-1 + z)*z^2 + q^13*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q^12*z^4*(2 + z) + 3*q^2*(3 + z) - 
        q*(5 + z) - q^3*(7 + z + z^2) + q^9*z*(-1 + 5*z + 2*z^2) + 
        q^4*(2 - 3*z + 4*z^2))*R2[{{1}, {{5, 1, 2}, {0, 2, 0}}}])/(q^3*z^2) + 
     (-1 + q)*q^9*(-2 + q*(-1 + z))*z*R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}] + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(q^5*z^2) - 
     ((-1 + 2*q^21*z^5 + 4*q^22*z^6 + 4*q^23*z^6 - 5*q^24*z^6 - 3*q^25*z^6 + 
        2*q^3*z*(1 + z) + q*(3 + z) + q^20*z^5*(6 + z) - q^2*(3 + 2*z) + 
        q^13*z^2*(3 + 7*z - 18*z^2) + q^4*(2 + 3*z - 3*z^2) + 
        q^5*z*(-11 - 4*z + z^2) + q^18*z^4*(3 - 2*z + z^2) + 
        3*q^14*z^3*(2 + 2*z + z^2) + q^8*z*(-5 - 2*z + 2*z^2) + 
        q^10*z*(3 + 6*z + 2*z^2) + q^17*z^4*(5 + 7*z + 2*z^2) + 
        q^6*(-2 + 8*z + 6*z^2) - q^11*z*(3 - 5*z^2 + z^3) - 
        q^19*z^4*(1 + 10*z + 2*z^2 + z^3) - q^15*z^3*(3 - 3*z + 5*z^2 + 
          z^3) + q^16*z^3*(1 - z - 2*z^2 + 2*z^3) - 
        q^12*z*(-1 + 5*z + 11*z^2 + 2*z^3) + q^9*z*(1 - 6*z - 6*z^2 + 
          3*z^3) - q^7*(-1 - 2*z - 3*z^2 + z^3 + z^4))*
       R2[{{1}, {{5, 1, 2}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((1 + 7*q^6*z^2 + 2*q^15*(1 - 3*z)*z^3 + 4*q^17*z^4 + 2*q^18*z^4 + 
        2*q^2*(3 + z) - q*(4 + z) + q^10*z*(-9 + z - 4*z^2) + 
        q^13*z*(2 - 12*z - 3*z^2) - q^3*(4 + z^2) + q^4*(-1 - 2*z + z^2) - 
        q^9*z*(-9 + z + z^2) + q^14*z^2*(5 - 3*z + 2*z^2) + 
        q^8*(2 - 4*z - 6*z^2 + z^3) + q^5*(4 + 3*z - 4*z^2 + z^3) - 
        q^12*z*(7 - 9*z + z^2 + z^3) + q^11*z*(10 - 2*z + 11*z^2 + z^3) - 
        q^7*(4 + 3*z - 3*z^2 + 3*z^3) + q^16*(z^3 - 3*z^4))*
       R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/(q^4*z^2) - 
     ((1 + 2*q^26*z^7 + q^27*z^7 + q^21*(-2 + z)*z^7 - q^25*z^6*(1 + z) - 
        q*(2 + z) - 2*q^24*z^6*(3 + z) - 2*q^11*z^2*(1 + 2*z) + 
        q^3*(2 + 3*z - 2*z^2) + q^6*z^2*(4 - z + z^2) + 
        q^23*z^6*(-3 + z + z^2) - 2*q^5*z*(-1 + 2*z + z^2) + 
        q^22*z^6*(11 + 2*z^2) + q^13*z^3*(10 + 14*z + 3*z^2) + 
        q^18*z^4*(3 + 2*z + 4*z^2) - q^7*z*(3 - 3*z^2 + z^3) - 
        q^19*z^4*(-1 + 2*z - 2*z^2 + z^3) + q^4*(-1 - 3*z + 4*z^2 + z^3) + 
        q^15*z^3*(7 - 6*z + 6*z^2 + z^3) + q^16*z^3*(-4 + 13*z + 2*z^3) - 
        q^14*z^3*(9 + 5*z + 11*z^2 + 2*z^3) + q^12*z^2*(1 - 5*z + 3*z^3) + 
        q^10*z^2*(-4 - 4*z - 2*z^2 + 3*z^3) - q^9*z*(1 - 12*z - 6*z^2 + 
          8*z^3) - q^8*z*(-3 + 9*z + z^2 - 4*z^3 + z^4) - 
        q^17*z^3*(-1 + 13*z - 3*z^2 + 6*z^3 + z^4) + 
        q^20*(z^5 - 7*z^6 - 2*z^7))*R2[{{1}, {{5, 1, 2}, {1, 2, 2}}}])/
      (q^7*z^4) - (-1 + q)*q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{5, 1, 2}, {2, 1, 0}}}] - 
     ((1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/z^2 - 
     ((1 - q^3*(-1 + z)^2 + q^4*(-7 + z)*z + 2*q^19*z^5 + 2*q^20*z^6 - 
        q^21*z^6 - q^22*z^6 - q*(3 + z) + q^2*(3 + z) + q^5*z*(13 + 3*z) + 
        q^16*z^4*(-3 + 4*z) + q^17*z^5*(-8 + z - z^2) + 
        q^6*z*(-12 - 4*z + z^2) - q^18*z^5*(1 + z + z^2) + 
        q^11*z^2*(4 - 9*z + 2*z^2) - q^10*z^2*(1 - 2*z + 6*z^2) - 
        2*q^8*z*(-1 + 2*z + 6*z^2) + q^7*z*(3 + 2*z + 6*z^2 - z^3) + 
        q^13*z^2*(3 - 9*z - 3*z^2 + z^3) + q^15*z^3*(-3 - 6*z + 3*z^2 + 
          z^3) + q^12*z^2*(-5 + 11*z + 8*z^2 + z^3) + 
        q^9*z*(-1 + 3*z + 6*z^2 + 2*z^3) + q^14*z^2*(-1 + 6*z + 2*z^2 + 
          4*z^3 + z^4))*R2[{{1}, {{5, 1, 2}, {2, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*q^5*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {2, 2, 0}}}])/z - 
     (q*(-2 - 2*q^3*(-1 + z) - q^6*z - q^5*(-3 + z)*z^2 - 5*q^16*z^4 - 
        q^12*(-1 + z)*z^4 + q^18*z^5 + q^19*z^5 + 2*q*(3 + z) - 
        2*q^2*(3 + z) - q^17*z^4*(1 + 2*z) + q^4*z*(2 - 3*z + z^2) + 
        q^14*z^4*(8 - z + z^2) + q^15*z^4*(-1 + z + z^2) - 
        q^13*z^3*(1 + z + z^2) + q^8*z*(-6 + 11*z + z^2) + 
        q^7*z*(4 - 3*z + 2*z^2) - q^11*z^2*(2 + 3*z + 3*z^2) - 
        q^9*z*(-4 + 15*z + 2*z^2 + z^3) + q^10*z*(-1 + 9*z + 5*z^2 + z^3))*
       R2[{{1}, {{5, 1, 2}, {2, 2, 1}}}])/z^2 - 
     ((-1 + q^7*(3 - 5*z)*z + q^6*(-1 + z)*z + q^5*z^2 + q^16*z^4 + 
        q^15*(3 - 2*z)*z^4 + q^20*z^5 - 2*q^21*z^6 + 5*q^22*z^6 - q^23*z^6 - 
        2*q^24*z^6 + q^19*z^5*(1 + z) - q^18*z^5*(2 + z) + q*(3 + z) - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q^11*z^2*(3 + z - z^2) + 
        q^3*(1 - z + z^2) + q^14*z^3*(3 + 4*z + 2*z^2) + 
        q^8*z*(-3 + 11*z + 2*z^2) + q^10*z^2*(3 - z + 3*z^2) - 
        q^12*z^2*(3 - 6*z + 2*z^2 + z^3) - q^9*z*(-1 + 11*z + 3*z^2 + z^3) + 
        q^13*(z^2 - 7*z^3 - 7*z^4))*R2[{{1}, {{5, 1, 2}, {2, 2, 2}}}])/
      (q^2*z^3) + (-1 + q)*q^12*z*(2 + q - q*z + 2*q^5*z - q^6*z - q^7*z + 
       2*q^10*z^2 + q^11*z^2)*R2[{{1}, {{5, 1, 2}, {3, 2, 1}}}] - 
     (q^8*(1 - 4*q^9*(-1 + z)^2*z - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + 
        q^14*z^3*(1 + 2*z) + q^2*(9 + 4*z) + q^6*z*(7 - 4*z - 3*z^2) + 
        q^3*(-1 + z - z^2) - q^13*z^3*(2 + z^2) + q^8*z*(14 + z^2) + 
        q^7*z*(-13 - z + z^2) + q^4*(-6 - 7*z + 3*z^2) + 
        q^10*z*(-2 - 7*z + 13*z^2) + q^11*(z - 8*z^3) + q^5*(3 + z^2 + z^3) + 
        q^12*z^2*(1 - z + 3*z^2 + z^3))*R2[{{1}, {{5, 1, 2}, {3, 2, 2}}}])/
      z - (-1 + q)^2*q^5*(2 + q)*z*R2[{{1}, {{5, 2, 0}, {-2, 1, 0}}}] + 
     ((-1 + q)*(1 + q^2 - 3*q^5*z - q^3*z^2 + q^7*(2 - 3*z)*z^2 + 3*q^8*z^3 + 
        q^10*z^4 + q^9*z^3*(1 + z) - q*(2 + z) + q^4*z*(3 + 2*z) - 
        q^6*z*(-1 + 3*z + z^2))*R2[{{1}, {{5, 2, 0}, {-2, 1, 1}}}])/
      (q^2*z^2) - ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + 
        q^11*(-1 + z)*z^3 + q^13*z^4 - 2*q^14*z^4 - q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) - q^10*z^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^9*z*(-1 + 7*z + 3*z^2))*R2[{{1}, {{5, 2, 0}, {-2, 1, 2}}}])/
      (q^4*z^3) - ((-1 + q)*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 + q^5*z^2 - 
        q^7*(-1 + z)*z^2 + 2*q^8*z^3 + q^9*z^3 + q^10*z^4 + q^11*z^4 - 
        2*q^6*z^2*(1 + z) - q*(2 + z))*R2[{{1}, {{5, 2, 0}, {-2, 2, 0}}}])/
      (q^3*z^2) - ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 
        2*q^14*z^4 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 2, 0}, {-2, 2, 1}}}])/(q^4*z^3) - 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}])/(q^3*z^2) + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}])/(q^3*z^2) - 
     (-1 + q)*q^6*(2 + q)*z*(-1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}] + 
     (-1 + q)*q^6*(2 + q)*z*(-1 + q^4*z - q^8*z^2 + q^9*z^2)*
      R2[{{1}, {{5, 2, 0}, {0, 2, 0}}}] - 
     ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 + 2*q^19*z^6 + q^20*z^6 - 2*q^21*z^6 - 
        q^22*z^6 + q*(2 + z) + q^17*z^5*(2 + z) - q^5*z*(4 + z) + 
        q^7*z*(3 + z - 5*z^2) - q^3*(2 + 9*z + z^2) - 
        q^13*z^3*(5 + 14*z + z^2) + q^4*(1 + 9*z + 2*z^2) - 
        q^12*z^3*(5 + 3*z^2) - 2*q^10*z^2*(-4 + 2*z + 5*z^2) + 
        q^15*z^3*(-1 + 12*z + z^2 + z^3) - q^16*z^4*(4 + 2*z^2 + z^3) + 
        q^8*z*(-3 + 2*z - 5*z^2 + 2*z^3) + q^14*z^3*(4 - z^2 + 2*z^3) - 
        q^9*z*(-1 + 9*z + z^2 + 2*z^3) + q^11*z^2*(-2 + 17*z + 14*z^2 + 
          2*z^3))*R2[{{1}, {{5, 2, 0}, {0, 2, 1}}}])/(q^5*z^3) + 
     ((-1 + q)^2*(-1 + q^7*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 0}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{1}, {{5, 2, 0}, {1, 1, 2}}}])/z^2 - 
     ((-1 + q)^2*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 0}, {1, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 2, 0}, {1, 2, 1}}}])/z^2 + 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{1}, {{5, 2, 0}, {2, 1, 1}}}])/z - 
     ((-1 + q)*q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{1}, {{5, 2, 0}, {2, 2, 0}}}])/z + 
     ((-1 + q)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^3 + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{5, 2, 1}, {-2, 0, 0}}}])/z^2 - 
     q^5*(-1 + q^2 + q*(-1 + z))*z*R2[{{1}, {{5, 2, 1}, {-2, 0, 1}}}] - 
     ((-1 + 4*q^17*z^4 + q^18*z^4 - q^19*z^4 + q*(7 + z) - q^2*(16 + 5*z) + 
        q^4*(1 + 7*z - 6*z^2) + q^7*(1 + 5*z - 5*z^2) + 
        q^10*z*(3 + 5*z - 4*z^2) + q^9*z*(6 - 4*z - 3*z^2) - 
        q^8*z*(9 - 3*z + z^2) + q^6*z*(-1 - z + z^2) + q^3*(13 + 4*z + z^2) + 
        q^13*z^3*(7 + 3*z + 2*z^2) + q^5*(-5 - 8*z + 8*z^2) + 
        q^11*z*(-4 + 3*z + 13*z^2) + q^15*z^3*(-1 + z^3) + 
        q^16*(z^3 - 8*z^4) - q^12*z*(-1 + 5*z + 8*z^2 + 4*z^3 + z^4) + 
        q^14*(z^2 - 4*z^3 + 4*z^4 - 2*z^5))*
       R2[{{1}, {{5, 2, 1}, {-2, 1, 0}}}])/(q^8*z^3) - 
     ((-1 - q^6*z - q^5*(-1 + z)*z + q^19*(-1 + z)*z^5 + q^17*z^6 + 
        q^20*z^6 + q*(2 + z) - 2*q^13*z^4*(8 + z) - q^18*z^5*(3 + 2*z) - 
        q^4*(-1 + z^2) - q^8*z*(3 - 5*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^15*z^4*(2 + 2*z + z^2) + q^14*z^4*(7 - z + 2*z^2) + 
        3*q^11*z^2*(1 + z + 2*z^2) + q^7*z*(3 + z + 2*z^2) - 
        q^16*z^4*(1 - 4*z + 2*z^2 + z^3) + q^9*z*(1 - 8*z - 7*z^2 + 2*z^3) + 
        q^10*(z^2 + 5*z^3 - 4*z^4) - q^12*(z^2 - 3*z^4 + z^5))*
       R2[{{1}, {{5, 2, 1}, {-2, 1, 1}}}])/(q^8*z^4) - 
     ((-1 + q)*(1 + q^2 - 2*q^5*z - q^3*(-1 + z)*z - 2*q^7*(-1 + z)*z^2 + 
        2*q^8*z^3 + q^9*z^3 + q^4*z*(1 + z) - q*(2 + z) + 
        q^6*(z - 2*z^2 - 2*z^3))*R2[{{1}, {{5, 2, 1}, {-2, 1, 2}}}])/
      (q*z^2) + (-1 + q)*q^7*(q^2 + q*(3 - 2*z) - z)*z*
      R2[{{1}, {{5, 2, 1}, {-2, 2, 0}}}] - 
     ((-1 - 2*q^4*z^2 + q^8*z^2 + 6*q^13*z^4 + q^15*(-3 + z)*z^4 + 
        q^12*(-2 + z)*z^4 - q^17*z^5 + 4*q^18*z^5 - q^20*z^5 + q*(3 + z) - 
        q^2*(3 + z) - q^16*z^4*(1 + 2*z) + q^5*z*(3 + 2*z) - 
        q^6*z*(3 + 2*z) + q^9*z^2*(-2 + z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(1 + z + 3*z^2) + q^10*(z^2 - 3*z^3) + q^14*(z^4 - 2*z^5))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}])/(q^6*z^3) - 
     ((1 + 2*q^9*(-1 + z)*z^2 + q^10*(-3 + z)*z^3 - q^11*z^3*(1 + z) + 
        q^7*z*(1 + z)^2 + q^2*(2 + z) - q*(3 + z) + q^5*(1 - 5*z - 2*z^2) + 
        q^3*(2 + 3*z - z^2) + q^6*z*(4 - z + z^2) + q^8*z*(-1 + z + z^2) + 
        q^4*(-3 - 2*z + 2*z^2))*R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/
      (q^2*z^2) - ((1 - q^6*(-1 + z)*z + 3*q^4*z^2 + 2*q^7*z^2 - q^9*z^2 - 
        q^10*z^3 + q^11*z^3 - q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2) - 
        q^5*z*(2 + z + z^2))*R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/(q*z^2) - 
     ((-1 + q)*q*(1 - q^2 + q^7*z^2 - q*(1 + z) + q^6*z*(1 + z) + 
        q^3*(2 + z) + q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}])/z - 
     ((-1 + q)*(1 - q*z + q^5*(-3 + z)*z + 4*q^8*z^3 - q^9*(-3 + z)*z^3 + 
        2*q^13*z^4 + q^14*z^4 - q^2*(3 + 2*z) + q^4*z*(5 + z - z^2) + 
        q^3*(2 + z^2) + q^6*z*(1 - z + z^2) + q^7*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(q^2*z^2) - 
     ((1 - 2*q^6*z + q^5*(2 - 3*z)*z + q^8*(2 - 3*z)*z - q^7*(-2 + z)*z^2 + 
        q^10*(-2 + z)*z^2 - 2*q^11*z^3 + q^13*(-1 + z)*z^3 - 2*q^15*z^4 - 
        q^16*z^4 + q^12*z^4*(2 + z) + 2*q^2*(3 + z) - q*(4 + z) - 
        q^3*(4 + z^2) + q^9*z*(-1 + 4*z + 2*z^2) + q^4*(1 - 2*z + 3*z^2))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^6*(-2 + z)*z + 2*q^10*z^2 + q^7*(-2 + z)*z^2 + q^11*z^3 - 
        q^13*(-1 + z)*z^3 + 2*q^14*z^4 + q^15*z^4 - q^12*z^4*(2 + z) - 
        3*q^2*(3 + z) + q*(5 + z) + q^8*z*(-2 + 3*z) + q^5*z*(-3 + 5*z) + 
        q^4*(-2 + 3*z - 4*z^2) + q^3*(7 + z + z^2) + q^9*(z - 4*z^2 - 2*z^3))*
       R2[{{1}, {{5, 2, 1}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q^7*(7 - 6*z)*z + 3*q^17*z^4 - q^19*z^4 + q*(7 + z) - 
        q^16*z^3*(2 + 3*z) - q^2*(18 + 5*z) + q^4*(-1 + 6*z - 6*z^2) + 
        q^10*z*(-2 + 7*z - 3*z^2) - q^8*z*(12 - 6*z + z^2) + 
        q^15*z^3*(3 + 3*z + z^2) - q^9*z*(-12 + 5*z + z^2) + 
        q^3*(18 + 6*z + z^2) + q^11*z*(-5 + z + 8*z^2) + 
        q^5*(-9 - 12*z + 10*z^2) + q^6*(4 + z - 4*z^2 + z^3) - 
        q^14*z^2*(3 + 5*z + 3*z^2 + z^3) - q^12*z*(-4 + 11*z + 9*z^2 + 
          3*z^3 + z^4) + q^13*z*(-1 + 10*z + 9*z^2 + 3*z^3 + 2*z^4))*
       R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/(q^4*z^2) - 
     ((-1 + q)*q*(-1 + q^4*z - q^5*(-6 + z)*z^2 - 2*q^6*(-2 + z)*z^2 - 
        q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - q^11*(-7 + z)*z^3 - 
        q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 5*q^16*z^4 + 2*q^17*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/z + 
     ((-1 + q)*q^3*(-1 + 2*z + 4*q^5*(-1 + z)*z - 2*q^2*(3 + z) + 
        q^6*z*(3 + z) + q^8*z^2*(-1 + 4*z) + q*(4 + 2*z - z^2) - 
        q^7*z*(1 - z + z^2) + q^3*(4 + 3*z^2) - q^4*(1 - 3*z + 2*z^2 + z^3))*
       R2[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/z - (-1 + q)^2*q^13*(2 + q)*z^2*
      R2[{{1}, {{5, 2, 1}, {1, 2, 0}}}] - 
     ((-1 + q)*q^2*(-1 + q^8*z + q^5*(-1 + z)*z^2 + q^10*z^3 + 2*q^11*z^4 + 
        q^12*z^4 - q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + 
        q^3*z*(1 + 2*z) + q^9*z^2*(1 - z + z^2) + q^6*(z + z^3) - 
        q^7*z*(2 + z - z^2 + z^3))*R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/z^2 + 
     ((-1 + q)^3*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 1}, {2, 2, 0}}}])/z + 2*(-1 + q)*q^6*z*
      R2[{{1}, {{5, 2, 2}, {-2, 0, 0}}}] - 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 2}, {-2, 0, 1}}}])/z - 
     ((-1 - q^11*(-1 + z)*z^3 + q*(3 + z) - q^2*(3 + z) + 
        q^5*(3 - 2*z - 3*z^2) + q^3*(2 - 3*z + z^2) + q^4*(-3 + 5*z + z^2) - 
        q^8*z*(4 + z + 3*z^2) + q^6*(-1 - 2*z - z^2 + z^3) + 
        q^7*z*(5 + 3*z + z^2 + z^3) + q^9*(z - z^3 + z^4))*
       R2[{{1}, {{5, 2, 2}, {-2, 1, 0}}}])/(q*z^2) + 
     ((-1 + q)*q^2*(1 + q^2*(1 - 2*z) + z + 2*q^5*(-1 + z)^2*z^2 + q^8*z^3 - 
        q^6*(-3 + z)*z^3 - q^7*(-2 + z)*z^3 - q^4*z^3*(1 + z) + 
        q^3*z*(2 + 5*z) - q*(2 + z + z^2))*
       R2[{{1}, {{5, 2, 2}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + q^2*z - q^15*(-3 + z)*z^4 - q^17*z^5 - q^18*z^5 + q*(2 + z) - 
        2*q^12*z^4*(5 + z) + q^16*z^4*(-1 + 2*z) + q^4*(1 + 2*z) - 
        q^3*(2 + 5*z) + q^5*z*(2 + z - z^2) + q^14*z^4*(9 + 2*z + z^2) - 
        q^7*z*(-1 + 4*z + z^2) - q^13*z^3*(-1 + 7*z + z^2) + 
        q^6*z*(-1 + 2*z^2) + q^9*z*(1 - 6*z + 2*z^2) + 
        q^10*z^2*(1 + 3*z + 2*z^2) + q^11*z^2*(1 + 2*z + 4*z^2) - 
        q^8*z*(2 - 7*z + 6*z^2 + z^3))*R2[{{1}, {{5, 2, 2}, {-2, 1, 2}}}])/
      (q^3*z^3) + q^6*z*(-2 + q^4*z - 2*q^5*z + q^6*z + q^7*z + q*(1 + z) + 
       q^2*(1 + z) - q^3*z*(2 + z))*R2[{{1}, {{5, 2, 2}, {-1, 0, 2}}}] - 
     ((1 - q^3*(-1 + z)^2 - q^5*(-6 + z)*z + q^4*(-5 + z)*z + q^12*z^4 - 
        3*q^13*z^4 + q^15*z^4 - q^11*z^5 - q^10*(-1 + z)^2*z^2*(1 + z) - 
        q*(3 + z) + q^2*(3 + z) - q^6*z*(4 - 6*z + z^2) + 
        q^8*z^2*(2 + z + 3*z^2) + q^7*(z - 8*z^2 - 3*z^3) + 
        q^9*z^2*(2 + z + z^2 - z^3))*R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}])/
      (q^4*z^3) - ((-1 + q^13*(3 - 2*z)*z^3 - q^17*z^4 - q^16*(-2 + z)*z^4 + 
        q*(1 + z) + q^2*(2 + z) + q^15*z^4*(7 + z) - q^4*(1 + 2*z) - 
        q^6*z*(5 + 2*z) + q^8*z*(1 + 5*z) + q^5*(1 + 3*z - 2*z^2) + 
        q^11*z^2*(2 + 3*z - 2*z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(5 + z + z^2) + q^9*z*(-3 + 2*z + z^2) - 
        q^12*z^2*(-1 + z + 5*z^2) + q^10*(z - 8*z^2 - 4*z^3) + 
        q^14*(z^3 - 3*z^4))*R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/(q^6*z^3) - 
     ((-1 + q)*(1 + q^2 - q^4*z - q^5*z - q^3*(-2 + z)*z + q^10*z^3 - 
        q^7*z*(1 + z) + q^9*z^2*(1 + z) - q*(2 + z) + q^6*z*(2 + z) + 
        q^8*z^2*(-3 + 2*z))*R2[{{1}, {{5, 2, 2}, {-1, 1, 2}}}])/(q*z^2) - 
     ((-1 + q^2*z - q^5*z^3 + 3*q^17*z^5 + q^18*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        2*q^21*z^6 - q^22*z^6 - q^16*z^4*(1 + z) + q*(2 + z) - 
        2*q^13*z^4*(3 + z) + q^4*(1 + 3*z) - q^3*(2 + 5*z) + 
        q^8*z*(-3 + 5*z - 2*z^2) - q^12*z^3*(1 - 3*z + z^2) + 
        q^7*z*(3 + z + z^2) - q^15*z^4*(-3 + 4*z + z^2) + 
        q^6*z*(-1 - z + 2*z^2) + q^11*z^3*(7 + z + 2*z^2) + 
        q^14*z^4*(5 + 2*z + 2*z^2) + q^9*z*(1 - 9*z - 4*z^2 + z^3) + 
        q^10*(4*z^2 - 9*z^4))*R2[{{1}, {{5, 2, 2}, {-1, 2, 0}}}])/(q^4*z^3) - 
     ((-1 + q)*(1 - q^4*z + q^5*(-4 + z)*z^2 + 5*q^12*z^3 - 
        q^13*(-2 + z)*z^3 + q^11*(-1 + z)*z^3 + 2*q^14*z^4 - 4*q^16*z^4 + 
        3*q^17*z^4 + 2*q^18*z^4 + q^15*(-4 + z)*z^4 + 2*q^20*z^5 + 
        3*q^21*z^5 + q^22*z^5 + q^6*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) - 
        q^10*z^2*(1 + 4*z) + q^3*(-1 + z - z^2) + q^8*z*(2 + 2*z - z^2) - 
        q^7*z*(1 - 3*z + z^2) - q^9*(z + 2*z^3))*
       R2[{{1}, {{5, 2, 2}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 - q^7*(-1 + z)*z - q^14*z^4 - q^17*z^5 + q^15*z^4*(2 + z) + 
        q*(7 + z) + q^8*z*(1 + 2*z) - q^2*(13 + 5*z) + 
        q^4*(2 + 7*z - 6*z^2) + q^11*z^2*(2 - z + z^2) + q^3*(7 + z + z^2) + 
        q^6*z*(-1 + 2*z + z^2) + q^10*z*(2 + 3*z + 2*z^2) - 
        q^9*z*(4 + 7*z + 4*z^2) + q^5*(-2 - 3*z + 5*z^2) - 
        q^12*z^2*(2 + z + 2*z^2 + z^3) + q^13*z^2*(1 + 3*z - z^2 + 2*z^3))*
       R2[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/(q^2*z^2) - 
     ((1 - 2*q^14*z^3 + 5*q^18*z^4 - q^20*z^5 - q^21*z^5 + 
        q^15*z^3*(1 + z)^2 + 3*q^2*(3 + z) - q*(5 + z) + q^19*z^4*(1 + 2*z) + 
        q^8*(z - 4*z^2) + q^16*z^4*(-11 + z - z^2) + q^5*(3 + 3*z - z^2) + 
        q^7*z*(-5 + z^2) - q^17*z^4*(1 + z + z^2) - q^3*(6 + z + z^2) + 
        q^10*z*(1 - 5*z + 3*z^2) + q^13*z^2*(-1 + 4*z^2) + 
        q^4*(-1 - 4*z + 4*z^2) + q^9*(z + 5*z^2 - z^3) + 
        q^11*z*(-1 + 6*z - 2*z^2 + z^3) + q^12*z^2*(-2 - 3*z + 4*z^2 + z^3) - 
        q^6*(1 - 3*z + z^2 + 2*z^3))*R2[{{1}, {{5, 2, 2}, {0, 1, 2}}}])/
      (q^2*z^2) - ((1 - q^2*z + q^18*z^5 + q^5*z^2*(1 + z) - q*(2 + z) + 
        q^12*z^4*(5 + 2*z) + q^10*z^3*(-5 + 3*z) - q^4*(1 + 3*z) + 
        q^15*z^4*(-3 + 4*z) + q^3*(2 + 5*z) + q^8*z*(3 - 4*z + z^2) + 
        q^7*z*(-3 + 2*z + z^2) - q^14*z^4*(7 + 4*z + z^2) + 
        q^13*z^3*(-1 + 8*z + z^2) + q^6*(z - 2*z^2 - 3*z^3) + 
        q^9*z*(-1 + 4*z + 3*z^2 + z^3) - q^11*z^2*(1 - z + 6*z^2 + z^3) + 
        q^16*(z^4 - 2*z^5))*R2[{{1}, {{5, 2, 2}, {0, 2, 2}}}])/z^2 - 
     (-1 + q)^2*q^7*(1 + q)*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{5, 2, 2}, {1, 0, 0}}}] - 
     ((1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R2[{{1}, {{5, 2, 2}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q^5*z^2 - q^11*(-5 + z)*z^3 - 3*q^16*z^5 + q^17*z^5 - q^20*z^5 - 
        q^19*z^6 + 2*q^21*z^6 - 5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - 
        q^15*z^4*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^18*z^5*(5 + z) - 
        q^14*z^4*(3 + 2*z) + q^4*z*(1 + 3*z) + q^7*z*(-2 + z - 2*z^2) + 
        q^13*z^3*(2 + 7*z - z^2) - q^3*(1 + z^2) + 
        q^10*z^2*(-3 - 3*z + z^2) + q^6*z*(-1 - 2*z + z^2) + 
        q^12*z^3*(-7 - z + z^2) - q^8*z*(-3 + 4*z + z^2) + 
        q^9*z*(-1 + 7*z + 4*z^2))*R2[{{1}, {{5, 2, 2}, {1, 1, 2}}}])/
      (q^3*z^3) - (-1 + q)*q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^8*z - 
       q^9*z + 2*q^12*z^2 + q^13*z^2)*R2[{{1}, {{5, 2, 2}, {2, 1, 1}}}] - 
     ((1 + 5*q^7*(-1 + z)*z - 3*q^14*(-1 + z)*z^3 + 3*q^16*z^4 + q^17*z^4 + 
        5*q^2*(3 + z) - q*(7 + z) + 2*q^10*z^2*(-2 + 3*z) + 
        q^5*(6 + 7*z - 7*z^2) + q^8*z*(10 - 4*z + z^2) - 
        q^13*z^3*(1 + 3*z + z^2) - q^3*(11 + 3*z + z^2) + 
        q^9*z*(-7 + 5*z + 4*z^2) + q^4*(-2 - 7*z + 6*z^2) - q^6*(2 + z^3) + 
        q^12*z^2*(3 + 2*z + z^2 + z^3) - q^11*z*(-1 + 3*z + 12*z^2 + z^3))*
       R2[{{1}, {{6, 0, 0}, {-2, 1, 1}}}])/(q^9*z^3) - 
     ((-1 + q^21*z^5 + 2*q^23*z^6 - q^24*z^6 - q^25*z^6 - 2*q^2*(1 + z) - 
        q^19*z^5*(1 + z) + q*(3 + z) + q^20*z^5*(4 + z) + q^15*z^4*(13 + z) - 
        2*q^13*z^3*(1 + 3*z) - q^12*z^2*(5 + 3*z) - q^4*z*(5 + 4*z) + 
        q^8*z*(-3 + 5*z - 6*z^2) + q^18*z^4*(1 - 9*z + z^2) - 
        q^17*z^4*(2 - 8*z + z^2) - q^16*z^4*(4 + 5*z + z^2) + 
        q^10*z*(3 - 8*z + 2*z^2) + q^14*z^3*(-1 - z + 2*z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^5*(2 + 7*z + z^3) - 
        q^11*z*(1 - 13*z - 8*z^2 + z^3) - q^6*(1 + 5*z - 2*z^2 + z^3) + 
        q^9*z*(-2 - 5*z - 4*z^2 + 2*z^3) + q^7*(5*z + 5*z^3 - z^4))*
       R2[{{1}, {{6, 0, 0}, {-2, 1, 2}}}])/(q^11*z^4) - 
     ((1 - q^21*z^5 - 2*q^23*z^6 + q^24*z^6 + q^25*z^6 + 2*q^2*(1 + z) + 
        q^19*z^5*(1 + z) - q*(3 + z) - q^20*z^5*(4 + z) - q^15*z^4*(13 + z) + 
        2*q^13*z^3*(1 + 3*z) + q^12*z^2*(5 + 3*z) + q^4*z*(5 + 4*z) + 
        q^3*(1 - 2*z - 2*z^2) + q^10*z*(-3 + 8*z - 2*z^2) - 
        q^18*z^4*(1 - 9*z + z^2) + q^17*z^4*(2 - 8*z + z^2) + 
        q^16*z^4*(4 + 5*z + z^2) + q^8*z*(3 - 5*z + 6*z^2) + 
        q^9*z*(2 + 5*z + 4*z^2 - 2*z^3) - q^5*(2 + 7*z + z^3) + 
        q^11*z*(1 - 13*z - 8*z^2 + z^3) + q^7*z*(-5 - 5*z^2 + z^3) + 
        q^6*(1 + 5*z - 2*z^2 + z^3) + q^14*(z^3 + z^4 - 2*z^5))*
       R2[{{1}, {{6, 0, 0}, {-2, 2, 1}}}])/(q^11*z^4) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 + q^7*(-3 + z)*z^2 + 
        q^8*(-3 + z)*z^2 + 5*q^10*z^3 - 3*q^12*z^3 - q^13*z^3 - q^11*z^4 - 
        3*q^14*z^4 + 3*q^15*z^4 + 4*q^16*z^4 + q^17*z^4 - q^6*z^2*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^9*z^2*(-1 + 3*z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}])/(q^7*z^2) - 
     ((1 - 2*q^2*z + q^20*z^5 - 3*q^17*z^4*(1 + z) - q*(2 + z) + 
        q^5*z*(4 + z) + q^13*z^4*(9 + z) + q^12*z^3*(-1 + z^2) + 
        q^6*z^2*(1 - 7*z + z^2) - q^19*z^5*(3 + 2*z + z^2) + 
        q^18*z^5*(-1 + 3*z + z^2) + q^3*(2 + 9*z + z^2) - 
        q^4*(1 + 9*z + 2*z^2) + q^7*z*(-3 - 7*z + 4*z^2) + 
        q^8*z*(3 + 10*z + 9*z^2 - 2*z^3) + q^15*z^3*(3 + z + 6*z^2 - z^3) - 
        q^9*z*(1 + z + z^2 + z^3) + q^10*z^2*(-5 - 3*z + 14*z^2 + z^3) - 
        q^14*z^3*(-1 + 4*z + 8*z^2 + 2*z^3) - q^11*z^2*(-2 + 5*z + 13*z^2 + 
          3*z^3) + q^16*z^3*(-2 + 2*z + 6*z^2 + z^3 + z^4))*
       R2[{{1}, {{6, 0, 0}, {-1, 1, 2}}}])/(q^9*z^4) - 
     ((-1 + 2*q^2*z - q^20*z^5 + 3*q^17*z^4*(1 + z) + q*(2 + z) - 
        q^5*z*(4 + z) - q^13*z^4*(9 + z) + q^7*z*(3 + 7*z - 4*z^2) - 
        q^6*z^2*(1 - 7*z + z^2) + q^19*z^5*(3 + 2*z + z^2) - 
        q^18*z^5*(-1 + 3*z + z^2) - q^3*(2 + 9*z + z^2) + 
        q^4*(1 + 9*z + 2*z^2) + q^15*z^3*(-3 - z - 6*z^2 + z^3) + 
        q^9*z*(1 + z + z^2 + z^3) - q^10*z^2*(-5 - 3*z + 14*z^2 + z^3) + 
        q^8*z*(-3 - 10*z - 9*z^2 + 2*z^3) + q^14*z^3*(-1 + 4*z + 8*z^2 + 
          2*z^3) + q^11*z^2*(-2 + 5*z + 13*z^2 + 3*z^3) - 
        q^16*z^3*(-2 + 2*z + 6*z^2 + z^3 + z^4) + q^12*(z^3 - z^5))*
       R2[{{1}, {{6, 0, 0}, {-1, 2, 1}}}])/(q^9*z^4) - 
     ((-1 - 5*q^4*(-1 + z)*z + 2*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) + q^10*z^2*(2 + z) + q^6*z*(4 + z) + q*(6 + z) - 
        q^2*(11 + 4*z) + q^13*z^3*(3 + z^2) + q^7*z*(-3 - 4*z + z^2) + 
        q^3*(7 + z + z^2) + q^8*z*(-1 + 2*z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) + q^5*(-1 - 4*z + 6*z^2) + 
        q^9*(z - 3*z^2 - 5*z^3))*R2[{{1}, {{6, 0, 0}, {0, 1, 1}}}])/
      (q^5*z^2) - ((1 - q^6*(-1 + z)*z - 3*q^11*z^3 - 2*q^15*z^4 - q^16*z^4 + 
        q^14*z^3*(1 + z) - q*(7 + z) + q^10*z^2*(-3 + 2*z) + q^2*(13 + 5*z) + 
        q^5*(2 + 3*z - 7*z^2) - q^13*z^3*(3 + z^2) - q^7*z*(3 - 3*z + z^2) + 
        q^8*z*(5 - 2*z + z^2) - q^3*(7 + z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) + q^9*z*(-2 + 5*z + z^2) + 
        q^4*(-2 - 7*z + 6*z^2))*R2[{{1}, {{6, 0, 0}, {0, 1, 2}}}])/
      (q^4*z^2) + (-1 + q)*q^8*(2 + q)*z*(-1 + q^4*z)*(-1 + q^5*z)*
      R2[{{1}, {{6, 0, 0}, {0, 2, 2}}}] - 
     ((1 - 2*q^8*(-4 + z)*z - 2*q^15*z^4 - q^16*z^4 + q^14*z^3*(1 + z) - 
        q*(6 + z) + q^7*z*(-5 + 3*z) + q^2*(11 + 4*z) + 
        q^5*(4 + 4*z - 4*z^2) - q^13*z^3*(3 + z^2) - q^3*(6 + z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) + q^9*z*(-5 + 4*z + 2*z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + q^10*z*(1 - 4*z + 5*z^2) + 
        q^11*(z^2 - 6*z^3) - q^6*(1 - z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}])/(q^5*z^2) - 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*(-1 + z)*z^4 + 2*q^17*z^5 - 4*q^19*z^5 + 
        q^21*z^5 + q^16*z^4*(1 + 3*z) + q^11*z^3*(2 + 3*z) + 
        q^4*z*(3 - 3*z + z^2) + q^2*(-3 + 2*z + z^2) - 
        q^12*z^3*(-1 + 4*z + z^2) + q^10*z^2*(3 + 2*z + 3*z^2) + 
        q^6*z*(2 + z + 4*z^2 - z^3) + q^9*z*(1 - 7*z - 7*z^2 + z^3) + 
        q^8*z*(-3 + 4*z - z^2 + z^3) - q^7*z*(-2 + z^2 + z^3))*
       R2[{{1}, {{6, 0, 0}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((-1 + q)^2*q*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 0}, {1, 2, 2}}}])/z^2 - 
     ((1 - q^21*z^5 + q^19*z^6 - 2*q^22*z^6 - q^23*z^6 + 2*q^24*z^6 + 
        q^25*z^6 + 2*q^2*(1 + z) - q*(3 + z) - q^20*z^5*(5 + z) - 
        q^15*z^4*(13 + z) + 2*q^13*z^3*(1 + 3*z) + q^12*z^2*(5 + 3*z) + 
        q^4*z*(5 + 4*z) + q^3*(1 - 2*z - 2*z^2) + q^10*z*(-3 + 8*z - 2*z^2) - 
        q^18*z^4*(1 - 11*z + z^2) + q^17*z^4*(2 - 8*z + z^2) + 
        q^16*z^4*(4 + 5*z + z^2) + q^8*z*(3 - 5*z + 6*z^2) + 
        q^9*z*(2 + 5*z + 4*z^2 - 2*z^3) - q^5*(2 + 7*z + z^3) + 
        q^11*z*(1 - 13*z - 8*z^2 + z^3) + q^7*z*(-5 - 5*z^2 + z^3) + 
        q^6*(1 + 5*z - 2*z^2 + z^3) + q^14*(z^3 + z^4 - 2*z^5))*
       R2[{{1}, {{6, 0, 1}, {-2, 1, 0}}}])/(q^12*z^4) - 
     ((1 + q^26*z^6 + 2*q^27*z^7 + q^28*z^7 - 2*q^29*z^7 - q^30*z^7 + 
        2*q^2*(1 + z) - q^24*z^6*(1 + z) - q*(3 + z) + q^25*z^6*(5 + z) + 
        q^4*z*(-2 + 3*z) - q^21*z^5*(5 + 3*z) + q^6*(1 - 3*z - 4*z^2) + 
        q^23*z^5*(1 - 11*z + z^2) - q^22*z^5*(5 - 11*z + z^2) - 
        q^20*z^4*(3 - 10*z + z^2) + 2*q^8*z*(4 + 5*z + z^2) - 
        q^3*(-1 + z + 2*z^2) - q^9*z^2*(6 + 4*z + 3*z^2) + 
        q^13*z^2*(-9 - 5*z + 14*z^2) + q^12*z^2*(3 + 12*z + 10*z^2 - z^3) + 
        q^14*z^2*(1 - 4*z - 18*z^2 + z^3) + q^17*z^3*(2 - 17*z^2 + z^3) - 
        q^16*z^2*(1 - 5*z - 10*z^2 + z^3) - q^5*(2 - 7*z - 5*z^2 + z^3) + 
        q^7*z*(-9 - 10*z + z^2 + z^3) + q^10*z*(-1 + 2*z - z^2 + 2*z^3) + 
        q^11*(5*z^2 - 4*z^4) + q^19*z^3*(-1 + 2*z + 13*z^2 + z^3 - z^4) + 
        q^15*z^2*(3 - 5*z - 12*z^2 - z^3 + z^4) + q^18*(z^4 + 2*z^5 - z^6))*
       R2[{{1}, {{6, 0, 1}, {-2, 1, 1}}}])/(q^12*z^4*(-1 + q^5*z)) - 
     ((-1 + 2*q^7*(1 - 3*z)*z + 2*q^10*(1 - 2*z)*z^2 + q^14*(-2 + z)*z^3 + 
        q^15*z^4 - 3*q^16*z^4 - q^17*z^4 - 5*q^2*(3 + z) + q*(7 + z) + 
        q^4*(2 + 7*z - 6*z^2) + q^9*z*(6 - 4*z - 5*z^2) - 
        q^8*z*(7 - 5*z + z^2) + q^3*(11 + 3*z + z^2) + 
        q^5*(-6 - 7*z + 7*z^2) + q^6*(2 + z + z^3) - 
        q^12*z^2*(6 + 3*z + z^2 + z^3) + q^11*z*(-1 + 6*z + 12*z^2 + z^3) + 
        q^13*(z^2 + 4*z^4 + z^5))*R2[{{1}, {{6, 0, 1}, {-2, 1, 2}}}])/
      (q^8*z^3) - ((-1 - z + 2*q^19*z^6 + 3*q^20*z^6 - 3*q^21*z^6 - 
        2*q^22*z^6 + q^17*z^5*(4 + z) - q^2*z*(11 + 5*z) + 
        q^10*z^2*(11 + z - 11*z^2) - q^6*z^2*(1 - 8*z + z^2) + 
        q^13*z^4*(-10 - 2*z + z^2) + q*(2 + 8*z + z^2) + 
        q^5*z*(-6 - 4*z + 7*z^2) + q^4*(1 + 11*z + 9*z^2 - 6*z^3) + 
        q^3*(-2 - 2*z + z^3) + q^7*z*(3 + 4*z - 8*z^2 + z^3) + 
        q^8*z*(-3 - 3*z - 3*z^2 + z^3) - q^16*z^4*(1 + z + 2*z^2 + z^3) + 
        q^15*z^3*(-1 + 4*z + 2*z^2 + z^3) + q^14*z^3*(3 + 4*z + z^2 + 
          2*z^3) + q^11*z^2*(-5 + 19*z + 18*z^2 + 2*z^3) - 
        q^9*z*(-1 + 8*z + 7*z^2 + 3*z^3) - q^12*z^2*(-1 + 12*z + 5*z^2 + 
          6*z^3 + z^4))*R2[{{1}, {{6, 0, 1}, {-2, 2, 0}}}])/(q^5*z^3) - 
     ((1 + q^7*(-3 + z)*z + 2*q^18*z^5 - 4*q^19*z^5 + 2*q^20*(-1 + z)*z^5 - 
        q^21*z^6 - q^22*z^6 - q*(4 + z) - q^6*z*(1 + 2*z) + q^2*(5 + 2*z) - 
        q^14*z^4*(13 + 2*z) + q^3*(-1 + z - z^2) + q^5*(1 + 3*z - z^2) - 
        2*q^13*z^3*(-1 + z^2) - q^16*z^4*(-3 + 2*z + z^2) + 
        q^17*z^4*(-1 + 3*z + z^2) - q^8*z*(-6 + 6*z + z^2) + 
        q^15*z^4*(4 + 6*z + z^2) + q^4*(-2 - 4*z + 3*z^2) + 
        q^9*z*(-4 + 14*z + 3*z^2) + q^12*z^2*(1 - z + 6*z^2) + 
        q^10*z*(1 - 10*z - 5*z^2 + z^3) + q^11*(z^2 + 3*z^3 - z^4))*
       R2[{{1}, {{6, 0, 1}, {-2, 2, 2}}}])/(q^6*z^3) - 
     ((1 + 3*q^21*z^5 + 2*q^22*z^5 - q*(6 + z) - 5*q^8*z*(1 + 2*z) - 
        q^20*z^4*(1 + 3*z) + q^2*(7 + 4*z) + q^11*z*(2 - 13*z - 2*z^2) + 
        q^9*z*(13 + 9*z - 2*z^2) + q^3*(6 + 3*z - z^2) + q^19*z^4*(3 + z^2) - 
        q^18*z^4*(-1 + 3*z + z^2) - q^17*z^3*(-3 + 4*z + z^2) - 
        3*q^15*z^2*(1 + z + 2*z^2) + q^4*(-16 - 11*z + 3*z^2) + 
        q^13*z^2*(-3 + 4*z^2) + q^7*(1 - 12*z + 2*z^2 - 3*z^3) - 
        q^6*(4 - 15*z + z^3) - q^14*z^2*(1 + 2*z - 7*z^2 + z^3) + 
        q^16*z^2*(2 - 2*z - 6*z^2 + z^3) - q^10*z*(6 - 5*z - 4*z^2 + z^3) + 
        q^5*(11 - z - 2*z^2 + z^3) + q^12*z*(-1 + 12*z + 5*z^2 + 6*z^3 + 
          z^4))*R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((1 - 2*q^2*z - q^21*z^6 - q*(2 + z) + q^3*(2 + 8*z) + 
        3*q^12*z^3*(-1 + z + z^2) - q^19*z^5*(3 + z + z^2) + 
        q^18*z^5*(-1 + 9*z + z^2) - q^17*z^4*(3 + z + 3*z^2) + 
        q^13*z^3*(3 + 10*z + 3*z^2) + q^5*(z - 6*z^2 - 2*z^3) - 
        q^7*z*(3 + 6*z - 4*z^2 + z^3) + q^4*(-1 - 6*z + 3*z^2 + z^3) + 
        q^6*z*(1 + 4*z - 6*z^2 + 2*z^3) + q^10*z^2*(-3 - z + 11*z^2 + 
          3*z^3) - q^11*z^2*(-1 + 5*z + 12*z^2 + 3*z^3) - 
        q^14*z^3*(2 + 5*z + 13*z^2 + 3*z^3) - q^9*z*(1 + z + z^2 + 6*z^3) + 
        q^8*z*(3 + 8*z + 8*z^2 + 2*z^3 - z^4) + 
        q^16*z^3*(-2 + 3*z + 6*z^2 + z^3 + z^4) + 4*q^15*(z^3 + z^5) + 
        q^20*(z^5 - 3*z^6))*R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 + q^17*z^3 + q^23*z^6 - 4*q^24*z^6 + 2*q^25*(-1 + z)*z^6 - 
        q^26*z^7 - q^27*z^7 + q*(4 + z) - q^5*(1 + 2*z) - q^2*(5 + 2*z) - 
        q^19*z^5*(8 + 5*z) + q^4*(2 + 4*z - 3*z^2) + 
        q^7*z*(8 - 5*z - 2*z^2) - q^21*z^5*(-3 + z^2) - 
        2*q^18*z^4*(-1 + z^2) + q^3*(1 - z + z^2) + q^22*z^5*(-1 + z + z^2) + 
        q^6*z*(-3 + 5*z + z^2) + q^20*z^5*(6 + 10*z + z^2) - 
        q^11*z^2*(2 + 5*z + 4*z^2) + q^10*z^2*(13 + 3*z + 3*z^2 - z^3) + 
        q^8*z*(-7 + 11*z + z^3) + 2*q^12*z^2*(-2 + z - 4*z^2 + z^3) - 
        q^9*z*(-2 + 19*z - 2*z^2 + z^3) + q^13*z^2*(6 - 8*z - z^2 + 2*z^3) + 
        2*q^14*z^2*(-2 + 7*z + 9*z^2 + 2*z^3) - 
        q^15*z^2*(-1 + 10*z + 8*z^2 + 3*z^3 + z^4) + q^16*(z^3 - 4*z^5))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q^6*(-1 + z)*z + q^10*(3 - 2*z)*z^2 + 3*q^11*z^3 + 2*q^15*z^4 + 
        q^16*z^4 - q^14*z^3*(1 + z) + q*(7 + z) - q^2*(13 + 5*z) + 
        q^4*(2 + 7*z - 6*z^2) + q^13*z^3*(3 + z^2) + q^7*z*(3 - 3*z + z^2) - 
        q^8*z*(5 - 2*z + z^2) + q^3*(7 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^9*z*(-2 + 5*z + z^2) + 
        q^5*(-2 - 3*z + 7*z^2))*R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/
      (q^5*z^2) - ((-1 + 3*q^6*(-1 + z)*z + 2*q^23*z^6 - 4*q^24*z^6 + 
        2*q^25*(-1 + z)*z^6 - q^26*z^7 - q^27*z^7 + q*(4 + z) - 
        q^2*(5 + 2*z) + q^4*(2 + 4*z - 3*z^2) + q^5*(-1 - 2*z + z^2) + 
        q^3*(1 - z + z^2) + q^22*z^5*(-1 + 2*z + z^2) - 
        q^21*z^5*(-3 + 5*z + z^2) - 2*q^7*z*(-4 + 6*z + z^2) + 
        q^20*z^5*(8 + 6*z + z^2) - q^19*z^5*(15 + 2*z + 2*z^2) + 
        2*q^13*z^2*(3 - 4*z + 3*z^2) - q^12*z^2*(4 + z + 8*z^2) + 
        q^8*z*(-7 + 31*z + 9*z^2) + q^10*z^2*(11 - 8*z + 10*z^2) - 
        2*q^9*z*(-1 + 16*z + z^2 + z^3) + q^16*z^3*(1 - 5*z + 2*z^2 + z^3) + 
        2*q^14*z^2*(-2 + 10*z + 6*z^2 + z^3) + q^11*(z^2 + 2*z^3 - 12*z^4) - 
        q^15*z^2*(-1 + 13*z + z^2 - z^3 + z^4) + q^17*(z^3 - 2*z^5 - z^6) + 
        2*q^18*(z^4 + 2*z^6 + z^7))*R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/
      (q^11*z^4) - ((1 + 5*q^4*(-1 + z)*z - 2*q^11*z^3 - 2*q^15*z^4 - 
        q^16*z^4 + q^14*z^3*(1 + z) - q^10*z^2*(2 + z) - q^6*z*(4 + z) - 
        q*(6 + z) + q^2*(11 + 4*z) + q^5*(1 + 4*z - 6*z^2) + 
        q^7*z*(3 + 4*z - z^2) - q^13*z^3*(3 + z^2) - q^3*(7 + z + z^2) - 
        q^8*z*(-1 + 2*z + z^2) + q^12*z^3*(1 + 3*z + z^2) + 
        q^9*z*(-1 + 3*z + 5*z^2))*R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/
      (q^4*z^2) - ((-1 + 3*q^6*(-1 + z)*z - 7*q^9*z^2 + 2*q^11*z^2*(1 + z) + 
        q*(7 + z) + q^15*z^3*(-1 + 4*z) - q^2*(12 + 5*z) + 
        q^4*(5 + 8*z - 6*z^2) + q^3*(4 + z^2) + q^7*z*(5 - 3*z + z^2) - 
        q^8*z*(5 - 2*z + z^2) + q^5*(-3 - 2*z + 6*z^2) + 
        q^10*(z + 3*z^2 - 3*z^3) + q^13*z^2*(3 + 4*z + z^3) - 
        q^12*z^2*(3 + z + 3*z^2 + z^3) - q^14*(z^2 + 2*z^4))*
       R2[{{1}, {{6, 0, 1}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((-1 + 6*q^6*z^2 - q^14*(-11 + z)*z^4 + q^19*(2 - 3*z)*z^5 + 
        2*q^18*(-1 + z)*z^5 + q^21*z^6 + 3*q^22*z^6 + q^23*z^6 + q*(4 + z) - 
        q^2*(5 + 2*z) - q^15*z^4*(5 + 2*z) + 3*q^8*z*(-2 + 3*z) + 
        q^16*z^4*(-3 + 7*z) + q^4*(2 + z - 3*z^2) + q^3*(1 + z^2) - 
        q^17*z^4*(-1 + 2*z + z^2) - q^13*z^3*(5 + 2*z + z^2) + 
        q^12*z^2*(-2 + 8*z + z^2 - z^3) - q^7*z*(-3 + 4*z - 3*z^2 + z^3) - 
        q^11*z^2*(-2 + 7*z - 2*z^2 + z^3) - q^5*(1 + z^2 + z^3) + 
        q^10*z*(-1 + 8*z + 5*z^2 + z^4) + q^9*z*(4 - 16*z - 4*z^2 - 4*z^3 + 
          z^4) + q^20*(z^5 - 4*z^6))*R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}])/
      (q^11*z^4) - ((1 - 3*q + q^22*(-1 + z)^2*z^4 - q^24*z^6 - q^25*z^6 + 
        4*q^5*z*(5 + z) + q^23*z^5*(1 + 2*z) + q^3*(-1 + 5*z) + 
        q^17*z^3*(4 + z - 7*z^2) - q^12*z^2*(4 - 12*z + z^2) - 
        q^4*z*(10 - 2*z + z^2) - q^2*(-3 + 2*z + z^2) + 
        2*q^13*z^2*(-3 - 5*z + 6*z^2) + q^19*z^3*(3 + 8*z^2) + 
        q^18*z^3*(-2 + 2*z - 13*z^2 + z^3) - q^9*z*(7 - 13*z - 10*z^2 + 
          z^3) + 2*q^14*z^2*(1 - 2*z - 6*z^2 + z^3) + 
        q^6*z*(-18 - 7*z - 5*z^2 + z^3) - q^11*z^2*(-20 + 7*z - 3*z^2 + 
          z^3) + q^7*z*(-2 - 3*z + 8*z^2 + z^3) - 
        q^8*z*(-13 - 3*z + 9*z^2 + z^3) + q^10*(z - 24*z^2 - 3*z^4) + 
        q^21*z^3*(1 - z + 6*z^2 + 3*z^3 + z^4) - 
        q^20*z^3*(3 + z - z^2 + 5*z^3 + z^4) + 
        q^15*z^2*(2 + 10*z + 2*z^2 + 8*z^3 + z^4) - 
        q^16*z^2*(1 + 8*z + z^2 + 3*z^3 + 2*z^4))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     ((-1 - q^7*(-3 + z)*z - 5*q^4*(-1 + z)*z + q^10*(3 - 4*z)*z^2 + 
        4*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 + q^6*z^2*(1 + z) - 
        q^14*z^3*(1 + z) - q^12*z^4*(3 + z) + q*(6 + z) + q^8*z*(-5 + 2*z) - 
        q^2*(11 + 4*z) + q^9*z*(2 - 5*z - 2*z^2) + q^13*z^3*(3 + z^2) + 
        q^3*(7 + z + z^2) + q^5*(-1 - 3*z + 4*z^2))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}])/(q^4*z^2) + 
     ((-1 + q)^2*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 1}, {1, 2, 0}}}])/(q*z^2) - 
     ((1 - 3*q - q^5*(-3 + z)*z - q^18*(-2 + z)^2*z^3 + 4*q^22*z^5 - 
        4*q^26*z^6 + q^28*z^7 + q^29*z^7 - q^23*z^5*(1 + z)^2 - 
        q^27*z^6*(1 + 2*z) - q^10*z^3*(1 + 3*z) + q^3*(-1 + 4*z) + 
        q^13*z^3*(2 + z - z^2) + q^20*z^4*(3 + 3*z - z^2) - 
        q^4*z*(3 - 3*z + z^2) + q^24*z^6*(8 - z + z^2) + 
        q^25*z^6*(1 + z + z^2) - q^2*(-3 + 2*z + z^2) + 
        q^17*z^3*(1 - 3*z + 2*z^2) - q^16*z^3*(1 + z + 3*z^2) - 
        q^11*z^2*(2 + 3*z + 3*z^2) + q^19*z^3*(2 - 8*z + z^2 - z^3) + 
        q^8*z*(3 - 4*z + z^2 - z^3) - q^9*z*(1 - 6*z - 7*z^2 + z^3) + 
        q^6*z*(-2 - z - 4*z^2 + z^3) + q^7*z*(-2 + z^2 + z^3) + 
        q^14*z^2*(2 - 2*z + z^2 + z^3) - q^21*z^4*(-1 + 3*z + 4*z^2 + z^3) + 
        q^15*z^2*(-1 + 4*z + 4*z^2 + z^3) + q^12*z^2*(-1 - 3*z + 5*z^2 + 
          z^3))*R2[{{1}, {{6, 0, 1}, {1, 2, 1}}}])/(q^7*z^3) - 
     ((1 + q^7*(-1 + z)*z - 4*q^13*z^3 + 4*q^17*z^4 - q^19*z^5 - q^20*z^5 + 
        q^14*z^3*(1 + z)^2 + q^2*(2 + z) - q*(3 + z) + q^18*z^4*(1 + 2*z) + 
        2*q^8*z*(1 + z - 2*z^2) + q^15*z^4*(-8 + z - z^2) + 
        q^3*(2 + 2*z - z^2) + q^6*z*(-3 - 5*z + z^2) + 
        q^9*z*(1 - 5*z + z^2) + q^11*z^2*(-2 - 4*z + z^2) - 
        q^16*z^4*(1 + z + z^2) + q^4*(-3 - 3*z + 4*z^2) + 
        q^5*(1 + 3*z - z^3) + q^10*z*(-1 + 7*z + 2*z^2 + z^3) + 
        q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}])/
      (q^3*z^2) - ((1 - 3*q + 2*q^15*z^3 + 3*q^20*z^5 - 4*q^21*z^5 + 
        2*q^22*(-1 + z)*z^5 - q^23*z^6 - q^24*z^6 - 5*q^16*z^4*(3 + z) + 
        q^3*(-5 + 3*z) + q^5*(-1 + 4*z - 2*z^2) - q^2*(-4 + 2*z + z^2) - 
        q^18*z^4*(-3 + 2*z + z^2) + q^17*z^4*(3 + 4*z + z^2) + 
        q^19*z^4*(-1 + 5*z + z^2) + q^14*z^2*(1 - z + 7*z^2) + 
        q^11*z*(-4 + 14*z + z^2 - 3*z^3) + q^8*z*(2 - 6*z + z^2 - z^3) - 
        q^9*z*(4 - 8*z - 7*z^2 + z^3) - q^4*(-5 + z - 3*z^2 + z^3) - 
        3*q^10*z*(-2 + 3*z + z^2 + z^3) + q^6*(-2 - 6*z + 2*z^2 - 4*z^3 + 
          z^4) + q^7*(1 + z - z^2 + z^3 + z^4) + 
        q^12*z*(1 - 10*z - 6*z^2 + 5*z^3 + z^4) + 
        q^13*(z^2 + 3*z^3 + 4*z^4 - z^5))*R2[{{1}, {{6, 0, 1}, {2, 1, 2}}}])/
      (q^11*z^4) - ((1 - 2*q^11*(-2 + z)*z^3 + 2*q^18*z^5 - 4*q^19*z^5 + 
        2*q^20*(-1 + z)*z^5 - q^21*z^6 - q^22*z^6 - q*(4 + z) + 
        q^2*(5 + 2*z) - q^14*z^4*(13 + 2*z) - q^6*z*(4 + 3*z) + 
        q^5*(1 + 6*z) + q^8*z*(6 - 4*z - 3*z^2) + q^3*(-1 + z - z^2) + 
        q^7*z*(-2 + z^2) - q^16*z^4*(-3 + 2*z + z^2) + 
        q^17*z^4*(-1 + 3*z + z^2) + q^15*z^4*(4 + 6*z + z^2) - 
        q^13*z^3*(-2 + z + 2*z^2) + q^4*(-2 - 5*z + 3*z^2) + 
        q^9*z*(-4 + 11*z + 3*z^2) + q^12*z^2*(1 - 2*z + 8*z^2) + 
        q^10*z*(1 - 7*z - 4*z^2 + z^3))*R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/
      (q^3*z^3) + ((-1 + q)^2*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/z^2 - 
     ((-1 + q)^2*q^3*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 1}, {3, 2, 1}}}])/z^2 - 
     ((-1 - 5*q^7*(-1 + z)*z + 2*q^10*(2 - 3*z)*z^2 + 3*q^14*(-1 + z)*z^3 - 
        3*q^16*z^4 - q^17*z^4 - 5*q^2*(3 + z) + q*(7 + z) + 
        q^4*(2 + 7*z - 6*z^2) + q^9*z*(7 - 5*z - 4*z^2) - 
        q^8*z*(10 - 4*z + z^2) + q^13*z^3*(1 + 3*z + z^2) + 
        q^3*(11 + 3*z + z^2) + q^5*(-6 - 7*z + 7*z^2) + q^6*(2 + z^3) - 
        q^12*z^2*(3 + 2*z + z^2 + z^3) + q^11*z*(-1 + 3*z + 12*z^2 + z^3))*
       R2[{{1}, {{6, 0, 2}, {-2, 1, 0}}}])/(q^8*z^3) - 
     ((1 - z - 7*q^20*z^6 + q^21*z^6 + q^22*z^6 - q^23*z^6 + 
        q^18*z^5*(3 + z) - q^17*z^5*(1 + 2*z) + 2*q^13*z^4*(5 + 3*z) - 
        q^2*z*(10 + 3*z) - 2*q^6*z^2*(1 + 5*z) + q^19*z^5*(1 + 6*z) - 
        q^15*z^4*(2 - 3*z + z^2) - q^11*z^3*(5 + 3*z + z^2) + 
        q*(-2 + 4*z + z^2) + q^9*z*(-1 + 16*z + z^2) + 
        q^12*z^3*(-1 - 5*z + 2*z^2) - q^14*z^4*(4 + 5*z + 2*z^2) + 
        q^16*z^4*(1 - 7*z + 3*z^2) + q^8*z*(3 - 15*z + 3*z^2 - 2*z^3) + 
        q^3*(2 + 13*z + z^2 + z^3) + q^10*z^2*(-6 + 3*z + 5*z^2 + z^3) - 
        q^4*(1 + 8*z - 2*z^2 + 2*z^3) + q^7*z*(-3 + 6*z + z^2 + 2*z^3) + 
        q^5*(3*z + 7*z^3 - z^4))*R2[{{1}, {{6, 0, 2}, {-2, 1, 1}}}])/
      (q^9*z^4) - ((1 + q^24*z^6 - 4*q^26*z^7 + 5*q^27*z^7 + 3*q^28*z^7 + 
        2*q^2*(1 + z) - q*(3 + z) - q^23*z^6*(5 + z) + 3*q^8*z*(3 + 2*z) + 
        q^4*z*(-2 + 3*z) + q^6*(1 - 5*z - 5*z^2) + q^21*z^5*(-4 + z - z^2) + 
        q^18*z^4*(2 + 10*z + z^2) - q^17*z^4*(2 + 12*z + z^2) - 
        q^3*(-1 + z + 2*z^2) - q^20*z^5*(9 + 4*z + 2*z^2) + 
        q^12*z^2*(-1 + 6*z + 7*z^2) + q^13*z^2*(-3 + 10*z^2) + 
        q^9*z*(2 + z + z^2 - 3*z^3) - q^19*z^4*(1 - 10*z + z^3) - 
        q^5*(2 - 8*z - 5*z^2 + z^3) + q^7*z*(-9 - 9*z + z^2 + z^3) + 
        q^22*z^5*(1 + 6*z + 2*z^2 + z^3) + q^10*z*(-4 + 7*z + 4*z^2 + z^3) - 
        2*q^14*z^2*(-2 + 5*z + 6*z^2 + z^3) - q^11*z*(-1 + 5*z + 9*z^2 + 
          z^3) + q^15*z^2*(-1 + 13*z - 3*z^2 - z^3 + z^4) + 
        q^16*(-4*z^3 + 8*z^5) + q^25*(z^6 - 4*z^7))*
       R2[{{1}, {{6, 0, 2}, {-2, 1, 2}}}])/(q^11*z^4) - 
     ((1 + q^18*z^5 - 2*q^21*z^6 + q^22*z^6 + q^23*z^6 - q*(1 + z) + 
        q^17*z^4*(1 + z) - q^2*(2 + z) + 2*q^13*z^4*(4 + z) - 
        q^12*z^3*(5 + z) - q^8*z^2*(9 + z) + q^4*(1 + 2*z) + 
        q^10*z*(-1 + 5*z) + q^15*z^4*(-8 + z - 2*z^2) + q^3*(2 + 2*z - z^2) + 
        q^16*z^4*(-2 - 2*z + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^14*z^4*(-1 + z + z^2) + q^5*(-1 - z + 2*z^2) + 
        2*q^11*z^2*(-2 - 2*z + 3*z^2) + q^9*z*(2 + 5*z + 7*z^2 - z^3))*
       R2[{{1}, {{6, 0, 2}, {-2, 2, 0}}}])/(q^8*z^4) - 
     ((-1 + q^18*z^5 + 4*q^19*z^6 + 4*q^20*z^6 - 5*q^21*z^6 - 3*q^22*z^6 + 
        2*q*(1 + z) - q^2*z*(4 + z) + q^17*z^5*(4 + z) + 
        q^6*z*(2 + 3*z - 3*z^2) + q^7*z*(2 - z + z^2) + 
        q^15*z^4*(3 - z + z^2) - q^12*z^3*(2 + z + 2*z^2) + 
        q^14*z^4*(5 + 3*z + 2*z^2) + q^5*z*(-1 - 4*z + 3*z^2) + 
        q^3*(-2 + 4*z + 3*z^2) + q^9*z*(1 - 7*z - 8*z^2 + z^3) - 
        q^8*z*(3 - 6*z - 3*z^2 + z^3) + q^13*z^3*(1 - 6*z + z^2 + z^3) - 
        q^4*(-1 + 3*z + z^2 + z^3) - q^16*z^4*(1 + 8*z + 2*z^2 + z^3) + 
        q^11*z^2*(1 + 6*z + 2*z^2 + 2*z^3) + q^10*(z^2 + 2*z^3 - 6*z^4))*
       R2[{{1}, {{6, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((2 + q^3*(-2 + z) + q^7*(5 - 4*z)*z^2 + 5*q^16*z^4 - q^18*z^5 - 
        q^19*z^5 - q^15*z^5*(1 + z) - 2*q*(3 + z) + 2*q^2*(3 + z) + 
        q^13*z^4*(3 + z) + q^17*z^4*(1 + 2*z) + q^8*z*(2 - 9*z - 2*z^2) + 
        q^14*z^4*(-9 + z - z^2) + q^12*z^3*(-1 + z^2) + 
        q^5*z*(-2 - 4*z + z^2) + q^10*z^2*(-2 - 2*z + z^2) + 
        q^6*z*(-1 - 2*z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^4*(z + 4*z^2 - z^3) + q^9*z*(-1 + 9*z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 0, 2}, {-2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 + q^3*(-2 + z)*z + q^18*(8 - 5*z)*z^4 + 2*q^23*z^6 + 
        q^26*(-1 + z)*z^6 - 3*q^24*z^7 - 3*q^27*z^7 - q^28*z^7 + q*(3 + z) - 
        q^2*(3 + z) + q^22*z^6*(6 + z) + 6*q^11*z^2*(1 + 2*z) + 
        q^25*z^6*(-1 + 6*z) + q^4*(1 + 6*z - z^2) + 
        q^16*z^4*(-8 - 7*z + z^2) - q^5*(-2 + 5*z + z^2) - 
        q^21*z^5*(1 + 11*z + z^2) + q^20*z^4*(-1 + 2*z + 2*z^2) + 
        q^19*z^4*(2 + 5*z + 2*z^2) + q^17*z^4*(-1 + 4*z + 3*z^2) + 
        q^9*(z - 11*z^2 - 5*z^3) + q^14*z^2*(4 + 3*z - z^3) - 
        q^15*z^3*(-5 - 3*z + z^2 + z^3) + q^6*(-2 + z + z^2 + z^3) - 
        q^7*(1 + 2*z^3) + q^10*z*(2 + 5*z - z^2 + 2*z^3) + 
        q^8*(1 - 2*z + 5*z^2 + 4*z^3) - q^12*z*(2 + 4*z + 19*z^2 + 6*z^3 + 
          z^4) + q^13*z*(1 - 5*z + 7*z^2 - 3*z^3 + 2*z^4))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 0}}}])/(q^16*z^5) - 
     ((1 - 2*q^2*z + q^5*z + q^20*z^5 - q*(2 + z) - q^17*z^4*(3 + 2*z) + 
        q^12*z^3*(-3 + z + z^2) - q^19*z^5*(3 + 2*z + z^2) + 
        q^18*z^5*(-1 + 3*z + z^2) - q^4*(1 + 6*z + z^2) + 
        q^3*(2 + 8*z + z^2) + q^13*z^3*(3 + 9*z + z^2) + 
        q^7*z*(-3 - 5*z + 2*z^2) + q^8*z*(3 + 8*z + 9*z^2 - 2*z^3) - 
        q^9*z*(1 + z + z^2 + z^3) + q^10*z^2*(-3 - z + 13*z^2 + z^3) - 
        q^14*z^3*(2 + 5*z + 8*z^2 + 2*z^3) - q^11*z^2*(-1 + 5*z + 12*z^2 + 
          3*z^3) + q^6*(z - 6*z^3 + z^4) + q^16*z^3*(-2 + 3*z + 4*z^2 + z^3 + 
          z^4) + q^15*(4*z^3 + 7*z^5 - z^6))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}])/(q^9*z^4) - 
     ((-1 + 5*q^23*z^6 - q^25*z^7 - q^26*z^7 - q^22*z^7*(1 + z) + q*(2 + z) - 
        3*q^13*z^4*(5 + z) + q^24*z^6*(1 + 2*z) + q^7*z*(3 + 12*z - 2*z^2) + 
        q^21*z^6*(-7 + z - z^2) - q^6*z^2*(6 - 3*z + z^2) + 
        2*q^5*z*(-1 + 2*z + z^2) + q^20*z^5*(-1 + 7*z + z^2) + 
        q^3*(-2 - 3*z + 2*z^2) + q^19*z^5*(1 - z + 2*z^2) - 
        q^4*(-1 - 3*z + 4*z^2 + z^3) - q^18*z^4*(1 + z + 8*z^2 + z^3) - 
        q^15*z^3*(1 + 10*z + 8*z^2 + z^3) + q^11*z^2*(-1 - 3*z + 15*z^2 + 
          z^3) + q^14*z^3*(-1 + 10*z + 9*z^2 + 2*z^3) + 
        q^9*z*(1 + 7*z - 2*z^2 + 10*z^3) + q^8*z*(-3 - 15*z - 8*z^2 - 3*z^3 + 
          z^4) + q^10*(z^2 + 13*z^3 - 10*z^4 - 3*z^5) + 
        q^12*(z^3 - 4*z^4 - 3*z^5) + q^16*(z^3 + 7*z^4 + 3*z^5 - z^6) + 
        q^17*(z^4 + 5*z^6 + z^7))*R2[{{1}, {{6, 0, 2}, {-1, 1, 2}}}])/
      (q^9*z^4) - ((-1 + q^5*z^2 + 4*q^15*z^5 + 6*q^16*z^5 - 6*q^17*z^5 + 
        q^20*z^5 - 2*q^21*z^6 + 5*q^22*z^6 - q^23*z^6 - 2*q^24*z^6 + 
        q^19*z^5*(1 + z) + q*(3 + z) - q^2*(3 + z) - q^18*z^5*(6 + z) - 
        q^4*z*(3 + 4*z) + q^10*z^2*(-3 + 3*z - 2*z^2) + 
        q^6*z*(3 + 4*z - 2*z^2) + q^11*z^2*(4 - 10*z + z^2) + 
        q^3*(1 + z + z^2) + q^13*z^3*(-2 - 7*z + 2*z^2) + 
        q^8*z*(-3 + 2*z + 2*z^2) + q^14*z^3*(-1 + 3*z + 2*z^2) + 
        q^7*z*(1 - z + 3*z^2) + q^9*(z - 3*z^2 - 4*z^3) - 
        q^12*z^2*(1 - 12*z - z^2 + z^3))*R2[{{1}, {{6, 0, 2}, {-1, 2, 2}}}])/
      (q^4*z^3) - ((1 + 5*q^4*(-1 + z)*z - 2*q^11*z^3 - 2*q^15*z^4 - 
        q^16*z^4 + q^14*z^3*(1 + z) - q^10*z^2*(2 + z) - q^6*z*(4 + z) - 
        q*(6 + z) + q^2*(11 + 4*z) + q^5*(1 + 4*z - 6*z^2) + 
        q^7*z*(3 + 4*z - z^2) - q^13*z^3*(3 + z^2) - q^3*(7 + z + z^2) - 
        q^8*z*(-1 + 2*z + z^2) + q^12*z^3*(1 + 3*z + z^2) + 
        q^9*z*(-1 + 3*z + 5*z^2))*R2[{{1}, {{6, 0, 2}, {0, 1, 0}}}])/
      (q^4*z^2) - ((-2 + 3*q^8*(5 - 2*z)*z^2 + 5*q^21*z^5 - q^23*z^6 - 
        q^24*z^6 - q^3*(1 + z) - q^20*z^6*(1 + z) + q^18*z^5*(2 + z) - 
        q^2*(3 + z) + q^22*z^5*(1 + 2*z) + q*(5 + 2*z) + 
        q^9*z^2*(-7 + 2*z - 2*z^2) + q^19*z^5*(-9 + z - z^2) + 
        q^5*z*(19 + 7*z - z^2) + q^11*z^2*(8 - 7*z + z^2) - 
        q^10*z^2*(5 - 2*z + z^2) + q^17*z^4*(-1 - z + z^2) - 
        q^6*z*(14 + z + 2*z^2) + 2*q^7*z*(2 - 5*z + 5*z^2) + 
        q^4*(1 - 9*z - 4*z^2 + z^3) - q^16*z^3*(1 + 5*z - z^2 + z^3) - 
        q^13*z^2*(-3 + 13*z + 2*z^2 + z^3) - q^12*z^2*(5 - 10*z + 3*z^2 + 
          z^3) + q^15*z^3*(-2 + 5*z^2 + 2*z^3) + 
        q^14*z^2*(-1 + 10*z + 6*z^2 + z^4))*
       R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((1 + q^15*(3 - 4*z)*z^4 + 3*q^21*z^6 + q^24*z^6 + q^22*(-1 + z)*z^6 - 
        q^23*(-1 + z)*z^6 + 2*q^25*z^7 - 5*q^26*z^7 + q^27*z^7 + 2*q^28*z^7 + 
        4*q^4*z*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^20*z^5*(-1 + 2*z) + 
        2*q^6*z^2*(5 + 2*z) - q^19*z^5*(5 + 2*z) - q^5*z*(3 + 4*z) - 
        q^14*z^4*(11 + 9*z) + q^17*z^5*(8 - 7*z - 2*z^2) + 
        q^16*z^4*(-1 + z + z^2) - q^3*(1 + z + z^2) + 
        q^11*z^2*(-6 + 14*z + z^2) + q^18*z^5*(9 + 2*z^2) - 
        q^7*z*(2 + 22*z + 13*z^2) + q^10*z^2*(-2 - 11*z + 15*z^2) - 
        q^13*z^2*(1 - 6*z - 16*z^2 + 2*z^3) + q^8*z*(3 + 10*z + 2*z^2 + 
          2*z^3) + q^12*z^2*(4 - 19*z - 11*z^2 + 3*z^3) - 
        q^9*z*(1 - 8*z - 16*z^2 + 11*z^3))*R2[{{1}, {{6, 0, 2}, {0, 1, 2}}}])/
      (q^9*z^4) - ((-1 + 2*q^10*(1 - 4*z)*z - 2*q^16*z^5 + 3*q^19*z^5 + 
        2*q^20*z^5 + q*(5 + z) - q^18*z^4*(2 + 3*z) - q^2*(8 + 3*z) + 
        q^4*(1 + 4*z - 6*z^2) + q^11*z^2*(7 + z - z^2) + 
        q^17*z^4*(-2 + z^2) + q^3*(4 + z^2) + q^7*z*(7 + z^2) - 
        q^6*z*(8 + z + z^2) + q^9*z*(-5 + z + 4*z^2) + 
        q^8*(z + 4*z^2 - 2*z^3) + q^15*z^3*(-1 + 17*z - z^2 + z^3) - 
        q^12*z^2*(7 + 2*z + 4*z^2 + z^3) + q^5*(-1 + z + 5*z^2 + z^3) - 
        q^14*z^2*(1 - 3*z + 9*z^2 + z^3) + q^13*(5*z^2 - 2*z^4))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 0}}}])/(q^3*z^2) + 
     ((-1 + q^5*z)*(1 - q^3*(-1 + z)^2 + q^4*(-5 + z)*z - 4*q^14*z^4 - 
        5*q^17*z^5 - 2*q^20*z^5 - q^16*z^6 + 6*q^21*z^6 - 9*q^22*z^6 + 
        3*q^24*z^6 - q^19*z^5*(1 + z) + 2*q^18*z^5*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) + q^5*z*(6 + z) + q^15*z^4*(-3 + 5*z) + 
        q^8*z*(3 - 7*z - 4*z^2) + q^10*z^2*(-7 + z - 2*z^2) + 
        2*q^7*z*(-1 + z^2) - q^6*z*(3 + z^2) + q^11*z^2*(3 - 7*z + z^2) - 
        q^13*z^3*(3 - 3*z + z^2) + q^9*z*(-1 + 11*z + 5*z^2) + 
        q^12*z^2*(-1 + 6*z + 5*z^2 + z^3))*R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/
      (q^10*z^4) - ((1 - 3*q^2*z + q^23*z^6 + 4*q^24*z^7 + 4*q^25*z^7 - 
        5*q^26*z^7 - 3*q^27*z^7 - q*(2 + z) + q^22*z^6*(7 + z) - 
        q^4*(1 + 3*z) + q^6*z*(5 + 3*z - 4*z^2) + q^9*z^2*(11 + 5*z - z^2) + 
        q^20*z^5*(3 - 5*z + z^2) + q^19*z^5*(5 - z + 2*z^2) + 
        q^3*(2 + 9*z + 2*z^2) + q^5*z*(-5 - 4*z + 3*z^2) - 
        q^17*z^4*(3 + 4*z + 3*z^2) - q^7*z*(3 + z + 4*z^2) + 
        q^8*z*(1 - 7*z + 5*z^2) + q^10*z^2*(-4 - z + 10*z^2) + 
        q^15*z^3*(4 + z - 4*z^2 - z^3) + q^18*z^4*(1 - 8*z + z^2 + z^3) - 
        q^21*z^5*(1 + 3*z + 2*z^2 + z^3) + q^16*z^4*(8 + 7*z + 4*z^2 + z^3) + 
        q^13*z^2*(-3 + 7*z + 9*z^2 + z^3) + q^12*z^2*(3 + z - 2*z^2 + 
          2*z^3) - q^11*z^2*(1 + 8*z + 2*z^2 + 2*z^3) - 
        q^14*z^2*(-1 + 10*z + 16*z^2 + 2*z^3 + 3*z^4))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(1 + q^2 + 2*q^8*z^2 + q^7*(-2 + z)*z^2 - 7*q^10*z^3 + 
        q^11*(-7 + z)*z^3 + q^12*(-4 + z)*z^3 - q^15*z^4 - 3*q^16*z^4 - 
        7*q^17*z^4 - q^18*z^4 + q^19*z^4 - 2*q^20*z^4 - q^21*z^4 + 
        2*q^24*z^5 + q^25*z^5 + q^13*z^3*(1 + z) - q*(2 + z) + 
        q^14*z^3*(1 + 2*z) + q^3*(-1 + z - z^2) + q^4*(2 + z - z^2) + 
        q^6*z*(-1 - 3*z + 2*z^2) + q^9*(z^2 - 3*z^3) + 
        q^5*(-1 - 5*z^2 + z^3))*R2[{{1}, {{6, 0, 2}, {1, 1, 1}}}])/
      (q^6*z^2) + ((-1 + 3*q - 5*q^3*z + 4*q^23*z^6 - 5*q^24*z^6 - 
        3*q^25*z^6 - 2*q^5*z*(9 + 2*z) + q^21*z^4*(-1 + 3*z) + 
        q^22*z^5*(-1 + 4*z) + q^2*(-3 + 2*z + z^2) + 
        q^13*z^2*(2 + 7*z - 16*z^2 + z^3) + q^4*(2 + 11*z - 2*z^2 + z^3) + 
        q^18*z^3*(-3 + 3*z + z^2 + z^3) + q^20*z^3*(-1 + z + 2*z^2 + z^3) + 
        q^8*z*(-5 - 3*z + 6*z^2 + z^3) + q^9*z*(1 - 6*z - 8*z^2 + 2*z^3) + 
        q^17*z^3*(2 + 3*z + 4*z^2 + 2*z^3) + q^11*z*(-3 + 5*z^2 + 2*z^3) + 
        q^14*z^2*(3 + 7*z + 6*z^2 + 2*z^3) + q^10*z*(3 + 6*z + z^2 + 3*z^3) + 
        q^7*(1 + z + 5*z^2 - 7*z^3 - z^4) + q^6*(-2 + 12*z + 5*z^2 + 5*z^3 - 
          z^4) - q^19*z^3*(-3 + 9*z^2 + 2*z^3 + z^4) - 
        q^12*z*(-1 + 5*z + 11*z^2 + 5*z^3 + z^4) - 
        q^15*z^2*(3 + 4*z + 7*z^3 + z^4) + q^16*(z^2 - z^4 + 4*z^5 + 2*z^6))*
       R2[{{1}, {{6, 0, 2}, {1, 1, 2}}}])/(q^7*z^3) + 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*z^5 - 2*q^19*z^5 + q^20*z^5 - q^21*z^5 - 
        q^22*z^5 - 2*q^24*z^6 + q^25*z^6 + q^26*z^6 + q^17*z^4*(1 + 2*z) + 
        q^11*z^3*(2 + 3*z) + q^16*z^4*(2 + 3*z) + q^4*z*(3 - 3*z + z^2) + 
        q^2*(-3 + 2*z + z^2) - q^12*z^3*(-1 + 4*z + z^2) + 
        q^10*z^2*(3 + 2*z + 3*z^2) + q^6*z*(2 + z + 4*z^2 - z^3) + 
        q^9*z*(1 - 7*z - 7*z^2 + z^3) + q^8*z*(-3 + 4*z - z^2 + z^3) - 
        q^7*z*(-2 + z^2 + z^3))*R2[{{1}, {{6, 0, 2}, {1, 2, 0}}}])/
      (q^6*z^3) - ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z + 2*q^26*z^6 + 
        2*q^27*z^7 - q^28*z^7 - q^29*z^7 + 2*q^23*z^5*(-1 + 3*z) + 
        q^17*z^3*(-5 + 6*z - 3*z^2) + q^24*z^6*(-9 + z - z^2) + 
        q^4*z*(3 - 3*z + z^2) - q^25*z^6*(2 + z + z^2) + 
        q^2*(-3 + 2*z + z^2) + q^11*z^2*(-11 + z + 4*z^2) + 
        q^6*z*(4 + z + 4*z^2 - z^3) + q^13*z^2*(-12 + z - 8*z^2 + z^3) + 
        q^9*z*(5 - 4*z - 7*z^2 + z^3) - q^14*z^2*(-3 + 9*z - 4*z^2 + z^3) + 
        q^8*z*(-3 + 4*z - z^2 + z^3) - q^7*z*(2 + 2*z + z^2 + z^3) + 
        q^18*z^3*(7 - 9*z + 2*z^2 + z^3) - q^12*z^2*(-14 - 2*z + 3*z^2 + 
          z^3) + q^22*z^4*(-3 - z + 3*z^2 + z^3) + 
        2*q^19*z^3*(-3 + 6*z + 4*z^2 + z^3) - q^15*z^2*(-2 - 5*z + 11*z^2 + 
          z^3) + q^10*z*(-2 + 7*z + 4*z^2 + 2*z^3) + 
        q^21*z^3*(-1 + 6*z + z^2 + 3*z^3) + q^16*z^2*(-1 + 3*z + 5*z^2 + 
          6*z^3) - q^20*z^3*(-3 + 10*z + 11*z^2 - 2*z^3 + z^4))*
       R2[{{1}, {{6, 0, 2}, {1, 2, 2}}}])/(q^6*z^3) - 
     ((-1 + q^3*(-1 + z)^2 - q^4*(-7 + z)*z + q^16*(3 - 4*z)*z^4 - 
        2*q^19*z^5 - 2*q^20*z^6 + q^21*z^6 + q^22*z^6 + q*(3 + z) - 
        q^2*(3 + z) - q^5*z*(13 + 3*z) + q^11*z^2*(-4 + 9*z - 2*z^2) + 
        q^6*z*(12 + 4*z - z^2) + q^17*z^5*(8 - z + z^2) + 
        q^18*z^5*(1 + z + z^2) + q^10*z^2*(1 - 2*z + 6*z^2) + 
        2*q^8*z*(-1 + 2*z + 6*z^2) + q^7*z*(-3 - 2*z - 6*z^2 + z^3) - 
        q^13*z^2*(3 - 9*z - 3*z^2 + z^3) - q^15*z^3*(-3 - 6*z + 3*z^2 + 
          z^3) - q^12*z^2*(-5 + 11*z + 8*z^2 + z^3) - 
        q^9*z*(-1 + 3*z + 6*z^2 + 2*z^3) - q^14*z^2*(-1 + 6*z + 2*z^2 + 
          4*z^3 + z^4))*R2[{{1}, {{6, 0, 2}, {2, 1, 2}}}])/(q^4*z^3) + 
     ((-1 + q)^2*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 2}, {2, 2, 0}}}])/z^2 + 
     (q*(-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + q^15*z^5*(1 + z) - 
        q^2*(3 + z) - q^13*z^4*(3 + z) - q^3*(1 + 2*z) - q^17*z^4*(1 + 2*z) + 
        q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + q^5*z*(4 + 2*z - z^2) - 
        q^6*z*(2 - 2*z + z^2) + q^14*z^4*(9 - z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-3 + 10*z + z^2) + 
        q^7*z*(3 - 4*z + 4*z^2) - q^9*z*(-1 + 10*z + z^3) + 
        q^4*(1 - 2*z - 3*z^2 + z^3) + q^12*(z^3 - z^5))*
       R2[{{1}, {{6, 0, 2}, {2, 2, 1}}}])/z^2 - 
     ((1 + q^6*z - q^5*z^2 - q^13*(-5 + z)*z^4 + q^15*(-2 + z)*z^4 + 
        q^12*z^5 - 2*q^16*z^5 - q^17*z^5 - q^20*z^5 - q^19*z^6 + 2*q^21*z^6 - 
        5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q*(3 + z) + q^2*(3 + z) - 
        q^14*z^4*(3 + z) + q^18*z^5*(4 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) - q^7*z*(3 - 2*z + z^2) - q^10*z^2*(7 + z + z^2) - 
        q^8*z*(-3 + 9*z + z^2) + q^11*z^2*(1 - 3*z + 2*z^2) + 
        q^9*z*(-1 + 13*z + 5*z^2))*R2[{{1}, {{6, 0, 2}, {2, 2, 2}}}])/
      (q^2*z^3) - (-1 + q)*q^18*(2 + q)*z^2*(-1 + q^4*z)*
      R2[{{1}, {{6, 0, 2}, {3, 2, 1}}}] - 
     ((-1 + q)^2*q^10*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 2}, {3, 2, 2}}}])/z - 
     ((1 - q^20*(-1 + z)*z^4 - q^21*z^5 - q*(8 + z) - 2*q^16*z^3*(1 + 2*z) + 
        q^2*(19 + 6*z) + q^5*(5 + 9*z - 12*z^2) + q^11*z*(2 + 7*z - 4*z^2) - 
        q^7*z*(1 - 7*z + z^2) - q^19*z^4*(4 - 2*z + z^2) + 
        q^14*z^3*(5 - 2*z + z^2) - q^17*z^3*(-3 + 2*z + z^2) + 
        q^9*z*(-6 + 5*z + z^2) - q^3*(17 + 5*z + z^2) - 
        q^10*z*(2 + 8*z + z^2) + q^8*z*(8 - 5*z + 2*z^2) + 
        q^6*(-2 - 3*z + 4*z^2) + q^4*(2 - 7*z + 7*z^2) + 
        q^15*z^2*(-1 - 2*z + 7*z^2) + q^13*z^2*(8 + 2*z - 3*z^2 - 2*z^3) + 
        q^18*z^3*(-1 + 2*z + 2*z^2 + z^3) + q^12*z^2*(-11 - 2*z + 4*z^2 + 
          z^3))*R2[{{1}, {{6, 1, 0}, {-2, 1, 1}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((-1 + q^6*z^3 + q^20*(-7 + z)*z^5 - q^25*(-1 + z)*z^6 - q^26*z^7 - 
        2*q^5*z*(1 + z) + q*(2 + z) + 2*q^24*z^6*(3 + z) + q^4*(1 + 3*z) + 
        q^15*z^3*(-9 + 10*z - 12*z^2) + 2*q^12*z^3*(3 + 3*z - 2*z^2) - 
        q^7*z*(-3 + z^2) + q^13*z^3*(-14 - 21*z + z^2) - 
        q^8*z*(3 - 8*z + z^2) - 2*q^10*z^2*(-6 - 4*z + z^2) + 
        q^3*(-2 - 3*z + z^2) - q^23*z^6*(1 + z + z^2) + 
        3*q^11*z^2*(-1 + z + 2*z^2) + q^21*z^5*(5 + 6*z + 2*z^2) + 
        q^16*z^3*(9 - 19*z + 17*z^2 - 2*z^3) + 
        q^18*z^3*(1 - 13*z - 13*z^2 + z^3) + q^9*z*(1 - 16*z - 7*z^2 + z^3) - 
        q^22*z^5*(1 + 17*z - z^2 + z^3) + q^14*z^3*(11 + 5*z + 5*z^2 + z^3) + 
        q^19*z^4*(2 + 4*z + 6*z^2 + z^3) + q^17*z^3*(-5 + 24*z - z^2 + z^3 + 
          z^4))*R2[{{1}, {{6, 1, 0}, {-2, 1, 2}}}])/(q^13*z^5) - 
     ((1 + z - 2*q^19*z^6 - 3*q^20*z^6 + 3*q^21*z^6 + 2*q^22*z^6 - 
        q^17*z^5*(3 + z) + q^2*z*(17 + 6*z) + q^5*z*(9 + 10*z - 12*z^2) - 
        q*(2 + 9*z + z^2) - q^13*z^4*(-12 + z + 2*z^2) + 
        3*q^7*z*(-1 - z + 4*z^2) + q^10*z^2*(-17 - 9*z + 7*z^2) + 
        q^8*z*(3 + 3*z - z^3) + q^6*z*(-2 - 2*z - 5*z^2 + z^3) - 
        q^14*z^3*(3 + z + 2*z^2 + z^3) + q^16*z^4*(1 + 2*z + 2*z^2 + z^3) - 
        q^15*z^3*(-1 + 5*z + 2*z^2 + z^3) - q^3*(-2 + 8*z + 4*z^2 + z^3) - 
        2*q^11*z^2*(-4 + 10*z + 9*z^2 + z^3) + 
        q^9*z*(-1 + 10*z + 12*z^2 + 5*z^3) + q^4*(-1 - 7*z - 9*z^2 + 7*z^3) + 
        q^12*z^2*(-1 + 16*z + 3*z^2 + 7*z^3 + z^4))*
       R2[{{1}, {{6, 1, 0}, {-2, 2, 0}}}])/(q^5*z^3) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{1}, {{6, 1, 0}, {-2, 2, 1}}}])/(q^4*z^3) - 
     ((-1 - q^7*(-3 + z)*z + 4*q^19*z^5 - 2*q^20*(-1 + z)*z^5 + q^21*z^6 + 
        q^22*z^6 + q*(4 + z) + 2*q^14*z^4*(7 + z) + q^6*z*(1 + 2*z) - 
        q^2*(5 + 2*z) + q^12*z^2*(-1 + z - 6*z^2) + 
        q^9*z*(4 - 14*z - 3*z^2) + q^4*(2 + 4*z - 3*z^2) + 
        q^16*z^4*(-5 + z^2) - q^17*z^4*(-2 + z^2) + q^5*(-1 - 3*z + z^2) + 
        q^11*z^2*(-1 - 3*z + z^2) + q^3*(1 - z + z^2) + 
        q^8*z*(-6 + 6*z + z^2) - q^15*z^4*(4 + 6*z + z^2) + 
        q^13*z^3*(-2 - z + 2*z^2) - q^10*z*(1 - 10*z - 5*z^2 + z^3) + 
        q^18*(z^4 - 3*z^5))*R2[{{1}, {{6, 1, 0}, {-2, 2, 2}}}])/(q^6*z^3) + 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}])/z + 
     ((-1 + q)*(-1 + q^8*(-7 + z)*z + 2*q^10*(2 - 3*z)*z^2 + 
        q^6*(-2 + z)*z^2 + 3*q^11*z^3 + q^14*(-1 + z)*z^3 + q^15*z^4 - 
        4*q^2*(3 + z) + q*(6 + z) + q^4*(-1 + 5*z - 5*z^2) + 
        q^13*z^3*(3 + z^2) + q^7*z*(4 - 2*z + z^2) + q^3*(9 + 2*z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^9*z*(-3 + 5*z + z^2) + 
        q^5*(-1 - 4*z + 5*z^2))*R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}])/
      (q^5*z^2) - ((-1 + q)*(-1 + q^6*(-1 + z)*z - 2*q^13*z^4 - q^14*z^4 - 
        q^19*z^5 - q^17*(-4 + z)*z^5 + 2*q^21*z^6 + q^22*z^6 + 
        q^11*z^3*(1 + z) + q^12*z^3*(1 + z) + q*(3 + z) - 
        q^8*(-1 + z)^2*z*(3 + z) - q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 + z^2) + q^3*(1 + 2*z + 2*z^2) + q^5*(z + z^3) + 
        q^9*z*(1 - 7*z - 6*z^2 + z^3) - q^7*z*(-3 + z - 5*z^2 + z^3))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}])/(q^7*z^3) - 
     ((1 + 2*q^8*z + q^5*z^2 - 4*q^14*z^4 + q^15*z^4 + 2*q^16*z^4 + 
        3*q^11*z^2*(1 + z) - q*(2 + z) + 2*q^13*z^3*(1 + 2*z) - 
        q^6*z*(3 + 2*z) + q^7*z*(2 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 + z^2) + q^9*z*(-3 + 4*z + z^2) - q^12*z^3*(1 + 4*z + z^2) + 
        q^10*z*(1 - 7*z - 3*z^2 + z^3))*R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/
      (q^3*z^2) - ((-1 + q^21*z^5 - q^19*z^6 + 2*q^22*z^6 + q^23*z^6 - 
        2*q^24*z^6 - q^25*z^6 - 2*q^2*(1 + z) + q*(3 + z) + 
        q^20*z^5*(5 + z) + q^15*z^4*(13 + z) - 2*q^13*z^3*(1 + 3*z) - 
        q^12*z^2*(5 + 3*z) - q^4*z*(5 + 4*z) + q^8*z*(-3 + 5*z - 6*z^2) + 
        q^18*z^4*(1 - 11*z + z^2) - q^17*z^4*(2 - 8*z + z^2) - 
        q^16*z^4*(4 + 5*z + z^2) + q^10*z*(3 - 8*z + 2*z^2) + 
        q^14*z^3*(-1 - z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) + 
        q^5*(2 + 7*z + z^3) - q^11*z*(1 - 13*z - 8*z^2 + z^3) - 
        q^6*(1 + 5*z - 2*z^2 + z^3) + q^9*z*(-2 - 5*z - 4*z^2 + 2*z^3) + 
        q^7*(5*z + 5*z^3 - z^4))*R2[{{1}, {{6, 1, 0}, {-1, 2, 1}}}])/
      (q^7*z^3) - ((-z - 3*q^19*z^5 + 3*q^20*z^5 + q^22*z^6 + q^23*z^6 + 
        4*q^15*z^4*(3 + 2*z) + q^14*z^3*(-2 + z^2) - 2*q^2*(-2 + 3*z + z^2) + 
        q*(-1 + 4*z + z^2) - q^18*z^4*(-1 + 5*z + z^2) + 
        q^12*z^3*(-4 + 6*z + z^2) + q^17*z^4*(-3 + 7*z + z^2) - 
        q^16*z^4*(5 + 9*z + z^2) + q^4*(1 - 8*z + z^2 - z^3) + 
        q^3*(-5 + 6*z + z^2 + z^3) - q^8*z*(-3 + z + 2*z^2 + z^3) + 
        q^7*z*(1 + z + 4*z^2 + z^3) - q^13*z^2*(1 - 2*z + 11*z^2 + 2*z^3) + 
        q^9*z*(-6 + 5*z + 3*z^3) + q^10*z*(4 - 11*z - 2*z^2 + 3*z^3) - 
        q^6*(1 + 4*z - 3*z^2 + 6*z^3) + q^5*(2 + 8*z - 4*z^2 + 5*z^3 - z^4) - 
        q^11*z*(1 - 7*z - 4*z^2 + 4*z^3 + z^4) + q^21*(z^5 - 2*z^6))*
       R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((z - q^18*(-5 + z)*z^5 + 3*q^20*z^6 + q^21*z^6 - 2*q^22*z^6 - 
        q^23*z^6 - q^3*z*(2 + z^2) - q*(1 + 4*z + z^2) + 
        q^2*(2 + 7*z + 2*z^2) + q^14*z^3*(4 - 12*z + 7*z^2) + 
        q^6*z*(-7 - 2*z + 7*z^2) + q^12*z^2*(-6 + 30*z + z^3) + 
        q^4*(-2 - 10*z - 3*z^2 + z^3) + q^16*z^3*(-1 + 7*z - 3*z^2 + z^3) - 
        q^17*z^4*(3 - z + z^2 + z^3) + q^8*z*(4 - 11*z - 13*z^2 + 2*z^3) + 
        q^15*z^3*(2 + 5*z - 9*z^2 + 2*z^3) + q^9*z*(-3 + 25*z + 2*z^2 + 
          2*z^3) + q^11*z^2*(18 - 13*z + 8*z^2 + 2*z^3) + 
        q^5*(1 + 14*z + 5*z^2 - 4*z^3 + z^4) - 
        q^10*z*(-1 + 28*z + z^2 + 9*z^3 + z^4) - q^7*(z - 8*z^3 + 4*z^4) + 
        q^13*(z^2 - 19*z^3 - 3*z^5))*R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}])/
      (q^5*z^3) - ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - 
        q^13*z^3*(1 + z) + q*(3 + z) - q^2*(4 + z) - q^14*z^3*(1 + 2*z) + 
        q^12*z^2*(-1 + 5*z) + q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + 
        q^9*z*(-1 + 2*z^2) + q^10*z*(2 + z + 5*z^2) - 
        q^5*(-1 + z - 5*z^2 + z^3) - q^11*(z - 2*z^3 + z^4))*
       R2[{{1}, {{6, 1, 0}, {0, 2, 0}}}])/(q^7*z^2) - 
     ((-1 + 2*q^12*(2 - 3*z)*z^3 + 2*q^13*z^4 + q^17*z^5 + q*(3 + z) + 
        q^16*z^4*(-1 + 2*z) - q^2*(3 + 2*z) + q^3*(1 + 5*z) + 
        q^5*z*(13 + 5*z) + q^8*z*(-3 + 7*z - 8*z^2) + 
        q^6*z*(-7 + 3*z - 5*z^2) + q^4*z*(-12 - 5*z + z^2) - 
        q^10*z^2*(2 - 5*z + z^2) + q^15*z^4*(4 - z + z^2) - 
        2*q^11*z^2*(-1 + 2*z + z^2) - q^14*z^4*(-2 + 3*z + z^2) + 
        q^7*z*(4 - 6*z + 9*z^2) + q^9*z*(1 - 4*z - z^2 + 2*z^3))*
       R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}])/z^2 + 
     ((-1 + q)*(1 + q^9*z^3 + 2*q^12*z^4 + q^13*z^4 - q^6*z*(2 + z) - 
        q*(4 + z) + q^2*(5 + 2*z) + q^4*z*(-2 + 3*z) + q^5*(z - 2*z^2) + 
        q^3*(-2 + z - z^2) + q^7*(z + 2*z^3) + q^8*(z^2 - z^4))*
       R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 - 3*q^2 + q^3*(1 - 4*z) - q^4*(-4 + z)*z - q^7*(-3 + z)*z - 
        q^5*(-1 + z)^2*z - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) + q^8*z*(-3 + 5*z) + q^10*z^2*(3 + z + z^2) + 
        q^6*z*(-1 - z + 2*z^2) - q^9*z*(-1 + 7*z + 3*z^2 + z^3) + 
        q^12*(z^3 - 2*z^4))*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}])/z^2 + 
     ((-1 + q)^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 1, 0}, {1, 2, 0}}}])/(q^2*z^2) - 
     ((1 - 3*q - 2*q^5*(-2 + z)*z + 2*q^23*(1 - 3*z)*z^5 + 4*q^24*z^6 - 
        4*q^26*z^6 + q^27*z^6 + q^28*z^6 + 2*q^22*z^5*(1 + 2*z) + 
        q^3*(-5 + 3*z) + q^19*z^4*(-6 + 11*z) - q^18*z^4*(-10 + z^2) + 
        q^21*z^4*(1 - 9*z + z^2) - q^2*(-4 + 2*z + z^2) - 
        q^20*z^4*(3 + 3*z + z^2) + q^17*z^4*(2 + 4*z + z^2) - 
        q^16*z^3*(6 + 21*z + 5*z^2) + q^11*z*(-3 + 9*z - 4*z^3) + 
        q^10*z*(5 - 3*z + z^2 - 3*z^3) + q^15*z^2*(-4 + 6*z + 9*z^2 - 
          2*z^3) - q^13*z*(-3 + 7*z - 7*z^2 + z^3) - 
        q^4*(-5 + z - 3*z^2 + z^3) + q^14*z*(-1 + 11*z - 3*z^2 + 11*z^3) + 
        q^8*(2 + 7*z - 5*z^2 + z^3 - z^4) - q^9*(1 + 5*z - 6*z^2 - 5*z^3 + 
          z^4) + q^6*(-4 - 6*z + 2*z^2 - 4*z^3 + z^4) + 
        q^7*(1 - 2*z - 2*z^2 + z^3 + z^4) + q^12*z*(-2 - 7*z - 9*z^2 + 
          6*z^3 + z^4))*R2[{{1}, {{6, 1, 0}, {1, 2, 2}}}])/(q^6*z^3) - 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}])/z + 
     ((-1 + q)*q*(-1 + q^4*z + q^8*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) - 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/z - 
     ((-1 + q)^3*q^7*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}])/z + 
     ((-1 + q^18*z^4 - 2*q^19*z^5 + 3*q^20*z^5 + 2*q^21*z^5 - 5*q^2*(3 + z) + 
        q*(7 + z) + q^10*z*(3 + 5*z - 6*z^2) + q^4*(5 + 7*z - 6*z^2) + 
        q^8*z*(-12 + 8*z - 5*z^2) + q^9*z*(6 - 8*z + z^2) + 
        q^7*z*(13 - 6*z + z^2) + q^17*z^4*(7 - 2*z + z^2) + 
        q^3*(10 + 3*z + z^2) + 2*q^14*z^2*(-1 + z + 3*z^2) + 
        q^5*(-9 - 3*z + 8*z^2) + q^13*z^2*(4 - z + z^3) + 
        q^6*(3 - 10*z - 2*z^2 + z^3) + q^15*z^2*(1 - 6*z - 4*z^2 + 2*z^3) - 
        q^16*z^3*(-4 + 7*z + 5*z^2 + 2*z^3) + q^11*z*(-4 + 7*z + 10*z^2 + 
          2*z^3) - q^12*z*(-1 + 10*z + 2*z^2 + z^3 + z^4))*
       R2[{{1}, {{6, 1, 1}, {-2, 1, 0}}}])/(q^8*z^3) - 
     ((-1 + q^23*z^6 - q^24*z^6 - q^21*z^5*(1 + z) + q*(3 + z) - 
        q^2*(3 + z) - q^5*z*(6 + z) + 4*q^13*z^2*(-1 + 2*z) - 
        q^20*z^5*(1 + 4*z) + q^22*z^5*(2 + 5*z) + q^9*z*(4 - 18*z - 9*z^2) + 
        2*q^15*z^3*(3 + 3*z - 2*z^2) - q^4*(2 - 4*z + z^2) + 
        q^3*(2 - 2*z + z^2) - q^18*z^4*(6 - 2*z + z^2) + 
        q^14*z^3*(-16 - 7*z + 2*z^2) + q^8*z*(-4 + 13*z + 5*z^2) + 
        q^11*z*(3 - 11*z + 12*z^2 - 5*z^3) - q^17*z^3*(2 + 5*z - 9*z^2 + 
          z^3) + q^16*z^3*(2 + 12*z - 6*z^2 + z^3) + 
        q^6*(2 + 6*z - z^2 + z^3) - q^7*(1 + z^2 + 2*z^3) + 
        q^10*z*(-4 + 13*z - z^2 + 3*z^3) - q^12*z*(1 - 10*z + 5*z^2 + z^4) + 
        q^19*(z^4 + z^5 + z^6 - z^7))*R2[{{1}, {{6, 1, 1}, {-2, 1, 1}}}])/
      (q^11*z^4) - ((-1 + 4*q^19*z^6 + 4*q^20*z^6 - 5*q^21*z^6 - 3*q^22*z^6 + 
        2*q*(1 + z) + q^17*z^5*(3 + z) - q^2*z*(4 + z) + 
        q^15*z^4*(3 - z + z^2) + q^14*z^4*(4 + 3*z + 2*z^2) + 
        q^5*z*(2 - 3*z + 3*z^2) - q^6*z*(1 - 2*z + 3*z^2) + 
        q^3*(-2 + 4*z + 3*z^2) + q^7*z*(3 - 4*z + 4*z^2) + 
        q^8*z*(-3 + 15*z + 2*z^2 - 2*z^3) + q^13*z^3*(-1 - 6*z + z^2 + z^3) - 
        q^4*(-1 + 4*z + z^2 + z^3) - q^16*z^4*(1 + 6*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 19*z - 12*z^2 + 2*z^3) - q^12*z^2*(1 + 5*z - 6*z^2 + 
          2*z^3) + q^11*z^2*(1 + 15*z - 3*z^2 + 2*z^3) + 
        q^10*(8*z^2 - 7*z^4))*R2[{{1}, {{6, 1, 1}, {-2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q^18*(-1 + z)*z^5 - 2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 - 
        q^22*z^6 - q^24*z^7 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + 
        q^2*(2 + z) + 2*q^12*z^3*(4 + z) + q^8*z^2*(9 + z) - q^4*(1 + 2*z) - 
        q^23*z^6*(1 + 2*z) + q^11*z^2*(4 + z - 7*z^2) + q^5*(1 + z - 2*z^2) + 
        q^16*z^4*(2 + 2*z - z^2) + q^10*z*(1 - 5*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        2*q^15*z^4*(4 - z + z^2) - q^17*z^4*(1 + z + z^2) + 
        q^14*z^4*(-2 + 3*z + z^2) - q^13*z^3*(1 + 7*z + 3*z^2) + 
        q^9*z*(-2 - 5*z - 7*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {-2, 2, 0}}}])/
      (q^8*z^4) - ((1 - q^18*z^5 - 4*q^20*z^6 + 5*q^21*z^6 + 3*q^22*z^6 - 
        2*q*(1 + z) - q^17*z^5*(3 + z) + q^2*z*(5 + z) - q^19*z^5*(1 + 4*z) + 
        q^3*(2 - 9*z - 4*z^2) + q^5*z*(-3 + 4*z - 4*z^2) + 
        q^15*z^4*(-6 + 3*z - 2*z^2) - q^14*z^4*(3 - 2*z + z^2) + 
        2*q^10*z^2*(2 - 2*z + 3*z^2) - q^7*z*(1 - 3*z + 5*z^2) + 
        q^6*z*(-3 - 7*z + 7*z^2) + q^8*z*(3 - 7*z - 4*z^2 + z^3) - 
        q^13*z^3*(-2 - 3*z + z^2 + z^3) + q^16*z^4*(2 + 2*z + 2*z^2 + z^3) + 
        q^4*(-1 + 11*z + 4*z^2 + z^3) - q^9*z*(1 - 6*z - 11*z^2 + 2*z^3) - 
        q^11*z^2*(5 + z - 4*z^2 + 2*z^3) + q^12*z^2*(1 - 5*z - 2*z^2 + 
          2*z^3))*R2[{{1}, {{6, 1, 1}, {-2, 2, 1}}}])/(q^5*z^3) - 
     (q^3*(z^(-2) + 4/z - z) - q^4*(-1 + z) - 1/(q^2*z^2) - 5*q^14*z^2 + 
       q^16*z^3 + q^17*z^3 + (1 + z)/(q*z^2) - 2*q^15*z^2*(1 + z) + 
       (2 + z)/z^2 - 2*q^9*z*(3 + z) + q^10*(1 + 2*z)^2 + q^6*(5 + 2*z) + 
       q^5*(-2 + 3*z) + q^8*(-2 + z - 2*z^2) - q^7*(2 - 4*z + z^2) - 
       (q*(2 + z + z^2))/z^2 + q^13*z^2*(2 + z + z^2) - 
       2*q^11*z*(2 + 2*z + z^2) + (q^2*(-1 - 5*z + z^3))/z^2 + 
       q^12*z*(1 + 6*z - z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {-2, 2, 2}}}] - 
     ((-1 + 2*q - q^17*(-1 + z)*z^5 - 2*q^18*z^6 - 4*q^19*z^6 - 
        q^20*(-1 + z)*z^6 + 3*q^24*z^7 - 3*q^25*z^7 - 2*q^26*z^7 + 
        q^2*z*(3 + z) + q^21*z^6*(5 + z) + q^23*z^6*(-1 + 2*z) - 
        q^3*(2 + 5*z) + q^11*z^3*(11 + 9*z - z^2) + 
        q^16*z^4*(2 + 10*z - z^2) + q^7*z*(3 - 2*z + z^2) + 
        q^6*z*(-1 + z + z^2) - q^12*z^3*(2 + 3*z^2) + q^5*(z - 2*z^3) + 
        q^10*z^2*(4 - 8*z - 7*z^2 + z^3) + q^8*z*(-3 + 8*z - 3*z^2 + z^3) - 
        q^9*z*(-1 + 10*z - 3*z^2 + z^3) + q^15*z^3*(1 - 3*z - 2*z^2 + z^3) + 
        q^4*(1 + z - 2*z^2 + z^3) + q^14*z^3*(-2 + 10*z - 7*z^2 + 2*z^3) + 
        q^13*(z^3 - 12*z^4))*R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/(q^9*z^4) - 
     ((-1 - 3*q^4*(-1 + z)*z + q^27*z^7 + q*(3 + z) - q^25*z^6*(3 + z) - 
        q^2*(3 + 2*z) + q^24*z^5*(-1 + 3*z) + q^6*z*(23 + 10*z) + 
        q^13*z^2*(-6 + 17*z - 7*z^2) + q^5*z*(-18 - 5*z + z^2) + 
        q^3*(1 + 2*z + 2*z^2) + q^8*z*(-12 - 12*z + 7*z^2) + 
        q^12*z^2*(26 - 10*z + z^3) - q^23*z^4*(1 + z - 7*z^2 + z^3) + 
        q^22*z^4*(2 + 7*z - 6*z^2 + z^3) - q^10*z*(4 - 19*z - 3*z^2 + z^3) + 
        q^18*z^3*(14 - 7*z - z^2 + z^3) - q^7*z*(4 - 4*z + 2*z^2 + z^3) - 
        q^19*z^3*(5 - 13*z + 10*z^2 + z^3) - q^14*z^2*(3 + 13*z - 15*z^2 + 
          2*z^3) - q^17*z^3*(23 + 5*z - 7*z^2 + 2*z^3) - 
        q^21*z^4*(-2 + 8*z + 3*z^2 + 2*z^3) + 
        q^9*z*(10 - z - 12*z^2 + 3*z^3) + q^11*(z - 33*z^2 + 4*z^3 - 2*z^4) - 
        q^15*z^2*(-3 - 3*z + 5*z^2 + 3*z^3 + z^4) + 
        q^20*z^3*(1 - 9*z + 4*z^2 + 4*z^3 + z^4) + 
        q^16*z^2*(-1 + 15*z + 2*z^2 + 7*z^3 + 3*z^4))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     ((1 + 2*q^26*z^7 + q^27*z^7 - q^25*z^6*(1 + z) - q*(2 + z) - 
        2*q^24*z^6*(3 + z) - q^6*z^2*(7 + 2*z) - q^4*(1 + 3*z) + 
        q^5*z*(2 + 3*z) + q^3*(2 + 3*z - z^2) + 2*q^22*z^6*(6 + z^2) + 
        q^23*z^6*(-4 + z + z^2) - q^20*z^5*(-4 + 6*z + z^2) + 
        q^13*z^3*(11 + 11*z + z^2) + 3*q^7*z*(-1 + 5*z + 2*z^2) - 
        q^11*z^2*(1 + 10*z + 3*z^2) + q^17*z^3*(1 - 7*z + 4*z^2) - 
        q^10*z^2*(6 + 7*z^2) + q^15*z^3*(2 - 5*z + 9*z^2) + 
        q^18*z^4*(3 + 2*z - 4*z^2 - 2*z^3) + q^16*z^3*(-2 + 3*z - 13*z^2 + 
          z^3) - q^14*z^3*(7 - 3*z^2 + z^3) + q^21*z^5*(-1 + 7*z - 2*z^2 + 
          z^3) - q^8*z*(-3 + 20*z + 2*z^2 + z^3) - 
        q^19*z^4*(-1 + z + 4*z^2 + 2*z^3) + q^9*z*(-1 + 16*z + z^2 + 5*z^3) + 
        q^12*(z^2 + 2*z^5))*R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/(q^9*z^4) - 
     (q^2*(-1 - q^2 + q^3*(-1 + z)^2 + 2*q^9*z^3 + q^10*z^4 - q^12*z^4 + 
        q*(2 + z) - q^6*z*(4 + 3*z) + q^8*z*(-1 + z - 4*z^2) + 
        q^5*(1 + z - 2*z^2) + q^4*(-2 + z + z^2) + q^7*z*(4 + z + 3*z^2))*
       R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}])/z - 
     ((-1 - 2*q^7*(-2 + z)*z - q^5*(-1 + z)*z - 7*q^18*z^5 + 
        q^19*(-1 + z)*z^5 - 2*q^20*z^6 + q^21*z^6 + q^22*z^6 + q*(2 + z) + 
        q^4*(1 + 2*z) + q^11*z^3*(5 + 4*z) + q^16*z^4*(-4 + 7*z - 2*z^2) + 
        q^8*z*(-3 + 9*z - 2*z^2) + q^10*z^2*(4 + 4*z - z^2) + 
        q^17*z^5*(2 + z^2) + q^3*(-2 - 3*z + z^2) + q^6*z*(-3 - z + z^2) - 
        q^12*z^3*(3 + 2*z^2) - q^13*z^3*(1 + 11*z + 2*z^2) + 
        q^15*z^3*(-1 + 8*z + z^3) + q^9*z*(1 - 10*z - 4*z^2 + z^3) + 
        q^14*z^3*(3 + 3*z - z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}])/
      (q^5*z^3) - ((-2 - q^6*z^3 + 4*q^20*z^6 - 4*q^21*z^6 + q^22*z^6 + 
        2*q^23*z^6 - q^19*z^5*(1 + z) + q^17*z^5*(-1 + 2*z) - q^2*(3 + 2*z) + 
        q*(5 + 2*z) - q^18*z^5*(2 + 3*z) + q^10*z^2*(1 + 7*z) + 
        q^4*(1 + z - 3*z^2) + q^7*z*(3 + 2*z - z^2) + 
        q^5*z*(-1 - 2*z + z^2) + q^15*z^4*(2 + 4*z + z^2) + 
        q^14*z^4*(8 + z + 2*z^2) + q^3*(-1 - z + 3*z^2) + 
        q^9*(z - 6*z^2 - 2*z^3) - q^11*z^2*(-1 + 2*z - 7*z^2 + z^3) + 
        q^13*z^3*(1 - 7*z - z^2 + z^3) + q^8*z*(-3 + 4*z - z^2 + z^3) - 
        q^16*z^4*(1 - z + 2*z^2 + z^3) + q^12*(z^3 - 11*z^4 - 4*z^5))*
       R2[{{1}, {{6, 1, 1}, {-1, 2, 2}}}])/(q^3*z^3) - 
     ((1 + q^17*(-1 + z)*z^5 - 3*q^19*z^6 - q^20*z^6 + 2*q^21*z^6 + 
        q^22*z^6 - 2*q*(1 + z) + q^2*z*(4 + z) + q^10*z^2*(-10 - 2*z + z^2) + 
        q^12*z^3*(8 + 2*z + z^2) - q^13*z^4*(-10 + 3*z + z^2) - 
        q^3*(-2 + z + 3*z^2) + q^7*z*(-5 + 4*z + 6*z^2) + 
        q^5*(z + 5*z^2 - 5*z^3) - q^8*z*(-3 + 8*z - 4*z^2 + z^3) + 
        q^4*(-1 - 3*z - 2*z^2 + z^3) + q^6*z*(4 - z - 2*z^2 + z^3) - 
        q^14*z^3*(2 + z^2 + z^3) + q^16*z^4*(3 + 6*z + z^2 + z^3) - 
        q^15*z^3*(-1 + 7*z + 3*z^2 + z^3) - q^11*z^2*(-3 + 13*z + 7*z^2 + 
          z^3) + q^9*z*(-1 + 11*z + 2*z^2 + 3*z^3))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/(q^5*z^3) - 
     ((-1 + q^2*z + q^5*(-1 + z)*z^2 - q^21*z^6 - q^20*z^5*(1 + z) + 
        q*(2 + z) + q^19*z^5*(-4 + 3*z) - 2*q^3*(1 + 3*z) + 
        q^13*z^3*(2 - 2*z - 3*z^2) - q^8*z*(3 - 13*z + z^2) + 
        q^17*z^5*(12 - 2*z + z^2) + q^18*z^5*(2 + z + z^2) + 
        q^4*(1 + 5*z + z^2) - q^10*z^2*(-7 + 6*z + z^2) + 
        q^6*z*(-3 + 2*z + z^2 - z^3) + q^15*z^3*(-1 + 10*z + z^3) + 
        q^14*z^3*(3 - 3*z^2 + z^3) - q^12*z^2*(-1 + 14*z + z^2 + z^3) - 
        q^16*z^4*(4 + 7*z + 2*z^2 + z^3) + q^11*z^2*(-3 + 20*z + 2*z^3) + 
        q^7*z*(4 - 8*z - 3*z^2 + 2*z^3) + q^9*(z - 12*z^2 - 3*z^4))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/(q^5*z^3) - 
     ((-1 + q^3*(-1 + z)^2 - q^17*(-1 + z)*z^4 - 2*q^18*z^5 + 
        q^19*(3 - 2*z)*z^5 - q^22*z^6 + q*(4 + z) + 3*q^14*z^4*(5 + z) - 
        q^16*z^4*(3 + 2*z) - q^2*(5 + 2*z) + q^20*z^5*(2 + 3*z) + 
        q^11*z^2*(-5 + 4*z - 5*z^2) + q^7*z*(3 - 7*z - 4*z^2) + 
        q^4*(2 + 7*z - 2*z^2) + q^12*z^3*(-7 - 7*z + z^2) - 
        q^15*z^4*(2 + 5*z + z^2) - q^5*(1 + 6*z + z^2) + 
        q^13*z^3*(1 - 2*z + 2*z^2) + q^6*z*(2 + 5*z + 2*z^2) + 
        q^8*z*(-6 + 14*z + 3*z^2 + z^3) - q^9*z*(-4 + 22*z + 3*z^2 + z^3) - 
        q^10*z*(1 - 17*z - 3*z^2 - 5*z^3 + z^4))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((1 - 5*q^13*z^2 + 2*q^16*z^5 - 3*q^19*z^5 - 2*q^20*z^5 - q*(5 + z) + 
        q^18*z^4*(2 + 3*z) + q^2*(8 + 3*z) + q^9*z*(4 + z - 7*z^2) - 
        q^17*z^4*(-2 + z^2) - q^3*(4 + z^2) + q^11*z^2*(-7 - 2*z + z^2) + 
        q^6*z*(12 + 2*z + z^2) - q^7*z*(13 + 2*z + z^2) + 
        q^8*z*(3 - 4*z + 3*z^2) + q^10*z*(-2 + 7*z + 3*z^2) + 
        q^4*(-1 - 4*z + 6*z^2) - q^5*(-1 + 2*z + 5*z^2 + z^3) + 
        q^12*z^2*(7 + 2*z + 5*z^2 + z^3) + q^14*z^2*(1 - 3*z + 10*z^2 + 
          z^3) + q^15*(z^3 - 17*z^4 + z^5 - z^6))*
       R2[{{1}, {{6, 1, 1}, {0, 2, 0}}}])/(q^3*z^2) - 
     (q*(1 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 3*q^22*z^6 - 
        2*q*(1 + z) - q^17*z^5*(3 + z) + q^2*z*(4 + z) + 
        q^3*(2 - 5*z - 3*z^2) + q^5*z*(-9 + z - 3*z^2) + 
        q^15*z^4*(-3 + z - z^2) - 2*q^11*z^3*(4 + z^2) + 
        q^12*z^3*(3 + 2*z + 2*z^2) - q^14*z^4*(6 + 3*z + 2*z^2) + 
        q^10*z^2*(-5 - 2*z + 6*z^2) + q^6*z*(8 - z + 6*z^2) - 
        q^9*z*(1 - 13*z - 6*z^2 + z^3) - q^13*z^3*(1 - 4*z + z^2 + z^3) + 
        q^16*z^4*(1 + 6*z + 2*z^2 + z^3) + q^4*(-1 + 8*z + 2*z^2 + z^3) - 
        q^7*z*(7 - 3*z + 7*z^2 + z^3) + q^8*z*(4 - 11*z + 3*z^2 + 2*z^3))*
       R2[{{1}, {{6, 1, 1}, {0, 2, 2}}}])/z^2 - 
     ((1 + 5*q^7*(-2 + z)*z + 4*q^10*(-2 + z)*z^2 + 2*q^16*z^4 - q^17*z^4 - 
        q^18*z^4 - q^15*z^3*(2 + z) - q*(7 + z) + q^2*(18 + 5*z) + 
        q^5*(9 + 11*z - 10*z^2) - q^9*z*(9 - 7*z + z^2) + 
        q^14*z^3*(3 + 2*z + z^2) - q^3*(18 + 6*z + z^2) + 
        q^8*z*(12 - 7*z + 2*z^2) + q^4*(1 - 6*z + 6*z^2) - 
        q^11*z*(-3 + z + 8*z^2) - q^6*(4 - 2*z - 5*z^2 + z^3) - 
        q^13*z^2*(3 + 5*z + 4*z^2 + 2*z^3) + q^12*z*(-1 + 7*z + 7*z^2 + 
          4*z^3 + z^4))*R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}])/(q^4*z^2) - 
     ((1 + q^10*(2 - 5*z)*z^2 + q^15*(2 - 5*z)*z^3 + 2*q^17*z^4 + 
        2*q^18*z^4 - q^19*z^4 - q^20*z^4 + q^16*z^3*(1 + z) - 
        q^12*z^3*(2 + z) - q*(3 + z) + q^2*(4 + z) + q^14*z^3*(1 + 2*z) + 
        q^4*(9 + 2*z) + q^9*z*(3 + 3*z - z^2) - q^3*(6 + z^2) + 
        q^11*z^2*(1 + 3*z + z^2) + q^6*(5 - 4*z + 9*z^2) + 
        q^8*(1 - 7*z - 3*z^2 + z^3) + q^5*(-8 - z - 3*z^2 + z^3) - 
        q^7*(3 - 7*z + 7*z^2 + 2*z^3))*R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/z + 
     ((-1 + q)*(1 + q^2 + q^4*(-2 + z)*z - q^3*(-1 + z)*z - 
        q^10*(-1 + z)*z^2 - q^13*(-1 + z)*z^3 + q^14*z^4 - q*(2 + z) + 
        q^9*z^2*(-1 + 2*z) + q^5*z*(5 + 2*z) + q^8*z*(-1 + z - 3*z^2) - 
        q^11*z^2*(2 + z + 2*z^2) - q^6*z*(5 + z + 2*z^2) + 
        q^7*z*(3 - z + z^2 + z^3) + q^12*(z^2 - z^4))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/z^2 - 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*z^5 - 2*q^19*z^5 + q^20*z^5 - q^21*z^5 - 
        q^22*z^5 - 2*q^24*z^6 + q^25*z^6 + q^26*z^6 + q^17*z^4*(1 + 2*z) + 
        q^11*z^3*(2 + 3*z) + q^16*z^4*(2 + 3*z) + q^4*z*(3 - 3*z + z^2) + 
        q^2*(-3 + 2*z + z^2) - q^12*z^3*(-1 + 4*z + z^2) + 
        q^10*z^2*(3 + 2*z + 3*z^2) + q^6*z*(2 + z + 4*z^2 - z^3) + 
        q^9*z*(1 - 7*z - 7*z^2 + z^3) + q^8*z*(-3 + 4*z - z^2 + z^3) - 
        q^7*z*(-2 + z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}])/
      (q^6*z^3) - ((-1 + 3*q + 2*q^19*z^4 - 2*q^20*(-1 + z)*z^5 + 
        4*q^24*z^6 - q^26*z^7 - q^27*z^7 + q^25*z^6*(-1 + 2*z) + 
        q^3*(1 - 13*z - 2*z^2) - 2*q^5*z*(6 + z^2) + 
        q^11*z^3*(16 - z + z^2) - q^23*z^6*(-9 + z + z^2) + 
        q^4*z*(18 + 2*z + z^2) + q^2*(-3 + 4*z + z^2) + 
        q^21*z^5*(3 - 3*z + 2*z^2) - q^12*z^3*(3 + z + 3*z^2) + 
        q^10*z^2*(7 - 13*z + 11*z^2) + q^13*z^2*(3 - 4*z - 2*z^3) + 
        q^7*z*(11 - z - 15*z^2 + z^3) - q^6*z*(2 + 4*z - 7*z^2 + z^3) - 
        q^22*z^5*(1 + 7*z - z^2 + z^3) - q^16*z^3*(-1 + 9*z + 2*z^2 + z^3) + 
        2*q^8*z*(-4 + 9*z + 6*z^2 + z^3) - q^15*z^3*(4 - 3*z + 11*z^2 + 
          z^3) - 2*q^9*z*(-1 + 11*z + z^2 + 3*z^3) + 
        q^14*z^2*(-2 + 8*z + 2*z^2 + 5*z^3) + q^18*z^3*(2 - 2*z - 12*z^2 + 
          z^3 + z^4) + q^17*z^3*(-4 + 2*z + 15*z^2 + z^3 + z^4))*
       R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/(z^2*(-1 + q^5*z)) + 
     ((-1 + q)*q^2*(-1 + q^8*z + q^5*(-1 + z)*z^2 + q^10*z^3 - q^2*(1 + z) - 
        q^4*z*(1 + z) + q*(2 + z) - q^7*z*(2 + z) + q^3*z*(1 + 2*z) + 
        q^9*z^2*(1 - z + z^2) + q^6*(z - z^3))*
       R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/z^2 - 
     ((-1 + q)^2*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 1, 1}, {2, 2, 0}}}])/z^2 - 
     (q^6*(-2 - 4*q^16*z^4 + q^18*z^5 + q^19*z^5 - q^13*z^4*(1 + z) + 
        q^15*z^5*(1 + z) - q^2*(3 + z) - q^3*(1 + 2*z) - q^17*z^4*(1 + 2*z) + 
        q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + q^5*z*(4 + 2*z - z^2) - 
        q^6*z*(2 - 2*z + z^2) + q^14*z^4*(6 - z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-3 + 10*z + z^2) + 
        q^7*z*(3 - 4*z + 4*z^2) - q^9*z*(-1 + 10*z + z^3) + 
        q^4*(1 - 2*z - 3*z^2 + z^3) + q^12*(z^3 - z^5))*
       R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/z + 
     (q^3*(1 + q^6*z - q^5*z^2 - q^13*(-5 + z)*z^4 + q^15*(-2 + z)*z^4 + 
        q^12*z^5 - 2*q^16*z^5 - 3*q^17*z^5 - 2*q^20*z^5 - q^19*z^6 + 
        2*q^21*z^6 - 5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q*(3 + z) + 
        q^2*(3 + z) - q^14*z^4*(3 + z) + q^18*z^5*(7 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^10*z^2*(7 + z + z^2) - q^8*z*(-3 + 9*z + z^2) + 
        q^11*z^2*(1 - 3*z + 2*z^2) + q^9*z*(-1 + 13*z + 5*z^2))*
       R2[{{1}, {{6, 1, 1}, {2, 2, 2}}}])/z^2 - 
     ((-1 + q)*q^6*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}])/z - 
     ((-1 + q)*q^5*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {3, 2, 1}}}])/z - 
     (q^2*(2*z + q^8*z^2*(1 + z) + q^7*(z - 2*z^2) + q^6*z*(-6 + z - z^2) - 
        q^3*(-6 + z^2) + q^2*(-8 - 2*z + z^2) - q*(-3 + 2*z + z^2) - 
        q^4*z*(-6 + 5*z + z^2) + q^5*(-1 + 2*z + 6*z^2))*
       R2[{{1}, {{6, 1, 2}, {-2, 1, 0}}}])/z - 
     ((-1 - q^10*(-1 + z)^3*z - 3*q^13*(-1 + z)*z^3 - q^15*z^4 + q^16*z^4 + 
        q^17*z^4 + q*(5 + z) + q^14*z^3*(1 + 2*z) - q^2*(8 + 3*z) + 
        q^4*(1 + 4*z - 4*z^2) + q^3*(4 + z^2) + q^6*(3 + 2*z + 2*z^2) + 
        q^5*(-2 - 3*z + 4*z^2) + q^8*(1 - 6*z + z^3) - 
        q^11*z^2*(-6 + 6*z - 6*z^2 + z^3) + q^9*z*(1 - z - 5*z^2 + z^3) + 
        q^7*(-3 + 3*z - 4*z^2 + z^3) - q^12*z^2*(1 - 2*z + 3*z^2 + 2*z^3))*
       R2[{{1}, {{6, 1, 2}, {-2, 1, 1}}}])/(q^3*z^2) - 
     ((1 + z + 3*q^15*(-1 + z)*z^4 + q^18*z^5 - 5*q^10*z^3*(1 + z) + 
        q^2*z*(8 + 3*z) + q^12*z^4*(12 + 5*z + z^2) - q*(2 + 6*z + z^2) - 
        q^14*z^4*(8 + 6*z + z^2) + 2*q^8*z*(1 - 3*z + 2*z^2) - 
        2*q^5*z*(1 - 2*z + 3*z^2) + q^6*z*(1 - 8*z - 2*z^2 + z^3) - 
        q^13*z^3*(1 - 3*z - 2*z^2 + z^3) - q^3*(-2 + 2*z + z^2 + z^3) - 
        q^7*z*(1 - 10*z - 7*z^2 + 2*z^3) + q^4*(-1 - 3*z^2 + 4*z^3) + 
        q^9*z*(-1 + 3*z - 2*z^2 + 8*z^3) + q^16*(z^4 - 2*z^5) - 
        q^11*(z^2 + 6*z^4 + z^5))*R2[{{1}, {{6, 1, 2}, {-2, 1, 2}}}])/
      (q^3*z^3) - ((1 + q^5*(3 - 5*z)*z + q^8*(2 - 3*z)*z + q^6*(-2 + z)*z - 
        2*q^10*z^2 - q^7*(-2 + z)*z^2 - q^11*z^3 + q^13*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q^12*z^4*(2 + z) + 3*q^2*(3 + z) - 
        q*(5 + z) - q^3*(7 + z + z^2) + q^9*z*(-1 + 4*z + 2*z^2) + 
        q^4*(2 - 3*z + 4*z^2))*R2[{{1}, {{6, 1, 2}, {-2, 2, 0}}}])/
      (q^2*z^2) + (-1 + q)*q^10*(-2 + q*(-1 + z))*z*
      R2[{{1}, {{6, 1, 2}, {-2, 2, 1}}}] - 
     ((-1 + q)*(1 - q^3*(-2 + z)*z - q^5*z^2 + 3*q^10*z^3 - q^14*z^4 + 
        q^15*z^4 + q^16*z^4 + 2*q^2*(2 + z) - q*(4 + z) - q^6*z*(1 + 2*z) + 
        q^9*z^2*(2 + 3*z) + q^13*z^3*(-3 + 5*z) - q^7*z*(1 - z + z^2) - 
        q^8*z*(-1 + 2*z + z^2) + q^4*(-1 - 2*z + 3*z^2) + 
        q^12*z^2*(-1 + 3*z^2 + z^3) + q^11*(z^2 + 2*z^3 - z^4))*
       R2[{{1}, {{6, 1, 2}, {-2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 + z + q^14*(3 - 2*z)*z^4 + q^15*(-1 + z)*z^4 + q^16*z^5 + 
        q^8*z^2*(5 - 5*z - 2*z^2) - q*(-3 + 6*z + z^2) + 
        q^10*z^3*(-3 + 8*z + z^2) - 4*q^5*z*(1 - 2*z + 2*z^2) + 
        3*q^4*z*(3 - 2*z + 2*z^2) + q^7*z*(-1 + 5*z + 5*z^2) + 
        q^2*(-3 + 15*z + 5*z^2) - q^6*z*(-3 + 8*z - 4*z^2 + z^3) + 
        q^9*z^2*(-6 + 5*z + 2*z^2 + z^3) - q^3*(-1 + 17*z + 3*z^2 + z^3) + 
        q^12*z^3*(4 + z + 4*z^2 + z^3) - q^11*z^2*(-1 + 6*z + 12*z^2 + 
          2*z^3) + q^13*(z^4 - 3*z^5 - 2*z^6))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}])/(q^4*z^3) - 
     ((-1 - 5*q^5*z + q^4*(3 - 2*z)*z - 3*q^20*z^6 + 10*q^22*z^6 - 
        3*q^23*z^6 - 4*q^24*z^6 - q^21*z^5*(1 + z) + q*(3 + z) - 
        q^2*(3 + z) + q^19*z^5*(-1 + 4*z) + q^15*z^3*(-5 + 6*z - 8*z^2) + 
        q^3*(1 - z + z^2) + 2*q^14*z^3*(3 + z + z^2) - 
        q^6*z*(-2 + 3*z + z^2) - 2*q^18*z^4*(2 + 7*z + z^2) + 
        q^7*z*(4 + 7*z + z^2) + q^13*z^3*(-1 - 11*z + 2*z^2) + 
        q^11*z^2*(-6 + z + 5*z^2) + q^12*z^2*(2 - 2*z + z^2 - 4*z^3) - 
        q^17*z^3*(1 - 6*z - 8*z^2 + z^3) + q^9*z*(1 - 12*z - 6*z^2 + z^3) - 
        q^8*z*(4 - 3*z - 4*z^2 + z^3) + q^10*z^2*(10 + 2*z - 3*z^2 + z^3) + 
        q^16*z^3*(3 - 5*z + 16*z^2 + z^3))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 + q^13*(5 - 18*z)*z^3 + 2*q^21*z^5 + 4*q^22*z^6 + 4*q^23*z^6 - 
        5*q^24*z^6 - 3*q^25*z^6 + 2*q^3*z*(1 + z) + q*(3 + z) + 
        q^20*z^5*(6 + z) - q^2*(3 + 2*z) + q^4*(2 + 3*z - 3*z^2) + 
        q^5*z*(-11 - 4*z + z^2) + q^18*z^4*(3 - 2*z + z^2) + 
        3*q^10*z*(1 + z + z^2) + q^16*z^4*(-1 - 2*z + 2*z^2) + 
        q^8*z*(-2 - z + 2*z^2) + q^17*z^4*(4 + 7*z + 2*z^2) + 
        q^9*z^2*(-4 - 7*z + 3*z^2) + q^6*(-2 + 9*z + 6*z^2) - 
        q^11*z*(3 - 5*z^2 + z^3) - q^19*z^4*(1 + 10*z + 2*z^2 + z^3) - 
        q^15*z^3*(-1 - 2*z + 5*z^2 + z^3) - q^12*z*(-1 + 2*z + 10*z^2 + 
          2*z^3) + q^14*z^2*(1 + 4*z + 8*z^2 + 3*z^3) - 
        q^7*(-1 + z - 2*z^2 + z^3 + z^4))*R2[{{1}, {{6, 1, 2}, {-1, 1, 2}}}])/
      (q^7*z^3) - ((-1 - q^18*z^5 + 2*q^21*z^6 - q^22*z^6 - q^23*z^6 + 
        q*(1 + z) - q^17*z^4*(1 + z) + q^2*(2 + z) - 2*q^13*z^4*(4 + z) + 
        q^12*z^3*(5 + z) + q^8*z^2*(9 + z) - q^4*(1 + 2*z) + 
        q^10*(z - 5*z^2) + 2*q^11*z^2*(2 + 2*z - 3*z^2) + 
        q^5*(1 + z - 2*z^2) + q^16*z^4*(2 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^14*z^4*(-1 + z + z^2) + q^15*z^4*(8 - z + 2*z^2) + 
        q^9*z*(-2 - 5*z - 7*z^2 + z^3))*R2[{{1}, {{6, 1, 2}, {-1, 2, 0}}}])/
      (q^4*z^3) + q^9*z*(-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
      R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}] - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + 4*q^18*z^5 + q^19*z^5 - 
        2*q^17*(-2 + z)*z^5 + 2*q^20*z^6 - q^21*z^6 - q^22*z^6 + 
        2*q^5*z*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) - q^11*z^3*(4 + 3*z) + 
        q^3*(2 + 3*z - z^2) + 2*q^16*z^4*(1 - 5*z + z^2) + 
        q^10*z^2*(-4 - 4*z + z^2) - q^15*z^4*(6 - 2*z + z^2) + 
        q^7*z*(-3 + z + z^2) - q^14*z^4*(2 + z + z^2) + 
        q^13*z^3*(-1 + 10*z + z^2) - q^9*z*(1 - 10*z - 5*z^2 + z^3) + 
        2*q^12*(z^3 + z^5))*R2[{{1}, {{6, 1, 2}, {-1, 2, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 + q^7*(-3 + z)*z^2 + 
        q^8*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 + q^14*(2 - 3*z)*z^3 - 
        q^13*(-4 + z)*z^3 - q^11*(-2 + z)*z^3 - q^12*z^4 + 3*q^15*z^4 + 
        6*q^16*z^4 + q^18*z^4 + q^19*z^4 - 2*q^21*z^5 + q^22*z^5 + q^23*z^5 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 1, 2}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 + 3*q^2*z - q^18*z^5 - q^17*z^6 + 3*q^19*z^6 + q^20*z^6 - 
        2*q^21*z^6 - q^22*z^6 + q*(2 + z) - q^13*z^3*(3 + 8*z) + 
        q^8*z*(-3 + 8*z - 4*z^2) + q^10*z^2*(5 - 8*z - 3*z^2) - 
        q^5*z*(11 + 2*z + z^2) - 2*q^3*(1 + 8*z + z^2) + 
        q^15*z^3*(-1 + 3*z + 2*z^2) + q^4*(1 + 22*z + 7*z^2) - 
        q^6*z*(2 + 6*z - 11*z^2 + z^3) + q^7*z*(5 - 10*z^2 + z^3) - 
        q^16*z^4*(2 + 3*z + z^2 + z^3) - q^12*z^2*(2 + 4*z + 2*z^2 + z^3) + 
        q^11*z^2*(3 + 18*z + 8*z^2 + z^3) + q^14*z^3*(2 + 2*z + 4*z^2 + 
          3*z^3) + q^9*(z - 11*z^2 + 2*z^3 - 3*z^4))*
       R2[{{1}, {{6, 1, 2}, {0, 1, 1}}}])/(q^4*z^3) - 
     ((-1 + q^6*(-3 + z)*z^2 - q^24*z^7 + 2*q^25*z^7 + q^26*z^7 + 
        q^21*z^6*(1 + z) + q*(2 + z) - q^23*z^6*(1 + 3*z) - q^5*z*(4 + 3*z) + 
        q^4*(1 + 4*z) + q^3*(-2 - 3*z + z^2) + q^7*z*(5 + 14*z + z^2) - 
        q^8*z*(4 + 11*z + 6*z^2) + q^12*z^2*(3 - 11*z + 5*z^2 - 2*z^3) + 
        q^16*z^3*(2 + 4*z + 4*z^2 - z^3) - q^11*z^2*(5 - 5*z - 11*z^2 + 
          z^3) + q^10*z^2*(7 + 9*z - 11*z^2 + z^3) + 
        q^20*z^5*(2 + 2*z + z^2 + z^3) + q^17*z^4*(3 + 8*z + 2*z^2 + z^3) + 
        q^14*z^3*(-8 + 12*z + 8*z^2 + z^3) + q^13*z^2*(-1 + 15*z - 12*z^2 + 
          2*z^3) + q^9*z*(1 - 2*z - 4*z^2 + 2*z^3) - 
        q^15*z^3*(2 + 16*z + 7*z^2 + 2*z^3) - q^18*z^4*(2 + 8*z + 4*z^2 + 
          3*z^3) + q^19*(z^4 - 4*z^5))*R2[{{1}, {{6, 1, 2}, {0, 1, 2}}}])/
      (q^8*z^4) + ((-1 + q)^2*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 
        q^7*z^3 + q*(2 + z))*R2[{{1}, {{6, 1, 2}, {0, 2, 0}}}])/z - 
     ((-1 - 10*q^8*z + q^7*(7 - 2*z)*z + 5*q^15*z^4 - q^17*z^4 + q*(6 + z) - 
        q^14*z^3*(1 + 2*z) - q^2*(9 + 4*z) + q^10*z*(2 + 6*z - 7*z^2) + 
        q^4*(6 + 7*z - 5*z^2) + q^13*z^3*(2 + z^2) + q^3*(1 - z + z^2) + 
        q^6*z*(-3 + 5*z + z^2) - q^9*z*(-3 + 6*z + z^2) + 
        q^5*(-3 - z + 2*z^2) + q^11*z*(-1 + 7*z^2) - 
        q^12*(z^2 + 3*z^4 + z^5))*R2[{{1}, {{6, 1, 2}, {1, 1, 0}}}])/
      (q^2*z^2) - ((-1 - 3*q^2 + q^3*(1 - 4*z) - q^4*(-4 + z)*z - 
        q^7*(-3 + z)*z - q^5*(-1 + z)^2*z - q^11*(-1 + z)*z^3 + q^13*z^4 + 
        q^14*z^4 + q*(3 + z) + q^10*z^2*(3 + 2*z^2) + 
        q^6*z*(-1 - z + 2*z^2) + q^8*z*(-3 + 5*z + 2*z^2) - 
        q^9*z*(-1 + 7*z + 4*z^2 + 2*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 1, 2}, {1, 1, 1}}}])/z^2 - 
     ((-1 + 3*q^15*z^5 + 4*q^16*z^5 - 3*q^17*z^5 + q^20*z^5 + q^19*z^6 - 
        2*q^21*z^6 + 5*q^22*z^6 - q^23*z^6 - 2*q^24*z^6 + q*(3 + z) - 
        q^2*(3 + z) - q^18*z^5*(6 + z) - q^4*z*(1 + 3*z) + 
        q^14*z^4*(2 + 3*z) + q^6*z*(1 + 5*z) - q^13*z^3*(5 + 8*z) + 
        q^3*(1 + z^2) + q^7*z*(2 - 3*z + z^2) - q^10*z^2*(1 - 5*z + 2*z^2) + 
        q^11*z^2*(3 - 11*z + 3*z^2) + q^12*z^2*(-1 + 14*z + 3*z^2) + 
        q^8*z*(-3 + 2*z - z^2 + z^3) - q^9*z*(-1 + 3*z + 2*z^2 + 2*z^3))*
       R2[{{1}, {{6, 1, 2}, {1, 1, 2}}}])/(q^3*z^3) + 
     (q*(-1 - 3*q^2 + q^3*(1 - 7*z) - 2*q^19*z^5 - 2*q^20*z^6 + q^21*z^6 + 
        q^22*z^6 + q*(3 + z) + q^4*z*(13 + 2*z) + q^11*z^2*(-4 + 11*z) + 
        q^18*z^5*(-1 + z + z^2) - q^5*z*(10 + z + z^2) - 
        q^16*z^4*(-1 + 2*z + z^2) + q^6*z*(2 - 3*z + 3*z^2) + 
        q^10*z^2*(6 - 3*z + 5*z^2) + q^15*z^3*(3 + 3*z - z^3) - 
        q^13*z^2*(3 - 7*z + z^3) + q^7*z*(3 - z - 6*z^2 + z^3) - 
        q^8*z*(3 - 8*z - 5*z^2 + z^3) + q^17*z^4*(1 + 4*z - z^2 + z^3) - 
        q^12*z^2*(-4 + 10*z + z^2 + z^3) - q^14*z^2*(-1 + 6*z + 4*z^2 + 
          z^3) - q^9*z*(-1 + 9*z + 2*z^2 + 2*z^3))*
       R2[{{1}, {{6, 1, 2}, {1, 2, 0}}}])/z^2 - 
     ((1 + q^18*z^6 - 2*q^20*z^6 - q^21*z^6 + 2*q^22*z^6 + q^23*z^6 - 
        q*(1 + z) - q^2*(2 + z) + 2*q^13*z^4*(4 + z) - q^12*z^3*(5 + z) - 
        q^8*z^2*(9 + z) + q^4*(1 + 2*z) + q^10*z*(-1 + 5*z) + 
        q^3*(2 + 2*z - z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^16*z^4*(-2 + z + z^2) - q^14*z^4*(-1 + z + z^2) + 
        q^5*(-1 - z + 2*z^2) - q^15*z^4*(8 + z + 2*z^2) + 
        2*q^11*z^2*(-2 - 2*z + 3*z^2) + q^9*z*(2 + 5*z + 7*z^2 - z^3) + 
        q^17*(z^4 + z^5 - z^6))*R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/(q*z^3) - 
     (q*(-1 + 3*q + q^21*z^6 + q^22*z^5*(1 + z) - q^20*z^5*(5 + 2*z) + 
        q^3*(1 - 13*z - 2*z^2) + q^5*z*(-8 + z - 2*z^2) - 
        2*q^13*z^2*(-5 - z + z^2) + q^4*z*(17 + 2*z + z^2) + 
        q^2*(-3 + 4*z + z^2) + q^11*z^2*(-1 + 7*z + z^2) - 
        q^14*z^2*(3 - 7*z + z^3) + q^18*z^4*(-2 - 5*z + z^3) + 
        q^8*z*(-9 + 10*z + z^3) + q^7*z*(19 + 5*z - 11*z^2 + z^3) - 
        q^6*z*(10 + 7*z - 7*z^2 + z^3) - q^9*z*(2 + 17*z - 9*z^2 + 2*z^3) - 
        q^12*z^2*(6 + 9*z + 6*z^2 + 2*z^3) + q^10*z*(2 + 8*z - 5*z^2 + 
          6*z^3) + q^17*z^3*(1 - z + 10*z^2 + z^4) - 
        q^15*z^2*(2 + 6*z - 13*z^2 + 2*z^3 + z^4) + q^19*(z^4 - 2*z^5) + 
        q^16*(z^2 - 8*z^4 + 4*z^5 - z^6))*R2[{{1}, {{6, 1, 2}, {1, 2, 2}}}])/
      z^2 + (-1 + q)*q^17*(2 + q)*z^2*(-1 + q^4*z)*
      R2[{{1}, {{6, 1, 2}, {2, 1, 1}}}] + 
     (q^5*(1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 2*z - 3*z^2) + 
        q^9*z*(-3 + 7*z - 3*z^2) - q^13*z^3*(2 + z^2) - q^3*(4 + z^2) + 
        3*q^4*(-1 - 2*z + z^2) + q^7*z*(-10 - z + z^2) + 
        q^8*z*(11 - z + z^2) + q^10*z*(-2 - 6*z + 11*z^2) + 
        q^11*(z - 7*z^3) + q^5*(2 + z + z^3) + 
        q^12*z^2*(1 - z + 3*z^2 + z^3))*R2[{{1}, {{6, 1, 2}, {2, 1, 2}}}])/
      z - (-1 + q)^2*q^20*(2 + q)*z^3*R2[{{1}, {{6, 1, 2}, {2, 2, 0}}}] + 
     ((-1 + q)*q^7*(1 + q^2 - q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^10*z^2 + 
        q^11*z^3 - q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(2 + z) + 
        q^6*z*(4 + z) - q^7*z*(2 + z^2) + q^5*z*(-3 - 2*z + z^2) + 
        q^8*z*(-1 - 2*z + 2*z^2) + q^9*(z + z^2 - 4*z^3))*
       R2[{{1}, {{6, 1, 2}, {2, 2, 1}}}])/z - 
     (q^6*(-1 + q^7*(3 - 2*z)*z + q^10*(3 - 4*z)*z^2 + 4*q^11*z^3 + 
        2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) - q^12*z^4*(3 + z) + 
        q*(5 + z) + q^8*z*(-5 + 2*z) - q^2*(7 + 3*z) + 
        q^4*(4 + 5*z - 4*z^2) + q^9*z*(2 - 5*z - 2*z^2) + 
        q^13*z^3*(3 + z^2) + q^5*(-2 - z + z^2) + q^3*(1 - z + z^2) + 
        q^6*z*(-1 + 4*z + z^2))*R2[{{1}, {{6, 1, 2}, {2, 2, 2}}}])/z + 
     (-1 + q)^3*q^14*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R2[{{1}, {{6, 1, 2}, {3, 2, 0}}}] - (-1 + q)^3*q^14*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{1}, {{6, 1, 2}, {3, 2, 2}}}] - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 2, 0}, {-2, 1, 0}}}])/(q^2*z^2) - 
     ((-1 + q)*q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        2*q^8*z^3 + 2*q^10*z^3 + q^11*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 
        5*q^13*z^4 + 2*q^14*z^4 + q*(2 + z))*
       R2[{{1}, {{6, 2, 0}, {-2, 1, 1}}}])/z + (-1 + q)^2*q^8*z*
      R2[{{1}, {{6, 2, 0}, {-2, 1, 2}}}] + 
     ((-1 + q)*q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        2*q^8*z^3 + q^10*z^3 - q^9*(-3 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R2[{{1}, {{6, 2, 0}, {-2, 2, 0}}}])/z - 
     ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 + 2*q^19*z^6 + q^20*z^6 - 2*q^21*z^6 - 
        q^22*z^6 + q*(2 + z) + q^17*z^5*(2 + z) - q^5*z*(4 + z) + 
        q^7*z*(3 + z - 5*z^2) - q^3*(2 + 9*z + z^2) - 
        q^13*z^3*(5 + 14*z + z^2) + q^4*(1 + 9*z + 2*z^2) - 
        q^12*z^3*(5 + 3*z^2) - 2*q^10*z^2*(-4 + 2*z + 5*z^2) + 
        q^15*z^3*(-1 + 12*z + z^2 + z^3) - q^16*z^4*(4 + 2*z^2 + z^3) + 
        q^8*z*(-3 + 2*z - 5*z^2 + 2*z^3) + q^14*z^3*(4 - z^2 + 2*z^3) - 
        q^9*z*(-1 + 9*z + z^2 + 2*z^3) + q^11*z^2*(-2 + 17*z + 14*z^2 + 
          2*z^3))*R2[{{1}, {{6, 2, 0}, {-2, 2, 1}}}])/(q^4*z^3) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 - q^13*z^4 + 
        q^14*z^4 - q^15*z^4 - q^16*z^4 + 2*q^17*z^5 - 3*q^18*z^5 + q^20*z^5 - 
        q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^9*z*(-1 + 7*z + 3*z^2))*R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}])/
      (q^3*z^2) - ((-z + q^19*z^5 - 2*q^20*z^6 - q^21*z^6 + 2*q^22*z^6 + 
        q^23*z^6 - q^18*z^5*(3 + z) + q^17*(-1 + z)^2*z^4*(4 + z) + 
        q^6*z*(4 + z - 7*z^2) + q^14*z^3*(3 + 11*z - z^2) + q^3*z*(2 + z^2) + 
        3*q^9*z*(1 - 6*z + z^2) + q*(1 + 4*z + z^2) - q^2*(2 + 7*z + 2*z^2) + 
        q^13*z^3*(13 + 2*z + 3*z^2) + q^15*z^3*(-4 + z + 7*z^2 - 2*z^3) + 
        q^8*z*(-5 + 7*z + 11*z^2 - 2*z^3) + q^4*(2 + 10*z + 3*z^2 - z^3) - 
        q^16*z^3*(-1 + 13*z - 3*z^2 + z^3) - q^11*z^2*(16 - 8*z + 4*z^2 + 
          z^3) - q^12*z^2*(-4 + 27*z + 7*z^2 + z^3) + 
        2*q^7*z*(2 + z - 4*z^2 + 2*z^3) + q^10*z*(-1 + 23*z + z^2 + 7*z^3) - 
        q^5*(1 + 13*z + 5*z^2 - 4*z^3 + z^4))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}])/(q^6*z^3) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 2}}}])/z^2 - 
     ((1 + 7*q^6*z^2 + 2*q^15*(1 - 3*z)*z^3 + 4*q^17*z^4 + 2*q^18*z^4 + 
        2*q^2*(3 + z) - q*(4 + z) + q^10*z*(-13 + z - 5*z^2) + 
        q^13*z*(2 - 9*z - 2*z^2) + q^9*z*(15 + 2*z - 2*z^2) - q^3*(4 + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^14*z^2*(4 - z + 2*z^2) + 
        q^7*(-4 - 2*z + z^2 - 3*z^3) + q^5*(4 + 3*z - 4*z^2 + z^3) + 
        2*q^8*(1 - 4*z - 3*z^2 + z^3) - q^12*z*(7 - 7*z + 6*z^2 + z^3) + 
        q^11*z*(11 - 3*z + 14*z^2 + z^3) + q^16*(z^3 - 3*z^4))*
       R2[{{1}, {{6, 2, 0}, {-1, 2, 0}}}])/(q^6*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 2, 0}, {-1, 2, 1}}}])/z^2 - 
     ((-1 + q)^3*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 2, 0}, {0, 1, 0}}}])/z + 
     ((-1 + q)^2*q*(1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{1}, {{6, 2, 0}, {0, 1, 1}}}])/z + 
     (-1 + q)^2*q^13*(2 + q)*z^2*R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}] - 
     ((-1 + q)^2*q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{1}, {{6, 2, 0}, {0, 2, 0}}}])/z + 
     ((-1 + q)*q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}])/z + 
     ((-1 + q)*q^2*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{6, 2, 0}, {1, 1, 1}}}])/z - 
     ((-1 + q)^3*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 2, 0}, {1, 1, 2}}}])/z + (-1 + q)*q^6*z*
      (1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{6, 2, 1}, {-2, 0, 0}}}] + (-1 + q)*q^8*(-1 + z)*z*
      R2[{{1}, {{6, 2, 1}, {-2, 0, 1}}}] - (-1 + q)^2*q^6*(-1 + q + q*z)*
      R2[{{1}, {{6, 2, 1}, {-2, 0, 2}}}] - 
     ((1 + 2*q^2 + 2*q^24*z^7 - q^25*z^7 - 5*q^26*z^7 + 2*q^27*z^7 + 
        2*q^28*z^7 - q*(3 + z) - q^23*z^6*(5 + z) + q^3*(2 + 7*z) + 
        q^6*z*(-3 + z - 2*z^2) - q^4*(3 + 13*z + z^2) + 
        q^10*z^2*(-33 - 15*z + 13*z^2) + q^8*z*(4 + 9*z + z^2 - z^3) - 
        q^13*z^2*(5 + 28*z - 15*z^2 + z^3) - q^7*z*(4 + 11*z - 8*z^2 + z^3) + 
        q^9*z*(-1 + 13*z - 4*z^2 + z^3) - q^20*z^4*(3 + 3*z - z^2 + z^3) + 
        q^19*z^4*(-2 + 20*z + z^2 + z^3) + q^22*z^5*(1 + 3*z + 2*z^2 + z^3) + 
        q^5*(1 + 11*z + 3*z^2 + z^3) - q^11*z^2*(-27 + z + 20*z^2 + 2*z^3) + 
        q^12*z^2*(-6 + 33*z + 3*z^2 + 5*z^3) + 
        q^15*z^2*(-1 + 20*z + 14*z^2 - 6*z^3 + z^4) - 
        q^21*z^4*(-1 + 5*z + 2*z^2 + 2*z^3 + z^4) + 
        q^16*z^3*(-20 + 7*z + 22*z^2 + 4*z^3 + z^4) + 
        q^18*z^3*(-1 + 22*z - 4*z^2 + 5*z^3 + z^4) - 
        q^17*z^3*(-8 + 29*z + 22*z^2 + 6*z^3 + z^4) - 
        q^14*z^2*(-4 + 21*z^2 + 4*z^3 + 2*z^4))*
       R2[{{1}, {{6, 2, 1}, {-2, 1, 0}}}])/(q^5*z^3*(-1 + q^5*z)) - 
     ((1 - 2*q^6*z + q^5*(2 - 3*z)*z + q^8*(2 - 3*z)*z - q^7*(-2 + z)*z^2 + 
        q^10*(-2 + z)*z^2 - 2*q^11*z^3 + q^13*(-1 + z)*z^3 - 2*q^15*z^4 - 
        q^16*z^4 + q^12*z^4*(2 + z) + 2*q^2*(3 + z) - q*(4 + z) - 
        q^3*(4 + z^2) + q^9*z*(-1 + 4*z + 2*z^2) + q^4*(1 - 2*z + 3*z^2))*
       R2[{{1}, {{6, 2, 1}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 - q^7*(-3 + z)*z + 3*q^19*z^5 + q^21*z^6 + q^22*z^6 + q*(4 + z) + 
        2*q^14*z^4*(7 + z) + q^6*z*(1 + 2*z) - q^2*(5 + 2*z) + 
        q^12*z^2*(-1 + z - 6*z^2) + q^9*z*(4 - 14*z - 3*z^2) + 
        q^4*(2 + 4*z - 3*z^2) + q^5*(-1 - 3*z + z^2) + 
        q^11*z^2*(-1 - 3*z + z^2) + q^3*(1 - z + z^2) + 
        q^16*z^4*(-3 + 2*z + z^2) - q^17*z^4*(-1 + 3*z + z^2) + 
        q^8*z*(-6 + 6*z + z^2) - q^15*z^4*(4 + 6*z + z^2) + 
        q^13*z^3*(-2 - z + 2*z^2) - q^10*z*(1 - 10*z - 5*z^2 + z^3) + 
        q^20*(z^5 - 2*z^6))*R2[{{1}, {{6, 2, 1}, {-2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 - q^6*(-2 + z)*z + 2*q^10*z^2 + q^7*(-2 + z)*z^2 + q^11*z^3 - 
        q^13*(-1 + z)*z^3 + 2*q^14*z^4 + q^15*z^4 - q^12*z^4*(2 + z) - 
        3*q^2*(3 + z) + q*(5 + z) + q^8*z*(-2 + 3*z) + q^5*z*(-3 + 5*z) + 
        q^4*(-2 + 3*z - 4*z^2) + q^3*(7 + z + z^2) + q^9*(z - 4*z^2 - 2*z^3))*
       R2[{{1}, {{6, 2, 1}, {-2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + q)*(1 - q^14*(-2 + z)*z^3 - 3*q^15*z^4 + q^16*z^4 + q^17*z^4 - 
        q*(6 + z) - q^6*z*(3 + 2*z) + 2*q^2*(5 + 2*z) + q^9*z^2*(3 + 5*z) + 
        q^5*(1 + 3*z - 5*z^2) - q^8*z*(-5 + z^2) - q^3*(5 + z^2) - 
        q^7*z*(1 - 3*z + z^2) - q^13*z^3*(2 + z + z^2) + 
        q^10*z*(-3 + z + 2*z^2) + q^4*(-1 - 5*z + 5*z^2) + 
        q^11*z*(1 - 7*z - 8*z^2 + z^3) + q^12*z^2*(3 + 2*z + 3*z^2 + z^3))*
       R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/(q^4*z^2) - 
     ((-1 - 3*q^5*z - 2*q^4*(-1 + z)*z - q^16*z^4 - 3*q^15*z^5 - 5*q^21*z^6 + 
        q^22*z^6 + 2*q^23*z^6 + 2*q^6*z*(1 + z) - q^18*z^5*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^17*z^5*(3 + z) + q^20*z^5*(1 + 2*z) + 
        q^14*z^3*(-2 + z^2) + q^10*z^2*(2 - 2*z + z^2) + q^3*(1 - z + z^2) - 
        q^7*z*(-2 + 4*z + z^2) + q^8*z*(-3 + 11*z + 4*z^2) + 
        q^11*z^2*(2 + 5*z - 6*z^2 + z^3) - q^13*z^2*(1 - 2*z - 5*z^2 + z^3) - 
        q^9*z*(-1 + 12*z + 5*z^2 + z^3) + q^12*(z^2 + z^4))*
       R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/(q^5*z^3) + 
     ((-1 + q)*q^4*(1 - q*z + 3*q^4*z - q^7*z^2 + q^8*z^3 + q^9*z^3 - 
        q^2*(3 + 2*z) + q^5*z*(1 + 3*z) - q^3*(-2 + z^2) + 
        q^6*z*(-1 - z + z^2))*R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/z - 
     ((1 + q^18*z^5 - 2*q^21*z^6 + q^22*z^6 + q^23*z^6 - q*(1 + z) + 
        q^17*z^4*(1 + z) - q^2*(2 + z) + 2*q^13*z^4*(4 + z) - 
        q^12*z^3*(5 + z) - q^8*z^2*(9 + z) + q^4*(1 + 2*z) + 
        q^10*z*(-1 + 5*z) + q^15*z^4*(-8 + z - 2*z^2) + q^3*(2 + 2*z - z^2) + 
        q^16*z^4*(-2 - 2*z + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^14*z^4*(-1 + z + z^2) + q^5*(-1 - z + 2*z^2) + 
        2*q^11*z^2*(-2 - 2*z + 3*z^2) + q^9*z*(2 + 5*z + 7*z^2 - z^3))*
       R2[{{1}, {{6, 2, 1}, {-1, 2, 0}}}])/(q^4*z^3) - 
     (q^3*(1 + 2*q^3 - 2*q^9*z^3 + q^10*z^3 + q^11*z^3 - q^7*z^2*(1 + z)^2 + 
        q^2*(2 + z) + q^8*z^2*(2 + z) - q*(3 + z) + q^5*(1 - 7*z - 4*z^2) + 
        q^6*z*(3 + 2*z + z^2) + q^4*(-3 + 4*z + 2*z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/z - 
     ((1 + q^6*z - q^5*z^2 + 2*q^11*z^4 + q^12*z^4 + 3*q^13*z^4 - 
        3*q^14*z^4 - 4*q^15*z^4 + q^16*z^4 + q^17*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^10*z^2*(-3 - 4*z + z^2) + 
        q^8*z*(3 - 5*z + 2*z^2) - q^9*z*(1 - 7*z - 2*z^2 + z^3))*
       R2[{{1}, {{6, 2, 1}, {0, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q)*q^2*(-1 + 2*z + 3*q^7*z + 2*q^6*(-2 + z)*z - q^2*(2 + z) + 
        q^4*(3 + 2*z) + q^9*z^2*(-1 + 4*z) + q*(3 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) - q^8*z*(1 - z + z^2) - 
        q^5*(1 - 2*z - 3*z^2 + z^3))*R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/z - 
     ((-1 + q^16*(-4 + z)*z^4 + 3*q^20*z^6 - 3*q^22*z^6 + q^23*z^6 + 
        q^24*z^6 + q*(4 + z) - q^2*(5 + 2*z) + q^7*z*(2 - 6*z - 3*z^2) + 
        q^4*(2 + 5*z - 3*z^2) + q^3*(1 - z + z^2) - q^15*z^4*(7 + z + z^2) - 
        q^5*(1 + 6*z + z^2) + q^6*z*(4 + 7*z + z^2) - 
        q^11*z^2*(1 + z + 3*z^2) + q^14*z^3*(-3 + 8*z + 4*z^2) + 
        q^12*z^2*(1 - 3*z - 6*z^2 + z^3) - q^9*z*(-4 + 14*z + 2*z^2 + z^3) + 
        q^8*z*(-6 + 9*z + 3*z^2 + z^3) + q^13*z^2*(-1 + 4*z + 8*z^2 + z^3) - 
        q^10*z*(1 - 8*z - 3*z^2 - 3*z^3 + z^4) + q^17*(z^4 - 4*z^5) + 
        q^19*(z^5 - 2*z^6))*R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/(q^5*z^3) + 
     (q^3*(-1 + q^11*z^3*(1 + z) - q^2*(2 + z) + q*(3 + z) + 
        q^8*z*(-3 + z - 3*z^2) + q^4*(3 + 2*z - 3*z^2) + 
        q^6*z*(-6 + z - z^2) - q^10*z^2*(-2 + z^2) + q^3*(-2 - 3*z + z^2) - 
        q^7*z*(-4 + z + z^2) + q^9*z*(1 - 3*z + 3*z^2) + 
        q^5*(-1 + 5*z + 3*z^2))*R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/z - 
     ((-1 + q^6*z^3 + 5*q^24*z^6 - q^26*z^7 - q^27*z^7 - 2*q^5*z*(1 + z) + 
        q*(2 + z) - q^20*z^5*(3 + z) + q^25*z^6*(1 + 2*z) + q^4*(1 + 3*z) - 
        q^18*z^4*(5 + 9*z) - q^13*z^3*(3 + 13*z) + q^22*z^6*(-11 + z - z^2) - 
        q^7*z*(-3 + z^2) - q^8*z*(3 - 7*z + z^2) - 
        2*q^10*z^2*(-3 - 3*z + z^2) + q^3*(-2 - 3*z + z^2) - 
        4*q^15*z^3*(1 - z + z^2) - q^23*z^6*(1 + z + z^2) + 
        q^21*z^5*(1 + 4*z + z^2) + q^19*z^5*(3 + 6*z + z^2) + 
        q^11*z^2*(1 + 6*z + 5*z^2) + q^16*z^3*(3 - 10*z + 8*z^2 - 2*z^3) + 
        q^9*z*(1 - 12*z - 6*z^2 + z^3) + q^14*z^3*(4 + 6*z + 2*z^2 + z^3) - 
        q^12*z^2*(1 + 2*z - z^2 + 3*z^3) + q^17*z^3*(-1 + 12*z - z^2 + 
          2*z^3 + z^4))*R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/(q^7*z^4) - 
     ((1 + 4*q^17*z^4 + 2*q^18*z^4 + 2*q^2*(3 + z) - q*(4 + z) - 
        q^3*(4 + z^2) + q^4*(-1 - 2*z + z^2) - 5*q^10*z*(2 - z + z^2) + 
        q^14*z^2*(3 + 2*z + 2*z^2) + q^6*(4 + z + 7*z^2) + 
        q^13*(z - 7*z^2 - 5*z^3) + q^7*(-10 - 4*z + z^2 - 3*z^3) + 
        q^5*(3 + 3*z - 4*z^2 + z^3) - q^12*z*(3 - 7*z + 5*z^2 + z^3) + 
        q^11*z*(5 - 6*z + 14*z^2 + z^3) + q^8*(6 - 8*z - 5*z^2 + 2*z^3) - 
        q^9*(1 - 16*z + z^2 + 2*z^3) + q^15*(z^3 - 6*z^4) + 
        q^16*(z^3 - 3*z^4))*R2[{{1}, {{6, 2, 1}, {0, 2, 0}}}])/z - 
     (-1 + q)^2*q^6*(1 + q)*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{6, 2, 1}, {1, 0, 1}}}] + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^10*z^3 + 
        2*q^13*z^4 + q^14*z^4 + q*(2 + z) - q^5*z*(3 + z) + q^6*z*(4 + z) - 
        q^7*z*(3 + z^2) - q^9*z^2*(-1 + z + z^2) + q^8*z*(1 - z + 4*z^2))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/z^2 + 
     (q^4*(-3 - 4*q^16*z^4 + q^18*z^5 + q^19*z^5 - q^13*z^4*(1 + z) + 
        q^15*z^5*(1 + z) - q^17*z^4*(1 + 2*z) - q^2*(5 + 2*z) + q*(8 + 3*z) + 
        q^10*z^2*(2 + z - z^2) + q^3*(-3 - 4*z + z^2) - 
        q^6*z*(3 - 4*z + z^2) + q^14*z^4*(6 - z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-3 + 10*z + z^2) + 
        q^7*z*(3 - 5*z + 4*z^2) - q^9*z*(-1 + 10*z + z^3) + 
        q^4*(4 - 5*z^2 + z^3) - q^5*(1 - 5*z - 2*z^2 + z^3) + 
        q^12*(z^3 - z^5))*R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/z - 
     ((1 - 3*q + 2*q^20*z^5 - 9*q^21*z^5 - q^23*z^6 + q^24*z^6 + 3*q^25*z^6 - 
        3*q^26*z^6 - 2*q^27*z^6 + q^3*(-5 + 3*z) + q^22*z^5*(-4 + 3*z) + 
        q^19*z^4*(-1 + 9*z) + q^5*(-1 + 4*z - 2*z^2) + 
        q^18*z^4*(2 + 2*z - z^2) - q^2*(-4 + 2*z + z^2) + 
        q^17*z^4*(1 + 6*z + z^2) - q^16*z^3*(3 + 18*z + 5*z^2) + 
        q^14*z^2*(4 - 6*z + 9*z^2) + q^11*z*(-4 + 14*z - 3*z^3) + 
        q^8*z*(5 - 5*z + z^2 - z^3) - q^9*z*(5 - 9*z - 6*z^2 + z^3) - 
        q^15*z^2*(1 - 9*z - 4*z^2 + z^3) - q^13*z^2*(2 - 4*z - 3*z^2 + z^3) - 
        q^4*(-5 + z - 3*z^2 + z^3) - q^10*z*(-6 + 10*z + z^2 + 3*z^3) + 
        q^6*(-2 - 5*z + 2*z^2 - 4*z^3 + z^4) + 
        q^7*(1 - 2*z - 2*z^2 + z^3 + z^4) + q^12*z*(1 - 9*z - 6*z^2 + 5*z^3 + 
          z^4))*R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/(q^5*z^3) - 
     (q*(-1 - 3*q^2 + q^3*(1 - 7*z) - 2*q^19*z^5 - 2*q^20*z^6 + q^21*z^6 + 
        q^22*z^6 + q*(3 + z) + q^4*z*(13 + 2*z) + q^11*z^2*(-4 + 11*z) + 
        q^18*z^5*(-1 + z + z^2) - q^5*z*(10 + z + z^2) - 
        q^16*z^4*(-1 + 2*z + z^2) + q^6*z*(2 - 3*z + 3*z^2) + 
        q^10*z^2*(6 - 3*z + 5*z^2) + q^15*z^3*(3 + 3*z - z^3) - 
        q^13*z^2*(3 - 7*z + z^3) + q^7*z*(3 - z - 6*z^2 + z^3) - 
        q^8*z*(3 - 8*z - 5*z^2 + z^3) + q^17*z^4*(1 + 4*z - z^2 + z^3) - 
        q^12*z^2*(-4 + 10*z + z^2 + z^3) - q^14*z^2*(-1 + 6*z + 4*z^2 + 
          z^3) - q^9*z*(-1 + 9*z + 2*z^2 + 2*z^3))*
       R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}])/z^2 - 
     ((-1 + q)^2*q^3*(1 + q + q^2)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{6, 2, 1}, {2, 0, 2}}}])/z + 
     ((-1 + q)*q^2*(-1 - 4*q^4 + q^14*(5 - 2*z)*z^3 - q^13*(-3 + z)*z^3 + 
        3*q^17*z^4 + 3*q^19*z^4 + 2*q^20*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        2*q^15*z^3*(1 + z) + q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + 
        q^8*z*(2 + z - z^2) + q^3*(4 + z^2) + q^9*z*(-3 + 3*z + z^2) + 
        q^7*(1 - z + 4*z^2) + q^10*z*(3 + 2*z + 4*z^2) + 
        q^5*(4 + 5*z^2 - z^3) - q^6*(3 + z^2 + z^3))*
       R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/z - 
     q^6*(-1 + q + q^3*(-1 + z) - 3*q*z + q^2*(1 + 2*z^2))*
      R2[{{1}, {{6, 2, 2}, {-2, 0, 0}}}] - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 2*q^12*(-1 + z)*z^3 - 
        3*q^15*z^4 + q^16*z^4 - q*(2 + z) + q^13*z^4*(6 + z) - 
        q^14*z^4*(6 + z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^11*z^2*(-1 + z^2) + q^8*z*(3 - 7*z + z^2) - q^7*z*(3 - 2*z + z^2) + 
        q^10*z^2*(-1 - 4*z + 2*z^2) - q^9*z*(1 - 7*z - 4*z^2 + z^3))*
       R2[{{1}, {{6, 2, 2}, {-2, 0, 1}}}])/(q^4*z^3) - 
     ((-1 - q^6*z^2 - 3*q^16*(-1 + z)*z^4 - 2*q^21*z^6 + q^24*z^7 + 
        6*q^25*z^7 + 2*q^26*z^7 + q*(1 + z) - q^4*(1 + z) + q^2*(2 + z) - 
        q^22*z^6*(3 + 2*z) - q^23*z^6*(1 + 7*z) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(4 + 3*z + z^2) + q^8*z*(-1 + 6*z + z^2) - 
        q^5*(-1 + z + 3*z^2) + q^19*z^5*(-2 + 4*z + 3*z^2) - 
        q^18*z^5*(3 + 5*z + 3*z^2) + q^17*z^4*(-1 + 3*z + 4*z^2) + 
        q^12*z^2*(3 + 6*z + 5*z^2) + q^14*z^3*(-4 - 3*z + 14*z^2 + z^3) + 
        q^9*z*(-2 - 5*z - 7*z^2 + 2*z^3) - q^13*z^2*(1 - 7*z + 2*z^2 + 
          5*z^3) + q^11*(z^2 - 3*z^3 - 9*z^4) + 
        q^10*(z - 4*z^2 + 3*z^3 - 2*z^4) + q^15*(z^4 - 4*z^5) + 
        q^20*(z^5 + 4*z^6 - z^7))*R2[{{1}, {{6, 2, 2}, {-2, 1, 0}}}])/
      (q^7*z^4) + ((-1 + q^2*z + 3*q^8*(-1 + z)*z - 2*q^12*(-1 + z)*z^4 + 
        5*q^17*z^5 + q^18*z^5 + 2*q^19*z^6 + q^20*z^6 - 2*q^21*z^6 - 
        q^22*z^6 + 2*q^7*z*(1 + z) + q*(2 + z) + q^4*(1 + 4*z) - 
        q^3*(2 + 5*z) + q^15*z^4*(3 - z + z^2) - q^5*z*(3 + z + z^2) - 
        q^13*z^3*(2 + 9*z + 2*z^2) + 2*q^6*(z + z^3) + 
        q^9*z*(1 - 6*z - 4*z^2 + z^3) - q^16*z^4*(1 + 5*z + z^2 + z^3) + 
        q^14*z^3*(1 + 7*z + z^2 + 2*z^3) + q^11*z^2*(1 + 8*z + 4*z^2 + 
          2*z^3) + q^10*(z^2 - 2*z^3 - 9*z^4))*
       R2[{{1}, {{6, 2, 2}, {-2, 1, 1}}}])/(q^4*z^3) - 
     ((-2 - q^3*(-2 + z) - 4*q^16*z^4 + q^18*z^5 + q^19*z^5 + 2*q*(3 + z) - 
        2*q^2*(3 + z) - q^17*z^4*(1 + 2*z) + q^7*z^2*(-5 + 4*z) + 
        q^5*z*(2 + 4*z - z^2) - q^12*z^3*(-3 + z^2) + 
        q^4*z*(-1 - 4*z + z^2) + q^14*z^4*(8 - z + z^2) + 
        q^15*z^4*(1 + z + z^2) - q^11*z^2*(-2 + 3*z + z^2) + 
        2*q^8*z*(-1 + 4*z + z^2) - q^13*z^3*(1 + 4*z + z^2) - 
        q^10*z^2*(1 + z + 2*z^2) + q^6*(z + 2*z^2 - z^3) + 
        q^9*(z - 6*z^2 + z^3 - z^4))*R2[{{1}, {{6, 2, 2}, {-2, 1, 2}}}])/
      (q*z^2) - (q*(1 - q^2*z + q^18*z^5 + q^5*z^2*(1 + z) - q*(2 + z) + 
        q^12*z^4*(5 + 2*z) + q^10*z^3*(-5 + 3*z) - q^4*(1 + 3*z) + 
        q^15*z^4*(-3 + 4*z) + q^3*(2 + 5*z) + q^8*z*(3 - 4*z + z^2) + 
        q^7*z*(-3 + 2*z + z^2) - q^14*z^4*(7 + 4*z + z^2) + 
        q^13*z^3*(-1 + 8*z + z^2) + q^6*(z - 2*z^2 - 3*z^3) + 
        q^9*z*(-1 + 4*z + 3*z^2 + z^3) - q^11*z^2*(1 - z + 6*z^2 + z^3) + 
        q^16*(z^4 - 2*z^5))*R2[{{1}, {{6, 2, 2}, {-2, 2, 2}}}])/z^2 + 
     ((-1 + q)*q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 - 
        q^6*(-3 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^10*z^3 + 3*q^11*z^3 + 
        q^12*z^3 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + 
        q*(2 + z))*R2[{{1}, {{6, 2, 2}, {-1, 0, 0}}}])/z - 
     (q^4*(1 + 2*q^2*z + q^5*(-1 + z)*z + q^11*z^4 - 2*q*(1 + z) - 
        q^9*z^3*(1 + z) + q^8*z^2*(-1 + 2*z) + q^6*z*(2 + z - z^2) + 
        q^3*(2 + 2*z + z^2) - q^4*(1 + 2*z + z^2 + z^3) - 
        q^7*(z - z^3 + z^4))*R2[{{1}, {{6, 2, 2}, {-1, 0, 1}}}])/z - 
     ((-1 - q^6*z + q^5*z^2 + q^11*z^3 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^10*z^2*(3 + z) - q^12*z^4*(3 + z) + q^14*z^3*(-1 + 2*z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^13*z^3*(2 - z + z^2) + q^7*z*(3 - z + z^2) + 
        q^9*(z - 7*z^2 - 3*z^3))*R2[{{1}, {{6, 2, 2}, {-1, 0, 2}}}])/
      (q*z^2) + (q^2*(1 - 2*z + q^9*z - q^10*z^3 + q^11*z^3 + q^12*z^3 + 
        2*q^6*z*(2 + z) + q^7*z*(2 + 3*z) + q^5*(1 - 5*z - 6*z^2) + 
        q^3*(-1 + z - z^2) + q^2*(5 + 3*z - z^2) + q*(-4 + z^2) - 
        q^8*z*(3 + 2*z^2) + q^4*(-2 - z + 3*z^2))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 0}}}])/z - 
     ((1 - q^6*z^3 + 3*q^15*z^4 + 2*q^26*z^7 + q^27*z^7 + 2*q^5*z*(1 + z) - 
        q^25*z^6*(1 + z) - q*(2 + z) - 2*q^24*z^6*(3 + z) - q^4*(1 + 3*z) + 
        q^13*z^3*(-2 + 15*z - 2*z^2) + q^3*(2 + 3*z - z^2) + 
        2*q^11*z^3*(-6 - 3*z + z^2) - q^14*z^4*(9 - 3*z + z^2) + 
        q^7*z*(-3 - z + z^2) + q^23*z^6*(-5 + z + z^2) - 
        q^19*z^4*(-1 + z + z^2) - q^20*z^5*(-1 + 2*z + z^2) - 
        q^10*z^2*(8 + 6*z + z^2) + q^22*z^6*(9 + 2*z^2) + 
        q^8*z*(3 - 5*z + 2*z^2) + q^16*z^4*(1 - z + 2*z^2) - 
        q^9*z*(1 - 12*z - 6*z^2 + z^3) + q^21*z^5*(-1 + 6*z - 2*z^2 + z^3) + 
        q^12*z^2*(1 + 10*z + 2*z^2 + z^3) - q^17*z^4*(5 - 5*z + 5*z^2 + 
          z^3) + q^18*(z^4 + z^5 - 4*z^6))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(q^8*z^4) - 
     ((1 - q^20*z^5 + q^18*(8 - 3*z)*z^5 + q^19*(-1 + z)*z^5 + q^21*z^6 - 
        5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(3 + 4*z) + q^12*z^2*(2 - 11*z - 5*z^2) + 
        q^13*z^3*(3 + 12*z - 4*z^2) + q^11*z^2*(-5 + 8*z - 3*z^2) + 
        q^6*z*(-3 - 7*z + z^2) + q^10*z^2*(1 - 6*z + z^2) - 
        q^3*(1 + z + z^2) + q^17*z^5*(9 + 4*z + z^2) - 
        q^16*z^4*(-1 + 10*z + z^2) - q^7*z*(1 - 3*z + 2*z^2) - 
        q^15*z^4*(1 + 9*z + 2*z^2) - q^8*z*(-3 + 2*z + z^2 + z^3) + 
        q^14*z^3*(1 - 3*z + 5*z^2 + z^3) + q^9*z*(-1 + 5*z + 6*z^2 + 3*z^3))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 2}}}])/(q^3*z^3) + 
     ((-1 + q)^2*q^2*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 2, 2}, {0, 0, 0}}}])/z - 
     ((1 + q^6*z - q^5*z^2 + 2*q^11*(-1 + z)*z^3 - q^13*z^4 + q^14*z^4 - 
        q^15*z^4 - q^16*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^12*z^3*(-1 + 2*z) + q^8*z*(3 - 5*z - 2*z^2) + 
        q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) - 
        q^10*z^2*(3 + z + 2*z^2) + q^9*z*(-1 + 7*z + 6*z^2 + z^3))*
       R2[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 2, 2}, {0, 0, 2}}}])/(q*z^2) - 
     ((1 - 2*q^17*z^5 - q^18*z^5 + q^16*z^4*(1 + z) - q*(3 + z) + 
        q^14*z^5*(3 + z) + q^2*(3 + 2*z) + q^4*z*(11 + 6*z) + 
        q^7*z*(3 + 7*z - 6*z^2) - q^15*z^4*(3 + z^2) - 
        q^10*z^2*(-5 + 3*z + z^2) - q^5*z*(8 + 3*z + z^2) + 
        q^11*z^2*(-5 + 3*z + 2*z^2) - q^3*(1 + 5*z + 2*z^2) + 
        q^6*z*(-2 - 6*z + 5*z^2) + q^12*z^2*(1 - 5*z + 8*z^2) - 
        q^8*z*(-1 + 4*z + 3*z^2 + z^3) + q^9*z*(-1 + z + 8*z^2 + z^3) + 
        q^13*(z^3 - 7*z^4))*R2[{{1}, {{6, 2, 2}, {0, 1, 0}}}])/z^2 - 
     ((-1 + q + 2*q*z + 3*q^19*z^6 + 5*q^20*z^6 - q^21*z^6 - 3*q^22*z^6 - 
        q^23*z^6 + q^16*z^4*(2 + z) - 2*q^13*z^4*(4 + z) + q^14*z^5*(6 + z) - 
        q^18*z^5*(1 + 6*z) + q^12*z^3*(8 + 2*z - z^2) + 
        q^15*z^4*(8 - 5*z + z^2) - q^2*(-2 + 3*z + z^2) - 
        q^6*z^2*(3 + 3*z + z^2) + q^17*z^4*(-1 + 3*z^2) + 
        q^3*(-2 + 4*z + 4*z^2) + q^7*z*(2 - z + z^3) + 
        q^11*z^2*(5 - 5*z - 13*z^2 + z^3) + q^8*z^2*(8 + 4*z - 5*z^2 + z^3) - 
        q^4*(1 + 6*z + 4*z^2 + 2*z^3) + q^5*(1 + 2*z + 2*z^2 + 5*z^3) + 
        q^9*z*(-2 - 2*z - 14*z^2 + 7*z^3) + q^10*(z - 8*z^2 + 11*z^3 + 
          4*z^4 - 2*z^5))*R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(q^2*z^3) - 
     (q^2*(1 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 3*q^22*z^6 - 
        2*q*(1 + z) + q^2*z*(3 + z) - q^17*z^5*(3 + z) + 
        q^5*z*(-4 + z - 2*z^2) + q^15*z^4*(-3 + z - z^2) - 
        2*q^3*(-1 + z + z^2) + q^12*z^3*(4 - 3*z + 2*z^2) + 
        2*q^6*z*(1 - z + 2*z^2) - q^14*z^4*(5 + 3*z + 2*z^2) + 
        q^10*z^2*(-7 - 4*z + 5*z^2) + q^9*z*(-1 + 13*z + 9*z^2) - 
        q^13*z^3*(1 - 5*z + z^2 + z^3) + q^4*(-1 + 4*z + z^2 + z^3) + 
        q^16*z^4*(1 + 6*z + 2*z^2 + z^3) - q^7*z*(3 - 3*z + 4*z^2 + z^3) + 
        q^8*z*(3 - 9*z - z^2 + 2*z^3) + q^11*(z^2 - 8*z^3 + 3*z^4 - 2*z^5))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 2}}}])/z^2 - (-1 + q)^2*q^7*(1 + q)*z*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{6, 2, 2}, {1, 0, 1}}}] + 
     (-1 + q)^2*q^7*(1 + q)*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{6, 2, 2}, {1, 0, 2}}}] + (-1 + q)*q^9*z*
      (2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R2[{{1}, {{6, 2, 2}, {1, 1, 0}}}] - 
     ((-1 + q)*q^4*(1 - q^8*(-9 + z)*z - 3*q^15*z^4 + q^16*z^4 + q^17*z^4 + 
        q^14*z^3*(1 + z) - q*(6 + z) + 2*q^2*(5 + 2*z) + 
        q^6*z*(3 - 5*z - 2*z^2) + q^5*(3 + 2*z - z^2) - q^13*z^3*(2 + z^2) - 
        q^3*(3 + z^2) + q^7*z*(-6 + z + z^2) + q^9*z*(-4 + 5*z + z^2) + 
        q^4*(-5 - 7*z + 5*z^2) + q^10*z*(-1 - 5*z + 8*z^2) + 
        q^11*(z + z^2 - 7*z^3) + q^12*(z^2 + 3*z^4 + z^5))*
       R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/z - 
     (q^2*(-1 - 3*q^2 + q^3*(1 - 8*z) + q^16*(4 - 3*z)*z^4 - 2*q^19*z^5 - 
        2*q^20*z^6 + q^21*z^6 + q^22*z^6 + q^18*z^6*(1 + z) + q*(3 + z) + 
        q^4*z*(17 + 3*z) + 2*q^11*z^2*(-3 + 7*z) + q^17*z^5*(6 - z + z^2) - 
        q^5*z*(16 + 3*z + z^2) + q^6*z*(6 - 3*z + 4*z^2) + 
        q^10*z^2*(6 - 5*z + 6*z^2) + q^15*z^3*(3 + 3*z - 3*z^2 - 2*z^3) + 
        q^7*z*(2 + z - 9*z^2 + z^3) - q^8*z*(3 - 6*z - 8*z^2 + z^3) - 
        q^13*z^2*(3 - 9*z + z^2 + z^3) - q^14*z^2*(-1 + 6*z + 2*z^2 + z^3) - 
        q^12*z^2*(-5 + 14*z + 4*z^2 + z^3) - q^9*z*(-1 + 7*z + 2*z^2 + 
          2*z^3))*R2[{{1}, {{6, 2, 2}, {1, 1, 2}}}])/z^2 - 
     (-1 + q)^3*q^11*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R2[{{1}, {{6, 2, 2}, {2, 1, 0}}}] + (-1 + q)^3*q^11*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{1}, {{6, 2, 2}, {2, 1, 2}}}] - 
     (q*(-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R2[{{2}, {{-3, 1, 0}, {2, 2, 2}}}])/z^4 - 
     (q*(1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R2[{{2}, {{-2, 0, 0}, {2, 2, 2}}}])/z^4 + 
     ((-1 + q)*q^3*(-1 + z)*R2[{{2}, {{-2, 1, 0}, {2, 2, 2}}}])/z^2 - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R2[{{2}, {{-2, 2, 0}, {0, 1, 1}}}])/(q^2*z^4) - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R2[{{2}, {{-2, 2, 1}, {0, 0, 1}}}])/(q^2*z^4) - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R2[{{2}, {{-2, 2, 2}, {0, 0, 1}}}])/(q*z^4) - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R2[{{2}, {{-2, 2, 2}, {0, 0, 2}}}])/(q*z^4) - 
     ((-1 + q)*q^3*(-1 + z)*R2[{{2}, {{-1, 0, 0}, {2, 2, 2}}}])/z^2 - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R2[{{2}, {{-1, 1, 0}, {0, 1, 1}}}])/(q^2*z^4) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{-1, 1, 0}, {2, 2, 2}}}])/(q^8*z^5) - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R2[{{2}, {{-1, 1, 1}, {0, 0, 1}}}])/(q^2*z^4) - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R2[{{2}, {{-1, 1, 2}, {0, 0, 1}}}])/(q*z^4) - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R2[{{2}, {{-1, 1, 2}, {0, 0, 2}}}])/(q*z^4) - 
     ((-1 + q)*(-1 + z)*R2[{{2}, {{-1, 2, 0}, {0, 1, 1}}}])/z^2 + 
     ((-1 + q)*(-1 + z)*R2[{{2}, {{-1, 2, 1}, {0, 0, 1}}}])/z^2 + 
     ((-1 + q)*q*(-1 + z)*R2[{{2}, {{-1, 2, 2}, {0, 0, 1}}}])/z^2 - 
     ((-1 + q)*q*(-1 + z)*R2[{{2}, {{-1, 2, 2}, {0, 0, 2}}}])/z^2 - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R2[{{2}, {{0, 0, 0}, {1, 2, 2}}}])/(q*z^3) - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{0, 0, 0}, {2, 2, 2}}}])/(q^8*z^5) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R2[{{2}, {{0, 1, 0}, {-2, 1, 2}}}])/(q^2*z^3) + 
     ((-1 + q)*(-1 + z)*R2[{{2}, {{0, 1, 0}, {0, 1, 1}}}])/z^2 - 
     ((-1 - 3*q^2 + q^5*(-1 + z)*z + q^6*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*z*(4 - z + z^2) - q^3*(-1 + 4*z + z^2))*
       R2[{{2}, {{0, 1, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((1 - q)*R2[{{2}, {{0, 1, 1}, {-1, 0, 1}}}])/(q*z) - 
     ((-1 + q)*(-1 + z)*R2[{{2}, {{0, 1, 1}, {0, 0, 1}}}])/z^2 - 
     ((-1 + q)*q*(-1 + z)*R2[{{2}, {{0, 1, 2}, {0, 0, 1}}}])/z^2 + 
     ((-1 + q)*q*(-1 + z)*R2[{{2}, {{0, 1, 2}, {0, 0, 2}}}])/z^2 - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{0, 2, 0}, {0, 1, 1}}}])/(q^11*z^5) - 
     ((-1 + q)*R2[{{2}, {{0, 2, 1}, {-1, 0, 1}}}])/(q*z) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{0, 2, 1}, {0, 0, 1}}}])/(q^11*z^5) - 
     (1 - q)*R2[{{2}, {{0, 2, 1}, {1, 0, 1}}}] - 
     ((1 - q)*R2[{{2}, {{0, 2, 2}, {-1, 0, 2}}}])/z - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{0, 2, 2}, {0, 0, 1}}}])/(q^10*z^5) - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{0, 2, 2}, {0, 0, 2}}}])/(q^10*z^5) + 
     (-1 + q)*q*R2[{{2}, {{0, 2, 2}, {1, 0, 1}}}] - 
     (-1 + q)*q*R2[{{2}, {{0, 2, 2}, {1, 0, 2}}}] - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{2}, {{1, 0, 0}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((-1 + q)*q^2*(-1 + z)*R2[{{2}, {{1, 0, 0}, {1, 2, 2}}}])/z - 
     ((1 + 3*q^2 - q^5*(-1 + z)*z - q^6*z^3 + q^8*z^3 - q*(3 + z) + 
        q^4*z*(-4 + z - z^2) + q^3*(-1 + 4*z + z^2))*
       R2[{{2}, {{1, 0, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q)^2*R2[{{2}, {{1, 0, 2}, {1, 0, 2}}}])/z - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{1, 1, 0}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((-1 + q)*R2[{{2}, {{1, 1, 0}, {-1, 0, 1}}}])/(q*z) - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R2[{{2}, {{1, 1, 0}, {-1, 1, 1}}}])/(q^3*z^3) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{1, 1, 0}, {0, 1, 1}}}])/(q^11*z^5) - 
     ((-1 + q)*(1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{1, 1, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     ((1 - q^3*(1 + z + z^2) - q*(3 + 3*z + 2*z^2) + 
        q^2*(3 + 3*z + 3*z^2 + z^3))*R2[{{2}, {{1, 1, 1}, {-1, 0, 1}}}])/
      (q^3*z^3) - ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 + 3*q^13*z^4 - 
        q^15*z^4 + q^11*z^5 + q^8*z^2*(1 + z) - q^12*z^4*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - 
        q^9*z^2*(2 + z + z^2))*R2[{{2}, {{1, 1, 1}, {0, 0, 1}}}])/
      (q^11*z^5) - ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R2[{{2}, {{1, 1, 2}, {-1, 0, 1}}}])/(q^2*z^3) - 
     ((-1 - 2*q^4*z^2 + q^5*z^2 + q*(3 + 2*z) + q^3*(1 + 2*z^2) - 
        q^2*(3 + z + 2*z^2))*R2[{{2}, {{1, 1, 2}, {-1, 0, 2}}}])/(q^2*z^3) - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{1, 1, 2}, {0, 0, 1}}}])/(q^10*z^5) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{1, 1, 2}, {0, 0, 2}}}])/(q^10*z^5) - 
     (-1 + q)*R2[{{2}, {{1, 2, 0}, {0, 0, 1}}}] - 
     ((1 + 3*q^2 - q^5*(-1 + z)*z - q^6*z^3 + q^8*z^3 - q*(3 + z) + 
        q^4*z*(-4 + z - z^2) + q^3*(-1 + 4*z + z^2))*
       R2[{{2}, {{1, 2, 0}, {0, 1, 1}}}])/(q^5*z^3) - 
     ((-1 + q)*R2[{{2}, {{1, 2, 1}, {-2, 0, 1}}}])/z - 
     ((1 + 2*z + q^3*z^2 - q^2*(-1 + z^2) - q*(2 + z + z^2))*
       R2[{{2}, {{1, 2, 1}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 - 3*q^2 + q^5*(-1 + z)*z + q^6*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*z*(4 - z + z^2) - q^3*(-1 + 4*z + z^2))*
       R2[{{2}, {{1, 2, 1}, {0, 0, 1}}}])/(q^5*z^3) + 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{1, 2, 1}, {3, 0, 2}}}] - 
     (-1 + q)*q*R2[{{2}, {{1, 2, 2}, {-1, 0, 1}}}] - 
     ((-1 - 2*z - q^3*z^2 + q^2*(-1 + z^2) + q*(2 + z + z^2))*
       R2[{{2}, {{1, 2, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 - 3*q^2 + q^5*(-1 + z)*z + q^6*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*z*(4 - z + z^2) - q^3*(-1 + 4*z + z^2))*
       R2[{{2}, {{1, 2, 2}, {0, 0, 1}}}])/(q^4*z^3) - 
     ((1 + 3*q^2 - q^5*(-1 + z)*z - q^6*z^3 + q^8*z^3 - q*(3 + z) + 
        q^4*z*(-4 + z - z^2) + q^3*(-1 + 4*z + z^2))*
       R2[{{2}, {{1, 2, 2}, {0, 0, 2}}}])/(q^4*z^3) + 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{2}, {{1, 2, 2}, {1, 0, 1}}}])/
      z + ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{2, 0, 0}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{2}, {{2, 0, 0}, {-1, 1, 2}}}])/(q^3*z^2) - 
     ((1 + q^4*z^2 - q*(3 + 2*z) - q^3*(1 + z^2) + q^2*(3 + z + z^2))*
       R2[{{2}, {{2, 0, 0}, {0, 2, 2}}}])/(q*z^2) + 
     (-1 + q)*q^2*R2[{{2}, {{2, 0, 0}, {1, 1, 2}}}] - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{2, 0, 0}, {1, 2, 2}}}])/(q^8*z^4) - 
     ((-1 + q)^2*q*R2[{{2}, {{2, 0, 0}, {2, 1, 2}}}])/z + 
     ((-1 + q)*(1 - q^5*z^2 + q^7*z^3 + 2*q^9*z^3 - q^8*(-2 + z)*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{2}, {{2, 0, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     (q^3*(1 + 2*q^3 - 4*q^9*z^3 + 2*q^10*z^3 + 2*q^11*z^3 + 
        3*q^6*z*(1 + z) - q^7*z^2*(1 + z)^2 + q^2*(2 + z) + q^8*z^2*(2 + z) - 
        q*(3 + z) + q^4*(-3 + 4*z) + q^5*(1 - 7*z - 3*z^2 + z^3))*
       R2[{{2}, {{2, 0, 0}, {4, 2, 2}}}])/z^2 + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q*(2 + z))*
       R2[{{2}, {{2, 0, 2}, {1, 0, 2}}}])/(q^2*z^2) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R2[{{2}, {{2, 1, 0}, {-2, 0, 2}}}])/(q*z^2) - 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R2[{{2}, {{2, 1, 0}, {-2, 1, 2}}}])/z - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{2}, {{2, 1, 0}, {-1, 0, 1}}}])/
      (q^2*z^2) + ((-1 + q)*(-1 + z)*R2[{{2}, {{2, 1, 0}, {-1, 1, 1}}}])/z - 
     ((-1 - 3*q^2 + q^5*(-1 + z)*z + q^6*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*z*(4 - z + z^2) - q^3*(-1 + 4*z + z^2))*
       R2[{{2}, {{2, 1, 0}, {0, 1, 1}}}])/(q^5*z^3) - 
     (-1 + q)*q*R2[{{2}, {{2, 1, 0}, {1, 0, 1}}}] - 
     ((-1 - q^6*z^2 + q^8*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 - q^15*z^4 - 2*q^2*(3 + z) + q*(4 + z) + 
        q^5*z*(-1 + 3*z) + q^4*(-1 + 2*z - 3*z^2) - q^9*z^2*(2 + z^2) + 
        q^3*(4 + z^2))*R2[{{2}, {{2, 1, 0}, {2, 2, 2}}}])/(q^5*z^3) - 
     (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{2, 1, 0}, {3, 0, 1}}}] - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R2[{{2}, {{2, 1, 0}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q)*(-1 + z)*R2[{{2}, {{2, 1, 1}, {-2, 0, 1}}}])/z - 
     ((1 - 3*q - q^6*z^2 + q^8*z^3 + q^4*z^2*(3 + z) + 
        q^2*(3 - 2*z - 2*z^2) - q^3*(1 - 3*z + z^2) - q^5*(z + z^3))*
       R2[{{2}, {{2, 1, 1}, {-1, 0, 1}}}])/(q^5*z^3) - 
     ((1 + 3*q^2 - q^7*z^2 + q^8*z^3 - q*(3 + z) + q^4*z*(-4 + z - z^2) + 
        q^6*z^2*(2 + z^2) + q^3*(-1 + 4*z + z^2) + q^5*(z - 2*z^2 - 2*z^3))*
       R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}])/(q^5*z^3) + 
     (-1 + q)*q*R2[{{2}, {{2, 1, 1}, {1, 0, 1}}}] + 
     (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] + 
     ((-1 + q)*q*(3 + q)*R2[{{2}, {{2, 1, 2}, {-1, 0, 1}}}])/z - 
     ((q + 2*z - q^4*(-2 + z)*z - q*z^2 - 2*q^2*(1 + 2*z) + 
        q^3*(1 + z + z^2))*R2[{{2}, {{2, 1, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     ((1 + 3*q^2 - q^5*(-1 + z)*z - q^6*z^3 + q^8*z^3 - q*(3 + z) + 
        q^4*z*(-4 + z - z^2) + q^3*(-1 + 4*z + z^2))*
       R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}])/(q^4*z^3) - 
     ((-1 - 3*q^2 - q^8*z^3 - q^6*z^4 + q*(3 + z) + q^4*z*(4 - z + z^2) - 
        q^3*(-1 + 4*z + z^2) + q^5*z*(-1 + z + 2*z^2))*
       R2[{{2}, {{2, 1, 2}, {0, 0, 2}}}])/(q^4*z^3) - 
     (-1 + q)*q^2*R2[{{2}, {{2, 1, 2}, {1, 0, 2}}}] - 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{2, 1, 2}, {3, 0, 2}}}] - 
     ((-1 + q^3 + z + q*(3 + z) - q^2*(3 + z + z^2))*
       R2[{{2}, {{2, 2, 0}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}])/
      z + ((-1 + q)*(1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{2, 2, 0}, {0, 1, 1}}}])/(q^7*z^3) + 
     ((-1 + q)*(1 - q + q^2*z^2)*R2[{{2}, {{2, 2, 1}, {-2, 0, 1}}}])/
      (q^2*z^2) - ((-1 + 3*q - q^8*(-1 + z)*z^2 + q^7*z^2*(1 + z) - 
        q^6*z*(1 + 2*z) - q^4*z*(1 + 3*z) + q^3*(1 - 3*z - 2*z^2) + 
        q^5*z*(3 + 2*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}])/(q^5*z^3) - 
     ((-1 + q)*(1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{2, 2, 1}, {0, 0, 1}}}])/(q^7*z^3) - 
     ((1 - 3*q - 2*q^6*z^2 + q^3*(-1 + 4*z) + q^5*z^2*(3 + z + z^2) - 
        q^2*(-3 + 2*z + z^2) - 2*q^4*(z + z^3))*
       R2[{{2}, {{2, 2, 1}, {1, 0, 1}}}])/(q^2*z^2) - 
     q*(-2 + q*(-1 + z) + q^4*z - 2*q^5*z - q^6*z + 2*q^7*z + q^8*z + 
       2*q^2*(1 + z) - q^3*(-1 + 3*z + z^2))*
      R2[{{2}, {{2, 2, 1}, {1, 0, 2}}}] - (-1 + q)*q^2*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 2, 1}, {2, 0, 1}}}] - 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{2, 2, 1}, {4, 0, 2}}}])/z^2 - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R2[{{2}, {{2, 2, 2}, {-2, 0, 1}}}])/(q*z^2) - 
     ((-1 + 2*q^4*z - q^5*z + q*(3 + 2*z) + q^3*(1 - z + z^2) - 
        q^2*(3 + z + 2*z^2))*R2[{{2}, {{2, 2, 2}, {-2, 0, 2}}}])/(q*z^2) - 
     (q*(1 + q^2 + 2*z - q*(2 + z + z^2))*R2[{{2}, {{2, 2, 2}, {-1, 0, 1}}}])/
      z - ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + q^2*(3 - 2*z - 2*z^2) - 
        q^5*z*(3 + 2*z + z^2) + q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R2[{{2}, {{2, 2, 2}, {-1, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{2, 2, 2}, {0, 0, 1}}}])/(q^6*z^3) + 
     ((-1 + q)*(1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{2, 2, 2}, {0, 0, 2}}}])/(q^6*z^3) + 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{2, 2, 2}, {1, 0, 1}}}])/(q*z^2) - 
     ((-1 + 3*q + q^3*(1 - 4*z) + 2*q^6*z^2 - q^5*z^2*(3 + z + z^2) + 
        q^2*(-3 + 2*z + z^2) + 2*q^4*(z + z^3))*
       R2[{{2}, {{2, 2, 2}, {1, 0, 2}}}])/(q*z^2) - 
     (-1 + q)*q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{2, 2, 2}, {3, 0, 1}}}] + (-1 + q)*q^5*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 2, 2}, {3, 0, 2}}}] + 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R2[{{2}, {{3, 0, 0}, {-2, 1, 2}}}])/z + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{3, 0, 0}, {-1, 1, 2}}}])/(q^4*z^3) - 
     (-1 + q)*q^3*(-1 + z)*R2[{{2}, {{3, 0, 0}, {1, 1, 2}}}] + 
     ((1 + 2*q^4*z^2 - 5*q^13*z^4 + q^14*z^4 + 2*q^15*z^4 + 
        3*q^10*z^2*(1 + z) - q^11*z^3*(1 + z)^2 + q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^5*z*(3 + 2*z) + q^12*z^3*(2 + 3*z) + 
        q^3*(-1 + z - z^2) - q^7*z*(-2 + z^2) + q^8*z*(-3 + 4*z + z^2) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R2[{{2}, {{3, 0, 0}, {2, 2, 2}}}])/
      (q^4*z^3) - ((1 + 2*q^3 - 4*q^9*z^3 + 2*q^10*z^3 + 2*q^11*z^3 + 
        3*q^6*z*(1 + z) - q^7*z^2*(1 + z)^2 + q^2*(2 + z) + q^8*z^2*(2 + z) - 
        q*(3 + z) + q^4*(-3 + 4*z) + q^5*(1 - 7*z - 3*z^2 + z^3))*
       R2[{{2}, {{3, 0, 0}, {3, 1, 2}}}])/z^2 + 
     (-1 + q)*q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{3, 0, 0}, {3, 2, 2}}}] + 
     ((-1 + q)^2*q*R2[{{2}, {{3, 0, 1}, {-1, 0, 2}}}])/z - 
     q*(-1 + q^2 + q*(-1 + z))*R2[{{2}, {{3, 0, 2}, {0, 0, 2}}}] - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 2*q^12*(-1 + z)*z^3 + 
        7*q^13*z^4 - 7*q^14*z^4 - 3*q^15*z^4 + q^16*z^4 - q*(2 + z) + 
        q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + q^11*z^2*(-1 + z^2) + 
        q^8*z*(3 - 7*z + z^2) - q^7*z*(3 - 2*z + z^2) + 
        q^10*z^2*(-1 - 4*z + 2*z^2) - q^9*z*(1 - 7*z - 4*z^2 + z^3))*
       R2[{{2}, {{3, 0, 2}, {1, 0, 2}}}])/(q^10*z^4) + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{3, 1, 0}, {-2, 0, 2}}}])/(q^2*z^3) - 
     ((-1 - q^4*z^2 + q*(3 + 2*z) + q^3*(1 + z^2) - q^2*(3 + z + z^2))*
       R2[{{2}, {{3, 1, 0}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + 3*q - q^6*z + q^7*z^3 - q^8*z^3 - q^4*z*(1 + 3*z) + 
        q^3*(1 - 3*z - 2*z^2) + q^5*z*(3 + 2*z + z^2) + 
        q^2*(-3 + 2*z + 2*z^2))*R2[{{2}, {{3, 1, 0}, {-1, 0, 1}}}])/
      (q^5*z^3) - ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 
        3*q^13*z^4 + q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{3, 1, 0}, {-1, 1, 1}}}])/(q^10*z^4) + 
     ((-1 + q)^2*R2[{{2}, {{3, 1, 0}, {0, 0, 1}}}])/(q*z) - 
     ((-1 + q)*(1 - q^5*z^2 + q^7*z^3 + 2*q^9*z^3 - q^8*(-2 + z)*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{2}, {{3, 1, 0}, {0, 1, 1}}}])/(q^7*z^3) - 
     (-1 + q^2 - 2*q^5*z + 3*q^6*z - q^8*z)*
      R2[{{2}, {{3, 1, 0}, {1, 0, 1}}}] + 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 1, 0}, {2, 0, 1}}}])/(q^4*z^2) + 
     ((1 + 2*q^3 - 4*q^9*z^3 + 2*q^10*z^3 + 2*q^11*z^3 + 3*q^6*z*(1 + z) - 
        q^7*z^2*(1 + z)^2 + q^2*(2 + z) + q^8*z^2*(2 + z) - q*(3 + z) + 
        q^4*(-3 + 4*z) + q^5*(1 - 7*z - 3*z^2 + z^3))*
       R2[{{2}, {{3, 1, 0}, {2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 - 7*q^6*z^2 - 2*q^18*z^4 + q^19*z^5 - 2*q^2*(3 + z) + q*(4 + z) - 
        q^17*z^4*(4 + z) + q^16*z^3*(-1 + 2*z) + 2*q^15*z^3*(-1 + 4*z) + 
        q^14*z^2*(-4 + z - 3*z^2) + q^4*(1 + 2*z - z^2) + q^3*(4 + z^2) + 
        q^9*z*(-15 - 2*z + 2*z^2) + q^13*z*(-1 + 11*z + 3*z^2) + 
        q^10*z*(12 - z + 5*z^2) - q^5*(4 + 3*z - 4*z^2 + z^3) - 
        2*q^8*(1 - 4*z - 3*z^2 + z^3) + q^12*z*(4 - 11*z + 5*z^2 + z^3) - 
        q^11*z*(8 - 5*z + 14*z^2 + z^3) + q^7*(4 + 2*z - z^2 + 3*z^3))*
       R2[{{2}, {{3, 1, 0}, {2, 2, 2}}}])/(q^8*z^3) - 
     ((-1 + q*z)*(1 + q^2 + 2*z - q*(2 + z + z^2))*
       R2[{{2}, {{3, 1, 1}, {-2, 0, 1}}}])/(q*z^2) - 
     ((-1 - 3*q^6*z - q^9*(-1 + z)^2*z^2 - 2*q^12*z^4 + 4*q^13*z^4 - 
        q^15*z^4 + q^5*z*(1 + z) - 2*q^10*z^2*(1 + z) + q*(3 + z) - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - 
        q^7*z*(-3 + 2*z + z^2) + q^8*z*(-1 + 4*z + 3*z^2) + 
        q^11*(z^2 - 2*z^4))*R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}])/(q^10*z^4) + 
     ((-1 + q)*(1 - 2*q^6*z - q^5*(-1 + z)*z + 3*q^9*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^7*(z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^8*z^2*(2 + z - z^2))*
       R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}])/(q^7*z^3) - 
     (1 - q^2 + 2*q^5*z - 3*q^6*z + q^8*z)*
      R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}] - 
     ((-1 - q^11*(-1 + z)*z^3 - 3*q^13*z^4 + 3*q^14*z^4 + 2*q^15*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^8*z*(-3 + 6*z - 7*z^2) + 
        q^10*z^2*(3 + 3*z - z^2) + q^5*z*(6 + 4*z - z^2) - q^3*(-1 + z^2) - 
        q^6*z*(5 + z^2) + q^4*z*(-3 - 2*z + z^2) + q^7*z*(4 - 3*z + 4*z^2) + 
        q^9*z*(1 - 7*z + z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{2}, {{3, 1, 1}, {2, 0, 1}}}])/(q^7*z^3) + 
     (-1 + q)^2*q^2*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] + 
     ((-1 + q)^2*q^2*(-1 + q*z)*R2[{{2}, {{3, 1, 2}, {-2, 0, 2}}}])/z - 
     ((-1 + q^5*z^2 + q^7*z^3 - q^12*z^3 + 2*q^13*z^4 - q^15*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^8*z^2*(1 + 2*z) + q^4*(z - 2*z^2) + 
        q^11*z^3*(2 + z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + 2*z + z^2) - 
        q^10*z^2*(-1 + z + 2*z^2))*R2[{{2}, {{3, 1, 2}, {-1, 0, 1}}}])/
      (q^9*z^4) - ((2 - 2*q^5*z - q^6*(-4 + z)*z + q^15*(-2 + z)*z^4 + 
        q^17*z^5 + q^18*z^5 + q^2*(3 + z) + 2*q^7*z*(-3 + 2*z) - 
        q*(5 + 2*z) + q^12*z^4*(7 + 2*z) + q^8*z*(4 - 11*z - 3*z^2) + 
        q^3*(1 + 3*z - 2*z^2) - q^14*z^4*(7 + 2*z + z^2) + 
        q^13*z^3*(-1 + 5*z + z^2) + q^10*z^2*(1 - 2*z + 2*z^2) + 
        q^4*(-1 - z + 3*z^2) - q^11*z^2*(2 + z + 3*z^2) + 
        q^9*z*(-1 + 8*z + 3*z^2) + q^16*(z^4 - 2*z^5))*
       R2[{{2}, {{3, 1, 2}, {-1, 0, 2}}}])/(q^9*z^4) + 
     ((-1 + q)*(1 - q^5*z^2 + q^7*z^3 + 2*q^9*z^3 - q^8*(-2 + z)*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}])/(q^6*z^3) - 
     ((-1 + q)*(1 - q^5*z^2 + q^6*z^2 - 2*q^7*z^2 + 2*q^9*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + 
        q^8*(z^2 + 2*z^3 - z^4))*R2[{{2}, {{3, 1, 2}, {0, 0, 2}}}])/
      (q^6*z^3) - (-q + q^3 - 2*q^6*z + 3*q^7*z - q^9*z)*
      R2[{{2}, {{3, 1, 2}, {1, 0, 2}}}] - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 + q^13*z^4 + q^14*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + q^10*z^2*(3 + z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + q^8*z*(-3 + 5*z + 2*z^2) - 
        q^9*z*(-1 + 7*z + 4*z^2 + z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{2}, {{3, 1, 2}, {2, 0, 1}}}])/(q^6*z^3) - 
     ((1 + q^11*(-1 + z)*z^3 + q^13*z^4 - 2*q^14*z^4 - q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^12*z^3*(-1 + 2*z) - q^10*z^2*(3 + 2*z) + 
        q^7*z*(-4 + 3*z - 4*z^2) + q^4*z*(3 + 2*z - z^2) + q^3*(-1 + z^2) + 
        q^6*z*(5 + z^2) + q^5*z*(-6 - 4*z + z^2) + q^9*z*(-1 + 7*z + z^2) + 
        q^8*z*(3 - 6*z + 5*z^2))*R2[{{2}, {{3, 1, 2}, {2, 0, 2}}}])/
      (q^6*z^3) + (-1 + q)^2*q^3*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{3, 1, 2}, {3, 0, 1}}}] - (-1 + q)^2*q^3*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{3, 1, 2}, {3, 0, 2}}}] - 
     (-1 + q)*q^2*(3 + q - 2*z)*R2[{{2}, {{3, 2, 0}, {-1, 0, 1}}}] - 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^6*z^2 - q^8*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 + 2*q^2*(3 + z) - q*(4 + z) + q^5*(z - 3*z^2) + 
        q^9*z^2*(2 + z^2) - q^3*(4 + z^2) + q^4*(1 - 2*z + 3*z^2))*
       R2[{{2}, {{3, 2, 0}, {0, 1, 1}}}])/(q^8*z^3) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R2[{{2}, {{3, 2, 0}, {1, 1, 1}}}])/(q^4*z^2) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{2}, {{3, 2, 0}, {2, 0, 1}}}])/(q^7*z^3) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{3, 2, 0}, {4, 0, 2}}}])/z^2 - 
     ((-1 + 3*q + q^6*(-1 + z)*z^2 - q^7*z^3 - q^8*z^3 + 
        q^4*z*(2 - 3*z - 2*z^2) + q^5*z^2*(3 + 2*z + z^2) - 
        q^3*(-1 + 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{3, 2, 1}, {-2, 0, 1}}}])/(q^4*z^3) - 
     ((-1 - q*(-3 + z) + 2*q^6*z^2 - q^4*(-3 + z)*z^2 + 
        q^2*(-3 + 3*z + z^2) + q^3*(1 - 3*z + 2*z^2) + 
        q^5*(z - 7*z^2 + z^3 - z^4))*R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}])/
      (q^2*z^2) - ((-1 - q^6*z^2 + q^8*z^2 + q^7*z^3 + q^11*(-1 + z)*z^3 - 
        2*q^12*z^4 + 3*q^13*z^4 + 2*q^14*z^4 - 2*q^15*z^4 - q^16*z^4 - 
        2*q^2*(3 + z) + q*(4 + z) + q^5*z*(-1 + 3*z) + 
        q^4*(-1 + 2*z - 3*z^2) + q^3*(4 + z^2) - q^9*z^2*(2 - 2*z + z^2) - 
        q^10*z^2*(-1 + z + z^2))*R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}])/
      (q^8*z^3) - ((-1 + q^2*z - q^5*z^3 + 6*q^17*z^5 - q^18*z^5 + q^20*z^6 - 
        2*q^21*z^6 - q^22*z^6 + q*(2 + z) + q^19*z^5*(-1 + 2*z) + 
        q^4*(1 + 3*z) - q^3*(2 + 5*z) + q^13*z^3*(3 - 7*z - 2*z^2) + 
        q^12*z^3*(-4 + 3*z - 2*z^2) + q^8*z*(-3 + 5*z - 2*z^2) + 
        q^15*z^4*(2 + z^2) + q^7*z*(3 + z + z^2) + q^6*z*(-1 - z + 2*z^2) + 
        q^11*z^3*(8 + 3*z + 2*z^2) + q^9*z*(1 - 9*z - 4*z^2 + z^3) - 
        q^16*z^4*(1 + 4*z + z^2 + z^3) + q^14*z^3*(-1 + 5*z + 2*z^2 + 
          2*z^3) + q^10*(4*z^2 - 9*z^4))*R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}])/
      (q^10*z^4) - ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 - q^11*z^3 - 
        q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^12*z^4*(3 + z) + q^4*z*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^13*z^3*(-2 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^9*z*(-1 + 7*z + 3*z^2) + q^14*(z^3 - 2*z^4))*
       R2[{{2}, {{3, 2, 1}, {1, 0, 2}}}])/(q^7*z^3) - 
     ((1 + q^11*(-1 + z)*z^3 + 3*q^13*z^4 - 3*q^14*z^4 - 2*q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^12*z^3*(-1 + 2*z) + 
        q^7*z*(-4 + 3*z - 4*z^2) + q^4*z*(3 + 2*z - z^2) + q^3*(-1 + z^2) + 
        q^6*z*(5 + z^2) + q^5*z*(-6 - 4*z + z^2) + 
        q^10*z^2*(-3 - 3*z + z^2) + q^8*z*(3 - 6*z + 7*z^2) - 
        q^9*z*(1 - 7*z + z^3))*R2[{{2}, {{3, 2, 1}, {2, 0, 1}}}])/(q^6*z^3) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{3, 2, 1}, {3, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + q)*q^3*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{2}, {{3, 2, 1}, {3, 0, 2}}}])/z + 
     ((-1 + q)*q^2*(-2 + q*(-1 + z))*R2[{{2}, {{3, 2, 2}, {-2, 0, 1}}}])/z - 
     ((1 + 2*q^4*(-1 + z)*z + q^3*(-1 + z - 2*z^2) + q*(-3 + 2*z^2) - 
        q^2*(-3 - z + z^2 + z^3))*R2[{{2}, {{3, 2, 2}, {-2, 0, 2}}}])/z^2 - 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 2, 2}, {-1, 0, 1}}}])/(q*z^2) - 
     ((1 - 3*q - q^6*z^2 - q^4*z*(2 + 3*z) + q^3*(-1 + 4*z) + 
        q^5*z^2*(5 - z + z^2) - q^2*(-3 + 2*z + z^2))*
       R2[{{2}, {{3, 2, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 - q^6*z^2 + q^8*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 - q^15*z^4 - 2*q^2*(3 + z) + q*(4 + z) + 
        q^5*z*(-1 + 3*z) + q^4*(-1 + 2*z - 3*z^2) - q^9*z^2*(2 + z^2) + 
        q^3*(4 + z^2))*R2[{{2}, {{3, 2, 2}, {0, 0, 1}}}])/(q^7*z^3) - 
     ((1 + q^6*z^2 - q^8*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 + 2*q^2*(3 + z) - q*(4 + z) + q^5*(z - 3*z^2) + 
        q^9*z^2*(2 + z^2) - q^3*(4 + z^2) + q^4*(1 - 2*z + 3*z^2))*
       R2[{{2}, {{3, 2, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((1 - q^3*(-1 + z)^2 + q^4*(-5 + z)*z + q^20*(-2 + z)*z^5 + q^24*z^6 + 
        q^22*(-6 + z)*z^6 - q^23*(-2 + z)*z^6 - 3*q^26*z^7 + 3*q^27*z^7 + 
        2*q^28*z^7 - q*(3 + z) + q^2*(3 + z) - q^19*z^5*(5 + z) + 
        q^5*z*(6 + z) - q^17*z^4*(1 + 2*z) - q^25*z^6*(1 + 2*z) + 
        q^18*z^5*(5 + 2*z) + q^21*z^5*(1 + 3*z) - q^14*z^3*(3 + 5*z) + 
        q^8*z*(3 - 7*z - 4*z^2) + q^10*z^2*(-7 + z - 2*z^2) + 
        2*q^7*z*(-1 + z^2) - q^6*z*(3 + z^2) + q^11*z^2*(3 - 7*z + z^2) - 
        q^13*z^3*(2 - 3*z + z^2) + q^15*z^3*(3 - 2*z + 5*z^2) + 
        q^9*z*(-1 + 11*z + 5*z^2) - q^16*z^3*(1 - z + z^2 + z^3) + 
        q^12*z^2*(-1 + 6*z + 5*z^2 + z^3))*R2[{{2}, {{3, 2, 2}, {1, 0, 1}}}])/
      (q^15*z^5) - ((1 - q^2*z + q^5*z^3 - 6*q^17*z^5 + q^18*z^5 - q^20*z^6 + 
        2*q^21*z^6 + q^22*z^6 - q*(2 + z) - q^4*(1 + 3*z) + q^3*(2 + 5*z) - 
        q^15*z^4*(2 + z^2) - q^7*z*(3 + z + z^2) + q^8*z*(3 - 5*z + 2*z^2) + 
        q^12*z^3*(4 - 3*z + 2*z^2) - q^11*z^3*(8 + 3*z + 2*z^2) + 
        q^13*z^3*(-3 + 7*z + 2*z^2) + q^10*z^2*(-4 + 9*z^2) + 
        q^6*(z + z^2 - 2*z^3) - q^9*z*(1 - 9*z - 4*z^2 + z^3) + 
        q^16*z^4*(1 + 4*z + z^2 + z^3) - q^14*z^3*(-1 + 5*z + 2*z^2 + 
          2*z^3) + q^19*(z^5 - 2*z^6))*R2[{{2}, {{3, 2, 2}, {1, 0, 2}}}])/
      (q^9*z^4) + ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 2, 2}, {2, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q)*(-1 + 2*z + 5*q^5*z^2 - q^6*(-2 + z)*z^2 + 2*q^10*z^3 + 
        q^11*z^3 - q^2*(3 + z) + q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{3, 2, 2}, {2, 0, 2}}}])/(q^2*z^2) - 
     (q^3*(1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R2[{{2}, {{3, 2, 2}, {4, 0, 2}}}])/z^2 - 
     ((-1 + q - q^2 - q^5 + q^3*(1 - 2*z) + q^4*(1 + z + z^2))*
       R2[{{2}, {{4, 0, 0}, {-2, 1, 2}}}])/(q*z) - 
     ((-1 + q)^2*q*R2[{{2}, {{4, 0, 0}, {-1, 0, 2}}}])/z + 
     (-1 + q)*q^2*(-2 + q*(-1 + z))*R2[{{2}, {{4, 0, 0}, {-1, 1, 2}}}] - 
     ((-1 + q^5*z^2 - q^6*z^2 - q^10*(-1 + z)*z^2 + q^11*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 - q^15*z^4 + 2*q^7*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R2[{{2}, {{4, 0, 0}, {1, 1, 2}}}])/(q^6*z^3) - 
     ((1 + q^8*(3 - 11*z)*z + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 
        q^11*(-2 + z)*z^3 - q^17*(-1 + z)*z^5 - 2*q^20*z^6 + q^21*z^6 + 
        q^22*z^6 + q^18*z^5*(1 + z) - q*(2 + z) + 2*q^13*z^4*(5 + z) + 
        q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + q^10*z^2*(-5 - 4*z + z^2) + 
        q^16*z^4*(1 - 3*z + z^2) - q^7*z*(3 - 3*z + z^2) - 
        q^15*z^4*(3 - 2*z + z^2) + q^12*z^3*(-1 - z + z^2) - 
        q^14*z^4*(6 + 3*z + z^2) - q^9*z*(1 - 13*z - 6*z^2 + z^3))*
       R2[{{2}, {{4, 0, 0}, {2, 1, 2}}}])/(q^9*z^4) - 
     ((1 + 2*q^21*z^5 + q^22*z^5 - q^20*z^4*(1 + z) + 2*q^2*(3 + z) - 
        q*(4 + z) - 5*q^15*z^3*(1 + 2*z) + q^6*z*(-1 + 7*z) + 
        q^10*z*(-9 + 7*z - 10*z^2) + q^12*z*(-4 + 9*z - 2*z^2) + 
        q^9*z*(19 + 2*z - z^2) - q^3*(4 + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^19*z^4*(3 - z + z^2) - q^18*z^4*(-2 + 3*z + z^2) + 
        q^17*z^3*(2 + 6*z + z^2) + q^14*z^2*(-1 + 3*z + 4*z^2) + 
        q^13*(z - 6*z^2 - 5*z^3) + q^7*(-4 + 4*z + 2*z^2 - 3*z^3) + 
        2*q^8*(1 - 9*z - 5*z^2 + z^3) + q^5*(4 + 3*z - 4*z^2 + z^3) + 
        q^11*z*(6 - 7*z + 17*z^2 + z^3) + q^16*(z^2 + 2*z^3 - 5*z^4))*
       R2[{{2}, {{4, 0, 0}, {2, 2, 2}}}])/(q^8*z^3) - 
     ((-1 + q)*(1 + 3*q^5*z + q^4*(-4 + z)*z - q*(3 + z) + 
        q^7*z^2*(-1 + 4*z) - q^6*z*(1 - z + z^2) + q^2*(3 + z + 2*z^2) - 
        q^3*(1 - 2*z + z^3))*R2[{{2}, {{4, 0, 0}, {3, 1, 2}}}])/z^2 + 
     (-1 + q)^2*q^13*(2 + q)*z^2*R2[{{2}, {{4, 0, 0}, {3, 2, 2}}}] - 
     ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 + 4*q^12*z^3 - q^11*(-2 + z)*z^3 - q^13*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 + q*(3 + z) - 
        q^2*(4 + z) + q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{2}, {{4, 0, 0}, {4, 2, 2}}}])/
      (q*z^2) - ((-1 + q)*(-1 + q^3*(-2 + z)*z + q*(2 + z) - q^2*(1 + 2*z))*
       R2[{{2}, {{4, 0, 1}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 + q^3*(-2 + z) + q^4*(-1 + z)^2 - q^2*z + q^5*z^2*(1 + z) - 
        q^8*z^2*(1 + z) + q*(2 + z) + q^7*z^2*(4 + z + z^2) - 
        q^6*z*(-1 + 4*z + 2*z^2 + z^3))*R2[{{2}, {{4, 0, 1}, {1, 0, 1}}}])/
      (q^3*z^2) - ((-1 + q)*(-1 + 2*z + 4*q^5*(-1 + z)*z - 2*q^2*(3 + z) + 
        q^6*z*(3 + z) + q^8*z^2*(-1 + 4*z) + q*(4 + 2*z - z^2) - 
        q^7*z*(1 - z + z^2) + q^3*(4 + 3*z^2) - q^4*(1 - 3*z + 2*z^2 + z^3))*
       R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^3*z^2) + 
     (-1 + q)*q^3*(-1 + z)*R2[{{2}, {{4, 0, 2}, {0, 0, 2}}}] - 
     ((-1 + q^6*z^3 + 5*q^24*z^6 - q^26*z^7 - q^27*z^7 - 2*q^5*z*(1 + z) + 
        q*(2 + z) + q^21*z^6*(5 + z) + q^25*z^6*(1 + 2*z) + q^4*(1 + 3*z) + 
        q^8*z*(-3 + 10*z) - q^13*z^3*(3 + 13*z) + 
        q^15*z^3*(-3 + 7*z - 5*z^2) + q^22*z^6*(-10 + z - z^2) + 
        q^10*z^2*(7 + 5*z - z^2) + q^20*z^5*(-1 + z^2) + 
        q^3*(-2 - 3*z + z^2) - q^7*z*(-3 + z + z^2) + 
        q^19*z^4*(-1 + z + z^2) - q^23*z^6*(1 + z + z^2) + 
        q^11*z^2*(1 + 6*z + 3*z^2) + q^16*z^3*(3 - 11*z + 4*z^2 - 2*z^3) + 
        q^9*z*(1 - 15*z - 7*z^2 + z^3) + q^18*z^4*(-2 - 5*z + 2*z^2 + z^3) + 
        q^14*z^3*(2 + 3*z + 4*z^2 + z^3) + q^17*z^3*(-1 + 10*z + z^4) - 
        q^12*(z^2 - 3*z^4 + 3*z^5))*R2[{{2}, {{4, 0, 2}, {1, 0, 2}}}])/
      (q^14*z^5) + (-1 + q)*q^4*(-2 + q*(-1 + z))*
      R2[{{2}, {{4, 1, 0}, {-2, 0, 2}}}] + 
     (-1 + q)*(1 + q + q^3 - q^2*(-2 + z) + 2*q^5*z + q^6*z)*
      R2[{{2}, {{4, 1, 0}, {-1, 0, 1}}}] - 
     ((-1 + q)*(2 - q^2*(-2 + z) + q^3*(3 - 2*z)*z + 3*q^4*z^2 + q^5*z^3 + 
        q^6*z^3 - 2*q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - 2*q*(2 + z))*
       R2[{{2}, {{4, 1, 0}, {0, 0, 1}}}])/(q^3*z^2) - 
     ((1 + 2*q^4*z^2 - 5*q^13*z^4 + q^14*z^4 + 2*q^15*z^4 + 
        3*q^10*z^2*(1 + z) - q^11*z^3*(1 + z)^2 + q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^5*z*(3 + 2*z) + q^12*z^3*(2 + 3*z) + 
        q^3*(-1 + z - z^2) - q^7*z*(-2 + z^2) + q^8*z*(-3 + 4*z + z^2) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R2[{{2}, {{4, 1, 0}, {0, 1, 1}}}])/
      (q^7*z^3) + ((1 + 2*q^3 - 4*q^9*z^3 + 2*q^10*z^3 + 2*q^11*z^3 + 
        3*q^6*z*(1 + z) - q^7*z^2*(1 + z)^2 + q^2*(2 + z) + q^8*z^2*(2 + z) - 
        q*(3 + z) + q^4*(-3 + 4*z) + q^5*(1 - 7*z - 3*z^2 + z^3))*
       R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}])/(q^3*z^2) - 
     (-1 + q)*q^5*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{4, 1, 0}, {1, 1, 1}}}] + 
     (-1 + q)*q*(2 - q*(-3 + z) - q^2*(-1 + z) + 4*q^5*z + q^7*z - 
       q^6*(-4 + z)*z - 2*q^9*z^2 + 3*q^10*z^2 + 2*q^11*z^2)*
      R2[{{2}, {{4, 1, 0}, {2, 0, 1}}}] + 
     ((-1 + q)*(-2 - 2*q^4*z - q^8*(-1 + z)*z^2 - q^10*z^3 - q^12*z^4 + 
        2*q^14*z^4 + q^15*z^4 + 2*q*(1 + z) + 2*q^2*(1 + z) - q^6*z*(2 + z) + 
        q^5*(z - 2*z^2) + 2*q^3*(-1 - z + z^2) + q^7*(z + z^3))*
       R2[{{2}, {{4, 1, 0}, {2, 1, 2}}}])/(q^2*z^2) + 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 + 
        q^6*z^2 + q^7*z^3 + 2*q^8*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 
        5*q^13*z^4 + 2*q^14*z^4 + q*(2 + z))*
       R2[{{2}, {{4, 1, 0}, {2, 2, 2}}}])/z + 
     ((-1 + q)*q^2*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{2}, {{4, 1, 0}, {3, 0, 1}}}])/z - 
     ((1 + 4*q^17*z^4 + 2*q^18*z^4 + 2*q^2*(3 + z) - q*(4 + z) + 
        q^10*z*(-12 + z - 5*z^2) + q^9*z*(15 + 3*z - 2*z^2) - q^3*(4 + z^2) + 
        q^4*(-2 - 2*z + z^2) + q^14*z^2*(3 + z + 2*z^2) + 
        q^6*(-3 - z + 7*z^2) + q^13*(z - 8*z^2 - 3*z^3) + 
        q^5*(7 + 4*z - 4*z^2 + z^3) - q^12*z*(4 - 8*z + 6*z^2 + z^3) + 
        q^11*z*(8 - 4*z + 14*z^2 + z^3) + q^8*(2 - 7*z - 8*z^2 + 2*z^3) - 
        q^7*(3 + 3*z - 2*z^2 + 3*z^3) + q^15*(z^3 - 6*z^4) + 
        q^16*(z^3 - 3*z^4))*R2[{{2}, {{4, 1, 0}, {3, 2, 2}}}])/(q^2*z^2) + 
     ((-1 + q)*q^7*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{4, 1, 0}, {4, 2, 2}}}])/z + 
     ((-1 + q)*(-1 + q^2*z)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + 
        q^6*z^3 + q^7*z^3 + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{2}, {{4, 1, 1}, {-2, 0, 1}}}])/(q^4*z^3) + 
     (-1 + q)^2*q^4*R2[{{2}, {{4, 1, 1}, {-2, 0, 2}}}] - 
     (-1 + q*(-1 - z^(-2) + z^(-1)) + q^2*(-3 + z) - q^5*(-1 + z) + 2/z^2 + 
       1/(q^3*z^2) + z^(-1) + q^6*z + q^7*z - (2 + z)/(q^2*z^2) + 
       q^3*(6 - z^(-1) + z^2) - q^4*(3 + z + z^2))*
      R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}] - 
     ((-1 + q^2*z - q^15*(-3 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + q*(2 + z) - 
        2*q^13*z^4*(3 + z) - q^16*z^4*(1 + 2*z) + q^6*z^2*(-1 + 3*z) - 
        2*q^3*(1 + 3*z) + q^10*z^2*(2 + 3*z - 6*z^2) + 
        q^7*z*(3 + z - 2*z^2) + q^8*z*(-3 + 2*z - 2*z^2) + 
        q^14*z^4*(5 + z^2) + q^12*z^3*(-1 - z + z^2) - q^5*z*(3 + z + z^2) + 
        q^11*z^3*(4 + 3*z + z^2) + q^4*(1 + 6*z + z^2) + 
        q^9*(z - 4*z^2 - 2*z^3))*R2[{{2}, {{4, 1, 1}, {0, 0, 1}}}])/
      (q^10*z^4) - ((-1 + q^2*z + q^23*z^6 - 3*q^25*z^7 + 3*q^26*z^7 + 
        2*q^27*z^7 - q^20*(-1 + z)^2*z^4*(1 + z) + q*(2 + z) - 
        q^22*z^6*(11 + z) + q^4*(1 + 3*z) - q^3*(2 + 5*z) + 
        q^10*z^2*(5 + 5*z - 19*z^2) + q^6*z*(-3 - 9*z + z^2) + 
        q^7*z*(3 + 14*z + 6*z^2) + q^9*z^2*(-13 - 12*z + 7*z^2) + 
        q^13*z^2*(3 + 7*z - 5*z^2 - 3*z^3) + q^19*z^4*(4 - 5*z + 4*z^2 - 
          2*z^3) + q^5*(z + z^2 - z^3) - q^18*z^4*(5 - 2*z - 4*z^2 + z^3) + 
        q^21*z^5*(-1 - 2*z + 2*z^2 + z^3) - q^8*z*(1 - z + 4*z^2 + z^3) + 
        q^15*z^3*(-2 - 6*z + 15*z^2 + z^3) + q^11*z^2*(3 + 12*z + 4*z^2 + 
          3*z^3) - q^12*z^2*(4 + 11*z - 6*z^2 + 5*z^3) - 
        q^16*z^3*(2 + 9*z + 12*z^2 + 5*z^3 + z^4) + 
        q^17*z^3*(1 + 6*z + 6*z^2 + 8*z^3 + z^4) + 
        q^14*z^2*(-1 + 2*z + 15*z^2 - z^3 + 2*z^4) + q^24*(z^6 - 2*z^7))*
       R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/(q^10*z^4*(-1 + q^5*z)) - 
     ((-1 - q*(-7 + z) + q^10*(3 - 4*z)*z^2 + q^14*(-1 + z)*z^3 + q^11*z^4 - 
        3*q^15*z^4 + 2*q^16*z^4 + 2*q^17*z^4 + q^3*(13 + 4*z) + 
        q^5*z*(-5 + 9*z) + q^6*(z - 9*z^2) + q^4*(-4 + 5*z - 6*z^2) + 
        q^9*z*(2 - 5*z - 2*z^2) + q^8*z*(-5 + 5*z - 2*z^2) + 
        q^13*z^3*(5 + z^2) + q^2*(-15 - 4*z + z^2) - 
        q^12*z^3*(-2 + 4*z + z^2) + q^7*z*(3 + 2*z + 3*z^2))*
       R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}])/(q^4*z^2) + 
     ((-1 + q)*(-1 + q^4*z + 2*q^8*z^2 - q^5*(-4 + z)*z^2 + 
        q^7*(-1 + z)*z^2 + 5*q^10*z^3 - q^12*z^3 + 2*q^13*z^3 - q^11*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 - q^6*z^2*(1 + z) + q^9*z^2*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + q^14*(z^3 - 2*z^4))*
       R2[{{2}, {{4, 1, 1}, {3, 0, 1}}}])/(q^5*z^2) - 
     ((-1 + q)*q^2*(2 + q)*(-1 + q^2*z)*R2[{{2}, {{4, 1, 2}, {-2, 0, 1}}}])/
      z - ((-1 + q)*(-1 + q^2*z)*(-1 + q^3*(-2 + z)*z + q*(2 + z) - 
        q^2*(1 + 2*z))*R2[{{2}, {{4, 1, 2}, {-2, 0, 2}}}])/z^2 - 
     ((1 + q^5*(-1 + z)*z + q^11*z^4 - q^9*z^3*(1 + z) - q*(2 + z) + 
        q^8*z^2*(-1 + 2*z) + q^6*z*(2 + z - z^2) + q^3*(2 + 3*z + z^2) - 
        q^4*(1 + 2*z + z^2 + z^3) - q^7*(z - z^3 + z^4))*
       R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q^10*z^3 - q^11*z^4 + q*(2 + z) + q^5*z*(1 + 4*z) + 
        q^8*z^2*(1 + 5*z) - q^9*z^3*(6 - 2*z + z^2) - q^3*(2 + 3*z + z^2) - 
        q^6*z*(2 + 7*z + z^3) + q^4*(1 + 2*z + z^2 + z^3) + 
        q^7*z*(1 + z - z^2 + 2*z^3))*R2[{{2}, {{4, 1, 2}, {-1, 0, 2}}}])/
      (q^2*z^2) - ((1 + q^11*(-1 + z)*z^3 - 3*q^13*z^4 + q^15*z^4 + 
        q^6*z*(1 + z) + 2*q^2*(3 + z) - q*(4 + z) + q^12*z^3*(-1 + 2*z) + 
        q^5*(z - 3*z^2) + q^7*z*(-3 + z - z^2) - q^10*z^2*(3 + z^2) - 
        q^3*(4 + z^2) - q^8*z*(-3 + 5*z + z^2) + q^4*(1 - 2*z + 3*z^2) + 
        q^9*z*(-1 + 7*z + 3*z^2 + z^3))*R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}])/
      (q^7*z^3) - ((-1 + 3*q^5*(-1 + z)*z + 3*q^10*z^2 - q^11*(-1 + z)*z^3 + 
        q^13*z^4 - q^15*z^4 + q^12*z^3*(1 + z) - 2*q^2*(3 + z) + q*(4 + z) + 
        q^6*z*(5 + z) + q^4*(-1 + 2*z - 3*z^2) + q^3*(4 + z^2) + 
        q^7*z*(-3 - 2*z + z^2) + q^8*z*(-1 + z + 4*z^2) - 
        q^9*z*(-1 + 4*z + 6*z^2 + z^3))*R2[{{2}, {{4, 1, 2}, {0, 0, 2}}}])/
      (q^7*z^3) - ((-1 - 3*q^25*z^6 + q^21*(-5 + z)*z^6 + 2*q^26*z^7 + 
        5*q^27*z^7 - 5*q^29*z^7 - 2*q^30*z^7 - q^20*z^4*(1 + z)^2 + 
        q*(2 + z) - q^9*z^2*(3 + z) + q^4*(2 + 4*z) + 
        q^18*z^3*(4 + 13*z - 9*z^2) + q^15*z^3*(17 + 10*z - 5*z^2) + 
        q^23*z^5*(2 + 7*z - 2*z^2) - 2*q^5*(-1 + z^2) + 
        q^24*z^5*(-1 - 5*z + z^2) + q^3*(-3 - 3*z + z^2) - 
        q^19*z^4*(-7 + z + 2*z^2) + q^22*z^5*(7 + 6*z + 2*z^2) + 
        q^6*(-2 - 5*z + z^3) - q^7*(1 - 2*z + z^3) + 
        q^14*z^2*(6 + 4*z - 4*z^2 + z^3) + q^11*z*(-1 + 11*z + 7*z^2 + z^3) + 
        q^10*z*(1 - 8*z - 4*z^2 + 2*z^3) + q^8*(1 + z + 6*z^2 + 2*z^3) - 
        q^13*z*(-1 + 4*z + 3*z^2 + 8*z^3) + q^16*z^2*(-2 - 8*z - 13*z^2 - 
          6*z^3 + z^4) - q^12*z*(1 + 6*z + 8*z^2 + 5*z^3 + z^4) + 
        q^17*z^2*(1 - 4*z - 2*z^2 + 7*z^3 + 2*z^4))*
       R2[{{2}, {{4, 1, 2}, {1, 0, 1}}}])/(q^16*z^5) - 
     ((-1 - 2*q^11*z^4 - q^12*z^4 - 3*q^13*z^4 + 3*q^14*z^4 + 4*q^15*z^4 - 
        q^16*z^4 - q^17*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^8*z*(-3 + 6*z - 7*z^2) + q^5*z*(6 + 4*z - z^2) + 
        q^10*z^2*(3 + 5*z - z^2) - q^3*(-1 + z^2) - q^6*z*(5 + z^2) + 
        q^4*z*(-3 - 2*z + z^2) + q^7*z*(4 - 3*z + 4*z^2) + 
        q^9*z*(1 - 7*z + z^3))*R2[{{2}, {{4, 1, 2}, {1, 0, 2}}}])/(q^7*z^3) - 
     ((-1 - q*(-7 + z) + q^10*(3 - 4*z)*z^2 + 4*q^11*z^3 + 2*q^15*z^4 + 
        q^16*z^4 - q^14*z^3*(1 + z) + q^7*z*(3 + z) - q^12*z^4*(3 + z) + 
        q^8*z*(-5 + 3*z) + q^3*(13 + 4*z) + q^5*z*(-5 + 7*z) + 
        q^4*(-4 + 5*z - 6*z^2) + q^9*z*(2 - 5*z - 2*z^2) + 
        q^13*z^3*(3 + z^2) + q^2*(-15 - 4*z + z^2) + q^6*z*(1 - 4*z + z^2))*
       R2[{{2}, {{4, 1, 2}, {2, 0, 1}}}])/(q^3*z^2) - 
     ((1 + q*(-7 + z) + q^5*(5 - 7*z)*z - q^14*(-1 + z)*z^3 + 3*q^15*z^4 - 
        2*q^16*z^4 - 2*q^17*z^4 - q^11*z^3*(3 + z) + 3*q^10*z^2*(-1 + 2*z) - 
        q^3*(13 + 4*z) + q^2*(15 + 4*z - z^2) - q^13*z^3*(4 + z^2) - 
        q^6*z*(1 - 6*z + z^2) + q^8*z*(5 - 4*z + z^2) - 
        q^7*z*(3 + 2*z + z^2) + q^12*z^3*(-2 + 4*z + z^2) + 
        q^9*z*(-2 + 5*z + 2*z^2) + q^4*(4 - 5*z + 6*z^2))*
       R2[{{2}, {{4, 1, 2}, {2, 0, 2}}}])/(q^3*z^2) + 
     (q^3*(1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R2[{{2}, {{4, 1, 2}, {4, 0, 2}}}])/z^2 - 
     ((1 - q^5*z^2 - q^8*z^2 - 2*q^7*z^3 - 3*q^13*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2) + q^11*z^3*(2 + z + z^2) - 
        q^10*z^2*(1 + z + 2*z^2))*R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}])/
      (q^7*z^3) + ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 
        q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R2[{{2}, {{4, 2, 0}, {0, 0, 1}}}])/(q^4*z^2) - 
     ((1 + 7*q^6*z^2 + 2*q^15*(1 - 4*z)*z^3 + 2*q^18*z^4 - q^19*z^5 + 
        2*q^2*(3 + z) - q*(4 + z) + q^17*z^4*(4 + z) + 
        q^10*z*(-12 + z - 5*z^2) + q^9*z*(15 + 2*z - 2*z^2) - q^3*(4 + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^14*z^2*(4 - z + 3*z^2) + 
        q^13*(z - 11*z^2 - 3*z^3) + q^7*(-4 - 2*z + z^2 - 3*z^3) + 
        q^5*(4 + 3*z - 4*z^2 + z^3) + 2*q^8*(1 - 4*z - 3*z^2 + z^3) - 
        q^12*z*(4 - 11*z + 5*z^2 + z^3) + q^11*z*(8 - 5*z + 14*z^2 + z^3) + 
        q^16*(z^3 - 2*z^4))*R2[{{2}, {{4, 2, 0}, {0, 1, 1}}}])/(q^11*z^3) - 
     ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 + 5*q^17*z^5 + 3*q^19*z^6 + q^20*z^6 - 
        2*q^21*z^6 - q^22*z^6 + q*(2 + z) - q^5*z*(4 + z) + 
        q^7*z*(3 + z - 5*z^2) + q^13*z^3*(5 - 11*z - 2*z^2) + 
        q^15*z^4*(3 + 2*z + z^2) - q^3*(2 + 9*z + z^2) + 
        q^4*(1 + 9*z + 2*z^2) - q^10*z^2*(-11 + z + 9*z^2) - 
        q^16*z^4*(1 + 3*z + 2*z^2 + z^3) + q^8*z*(-3 + 2*z - 5*z^2 + 2*z^3) + 
        q^14*z^3*(-1 + 5*z - z^2 + 2*z^3) - q^9*z*(-1 + 10*z + 2*z^2 + 
          2*z^3) + q^11*z^2*(-5 + 17*z + 13*z^2 + 2*z^3) - 
        q^12*z^2*(-1 + 13*z + 2*z^2 + 3*z^3))*
       R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}])/(q^10*z^4) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{2}, {{4, 2, 0}, {2, 0, 1}}}])/(q*z^2) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{4, 2, 0}, {3, 0, 1}}}])/(q^3*z^2) - 
     ((-1 - 3*q^6*z - q^15*z^4 + q^5*z*(1 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^12*z^3*(1 + 2*z) + q^13*z^3*(-1 + 4*z) + q^4*(z - 2*z^2) - 
        q^9*z^2*(1 - 3*z + z^2) + q^3*(1 - z + z^2) - 
        q^7*z*(-3 + 2*z + z^2) - q^10*z^2*(2 + 3*z + z^2) + 
        q^8*z*(-1 + 4*z + 3*z^2) + q^11*(z^2 + 2*z^3 - z^4))*
       R2[{{2}, {{4, 2, 1}, {-2, 0, 1}}}])/(q^7*z^3) - 
     ((1 + 5*q^6*z + q^22*z^5 + q^19*z^6 + 2*q^24*z^6 - q^25*z^6 - q^26*z^6 - 
        q^20*z^5*(1 + z) + q^21*z^5*(1 + z) - q*(7 + z) + q^2*(13 + 5*z) + 
        q^9*z*(-9 + 8*z) + q^11*z*(-1 + z - 8*z^2) + q^5*(2 + 2*z - 7*z^2) + 
        q^17*z^3*(2 - 3*z - 2*z^2) + q^7*z*(-10 + z - z^2) - 
        q^3*(7 + z + z^2) - 2*q^13*z^2*(4 + 2*z + z^2) + 
        q^8*z*(13 - 2*z + 2*z^2) + q^10*z*(4 - 7*z + 5*z^2) + 
        q^4*(-2 - 7*z + 6*z^2) - q^14*z^2*(-7 + 2*z + z^3) + 
        q^15*z^2*(-4 + 5*z - 3*z^2 + z^3) - q^16*z^2*(-1 + 5*z - 3*z^2 + 
          z^3) + q^12*z^2*(5 + 5*z + 5*z^2 + z^3) + q^18*(z^4 + z^5 - z^6))*
       R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}])/(q^9*z^3*(-1 + q^5*z)) - 
     ((-z - 2*q^18*z^5 - 2*q^20*z^6 - q^21*z^6 + 2*q^22*z^6 + q^23*z^6 + 
        q^19*z^5*(1 + z) + q^15*z^4*(-6 + 5*z - 2*z^2) + q^3*z*(3 + z^2) - 
        q^5*(-1 - 2*z + z^2)^2 + q^16*z^4*(-3 + 4*z + z^2) + 
        q*(1 + 4*z + z^2) - q^17*z^4*(-1 + 6*z + z^2) + 
        q^13*z^3*(5 + 2*z^2) - q^14*z^3*(1 - 10*z + 2*z^2) - 
        q^2*(2 + 7*z + 2*z^2) - q^6*z*(3 + z + 6*z^2) + 
        q^4*(2 + 5*z + 2*z^2 - z^3) - q^8*z*(5 - 4*z - 3*z^2 + z^3) - 
        q^11*z^2*(8 - 2*z + z^2 + z^3) - q^12*z^2*(-1 + 12*z + 3*z^2 + z^3) + 
        q^9*z*(3 - 14*z + 4*z^2 + z^3) + q^7*z*(6 + 3*z - 4*z^2 + 3*z^3) + 
        q^10*z*(-1 + 16*z + 3*z^2 + 3*z^3))*
       R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}])/(q^11*z^4) - 
     ((-1 + q^16*(6 - 5*z)*z^4 + 2*q^15*(1 - 2*z)*z^4 - 8*q^21*z^6 + 
        q^23*z^6 + q^24*z^6 + q^25*z^6 + q*(3 + z) - q^2*(3 + z) - 
        2*q^5*z*(3 + z) + q^20*z^5*(1 + 8*z) - q^18*z^4*(3 + z^2) - 
        q^17*z^4*(5 - 5*z + z^2) - q^4*(2 - 4*z + z^2) + 
        q^3*(2 - 2*z + z^2) + 2*q^14*z^3*(-3 + 2*z + z^2) - 
        q^13*z^2*(5 - 3*z - 5*z^2 + z^3) + q^8*z*(-4 + 20*z + 6*z^2 + z^3) + 
        q^6*(2 + 5*z + 4*z^2 + 2*z^3) - q^9*z*(-2 + 21*z + 5*z^2 + 2*z^3) - 
        q^7*(1 - 2*z + 9*z^2 + 5*z^3) + q^11*z*(3 - 10*z + 13*z^2 - 12*z^3 + 
          z^4) - q^10*z*(3 - 11*z + 5*z^2 - 7*z^3 + z^4) + 
        q^12*z*(-1 + 12*z - 4*z^2 - 2*z^3 + z^4) + q^19*(z^4 + z^5 - 2*z^6))*
       R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((1 + q^4*(-2 + z)*z + 6*q^17*z^4 + q^18*z^4 - q^19*z^4 + 
        2*q^2*(3 + z) - q*(4 + z) + q^9*z*(6 + 2*z - z^2) - q^3*(4 + z^2) + 
        q^8*z*(-3 - 6*z + z^2) + q^14*z^2*(3 - z + 3*z^2) - 
        q^10*z*(5 + 4*z^2) + q^6*(-3 - z + 7*z^2) + q^7*(1 + 2*z^2 - 3*z^3) + 
        q^12*z*(-3 + 6*z + z^2 - z^3) + q^5*(3 + 2*z - 4*z^2 + z^3) - 
        q^13*z*(-1 + 7*z + 6*z^2 + z^3) + q^11*z*(4 - 3*z + 11*z^2 + z^3) + 
        q^15*(z^3 - 6*z^4) + q^16*(z^3 - 3*z^4))*
       R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}])/(q^5*z^2) - 
     ((-1 - q^7*(-1 + z)*z + 4*q^13*z^3 - 4*q^17*z^4 + q^19*z^5 + q^20*z^5 - 
        q^14*z^3*(1 + z)^2 - q^2*(2 + z) + q*(3 + z) - q^18*z^4*(1 + 2*z) + 
        q^4*(3 + 3*z - 4*z^2) + q^11*z^2*(2 + 4*z - z^2) + 
        q^6*z*(3 + 5*z - z^2) - q^9*z*(1 - 5*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^15*z^4*(8 - z + z^2) + 
        q^16*z^4*(1 + z + z^2) + 2*q^8*z*(-1 - z + 2*z^2) + 
        q^5*(-1 - 3*z + z^3) - q^10*z*(-1 + 7*z + 2*z^2 + z^3) - 
        q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}])/
      (q*z^2) + ((-1 + q)*q^3*(-1 + q^4*z - q^5*(-6 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/z - 
     ((-1 + q^5*z^2 - q^6*z^2 + 3*q^13*z^4 - q^15*z^4 + q^7*z^2*(1 + z) + 
        q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) - q^12*z^3*(1 + 2*z) + 
        q^4*(z - 2*z^2) - q^9*z^2*(2 + z^2) + q^3*(1 - z + z^2) + 
        q^11*z^3*(3 + z + z^2) + q^10*(z^2 - 3*z^3 - 2*z^4))*
       R2[{{2}, {{4, 2, 2}, {-2, 0, 1}}}])/(q^6*z^3) - 
     ((-1 + q^2*z - 3*q^7*(-1 + z)*z - q^5*z^3 - 9*q^13*z^4 + 
        q^15*(3 - 5*z)*z^4 - q^18*z^5 + q*(2 + z) + q^16*z^4*(-1 + 2*z) + 
        q^4*(1 + 3*z) - q^3*(2 + 5*z) + q^8*z*(-3 + 10*z) - 
        q^12*z^3*(-2 + 3*z + z^2) + q^14*z^4*(7 + 4*z + z^2) + 
        q^6*z*(-1 + 2*z^2) + q^11*z^2*(1 + 2*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 10*z - 3*z^2 + 2*z^3) + q^10*(2*z^2 - 4*z^4))*
       R2[{{2}, {{4, 2, 2}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((-1 + q^3*(-1 + z)^2 - q^4*(-5 + z)*z + 4*q^19*z^5 - 2*q^24*z^6 - 
        q^22*(-6 + z)*z^6 + q^23*z^7 + 2*q^26*z^7 - q^27*z^7 - q^28*z^7 + 
        6*q^14*z^3*(1 + z) + q^17*z^4*(1 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^5*z*(6 + z) - q^18*z^5*(3 + 2*z) + q^15*z^3*(-4 + 3*z - 6*z^2) - 
        2*q^7*z*(-1 + z^2) + q^6*z*(3 + z^2) - q^11*z^2*(3 - 7*z + z^2) + 
        q^13*z^3*(-1 - 4*z + z^2) + q^21*z^5*(-1 - 4*z + z^2) + 
        q^10*z^2*(7 - z + 2*z^2) + q^8*z*(-3 + 7*z + 4*z^2) + 
        q^9*(z - 11*z^2 - 5*z^3) + q^16*z^3*(1 - 2*z + 3*z^2 + z^3) - 
        q^12*z^2*(-1 + 5*z + 5*z^2 + z^3) + q^20*(z^5 + z^6 - z^7))*
       R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}])/(q^15*z^5) - 
     ((-1 + q^2*z + 4*q^17*z^5 + q^18*z^5 + 4*q^19*z^6 + 2*q^20*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 + q*(2 + z) - 2*q^3*(1 + 2*z) + 
        q^15*z^4*(1 + 3*z) + q^10*z^2*(4 + z - 13*z^2) + 
        q^8*z*(-3 + 2*z - 4*z^2) + q^13*z^3*(2 - 7*z - 3*z^2) + 
        q^5*z*(3 + z - z^2) - q^4*(-1 + z^2) - q^12*z^3*(2 - 2*z + z^2) + 
        q^6*z*(-2 - z + z^2) + q^11*z^3*(7 + 4*z + 2*z^2) + 
        q^7*z*(3 + 3*z + 4*z^2) - q^16*z^4*(1 + 7*z + z^2 + z^3) + 
        q^9*z*(1 - 8*z - 5*z^2 + 2*z^3) + q^14*z^3*(-1 + 8*z + z^2 + 4*z^3))*
       R2[{{2}, {{4, 2, 2}, {-1, 0, 2}}}])/(q^9*z^4) - 
     ((-1 - 7*q^6*z^2 - 2*q^18*z^4 + q^19*z^5 - 2*q^2*(3 + z) + q*(4 + z) - 
        q^17*z^4*(4 + z) + q^16*z^3*(-1 + 2*z) + 2*q^15*z^3*(-1 + 4*z) + 
        q^14*z^2*(-4 + 2*z - 3*z^2) + q^4*(1 + 2*z - z^2) + q^3*(4 + z^2) + 
        q^9*z*(-9 + z + z^2) + q^10*z*(8 - z + 4*z^2) + 
        q^13*z*(-1 + 11*z + 5*z^2) + q^12*z*(4 - 10*z + z^3) - 
        q^8*(2 - 4*z - 6*z^2 + z^3) - q^5*(4 + 3*z - 4*z^2 + z^3) - 
        q^11*z*(7 - 3*z + 11*z^2 + z^3) + q^7*(4 + 3*z - 3*z^2 + 3*z^3))*
       R2[{{2}, {{4, 2, 2}, {0, 0, 1}}}])/(q^10*z^3) - 
     ((z + 6*q^6*z^3 + 4*q^18*z^5 - q^19*z^6 + 2*q^20*z^6 + q^21*z^6 - 
        2*q^22*z^6 - q^23*z^6 - q^3*z*(3 + z^2) - q*(1 + 4*z + z^2) + 
        q^17*z^4*(-1 + 5*z + z^2) - q^16*z^4*(-4 + 6*z + z^2) + 
        q^14*z^3*(4 - 9*z + 2*z^2) + q^15*z^4*(7 - 6*z + 2*z^2) + 
        q^2*(2 + 7*z + 2*z^2) + q^8*z*(5 - 3*z - 5*z^2 + z^3) + 
        q^4*(-2 - 6*z - 2*z^2 + z^3) + q^11*z^2*(11 - 3*z + 2*z^2 + z^3) - 
        q^9*z*(3 - 14*z + 3*z^2 + z^3) + q^12*z^2*(-4 + 17*z + 3*z^2 + z^3) - 
        q^13*z^2*(-1 + 12*z + 3*z^2 + 2*z^3) - 
        q^7*z*(5 + 4*z - 5*z^2 + 3*z^3) - q^10*z*(-1 + 17*z + 3*z^2 + 
          3*z^3) + q^5*(1 + 7*z + 3*z^2 - 4*z^3 + z^4))*
       R2[{{2}, {{4, 2, 2}, {0, 0, 2}}}])/(q^10*z^4) - 
     ((-1 + q^3*(-1 + z)^2 + q^5*(-6 + z)*z - q^4*(-5 + z)*z - 
        q^12*(-1 + z)*z^3 + 3*q^13*z^4 - q^15*z^4 - q^11*z^3*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^6*z*(4 - 6*z + z^2) - 
        q^8*z^2*(2 + z + 3*z^2) + q^7*z*(-1 + 8*z + 3*z^2) + 
        q^9*z^2*(-2 - z - z^2 + z^3) + q^10*(z^2 + z^4 + z^5))*
       R2[{{2}, {{4, 2, 2}, {1, 0, 1}}}])/(q^4*z^3) - 
     ((1 - 2*q^6*z + 2*q^7*z + 2*q^14*z^4 - 8*q^15*z^4 - 2*q^16*z^4 + 
        q^17*z^4 - q*(1 + z) + q^4*(1 + z) - q^2*(2 + z) + 
        q^13*z^3*(-2 + 5*z) + q^3*(2 + 2*z - z^2) + q^10*z*(-1 + 9*z + z^2) + 
        q^9*z*(4 - 4*z + 3*z^2) + q^11*z^2*(-2 - 2*z + 3*z^2) + 
        q^12*z^2*(-1 - z + 3*z^2) + q^5*(-1 + z + 3*z^2) - 
        q^8*z*(5 + 4*z + 3*z^2))*R2[{{2}, {{4, 2, 2}, {1, 0, 2}}}])/
      (q^6*z^3) + ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - 
        q^5*(-5 + z)*z^2 - 2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 
        2*q^9*z^3 + 7*q^10*z^3 - q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 
        2*q^14*z^4 + q^15*z^4 + 5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{2}, {{4, 2, 2}, {2, 0, 1}}}])/(q^4*z^2) - 
     ((-1 - q^4*(-2 + z)*z + q^9*z^3 - 6*q^17*z^4 - q^18*z^4 + q^19*z^4 - 
        2*q^2*(3 + z) + q*(4 + z) + q^16*z^3*(-1 + 3*z) + q^8*z*(-1 + 4*z) + 
        q^15*z^3*(-1 + 6*z) + q^6*(3 + z - 5*z^2) + 
        q^14*z^2*(-3 + z - 3*z^2) + q^3*(4 + z^2) + 
        q^12*z*(3 - 5*z - 5*z^2 + z^3) - q^5*(3 + 2*z - 4*z^2 + z^3) - 
        q^11*z*(3 - z + 6*z^2 + z^3) + q^13*z*(-1 + 7*z + 6*z^2 + z^3) + 
        q^7*(-1 + z - 3*z^2 + 2*z^3) + q^10*(z + 3*z^3))*
       R2[{{2}, {{4, 2, 2}, {2, 0, 2}}}])/(q^4*z^2) - 
     (-1 + q)*q^11*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{4, 2, 2}, {3, 0, 0}}}] - 
     ((-1 + 5*q^15*z^4 - q^17*z^4 + q*(6 + z) - q^14*z^3*(1 + 2*z) - 
        2*q^2*(5 + 2*z) + 2*q^10*z*(1 + 3*z - 5*z^2) + 
        q^4*(3 + 6*z - 5*z^2) + q^8*z*(-11 + z - z^2) + 
        q^7*z*(10 + z - z^2) + q^13*z^3*(2 + z^2) + q^3*(4 + z^2) + 
        q^9*z*(3 - 7*z + z^2) + q^5*(-2 - z + z^2) + 
        q^6*z*(-5 + 3*z + 2*z^2) + q^11*z*(-1 + 8*z^2) - 
        q^12*z^2*(1 - z + 3*z^2 + z^3))*R2[{{2}, {{4, 2, 2}, {3, 0, 1}}}])/
      z^2 + ((-1 + q^3*(-1 + z)^2 + z - 2*q^7*z^3 + q^8*z^3 + q^9*z^3 + 
        q*(3 - 3*z - 2*z^2) + q^5*z*(1 + z + z^2) - q^4*z*(1 + 2*z + 2*z^2) + 
        q^2*(-3 + 4*z + 3*z^2))*R2[{{2}, {{5, 0, 0}, {-2, 1, 2}}}])/z^2 - 
     ((-1 + q^3*(-1 + z)^2 + q^6*z - q^4*(-4 + z)*z + q*(3 + z) - 
        q^5*z*(3 + z^2) + q^2*(-3 - z + z^2))*
       R2[{{2}, {{5, 0, 0}, {-1, 0, 2}}}])/(q*z^2) - 
     ((1 - q^6*z - 2*q^4*z^2 - 2*q*(1 + z) + q^2*(1 + 2*z) + 
        q^5*z*(1 + z + z^2))*R2[{{2}, {{5, 0, 0}, {-1, 1, 2}}}])/z - 
     ((1 + 2*q^7*(-2 + z)*z - 2*q^15*z^4 - q^16*z^4 - q^6*z^2*(4 + z) - 
        q*(6 + z) + q^14*z^3*(1 + 2*z) + 2*q^2*(5 + 2*z) + 
        q^5*(2 + 3*z - 3*z^2) + q^8*z*(4 - 3*z - 2*z^2) - 
        q^13*z^3*(3 + z^2) - q^3*(4 + z^2) - q^11*z^2*(3 + z + z^2) + 
        q^12*z^3*(-1 + 3*z + z^2) + q^10*z*(-2 - z + 3*z^2) + 
        q^9*z*(2 + 8*z + 3*z^2) + q^4*(-3 - 6*z + 5*z^2))*
       R2[{{2}, {{5, 0, 0}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((1 + q^3*(-1 + z) + q^4*(-1 + z)*z - q^5*z^2 + q^6*z^2*(1 + z) + 
        q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) - q^7*z^2*(2 + z + z^2))*
       R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}])/(q^3*z^2) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + q*(2 + z))*R2[{{2}, {{5, 0, 0}, {1, 2, 2}}}])/(q*z^2) + 
     ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 3*q^15*z^4 + 
        3*q^17*z^4 + 2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - q^13*z^3*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) - q^14*z^3*(1 + 2*z) + q^12*z^2*(-1 + 5*z) + 
        q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + q^9*z*(-1 + 2*z^2) + 
        q^10*z*(2 + z + 5*z^2) - q^5*(-1 + z - 5*z^2 + z^3) - 
        q^11*(z - 2*z^3 + z^4))*R2[{{2}, {{5, 0, 0}, {2, 2, 2}}}])/
      (q^4*z^2) - ((-1 + q)^2*q^2*(-1 + q^5*z)*(1 + q^5*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{5, 0, 0}, {3, 2, 2}}}])/
      z^2 - ((1 - q^6*z^3 - q^18*(-11 + z)*z^5 - 2*q^20*(-3 + z)*z^5 + 
        q^22*(11 - 4*z)*z^6 + 2*q^24*(-3 + z)*z^6 + q^26*z^7 + q^27*z^7 + 
        2*q^5*z*(1 + z) - q^25*z^6*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) + 
        q^3*(2 + 3*z - z^2) + q^7*z*(-3 + z^2) + 2*q^23*z^6*(2 + z^2) + 
        q^8*z*(3 - 7*z + z^2) - q^21*z^5*(1 + z + z^2) + 
        q^13*z^3*(10 + 14*z + z^2) + q^10*z^2*(-6 - 7*z + 2*z^2) + 
        q^15*z^3*(3 - 7*z + 10*z^2) - q^9*z*(1 - 12*z - 6*z^2 + z^3) - 
        q^14*z^3*(4 + z + 7*z^2 + z^3) - q^19*z^4*(-2 + 8*z + 7*z^2 + z^3) + 
        q^16*z^3*(-3 + 10*z - 8*z^2 + 2*z^3) + 
        q^12*z^2*(1 - 9*z - 5*z^2 + 3*z^3) - q^17*z^3*(-1 + 9*z + z^2 + z^3 + 
          z^4) - q^11*(z^2 + 4*z^4))*R2[{{2}, {{5, 0, 1}, {1, 0, 2}}}])/
      (q^14*z^5) - ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 
        2*q^12*(-1 + z)*z^3 + 3*q^13*z^4 - 5*q^14*z^4 - q^15*z^4 + q^16*z^4 - 
        q*(2 + z) + q^8*z*(3 - 7*z - 2*z^2) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 + z^2) + q^10*z^2*(-1 + z^2) + q^11*z^2*(-1 + z^2) - 
        q^7*z*(3 - 2*z + z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{2}, {{5, 0, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((1 - q^3*(-2 + z)*z - 4*q^23*z^6 + 2*q^25*(1 - 3*z)*z^6 - 
        q^26*(-1 + z)*z^6 + 5*q^27*z^7 - 2*q^28*z^7 + q^30*z^7 - q*(3 + z) + 
        q^2*(3 + z) - q^22*z^6*(6 + z) - 6*q^11*z^2*(1 + 2*z) + 
        q^18*z^4*(-8 + 3*z) + q^24*z^6*(1 + 3*z) + q^16*z^4*(8 + 7*z - z^2) + 
        q^4*(-1 - 6*z + z^2) - q^19*z^4*(2 + 4*z + z^2) + 
        q^5*(-2 + 5*z + z^2) + q^21*z^5*(1 + 11*z + z^2) - 
        q^20*z^4*(-1 + z + 3*z^2) + q^9*z*(-1 + 11*z + 5*z^2) + 
        q^10*z*(-2 - 5*z + z^2 - 2*z^3) + q^14*z^2*(-4 - 3*z + z^3) + 
        q^15*z^3*(-5 - 3*z + z^2 + z^3) - q^6*(-2 + z + z^2 + z^3) + 
        q^7*(1 + 2*z^3) - q^8*(1 - 2*z + 5*z^2 + 4*z^3) + 
        q^12*z*(2 + 4*z + 19*z^2 + 6*z^3 + z^4) - 
        q^13*z*(1 - 5*z + 7*z^2 - 3*z^3 + 2*z^4) + 
        q^17*(z^4 - 4*z^5 - 3*z^6))*R2[{{2}, {{5, 0, 2}, {1, 0, 1}}}])/
      (q^16*z^5) - ((-1 + 2*q^2*z - q^5*z + q^13*(3 - 7*z)*z^3 + 2*q^17*z^5 + 
        2*q^19*z^6 + q^20*z^6 - 2*q^21*z^6 - q^22*z^6 + q*(2 + z) - 
        q^12*z^3*(5 + z^2) - q^16*z^5*(7 + z + z^2) + q^4*(1 + 6*z + z^2) - 
        q^10*z^2*(-8 + 7*z + z^2) - q^3*(2 + 8*z + z^2) - 
        q^6*z*(1 - 2*z - 4*z^2 + z^3) + q^7*z*(3 - 6*z - 3*z^2 + z^3) + 
        q^8*z*(-3 + 13*z - z^2 + z^3) + q^11*z^2*(-1 + 15*z + z^2 + z^3) + 
        q^15*z^3*(1 + 2*z + 3*z^2 + z^3) + q^14*z^3*(-3 + 3*z + 3*z^2 + 
          2*z^3) - q^9*z*(-1 + 16*z + 2*z^2 + 3*z^3))*
       R2[{{2}, {{5, 0, 2}, {1, 0, 2}}}])/(q^9*z^4) + 
     (-1 + q)*q*(-1 + q^3*z)*R2[{{2}, {{5, 1, 0}, {-2, 0, 1}}}] + 
     q^3*(1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
      R2[{{2}, {{5, 1, 0}, {-2, 0, 2}}}] - 
     ((-1 + q^10*(-1 + z)*z^2 - q^15*(-4 + z)*z^4 - 2*q^16*(-1 + z)*z^4 + 
        q^21*z^5 + q^18*(-1 + z)*z^5 + 2*q^23*z^6 - q^24*z^6 - q^25*z^6 + 
        q^20*z^5*(1 + z) + q*(3 + z) - q^19*z^5*(4 + z) - q^2*(3 + 2*z) + 
        2*q^11*z^2*(3 + 2*z) - q^4*z*(5 + 4*z) + q^12*z^2*(-4 + z - 2*z^2) + 
        q^6*z*(-5 + z - z^2) + q^14*z^3*(1 - 4*z + z^2) + 
        q^5*z*(5 + z + z^2) + q^3*(1 + 3*z + 2*z^2) - 
        2*q^8*z*(2 - 3*z + 3*z^2) - q^7*z*(-6 + z - 5*z^2 + z^3) + 
        q^9*z*(1 - 7*z - 3*z^2 + 2*z^3) + q^13*(z^2 - 2*z^3 - 3*z^4) + 
        q^17*(z^4 + 5*z^5 - z^6))*R2[{{2}, {{5, 1, 0}, {-2, 1, 2}}}])/
      (q^11*z^4) - (-1 + q)^2*q^3*R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}] - 
     ((1 + 5*q^19*z^5 - q^21*z^5 - 2*q^23*z^6 + q^24*z^6 + q^25*z^6 + 
        2*q^2*(1 + z) - q^20*z^5*(2 + z) - q*(3 + z) + q^12*z^2*(5 + 3*z) + 
        q^4*z*(5 + 4*z) + q^18*z^4*(-1 + 5*z) + q^13*z^3*(3 + 8*z) + 
        q^3*(1 - 2*z - 2*z^2) + q^17*z^4*(2 - 10*z + z^2) - 
        q^10*z*(3 - 8*z + z^2) + q^16*z^4*(5 + 4*z + z^2) - 
        q^14*z^3*(1 + z + 3*z^2) + q^8*z*(3 - 5*z + 6*z^2) + 
        q^9*z*(2 + 5*z + 4*z^2 - 2*z^3) - q^5*(2 + 7*z + z^3) + 
        q^11*z*(1 - 13*z - 9*z^2 + z^3) + q^7*z*(-5 - 5*z^2 + z^3) + 
        q^6*(1 + 5*z - 2*z^2 + z^3) + q^15*(z^3 - 13*z^4))*
       R2[{{2}, {{5, 1, 0}, {-1, 0, 2}}}])/(q^11*z^4) - 
     ((1 - 2*q^2*z + q^6*(-7 + z)*z^3 - 2*q^20*z^6 + q^21*z^6 + q^22*z^6 - 
        q*(2 + z) + q^5*z*(4 + z) - q^15*z^4*(4 + 2*z + z^2) - 
        q^17*z^4*(1 + 4*z + z^2) + q^3*(2 + 9*z + z^2) + 
        q^12*z^3*(7 + 3*z + 2*z^2) - q^4*(1 + 9*z + 2*z^2) + 
        q^13*z^3*(-3 + 11*z + 2*z^2) + q^7*z*(-3 - z + 5*z^2) + 
        q^10*z^2*(-5 + 3*z + 8*z^2) + q^16*z^4*(4 + 5*z + 3*z^2 + z^3) + 
        q^9*z*(-1 + 6*z + 2*z^3) - q^8*z*(-3 + z - 5*z^2 + 2*z^3) - 
        q^14*z^3*(-1 + 7*z + 3*z^2 + 2*z^3) - q^11*z^2*(-1 + 13*z + 11*z^2 + 
          2*z^3))*R2[{{2}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^9*z^4) - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z + q^18*z^5 - q^17*(-3 + z)*z^5 + 
        2*q^19*z^6 - 7*q^20*z^6 + 2*q^21*z^6 + 3*q^22*z^6 - 
        3*q^15*z^4*(1 + z) - q*(2 + z) - q^11*z^3*(4 + z) + 
        q^13*z^4*(8 + z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^8*z*(3 - 8*z + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^14*z^4*(5 + z + z^2) + q^10*z^2*(-4 - 2*z + 3*z^2) - 
        q^9*z*(1 - 10*z - 4*z^2 + z^3) + q^16*(z^4 + z^6))*
       R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}])/(q^10*z^4) - 
     ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 + 2*q^17*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        2*q^21*z^6 - q^22*z^6 + q*(2 + z) - q^5*z*(4 + z) - 
        q^13*z^3*(1 + 8*z) + q^7*z*(3 + 2*z - 5*z^2) - 
        2*q^12*z^3*(2 + 2*z + z^2) - q^3*(2 + 9*z + z^2) + 
        q^4*(1 + 9*z + 2*z^2) - 2*q^10*z^2*(-2 + z + 5*z^2) + 
        2*q^14*z^3*(1 + z + z^3) - q^16*z^4*(3 + 4*z + z^2 + z^3) + 
        q^15*z^3*(-1 + 6*z + 3*z^2 + z^3) + q^8*z*(-3 - 2*z - 6*z^2 + 
          2*z^3) + q^11*z^2*(-1 + 11*z + 14*z^2 + 2*z^3) + 
        q^9*(z - 3*z^2 + z^3 - 2*z^4))*R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/
      (q^9*z^4) - ((-1 - 2*q^21*z^5 - q^22*z^5 + q^20*z^4*(1 + z) - 
        2*q^2*(3 + z) + q*(4 + z) + 5*q^15*z^3*(1 + 2*z) + q^6*(z - 7*z^2) + 
        q^19*z^4*(-3 + z - z^2) + q^4*(1 + 2*z - z^2) + q^3*(4 + z^2) + 
        q^9*z*(-19 - 2*z + z^2) + q^18*z^4*(-2 + 3*z + z^2) - 
        q^17*z^3*(2 + 6*z + z^2) + q^12*z*(4 - 9*z + 2*z^2) + 
        q^16*z^2*(-1 - 2*z + 5*z^2) + q^13*z*(-1 + 6*z + 5*z^2) + 
        q^10*z*(9 - 7*z + 10*z^2) - 2*q^8*(1 - 9*z - 5*z^2 + z^3) - 
        q^5*(4 + 3*z - 4*z^2 + z^3) - q^11*z*(6 - 7*z + 17*z^2 + z^3) + 
        q^7*(4 - 4*z - 2*z^2 + 3*z^3) + q^14*(z^2 - 3*z^3 - 4*z^4))*
       R2[{{2}, {{5, 1, 0}, {0, 1, 1}}}])/(q^11*z^3) - 
     ((-1 + 2*q^2*z + q^22*(-1 + z)*z^6 - 3*q^24*z^7 + q^25*z^7 + q^26*z^7 + 
        q*(2 + z) - q^5*z*(3 + 2*z) + q^7*z*(3 - 16*z - 10*z^2) + 
        q^9*z^2*(-20 + 3*z - 8*z^2) - q^20*z^5*(4 + 7*z + z^2) - 
        q^3*(2 + 9*z + z^2) + q^4*(1 + 9*z + 2*z^2) + 
        q^10*z^2*(12 - 7*z + 5*z^2) + q^11*z^2*(-4 + 17*z + z^3) - 
        q^6*z*(2 - 6*z - 8*z^2 + z^3) + q^12*z^2*(-2 - 10*z - 3*z^2 + z^3) - 
        2*q^19*z^4*(-1 + 3*z - 2*z^2 + z^3) + q^18*z^4*(-8 + 12*z - z^2 + 
          z^3) + q^21*z^5*(2 + 7*z + z^2 + z^3) + 
        q^15*z^3*(-10 + 12*z + 8*z^2 + z^3) - q^13*z^2*(-3 + 4*z + 4*z^2 + 
          2*z^3) + q^8*z*(-1 + 23*z - z^2 + 3*z^3) - 
        q^16*z^3*(-4 + 20*z + 10*z^2 + z^3 + z^4) - 
        q^17*z^3*(1 - 14*z - 5*z^2 + 4*z^3 + z^4) + 
        q^14*z^2*(-1 + 13*z + 2*z^2 - z^3 + 2*z^4))*
       R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/(q^10*z^4*(-1 + q^5*z)) - 
     (-1 + q)^2*q^9*(2 + q)*z^2*R2[{{2}, {{5, 1, 0}, {1, 1, 1}}}] - 
     ((-1 + q)*(-1 - 3*q^13*(-1 + z)*z^3 + q^15*z^4 + 3*q^16*z^4 + q^17*z^4 + 
        q^6*z*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + q^10*z*(-2 + z - 4*z^2) + 
        q^4*(-1 + 2*z - 4*z^2) + q^3*(2 - 2*z + z^2) + q^7*z*(3 + z + z^2) + 
        q^8*z*(-2 + 2*z + z^2) - q^9*z*(-1 + 3*z + z^2) - 
        q^11*z*(-1 + 4*z + z^2) + q^5*(1 + 2*z^2) + 
        q^12*z^2*(3 + z - 3*z^2 - z^3) + q^14*(z^3 - 3*z^4))*
       R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}])/(q^4*z^2) - 
     ((-1 + q)*(-1 + q^6*(-1 + z)*z - 2*q^13*z^4 + q^14*z^4 - 
        q^15*(-1 + z)*z^4 - 2*q^16*z^5 + 3*q^17*z^5 + q^19*z^5 + q^20*z^5 + 
        q^11*z^3*(1 + z) + q^12*z^3*(1 + z) + q*(3 + z) - 
        q^8*(-1 + z)^2*z*(3 + z) - q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 + z^2) + q^3*(1 + 2*z + 2*z^2) + q^5*(z + z^3) + 
        q^9*z*(1 - 7*z - 6*z^2 + z^3) - q^7*z*(-3 + z - 5*z^2 + z^3))*
       R2[{{2}, {{5, 1, 0}, {2, 0, 2}}}])/(q^7*z^3) + 
     ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 + 4*q^12*z^3 - q^11*(-2 + z)*z^3 - q^13*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 + q*(3 + z) - 
        q^2*(4 + z) + q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{2}, {{5, 1, 0}, {2, 1, 1}}}])/
      (q^6*z^2) - ((z - q^18*(-5 + z)*z^5 + 3*q^20*z^6 + q^21*z^6 - 
        2*q^22*z^6 - q^23*z^6 - q^3*z*(2 + z^2) - q^9*z*(3 - 15*z + z^2) - 
        q*(1 + 4*z + z^2) + q^14*z^3*(3 - 9*z + 2*z^2) + 
        q^2*(2 + 7*z + 2*z^2) + q^6*z*(-7 - 2*z + 7*z^2) + 
        2*q^8*z*(2 - 3*z - 6*z^2 + z^3) + q^4*(-2 - 10*z - 3*z^2 + z^3) + 
        q^16*z^3*(-1 + 7*z - 3*z^2 + z^3) - q^17*z^4*(3 - z + z^2 + z^3) + 
        q^12*z^2*(-5 + 21*z + 4*z^2 + z^3) + q^11*z^2*(13 - 7*z + 6*z^2 + 
          z^3) + q^15*z^3*(2 + 4*z - 5*z^2 + 2*z^3) - 
        q^13*z^2*(-1 + 14*z + 4*z^2 + 2*z^3) - 
        q^7*z*(1 + z - 8*z^2 + 4*z^3) + q^10*(z - 18*z^2 - 7*z^4) + 
        q^5*(1 + 14*z + 5*z^2 - 4*z^3 + z^4))*
       R2[{{2}, {{5, 1, 0}, {2, 1, 2}}}])/(q^4*z^3) + 
     ((-1 + q)^2*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{5, 1, 0}, {2, 2, 2}}}])/z - 
     ((-1 + q)*(-1 + q^4*z + q^8*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) - 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{2}, {{5, 1, 0}, {3, 0, 1}}}])/
      (q^5*z^2) + (-1 + q)^2*q^16*(2 + q)*z^2*
      R2[{{2}, {{5, 1, 0}, {3, 2, 2}}}] - 
     ((-1 + q)^3*q^10*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{5, 1, 0}, {4, 2, 2}}}])/z - (-1 + q)*q^2*(-1 + q*z)*
      (-1 + q^3*z)*R2[{{2}, {{5, 1, 1}, {-2, 0, 1}}}] - 
     ((-1 + q)*q^3*(-1 + q^3*(-2 + z)*z + q*(2 + z) - q^2*(1 + 2*z))*
       R2[{{2}, {{5, 1, 1}, {-2, 0, 2}}}])/z - 
     ((-1 - q^23*z^5 - 3*q^24*z^6 + q^25*z^6 + q^26*z^6 + 
        2*q^22*z^5*(1 + z) + q^18*z^3*(1 + z)^2 - q^8*z*(2 + z) + 
        q^5*z*(4 + z) + q*(6 + z) - 2*q^2*(3 + 2*z) + q^4*(9 + 8*z - 5*z^2) + 
        q^13*z^2*(-1 + z - 4*z^2) - q^21*z^4*(-3 + z^2) + 
        q^3*(-6 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^11*z*(-3 + 4*z + z^2) + q^19*z^3*(-5 - z + 2*z^2) - 
        q^9*z*(4 + 3*z + 2*z^2) - q^10*z*(-5 + z + 3*z^2) + 
        q^6*(-2 - 4*z + 8*z^2) + q^14*z^2*(6 + 3*z + z^3) + 
        q^20*z^3*(2 - 4*z - 4*z^2 + z^3) - q^15*z^2*(5 - 2*z - 4*z^2 + z^3) + 
        q^16*z^2*(3 - 4*z + 2*z^2 + z^3) - q^17*z^2*(1 - 4*z + 2*z^3) + 
        q^12*(z - 4*z^2 + z^3 - 3*z^4 - z^5))*
       R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}])/(q^10*z^3*(-1 + q^5*z)) - 
     ((1 + 3*q^5*z + 2*q^4*(-1 + z)*z - q^8*(-2 + z)*z^2 - 3*q^15*z^4 + 
        q^16*z^5 - q^9*z^2*(2 + z) + q^11*z^2*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^6*z*(3 + z) - q^13*z^3*(2 + 3*z) + 
        q^3*(-1 + z - z^2) + q^14*z^4*(6 - 2*z + z^2) + q^7*z*(1 - z + z^2) - 
        q^12*z^2*(1 - 2*z - z^2 + z^3))*R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}])/
      (q^7*z^3) - ((z - q^19*(-1 + z)*z^5 + 4*q^21*z^6 - 2*q^22*z^6 - 
        2*q^23*z^6 - q^3*z*(3 + z^2) + q^5*(-1 - 2*z + z^2)^2 - 
        q*(1 + 4*z + z^2) + q^2*(2 + 7*z + 2*z^2) + 
        q^14*z^3*(3 - 7*z + 6*z^2) + q^6*z*(3 + z + 6*z^2) + 
        q^11*z^2*(10 - 2*z + z^3) + q^15*z^3*(-2 + 3*z - 8*z^2 + z^3) + 
        q^8*z*(5 - 3*z - 3*z^2 + z^3) + q^4*(-2 - 5*z - 2*z^2 + z^3) - 
        q^17*z^4*(1 - 2*z - z^2 + z^3) - q^18*z^4*(-1 + z^2 + z^3) + 
        q^16*z^3*(1 + 4*z + z^2 + z^3) - q^9*z*(3 - 11*z + 5*z^2 + z^3) + 
        q^12*z^2*(-4 + 14*z + 6*z^2 + z^3) - q^13*z^2*(-1 + 8*z + 4*z^2 + 
          2*z^3) - q^7*z*(6 + 3*z - 4*z^2 + 3*z^3) - 
        q^10*z*(-1 + 14*z + 2*z^2 + 3*z^3))*
       R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/(q^11*z^4) - 
     ((1 - q^6*(-1 + z)*z + 3*q^20*z^6 - 2*q^22*z^6 - 3*q^23*z^6 - q^24*z^6 + 
        3*q^11*z^2*(1 + z) - q*(4 + z) + q^21*z^5*(-1 + 2*z) + 
        q^2*(5 + 2*z) + q^5*(1 + 4*z) + q^3*(-1 + z - z^2) + 
        q^7*z*(-5 - z + z^2) + q^18*z^5*(-4 + z + z^2) + 
        q^19*z^5*(2 + 2*z + z^2) - q^8*z*(-5 + 8*z + z^2) + 
        q^9*z*(-3 + 16*z + z^2) + q^4*(-2 - 5*z + 3*z^2) + 
        q^12*z^2*(3 + 3*z + 7*z^2) + q^10*z*(1 - 12*z - 6*z^2 + z^3) + 
        q^15*z^3*(2 + 7*z + 6*z^2 + z^3) - q^13*z^2*(3 - 5*z + z^2 + 2*z^3) - 
        q^14*z^2*(-1 + 8*z + 16*z^2 + 2*z^3) + q^17*(z^4 - 2*z^5 - 2*z^6) + 
        q^16*(z^3 + 4*z^4 - 2*z^5 - 2*z^6))*
       R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}])/(q^11*z^4) - 
     ((2 + q^19*(-5 + z)*z^5 + 2*q^20*(-2 + z)*z^5 + 13*q^21*z^6 - 
        10*q^22*z^6 - 6*q^23*z^6 + q^24*z^6 + 3*q^2*(3 + z) - q*(7 + 2*z) + 
        q^8*z*(10 - 22*z - 7*z^2) + q^14*z^3*(6 - 17*z - 2*z^2) + 
        q^5*(3 + 11*z - z^2) - 2*q^3*(2 - z + z^2) + 
        3*q^7*z*(-2 + 2*z + z^2) + q^18*z^4*(-2 - 2*z + 3*z^2) + 
        q^4*(-2 - 9*z + 4*z^2) + q^12*z^2*(-6 + 7*z + 6*z^2) + 
        q^13*(z^2 - 11*z^3) + q^16*z^3*(3 - 8*z + 6*z^2 - 3*z^3) - 
        2*q^10*z*(-2 + 15*z + z^2 + z^3) - q^6*(1 + 4*z + 2*z^2 + z^3) - 
        q^17*z^3*(1 - 3*z + 3*z^2 + z^3) + q^9*z*(-8 + 36*z + 9*z^2 + z^3) + 
        q^15*z^3*(-4 + 13*z + 11*z^2 + z^3) - q^11*z*(1 - 16*z + 4*z^2 - 
          7*z^3 + z^4))*R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((1 + 6*q^17*z^5 - 7*q^18*z^5 - 4*q^19*z^5 - q*(3 + 2*z) + 
        q^7*z*(6 - 3*z - 2*z^2) + q^5*z*(11 + 5*z - z^2) - 
        q^16*z^4*(4 - 6*z + z^2) + q^10*z^2*(-8 - 3*z + z^2) + 
        q^4*z*(-3 + z + z^2) + q^2*(3 + 5*z + z^2) - q^3*(1 + 4*z + 3*z^2) + 
        q^13*z^2*(3 - 9*z + 4*z^2) + q^11*z^2*(10 - z + 4*z^2) + 
        q^14*z^2*(-1 + 7*z + z^3) - q^6*z*(11 + 3*z - 3*z^2 + z^3) + 
        q^15*z^3*(-3 + z^2 + z^3) - q^12*z^2*(6 - 8*z + 7*z^2 + z^3) + 
        q^8*z*(-3 + 2*z - 6*z^2 + 3*z^3) + q^9*(z + 2*z^2 + 6*z^3 - 2*z^4))*
       R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}])/(q^6*z^3) - 
     ((-1 - q^7*(-3 + z)*z - 5*q^4*(-1 + z)*z + q^10*(3 - 4*z)*z^2 + 
        4*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 + q^6*z^2*(1 + z) - 
        q^14*z^3*(1 + z) - q^12*z^4*(3 + z) + q*(6 + z) + q^8*z*(-5 + 2*z) - 
        q^2*(11 + 4*z) + q^9*z*(2 - 5*z - 2*z^2) + q^13*z^3*(3 + z^2) + 
        q^3*(7 + z + z^2) + q^5*(-1 - 3*z + 4*z^2))*
       R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}])/(q^3*z^2) - 
     ((1 + q^7*(-1 + z)*z - 4*q^13*z^3 + 4*q^17*z^4 - q^19*z^5 - q^20*z^5 + 
        q^14*z^3*(1 + z)^2 + q^2*(2 + z) - q*(3 + z) + q^18*z^4*(1 + 2*z) + 
        2*q^8*z*(1 + z - 2*z^2) + q^15*z^4*(-8 + z - z^2) + 
        q^3*(2 + 2*z - z^2) + q^6*z*(-3 - 5*z + z^2) + 
        q^9*z*(1 - 5*z + z^2) + q^11*z^2*(-2 - 4*z + z^2) - 
        q^16*z^4*(1 + z + z^2) + q^4*(-3 - 3*z + 4*z^2) + 
        q^5*(1 + 3*z - z^3) + q^10*z*(-1 + 7*z + 2*z^2 + z^3) + 
        q^12*z^2*(-1 + 4*z + 4*z^2 + z^3))*R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}])/
      (q*z^2) - ((-1 + q)*(-1 + q^3*z)*(1 - q^3*z + q^4*z)*
       R2[{{2}, {{5, 1, 2}, {-2, 0, 1}}}])/z + 
     ((-1 + q^3*z)*(1 + q^8*(3 - 7*z)*z + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 
        q^15*(-3 + z)*z^4 + q^17*z^5 + q^18*z^5 - q*(2 + z) + 
        q^12*z^4*(5 + 2*z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^14*z^4*(7 + 2*z + z^2) + q^13*z^3*(-1 + 9*z + z^2) - 
        q^11*z^2*(1 + z + 4*z^2) - q^9*z*(1 - 7*z - 5*z^2 + z^3) + 
        q^16*(z^4 - 2*z^5))*R2[{{2}, {{5, 1, 2}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((1 - 4*q^20*z^5 + 2*q^18*z^6 - 5*q^22*z^6 + 2*q^25*z^6 - 2*q^26*z^7 + 
        q^27*z^7 + q^28*z^7 - q*(2 + z) + q^19*z^5*(3 + z) + 
        q^24*z^6*(3 + z) - q^17*z^5*(5 + z) - q^23*z^6*(5 + z) + 
        2*q^21*z^5*(-1 + 2*z) + q^5*z*(1 + 2*z) - q^4*(1 + 3*z) + 
        q^15*z^4*(-7 + 5*z) + q^6*z*(3 + z - z^2) + q^3*(2 + 3*z - z^2) + 
        q^7*z*(-5 + z^2) - q^16*z^4*(3 - 5*z + z^2) - 
        q^14*z^3*(3 + z + z^2) + q^9*z*(2 + 4*z + z^2) - 
        q^11*z^2*(4 + 6*z + z^2) + q^13*z^2*(-1 + 3*z + 8*z^2) + 
        q^8*(z - 7*z^2 - 2*z^3) + q^12*z^2*(2 - z + 6*z^2 + z^3) - 
        q^10*z*(1 - 4*z - 6*z^2 + 2*z^3))*R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}])/
      (q^16*z^5) - ((1 - 6*q^20*z^6 + 7*q^22*z^6 + 3*q^23*z^6 - q*(1 + 2*z) - 
        q^12*z^3*(5 + 2*z) - q^18*z^5*(5 + 2*z) - q^19*z^5*(1 + 4*z) + 
        q^3*(2 - 5*z - 3*z^2) + q^8*z^2*(-7 - 4*z + z^2) + 
        q^17*z^5*(2 + 2*z + z^2) + q^2*(-2 + 3*z + z^2) - 
        q^7*z*(1 - 2*z + 3*z^2) + q^6*z*(-2 - 3*z + 4*z^2) + 
        q^14*z^3*(-2 + z - 2*z^3) + q^9*z*(2 + 2*z + 10*z^2 - z^3) + 
        q^16*z^4*(4 + 6*z + z^2 + z^3) + q^4*(1 + 8*z + z^2 + z^3) - 
        q^11*z^2*(5 + 6*z - 9*z^2 + 2*z^3) - q^5*(1 + 2*z - 4*z^2 + 3*z^3) + 
        q^10*z*(-1 + 8*z + 2*z^2 + 5*z^3) + q^15*(z^3 - 13*z^4 - 4*z^6) + 
        q^13*(z^3 + 4*z^4 - z^6))*R2[{{2}, {{5, 1, 2}, {-1, 0, 2}}}])/
      (q^10*z^4) - ((1 + 7*q^6*z^2 + 2*q^18*z^4 - q^19*z^5 + 2*q^2*(3 + z) - 
        q*(4 + z) + q^10*z*(-5 + 2*z - 4*z^2) - q^3*(4 + z^2) + 
        q^4*(-1 - 2*z + z^2) - q^16*z^2*(-1 + z + z^2) - 
        q^9*z*(-6 + 2*z + z^2) + q^17*z^3*(2 + 2*z + z^2) + 
        q^13*(z - 9*z^2 - 6*z^3) + q^8*(2 - 3*z - 6*z^2 + z^3) + 
        q^5*(4 + 3*z - 4*z^2 + z^3) - q^12*z*(4 - 8*z - 2*z^2 + z^3) + 
        q^11*z*(6 - 2*z + 10*z^2 + z^3) - q^7*(4 + 3*z - 3*z^2 + 3*z^3) + 
        4*q^14*(z^2 + z^4) - 2*q^15*(z^2 + 4*z^4))*
       R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}])/(q^10*z^3) - 
     ((-z - 3*q^18*z^5 - 5*q^21*z^6 + q^22*z^6 + 2*q^23*z^6 + 
        q^19*z^5*(4 + z) + q^20*z^5*(1 + 2*z) + q^12*z^2*(3 - 5*z - 5*z^2) + 
        q^14*z^3*(-5 + 10*z - 2*z^2) + q^3*z*(5 + z^2) - 
        q^5*(-1 - 2*z + z^2)^2 + q*(1 + 4*z + z^2) - 
        q^17*z^4*(1 + 11*z + z^2) - q^2*(2 + 7*z + 2*z^2) + 
        q^8*z*(-5 - 2*z + 3*z^2) + q^16*z^3*(-1 - 2*z + 5*z^2) + 
        q^6*(z + 2*z^2 - 6*z^3) + q^4*(2 + z - z^3) - 
        q^15*z^3*(-2 + 6*z - 8*z^2 + z^3) - q^10*z*(1 - 11*z - 6*z^2 + z^3) + 
        2*q^7*z*(2 + 3*z - z^2 + z^3) - q^11*z^2*(7 + 8*z + 2*z^2 + z^3) + 
        q^9*z*(3 - 9*z + 2*z^2 + 2*z^3) + q^13*z^2*(-1 + 8*z + 3*z^2 + 
          3*z^3))*R2[{{2}, {{5, 1, 2}, {0, 0, 2}}}])/(q^10*z^4) - 
     ((2 + q^12*(-1 + z)*z^2 + 4*q^17*z^5 - 2*q^19*z^5 + 2*q^3*(1 + z) + 
        q^16*z^4*(1 + z) + q^2*(3 + z) - q*(5 + 2*z) + 
        q^7*z*(-8 + 5*z - 4*z^2) - 2*q^13*z^2*(-1 + 3*z + z^2) - 
        q^8*z*(-9 + 11*z + z^2) + 2*q^11*z^2*(1 + 2*z + 2*z^2) + 
        q^4*(-4 + z + 3*z^2 - z^3) + q^10*z*(1 - 10*z - 4*z^2 + z^3) + 
        q^6*(-1 + 4*z - 3*z^2 + z^3) + q^5*(3 - 3*z - 2*z^2 + z^3) + 
        q^9*z*(-5 + 16*z - z^2 + z^3) - q^15*z^3*(5 - z + 2*z^2 + z^3) - 
        q^14*z^2*(1 - 11*z + 3*z^2 - 3*z^3 + z^4) + q^18*(z^4 - 2*z^5))*
       R2[{{2}, {{5, 1, 2}, {1, 0, 1}}}])/(q^7*z^3) - 
     ((1 - 2*q^19*(-1 + z)*z^5 + q^21*z^6 - 3*q^22*z^6 + 2*q^23*z^6 + 
        2*q^24*z^6 - q^11*z^2*(1 + z)^2 - q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) + q^5*z*(5 + z) + q^4*z*(-3 + 2*z) - q^20*z^5*(1 + 2*z) + 
        q^16*z^3*(-3 + 7*z - 9*z^2) + q^10*z^2*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^7*z*(-4 - z + z^2) + 
        q^18*z^4*(3 + 12*z + z^2) - 2*q^8*z*(-2 + 3*z + 2*z^2) - 
        q^14*z^3*(7 + 3*z^2) + q^9*z*(-1 + 9*z + 3*z^2) + 
        q^15*z^3*(5 - 7*z + 4*z^2) - q^13*z^2*(1 - 3*z - 5*z^2 + 2*z^3) + 
        q^12*z^2*(2 + z + 4*z^2 + 2*z^3) + q^17*(z^3 - 7*z^4 - 6*z^5))*
       R2[{{2}, {{5, 1, 2}, {1, 0, 2}}}])/(q^10*z^4) - 
     ((-1 + q)*(1 - q^4*z + q^5*(-4 + z)*z^2 - q^7*(-3 + z)*z^2 - 
        q^8*(-1 + z)*z^2 - 2*q^9*z^3 - 5*q^10*z^3 - q^13*z^3 + 
        q^11*(-2 + z)*z^3 - 3*q^15*z^4 - 6*q^16*z^4 + 2*q^17*z^4 + 
        2*q^18*z^4 + q^6*z^2*(1 + z) + q^12*z^3*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) + q^14*z^3*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{2}, {{5, 1, 2}, {2, 0, 1}}}])/(q^4*z^2) - 
     ((1 + q^4*(-2 + z)*z + 5*q^17*z^4 + 3*q^18*z^4 + 2*q^2*(3 + z) - 
        q*(4 + z) + q^8*(-1 + 2*z - 5*z^2) - q^3*(4 + z^2) - 
        q^9*z*(2 - 2*z + z^2) + q^11*z^2*(-2 + 4*z + z^2) + 
        q^14*z^2*(3 + z + 2*z^2) + q^6*(-6 - 2*z + 5*z^2) + 
        q^12*z*(-2 + 4*z + 5*z^2) + q^10*(2*z - 3*z^3) + 
        q^7*(4 + 3*z^2 - 2*z^3) + q^5*(4 + 2*z - 4*z^2 + z^3) - 
        q^13*z*(-1 + 6*z + 6*z^2 + z^3) + q^15*(z^3 - 6*z^4) + 
        q^16*(z^3 - 5*z^4))*R2[{{2}, {{5, 1, 2}, {2, 0, 2}}}])/(q^4*z^2) - 
     ((1 - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^6*z*(5 - 3*z - 2*z^2) + q^5*(2 + z - z^2) - 
        q^13*z^3*(2 + z^2) - q^3*(4 + z^2) - q^9*z*(3 - 7*z + z^2) + 
        q^7*z*(-10 - z + z^2) + q^8*z*(11 - z + z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + 2*q^10*z*(-1 - 3*z + 5*z^2) + 
        q^11*(z - 8*z^3) + q^12*z^2*(1 - z + 3*z^2 + z^3))*
       R2[{{2}, {{5, 1, 2}, {3, 0, 1}}}])/z^2 - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{2}, {{5, 2, 0}, {-2, 1, 2}}}])/(q^4*z^3) + 
     ((-1 + q)*(1 + q^2 - 3*q^5*z - q^3*z^2 - q^7*(-2 + z)*z^2 + 2*q^8*z^3 + 
        q^9*z^4 + q^10*z^4 - q*(2 + z) + q^4*z*(3 + 2*z) - 
        q^6*z*(-1 + 3*z + z^2))*R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}])/
      (q^2*z^2) - ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + 
        q^11*(-1 + z)*z^3 + q^13*z^4 - 2*q^14*z^4 - q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) - q^10*z^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^9*z*(-1 + 7*z + 3*z^2))*R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}])/
      (q^4*z^3) - ((-1 + q)*q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 
        2*q^5*z^2 + q^6*z^2 + q^7*z^3 + 2*q^8*z^3 - q^9*(-1 + z)*z^3 + 
        2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 + q*(2 + z))*
       R2[{{2}, {{5, 2, 0}, {0, 1, 1}}}])/z - 
     ((-1 - q^6*z + q^5*z^2 + 3*q^10*z^2 - q^11*z^4 - q^13*z^4 + 2*q^15*z^4 + 
        q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^8*z*(-3 + 5*z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) - 
        q^9*z*(-1 + 7*z + z^2) + q^12*(z^3 - 2*z^4))*
       R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 - 4*q^17*z^4 - 2*q^18*z^4 - 2*q^2*(3 + z) + q*(4 + z) + 
        q^16*z^3*(-1 + 3*z) + q^15*z^3*(-1 + 6*z) + q^6*(3 + z - 7*z^2) + 
        q^4*(2 + 2*z - z^2) + q^3*(4 + z^2) + q^9*z*(-15 - 3*z + 2*z^2) - 
        q^14*z^2*(3 + z + 2*z^2) + q^13*z*(-1 + 8*z + 3*z^2) + 
        q^10*z*(12 - z + 5*z^2) + q^8*(-2 + 7*z + 8*z^2 - 2*z^3) - 
        q^5*(7 + 4*z - 4*z^2 + z^3) + q^12*z*(4 - 8*z + 6*z^2 + z^3) - 
        q^11*z*(8 - 4*z + 14*z^2 + z^3) + q^7*(3 + 3*z - 2*z^2 + 3*z^3))*
       R2[{{2}, {{5, 2, 0}, {1, 1, 1}}}])/(q^6*z^2) + 
     ((-1 + q)^2*(-1 + q^7*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{5, 2, 0}, {2, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{2}, {{5, 2, 0}, {2, 0, 2}}}])/z^2 - 
     ((-1 + q)*q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{5, 2, 0}, {2, 1, 1}}}])/z - 
     ((-1 + q)*q^4*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}])/z - 
     (q*(1 + q^2*z - 3*q^7*z^2 + q^8*z^3 - q*(2 + z) - q^5*z*(2 + 3*z) - 
        2*q^3*(-1 + z^2) + q^6*z^2*(6 - 2*z + z^2) + q^4*(-1 + 2*z + 2*z^2))*
       R2[{{2}, {{5, 2, 1}, {-2, 0, 1}}}])/z - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - q^15*(-3 + z)*z^4 - q^17*z^5 - 
        q^18*z^5 + q*(2 + z) + q^16*z^4*(-1 + 2*z) - q^12*z^4*(5 + 2*z) + 
        q^8*z*(-3 + 7*z) - q^4*(-1 + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^4*(7 + 2*z + z^2) - 
        q^13*z^3*(-1 + 9*z + z^2) + q^11*z^2*(1 + z + 5*z^2) + 
        q^9*z*(1 - 7*z - 5*z^2 + z^3) + q^10*(z^2 + 4*z^3 - 2*z^4))*
       R2[{{2}, {{5, 2, 1}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((1 - q^12*(-2 + z)*z^4 + q^17*z^6 - 2*q^19*z^6 + 2*q^20*z^6 + 
        q^21*z^6 - q*(2 + z) + q^13*z^4*(7 + z) + q^5*z*(-1 + 2*z) - 
        2*q^11*z^3*(1 + 2*z) - q^14*z^4*(3 + 4*z) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 + z^2) - q^16*z^4*(-1 + z + z^2) + 
        2*q^15*z^4*(-2 + 2*z + z^2) - q^6*z*(-1 + 5*z + z^2) + 
        q^7*z*(-3 + 6*z + z^2) + q^10*z^2*(-2 - 3*z + 2*z^2) - 
        q^8*z*(-3 + 6*z - 3*z^2 + z^3) + q^9*z*(-1 + 5*z + 2*z^3) + 
        q^18*(z^5 - 3*z^6))*R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}])/(q^9*z^4) + 
     ((-1 + q)*q^2*(-q^2 - z + 2*q^5*z^2 + q^6*z^2 + q^3*(1 + z) + 
        q^4*(z - 3*z^2))*R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}])/z - 
     ((-1 + 2*q - 7*q^8*(-1 + z)*z^2 - 6*q^22*z^6 - q^23*z^6 - 2*q^24*z^7 - 
        q^25*z^7 + 2*q^26*z^7 + q^27*z^7 + q^2*z*(7 + z) + 
        q^6*z^2*(4 + 3*z) + q^5*z*(9 + 8*z - 6*z^2) - q^20*z^5*(2 + z^2) - 
        q^12*z^3*(1 - 2*z + 2*z^2) + q^11*z^3*(4 - z + 2*z^2) + 
        q^17*z^4*(4 + 3*z + 2*z^2) + q^18*z^4*(-3 + 12*z + 2*z^2) + 
        q^9*z^2*(-9 - 7*z + 3*z^2) - q^3*(2 + 11*z + 4*z^2) - 
        q^10*z^2*(-1 + z + 8*z^2) + q^7*z*(-2 - 5*z + 12*z^2) + 
        q^4*(1 - 3*z - 4*z^2 + z^3) + q^21*z^5*(1 + 4*z + z^2 + z^3) - 
        q^16*z^4*(9 + 9*z + 3*z^2 + z^3) + q^15*z^3*(-3 + 2*z + 7*z^2 + 
          2*z^3) - q^13*z^2*(-2 - 3*z + 3*z^2 + 4*z^3 + z^4) + 
        q^14*z^2*(-1 + 3*z + 11*z^2 - 5*z^3 + 2*z^4) + 
        q^19*(z^4 - 3*z^5 + z^6 - 2*z^7))*R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/
      (q^6*z^3*(-1 + q^5*z)) - ((1 - q^13*z^4 - 3*q^14*z^4 + q^15*z^4 + 
        q^16*z^4 - q*(6 + z) + 2*q^2*(5 + 2*z) + q^7*z*(-5 + 4*z - 2*z^2) + 
        q^6*z*(6 + z - z^2) + q^11*z^2*(3 + 2*z - z^2) - q^3*(4 + z^2) + 
        q^12*z^3*(1 + z + z^2) - 2*q^9*z*(2 - 5*z + 2*z^2) + 
        2*q^8*z*(3 - 3*z + 2*z^2) + q^4*(-3 - 5*z + 3*z^2) + 
        q^5*(2 - 2*z - 5*z^2 + z^3) + q^10*z*(1 - 9*z - z^2 + z^3))*
       R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}])/(q^3*z^2) - 
     ((1 + z + 4*q^18*z^5 + q^22*z^6 - q^17*z^4*(1 + z) + 
        2*q^16*z^4*(2 + z) + q^19*z^5*(1 + 2*z) - q^20*z^5*(1 + 3*z) + 
        q^14*z^3*(3 - 8*z - 3*z^2) + q^15*z^4*(6 - 4*z + z^2) - 
        q*(4 + 5*z + z^2) - q^8*z*(-6 + 9*z + z^2) + q^2*(5 + 9*z + 2*z^2) + 
        q^6*z*(-3 - 9*z + 5*z^2) + q^12*z^2*(-2 + 4*z + 3*z^2 - 2*z^3) + 
        q^9*z*(-4 + 15*z + 3*z^2 - 2*z^3) - q^7*z*(2 - 7*z + z^2 + z^3) - 
        q^3*(1 + 7*z + 2*z^2 + z^3) + q^4*(-2 + 2*z + 3*z^2 + z^3) + 
        q^11*z^2*(4 + 2*z + 6*z^2 + z^3) + q^13*(z^2 - 5*z^3 - 2*z^4) + 
        q^10*z*(1 - 11*z - 4*z^2 - 6*z^3 + z^4) + 
        q^5*(1 + 2*z + 2*z^2 - 5*z^3 + z^4))*
       R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/(q^4*z^3) - 
     ((-1 + q)*q^2*(-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*z^3 + 
        2*q^13*z^4 + q^14*z^4 + q*(2 + z) - q^7*z*(2 + z) + q^8*(z + 2*z^3) + 
        q^9*(z^2 - z^4))*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}])/z^2 - 
     ((-1 + q)*q^9*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}])/z + 
     (-1 + q)^2*q^6*z*R2[{{2}, {{5, 2, 2}, {-1, 0, 0}}}] - 
     ((1 + q^6*(1 - 5*z) + 3*q^9*z^2 - 3*q^13*z^4 + q^15*z^4 + 
        2*q^2*(3 + z) - q*(4 + z) + q^12*z^3*(1 + 2*z) + 
        q^5*(-3 + 5*z - 3*z^2) - q^3*(5 + z^2) + q^10*z^2*(-2 + 2*z + z^2) + 
        q^4*(4 - 3*z + 3*z^2) + 2*q^7*(z + z^3) - 
        q^11*z^2*(-1 + 3*z + z^2 + z^3) - q^8*(z^2 + z^4))*
       R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 - 5*q^9*z^2 + q^10*(-1 + z)*z^2 - 2*q^17*z^5 + q^19*z^5 - 
        3*q^5*z*(1 + z) + q*(2 + z) + q^16*z^4*(-1 + 4*z) + q^4*(1 + 4*z) + 
        q^7*z*(5 + 2*z - 2*z^2) + q^3*(-2 - 3*z + z^2) + 
        q^6*z*(-2 - z + z^2) + 2*q^8*z*(-1 + 3*z + z^2) - 
        q^15*z^4*(-1 + 4*z + z^2) + q^14*z^3*(-1 + 7*z + z^2) - 
        q^12*z^3*(2 + 8*z + z^2) + q^13*z^3*(3 + 2*z^2) + q^11*(z^2 - z^4))*
       R2[{{2}, {{5, 2, 2}, {-1, 0, 2}}}])/(q^6*z^3) + 
     (-1 + q)^2*q^5*R2[{{2}, {{5, 2, 2}, {0, 0, 0}}}] - 
     ((1 + q^20*(-10 + z)*z^6 - q^19*z^7 - 3*q^24*z^7 - 2*q^25*z^7 - 
        q*(1 + z) - q^2*(2 + z) + 2*q^22*z^6*(2 + z) + q^23*z^6*(1 + 3*z) + 
        q^18*z^5*(-1 + 8*z) + q^3*(2 + 2*z - 2*z^2) + q^6*z^2*(4 + z^2) + 
        q^12*z^3*(-8 - z + z^2) - q^15*z^4*(8 + 3*z + z^2) - 
        2*q^14*z^4*(-1 + 4*z + z^2) + q^16*z^4*(-2 + 5*z + 2*z^2) + 
        q^13*z^3*(1 + 7*z + 6*z^2) + q^11*z^2*(-4 - z + 9*z^2) + 
        q^9*z*(2 + 5*z + 7*z^2 - 6*z^3) + q^7*z*(-2 + z + z^2 - z^3) - 
        q^8*z^2*(9 + 2*z - 4*z^2 + z^3) + q^4*(1 + 2*z + 4*z^2 + z^3) - 
        q^5*(1 + z + 4*z^2 + 2*z^3) + q^10*z*(-1 + 5*z - z^2 - 2*z^3 + 
          2*z^4) + q^17*(z^4 + z^5 - 4*z^6))*
       R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}])/(q^8*z^4) - 
     ((-1 + q^11*(-1 + z)*z - q^13*(-1 + z)*z^3 + q^14*z^4 - q^17*z^4 - 
        q^16*(-3 + z)*z^4 - 3*q^19*z^5 + 3*q^20*z^5 + 2*q^21*z^5 + 
        q^15*z^4*(2 + z) - 3*q^2*(3 + z) + q*(5 + z) - q^18*z^4*(1 + 2*z) + 
        q^8*z*(2 + 3*z) + q^4*(-5 + 2*z - 4*z^2) + q^6*(-1 + 4*z - 2*z^2) + 
        q^7*z*(-4 - z + z^2) + q^3*(8 + z + z^2) + q^10*z*(3 + 2*z + 2*z^2) - 
        q^9*z*(3 + 4*z + 3*z^2) + q^5*(3 - 2*z + 5*z^2) - 
        q^12*(z^2 + 3*z^4 + z^5))*R2[{{2}, {{5, 2, 2}, {0, 0, 2}}}])/
      (q^4*z^2) + (-1 + q)*q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{5, 2, 2}, {1, 0, 0}}}] - 
     ((1 - 2*q^11*z^2 - 2*q^15*z^4 - q^16*z^4 + q^14*z^3*(1 + z) - 
        q*(6 + z) + 2*q^2*(5 + 2*z) - q^13*z^3*(3 + z^2) - q^3*(4 + z^2) - 
        q^7*z*(6 - 2*z + z^2) + q^12*z^3*(-1 + 3*z + z^2) + 
        q^4*(-3 - 5*z + 3*z^2) + q^8*z*(3 - 4*z + 3*z^2) + 
        q^10*z*(-1 + z + 4*z^2) + q^9*(z + 4*z^2 - 3*z^3) + 
        q^6*(7*z - 2*z^3) + q^5*(2 - 2*z - 3*z^2 + z^3))*
       R2[{{2}, {{5, 2, 2}, {1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q^6*(-1 + z)*z^2 - 2*q^26*z^7 - q^27*z^7 - 2*q^5*z*(1 + z) + 
        q^25*z^6*(1 + z) + q*(2 + z) + 2*q^24*z^6*(3 + z) + q^4*(1 + 3*z) + 
        q^7*z*(3 + 7*z) + q^10*z^2*(11 + 12*z - 4*z^2) - 
        2*q^22*z^6*(5 + z^2) + q^12*z^2*(-1 - 11*z + z^2) + 
        q^3*(-2 - 3*z + z^2) - q^21*z^6*(3 - 2*z + z^2) - 
        q^23*z^6*(-4 + z + z^2) + 2*q^20*z^5*(-1 + 2*z + z^2) + 
        q^13*z^3*(5 - 17*z + 2*z^2) - q^15*z^3*(1 + 7*z + 2*z^2) - 
        q^8*z*(3 + 5*z + 6*z^2) + q^11*z^2*(-2 + 10*z + 9*z^2 - 2*z^3) + 
        q^14*z^3*(-4 + 11*z - 3*z^2 + z^3) - q^18*z^4*(3 + 3*z + z^2 + z^3) + 
        q^9*z*(1 - 8*z - 6*z^2 + 2*z^3) - q^16*z^3*(-3 + 2*z + z^2 + 2*z^3) + 
        q^19*z^4*(-1 + 4*z + z^2 + 2*z^3) + q^17*z^3*(-1 + 10*z + 4*z^3 + 
          z^4))*R2[{{2}, {{5, 2, 2}, {1, 0, 2}}}])/(q^8*z^4) + 
     ((-1 + q)*q^4*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{5, 2, 2}, {2, 0, 0}}}])/z - 
     ((2 + q^3*(-2 + z) + q^8*(6 - 11*z)*z + 5*q^16*z^4 + q^12*(-1 + z)*z^4 - 
        q^18*z^5 - q^19*z^5 - 2*q*(3 + z) + 2*q^2*(3 + z) + 
        q^17*z^4*(1 + 2*z) + q^14*z^4*(-8 + z - z^2) + 
        q^5*z*(-3 - 4*z + z^2) - 4*q^7*z*(1 - z + z^2) + 
        q^6*z*(2 - z + z^2) - q^15*z^4*(-1 + z + z^2) + 
        q^13*z^3*(1 + z + z^2) + q^11*z^2*(2 + 3*z + 2*z^2) + 
        q^10*(z - 9*z^2 - 5*z^3) + q^4*(z + 4*z^2 - z^3) + 
        q^9*z*(-4 + 15*z + 2*z^2 + z^3))*R2[{{2}, {{5, 2, 2}, {2, 0, 1}}}])/
      z^2 - ((1 + q^6*z - q^5*z^2 - q^16*z^4 - q^20*z^5 + 2*q^21*z^6 - 
        5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q^19*z^5*(1 + z) + 
        q^18*z^5*(2 + z) - q*(3 + z) + q^2*(3 + z) - q^11*z^2*(3 + z) + 
        q^15*z^4*(-3 + 2*z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) - 
        q^10*z^2*(3 + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^14*z^3*(3 + 4*z + z^2) - q^8*z*(-3 + 8*z + z^2) + 
        q^9*z*(-1 + 10*z + 4*z^2) - q^13*z^2*(1 - 7*z - 7*z^2 + z^3) + 
        q^12*z^2*(3 - 6*z + 2*z^2 + z^3))*R2[{{2}, {{5, 2, 2}, {2, 0, 2}}}])/
      (q^3*z^3) - (-1 + q)*q^11*z*(2 + q - q*z + 2*q^5*z - q^6*z - q^7*z + 
       2*q^10*z^2 + q^11*z^2)*R2[{{2}, {{5, 2, 2}, {3, 0, 1}}}] + 
     (q^7*(1 - 4*q^9*(-1 + z)^2*z - 5*q^15*z^4 + q^17*z^4 - q*(6 + z) + 
        q^14*z^3*(1 + 2*z) + q^2*(9 + 4*z) + q^6*z*(7 - 4*z - 3*z^2) + 
        q^3*(-1 + z - z^2) - q^13*z^3*(2 + z^2) + q^8*z*(14 + z^2) + 
        q^7*z*(-13 - z + z^2) + q^4*(-6 - 7*z + 3*z^2) + 
        q^10*z*(-2 - 7*z + 13*z^2) + q^11*(z - 8*z^3) + q^5*(3 + z^2 + z^3) + 
        q^12*z^2*(1 - z + 3*z^2 + z^3))*R2[{{2}, {{5, 2, 2}, {3, 0, 2}}}])/
      z - ((1 - q^21*z^5 - 2*q^23*z^6 + q^24*z^6 + q^25*z^6 + 2*q^2*(1 + z) + 
        q^19*z^5*(1 + z) - q*(3 + z) - q^20*z^5*(4 + z) - q^15*z^4*(13 + z) + 
        2*q^13*z^3*(1 + 3*z) + q^12*z^2*(5 + 3*z) + q^4*z*(5 + 4*z) + 
        q^3*(1 - 2*z - 2*z^2) + q^10*z*(-3 + 8*z - 2*z^2) - 
        q^18*z^4*(1 - 9*z + z^2) + q^17*z^4*(2 - 8*z + z^2) + 
        q^16*z^4*(4 + 5*z + z^2) + q^8*z*(3 - 5*z + 6*z^2) + 
        q^9*z*(2 + 5*z + 4*z^2 - 2*z^3) - q^5*(2 + 7*z + z^3) + 
        q^11*z*(1 - 13*z - 8*z^2 + z^3) + q^7*z*(-5 - 5*z^2 + z^3) + 
        q^6*(1 + 5*z - 2*z^2 + z^3) + q^14*(z^3 + z^4 - 2*z^5))*
       R2[{{2}, {{6, 0, 0}, {-2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q^21*z^5 + 2*q^23*z^6 - q^24*z^6 - q^25*z^6 - 2*q^2*(1 + z) - 
        q^19*z^5*(1 + z) + q*(3 + z) + q^20*z^5*(4 + z) + q^15*z^4*(13 + z) - 
        2*q^13*z^3*(1 + 3*z) - q^12*z^2*(5 + 3*z) - q^4*z*(5 + 4*z) + 
        q^8*z*(-3 + 5*z - 6*z^2) + q^18*z^4*(1 - 9*z + z^2) - 
        q^17*z^4*(2 - 8*z + z^2) - q^16*z^4*(4 + 5*z + z^2) + 
        q^10*z*(3 - 8*z + 2*z^2) + q^14*z^3*(-1 - z + 2*z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^5*(2 + 7*z + z^3) - 
        q^11*z*(1 - 13*z - 8*z^2 + z^3) - q^6*(1 + 5*z - 2*z^2 + z^3) + 
        q^9*z*(-2 - 5*z - 4*z^2 + 2*z^3) + q^7*(5*z + 5*z^3 - z^4))*
       R2[{{2}, {{6, 0, 0}, {-1, 0, 2}}}])/(q^11*z^4) - 
     ((-1 + 2*q^2*z - q^20*z^5 + 3*q^17*z^4*(1 + z) + q*(2 + z) - 
        q^5*z*(4 + z) - q^13*z^4*(9 + z) + q^7*z*(3 + 7*z - 4*z^2) - 
        q^6*z^2*(1 - 7*z + z^2) + q^19*z^5*(3 + 2*z + z^2) - 
        q^18*z^5*(-1 + 3*z + z^2) - q^3*(2 + 9*z + z^2) + 
        q^4*(1 + 9*z + 2*z^2) + q^15*z^3*(-3 - z - 6*z^2 + z^3) + 
        q^9*z*(1 + z + z^2 + z^3) - q^10*z^2*(-5 - 3*z + 14*z^2 + z^3) + 
        q^8*z*(-3 - 10*z - 9*z^2 + 2*z^3) + q^14*z^3*(-1 + 4*z + 8*z^2 + 
          2*z^3) + q^11*z^2*(-2 + 5*z + 13*z^2 + 3*z^3) - 
        q^16*z^3*(-2 + 2*z + 6*z^2 + z^3 + z^4) + q^12*(z^3 - z^5))*
       R2[{{2}, {{6, 0, 0}, {-1, 1, 2}}}])/(q^9*z^4) - 
     ((1 - 2*q^2*z + q^20*z^5 - 3*q^17*z^4*(1 + z) - q*(2 + z) + 
        q^5*z*(4 + z) + q^13*z^4*(9 + z) + q^12*z^3*(-1 + z^2) + 
        q^6*z^2*(1 - 7*z + z^2) - q^19*z^5*(3 + 2*z + z^2) + 
        q^18*z^5*(-1 + 3*z + z^2) + q^3*(2 + 9*z + z^2) - 
        q^4*(1 + 9*z + 2*z^2) + q^7*z*(-3 - 7*z + 4*z^2) + 
        q^8*z*(3 + 10*z + 9*z^2 - 2*z^3) + q^15*z^3*(3 + z + 6*z^2 - z^3) - 
        q^9*z*(1 + z + z^2 + z^3) + q^10*z^2*(-5 - 3*z + 14*z^2 + z^3) - 
        q^14*z^3*(-1 + 4*z + 8*z^2 + 2*z^3) - q^11*z^2*(-2 + 5*z + 13*z^2 + 
          3*z^3) + q^16*z^3*(-2 + 2*z + 6*z^2 + z^3 + z^4))*
       R2[{{2}, {{6, 0, 0}, {0, 0, 2}}}])/(q^9*z^4) - 
     ((-1 + q^6*(-1 + z)*z + q^10*(3 - 2*z)*z^2 + 3*q^11*z^3 + 2*q^15*z^4 + 
        q^16*z^4 - q^14*z^3*(1 + z) + q*(7 + z) - q^2*(13 + 5*z) + 
        q^4*(2 + 7*z - 6*z^2) + q^13*z^3*(3 + z^2) + q^7*z*(3 - 3*z + z^2) - 
        q^8*z*(5 - 2*z + z^2) + q^3*(7 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^9*z*(-2 + 5*z + z^2) + 
        q^5*(-2 - 3*z + 7*z^2))*R2[{{2}, {{6, 0, 0}, {0, 1, 2}}}])/
      (q^4*z^2) - ((1 - q^6*(-1 + z)*z - 3*q^11*z^3 - 2*q^15*z^4 - q^16*z^4 + 
        q^14*z^3*(1 + z) - q*(7 + z) + q^10*z^2*(-3 + 2*z) + q^2*(13 + 5*z) + 
        q^5*(2 + 3*z - 7*z^2) - q^13*z^3*(3 + z^2) - q^7*z*(3 - 3*z + z^2) + 
        q^8*z*(5 - 2*z + z^2) - q^3*(7 + z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) + q^9*z*(-2 + 5*z + z^2) + 
        q^4*(-2 - 7*z + 6*z^2))*R2[{{2}, {{6, 0, 0}, {1, 0, 2}}}])/
      (q^4*z^2) + ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*z^5 - 2*q^19*z^5 + q^20*z^5 - q^21*z^5 - 
        q^22*z^5 - 2*q^24*z^6 + q^25*z^6 + q^26*z^6 + q^17*z^4*(1 + 2*z) + 
        q^11*z^3*(2 + 3*z) + q^16*z^4*(2 + 3*z) + q^4*z*(3 - 3*z + z^2) + 
        q^2*(-3 + 2*z + z^2) - q^12*z^3*(-1 + 4*z + z^2) + 
        q^10*z^2*(3 + 2*z + 3*z^2) + q^6*z*(2 + z + 4*z^2 - z^3) + 
        q^9*z*(1 - 7*z - 7*z^2 + z^3) + q^8*z*(-3 + 4*z - z^2 + z^3) - 
        q^7*z*(-2 + z^2 + z^3))*R2[{{2}, {{6, 0, 0}, {1, 1, 2}}}])/
      (q^7*z^3) - ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*(-1 + z)*z^4 + 2*q^17*z^5 - 4*q^19*z^5 + 
        q^21*z^5 + q^16*z^4*(1 + 3*z) + q^11*z^3*(2 + 3*z) + 
        q^4*z*(3 - 3*z + z^2) + q^2*(-3 + 2*z + z^2) - 
        q^12*z^3*(-1 + 4*z + z^2) + q^10*z^2*(3 + 2*z + 3*z^2) + 
        q^6*z*(2 + z + 4*z^2 - z^3) + q^9*z*(1 - 7*z - 7*z^2 + z^3) + 
        q^8*z*(-3 + 4*z - z^2 + z^3) - q^7*z*(-2 + z^2 + z^3))*
       R2[{{2}, {{6, 0, 0}, {2, 0, 2}}}])/(q^7*z^3) - 
     ((-1 + q)^2*q*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 0, 0}, {2, 1, 2}}}])/z^2 - 
     ((-1 + q^6*(-1 + z)*z + q^10*(3 - 2*z)*z^2 + 3*q^11*z^3 + 2*q^15*z^4 + 
        q^16*z^4 - q^14*z^3*(1 + z) + q*(7 + z) - q^2*(13 + 5*z) + 
        q^4*(2 + 7*z - 6*z^2) + q^13*z^3*(3 + z^2) + q^7*z*(3 - 3*z + z^2) - 
        q^8*z*(5 - 2*z + z^2) + q^3*(7 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^9*z*(-2 + 5*z + z^2) + 
        q^5*(-2 - 3*z + 7*z^2))*R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}])/
      (q^10*z^3) - ((-1 + q)^2*(-1 + q^4*z)*(-1 + q^5*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}])/
      (q^7*z^3) + ((-1 + q^5*z)*(-1 - q^7*(-3 + z)*z - 2*q^18*z^5 + 
        4*q^19*z^5 - 2*q^20*(-1 + z)*z^5 + q^21*z^6 + q^22*z^6 + q*(4 + z) + 
        q^6*z*(1 + 2*z) - q^2*(5 + 2*z) + q^14*z^4*(13 + 2*z) + 
        q^12*z^2*(-1 + z - 6*z^2) + q^9*z*(4 - 14*z - 3*z^2) + 
        q^4*(2 + 4*z - 3*z^2) + 2*q^13*z^3*(-1 + z^2) + 
        q^5*(-1 - 3*z + z^2) + q^11*z^2*(-1 - 3*z + z^2) + 
        q^3*(1 - z + z^2) + q^16*z^4*(-3 + 2*z + z^2) - 
        q^17*z^4*(-1 + 3*z + z^2) + q^8*z*(-6 + 6*z + z^2) - 
        q^15*z^4*(4 + 6*z + z^2) - q^10*z*(1 - 10*z - 5*z^2 + z^3))*
       R2[{{2}, {{6, 0, 1}, {0, 0, 2}}}])/(q^11*z^4) + 
     ((-1 + q^5*z)*(-1 - q^7*(-3 + z)*z - 2*q^18*z^5 + 4*q^19*z^5 - 
        2*q^20*(-1 + z)*z^5 + q^21*z^6 + q^22*z^6 + q*(4 + z) + 
        q^6*z*(1 + 2*z) - q^2*(5 + 2*z) + q^14*z^4*(13 + 2*z) + 
        q^12*z^2*(-1 + z - 6*z^2) + q^9*z*(4 - 14*z - 3*z^2) + 
        q^4*(2 + 4*z - 3*z^2) + 2*q^13*z^3*(-1 + z^2) + 
        q^5*(-1 - 3*z + z^2) + q^11*z^2*(-1 - 3*z + z^2) + 
        q^3*(1 - z + z^2) + q^16*z^4*(-3 + 2*z + z^2) - 
        q^17*z^4*(-1 + 3*z + z^2) + q^8*z*(-6 + 6*z + z^2) - 
        q^15*z^4*(4 + 6*z + z^2) - q^10*z*(1 - 10*z - 5*z^2 + z^3))*
       R2[{{2}, {{6, 0, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((-1 + q)^2*(-1 + q^5*z)*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 0, 1}, {2, 0, 1}}}])/(q^6*z^3) - 
     ((-1 + q^5*z)*(1 - q^3*(-1 + z)^2 + q^4*(-5 + z)*z - 4*q^14*z^4 - 
        5*q^17*z^5 - 2*q^20*z^5 - q^16*z^6 + 6*q^21*z^6 - 9*q^22*z^6 + 
        3*q^24*z^6 - q^19*z^5*(1 + z) + 2*q^18*z^5*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) + q^5*z*(6 + z) + q^15*z^4*(-3 + 5*z) + 
        q^8*z*(3 - 7*z - 4*z^2) + q^10*z^2*(-7 + z - 2*z^2) + 
        2*q^7*z*(-1 + z^2) - q^6*z*(3 + z^2) + q^11*z^2*(3 - 7*z + z^2) - 
        q^13*z^3*(3 - 3*z + z^2) + q^9*z*(-1 + 11*z + 5*z^2) + 
        q^12*z^2*(-1 + 6*z + 5*z^2 + z^3))*
       R2[{{2}, {{6, 0, 2}, {-1, 0, 1}}}])/(q^16*z^5) - 
     ((-1 + q^5*z)*(1 - q^18*z^5 - 4*q^19*z^6 - 4*q^20*z^6 + 5*q^21*z^6 + 
        3*q^22*z^6 - 2*q*(1 + z) + q^2*z*(4 + z) - q^17*z^5*(4 + z) + 
        q^3*(2 - 4*z - 3*z^2) + q^5*z*(-2 + 3*z - 3*z^2) + 
        q^7*z*(-3 + 2*z - 2*z^2) + q^15*z^4*(-3 + z - z^2) + 
        q^12*z^3*(3 - z + 2*z^2) - q^11*z^3*(7 + z + 2*z^2) - 
        q^14*z^4*(5 + 3*z + 2*z^2) + q^6*z*(1 - 2*z + 3*z^2) + 
        q^10*z^2*(-4 - 3*z + 6*z^2) - q^9*z*(1 - 10*z - 8*z^2 + z^3) + 
        q^8*z*(3 - 8*z - z^2 + z^3) - q^13*z^3*(1 - 7*z + z^2 + z^3) + 
        q^4*(-1 + 4*z + z^2 + z^3) + q^16*z^4*(1 + 8*z + 2*z^2 + z^3))*
       R2[{{2}, {{6, 0, 2}, {-1, 0, 2}}}])/(q^10*z^4) + 
     ((-1 + q^5*z)*(-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + 
        q^15*z^5*(1 + z) - q^2*(3 + z) - q^13*z^4*(3 + z) - q^3*(1 + 2*z) - 
        q^17*z^4*(1 + 2*z) + q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + 
        q^5*z*(4 + 2*z - z^2) - q^6*z*(2 - 2*z + z^2) + 
        q^14*z^4*(9 - z + z^2) - q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-3 + 10*z + z^2) + q^7*z*(3 - 4*z + 4*z^2) - 
        q^9*z*(-1 + 10*z + z^3) + q^4*(1 - 2*z - 3*z^2 + z^3) + 
        q^12*(z^3 - z^5))*R2[{{2}, {{6, 0, 2}, {0, 0, 2}}}])/(q^7*z^3) + 
     ((-1 + q^5*z)*(-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + 
        q^15*z^5*(1 + z) - q^2*(3 + z) - q^13*z^4*(3 + z) - q^3*(1 + 2*z) - 
        q^17*z^4*(1 + 2*z) + q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + 
        q^5*z*(4 + 2*z - z^2) - q^6*z*(2 - 2*z + z^2) + 
        q^14*z^4*(9 - z + z^2) - q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-3 + 10*z + z^2) + q^7*z*(3 - 4*z + 4*z^2) - 
        q^9*z*(-1 + 10*z + z^3) + q^4*(1 - 2*z - 3*z^2 + z^3) + 
        q^12*(z^3 - z^5))*R2[{{2}, {{6, 0, 2}, {1, 0, 1}}}])/(q^7*z^3) - 
     ((-1 + q^5*z)*(1 + 3*q^5*z + q^7*(-2 + z)*z + 2*q^4*(-1 + z)*z + 
        q^11*(-2 + z)*z^3 - q^13*(-4 + z)*z^4 + q^15*(-2 + z)*z^4 - 
        2*q^16*z^5 - q^17*z^5 - q^20*z^5 - q^19*z^6 + 2*q^21*z^6 - 
        5*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 - q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^14*z^4*(3 + z) + q^18*z^5*(4 + z) + 
        q^8*z*(3 - 7*z - 3*z^2) + q^3*(-1 + z - z^2) - q^10*z^2*(4 + z^2) + 
        q^12*z^3*(-1 + 2*z + z^2) + q^9*z*(-1 + 10*z + 5*z^2))*
       R2[{{2}, {{6, 0, 2}, {1, 0, 2}}}])/(q^10*z^4) - 
     (-1 + q)*q^9*(2 + q)*z*(-1 + q^4*z)*(-1 + q^5*z)*
      R2[{{2}, {{6, 0, 2}, {2, 0, 1}}}] - 
     ((-1 + q)^2*q*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 0, 2}, {2, 0, 2}}}])/z^2 - (-1 + q)*q^6*(2 + q)*z*
      (-1 + q^4*z)*R2[{{2}, {{6, 1, 0}, {-2, 0, 1}}}] + 
     ((-1 + q)*q^4*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 3*z^2))*
       R2[{{2}, {{6, 1, 0}, {-2, 0, 2}}}])/z - 
     ((-1 - 2*q^7*(-2 + z)*z + 2*q^15*z^4 + q^16*z^4 + q^6*z^2*(4 + z) + 
        q*(6 + z) - q^14*z^3*(1 + 2*z) - 2*q^2*(5 + 2*z) + 
        q^4*(3 + 6*z - 5*z^2) + q^10*z*(2 + z - 3*z^2) + q^13*z^3*(3 + z^2) + 
        q^3*(4 + z^2) + q^11*z^2*(3 + z + z^2) - q^12*z^3*(-1 + 3*z + z^2) + 
        q^8*z*(-4 + 3*z + 2*z^2) + q^5*(-2 - 3*z + 3*z^2) - 
        q^9*z*(2 + 8*z + 3*z^2))*R2[{{2}, {{6, 1, 0}, {-2, 1, 1}}}])/
      (q^4*z^2) - ((1 - 3*q + 2*q^11*(-1 + z)*z^3 + 2*q^16*z^5 - q^18*z^5 + 
        q^14*z^4*(-3 + 2*z) - q^15*z^4*(1 + 4*z) + q^9*z*(-1 + 9*z) + 
        2*q^6*z*(1 + z - 2*z^2) - q^12*z^3*(3 + z^2) - 
        q^4*z*(5 - 2*z + z^2) - q^2*(-3 + 4*z + z^2) - q^7*z*(3 + 2*z^2) + 
        q^3*(-1 + 9*z + 2*z^2) + q^10*z^2*(-4 + 3*z + 3*z^2) + 
        q^5*z*(-1 - 5*z + 4*z^2) - q^8*z*(-3 + 5*z - 3*z^2 + z^3) + 
        q^13*z^3*(1 + z + z^2 + z^3))*R2[{{2}, {{6, 1, 0}, {-2, 1, 2}}}])/
      (q^4*z^3) - ((1 - 2*q^21*z^5 - q^22*z^5 - q*(8 + z) + 
        q^20*z^4*(1 + 2*z) + q^2*(19 + 6*z) + q^7*z*(-11 + 8*z) + 
        q^5*(8 + 10*z - 12*z^2) + q^11*z*(5 + 4*z - 10*z^2) + 
        q^6*(-3 + z^2) - q^19*z^4*(3 + z^2) + q^8*z*(21 + z^2) - 
        q^17*z^3*(3 + z + z^2) + q^18*z^4*(-1 + 3*z + z^2) + 
        2*q^9*z*(-5 + 4*z + z^2) - q^3*(16 + 5*z + z^2) + 
        2*q^16*z^2*(-1 - z + 3*z^2) + q^10*z*(-7 - 19*z + 5*z^2) + 
        q^4*(-1 - 8*z + 7*z^2) + q^14*z^2*(7 + 2*z - z^2 + z^3) + 
        q^12*z^2*(5 - 3*z + 3*z^2 + z^3) - q^13*z^2*(7 + 3*z^2 + 2*z^3) + 
        q^15*(z^2 + 8*z^3 - 2*z^4))*R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}])/
      (q^5*z^2*(-1 + q^5*z)) - ((-1 + 3*q - q^11*(-3 + z)*z^3 + 4*q^15*z^5 - 
        2*q^16*z^5 + q^18*z^5 + q^10*z^2*(4 - 6*z - 3*z^2) + 
        q^5*z*(2 + 4*z - 3*z^2) + 2*q^6*z*(-1 + z^2) + q^12*z^3*(3 + z^2) + 
        q^4*z*(2 - 3*z + z^2) + q^14*z^4*(4 - z + z^2) + 
        q^2*(-3 + 3*z + z^2) - q^3*(-1 + 6*z + z^2) + 
        q^7*z*(3 - 3*z + 2*z^2) + q^8*z*(-3 + 8*z - 2*z^2 + z^3) - 
        q^9*z*(-1 + 10*z - 2*z^2 + z^3) - q^13*z^3*(1 + z + 3*z^2 + z^3))*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + q*(2 + z))*R2[{{2}, {{6, 1, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + q^9*(-1 + z)*z^2 - q^10*z^3 + q^13*z^3 - q^14*z^4 + 
        q^5*z*(1 + z) + q^11*z^3*(1 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^6*z*(3 + z) + q^4*(z - 2*z^2) + q^12*z^3*(-2 + z - z^2) + 
        q^3*(1 - z + z^2) - q^8*z*(1 - z + z^2) + q^7*z*(3 + z + z^2))*
       R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 + q^6*(-1 + z)*z - q^13*z^3 + q^10*(-1 + z)*z^3 - 
        q^14*z^4 - q^16*z^4 + q^20*z^5 - 2*q^17*(-3 + z)*z^5 - 
        q^19*(-1 + z)*z^5 + 2*q^21*z^6 + q^22*z^6 + 2*q^23*z^6 + q^24*z^6 - 
        q^15*z^4*(1 + z) + q*(3 + z) - q^8*(-1 + z)^2*z*(3 + z) + 
        q^12*z^2*(-1 + 2*z) - q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + 
        q^11*z^2*(3 + 2*z + z^2) + q^3*(1 + 2*z + 2*z^2) + q^5*(z + z^3) + 
        q^9*z*(1 - 6*z - 6*z^2 + z^3) - q^7*z*(-3 + z - 5*z^2 + z^3))*
       R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 3*q^15*z^4 + 
        3*q^17*z^4 + 2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - q^13*z^3*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) - q^14*z^3*(1 + 2*z) + q^12*z^2*(-1 + 5*z) + 
        q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + q^9*z*(-1 + 2*z^2) + 
        q^10*z*(2 + z + 5*z^2) - q^5*(-1 + z - 5*z^2 + z^3) - 
        q^11*(z - 2*z^3 + z^4))*R2[{{2}, {{6, 1, 0}, {0, 1, 1}}}])/
      (q^7*z^2) - ((-z - 2*q^19*z^5 + 3*q^20*z^5 + 3*q^22*z^6 - 2*q^23*z^6 + 
        q^25*z^6 + 7*q^15*z^4*(2 + z) + q^14*z^3*(-2 + z^2) - 
        2*q^2*(-2 + 3*z + z^2) + q^12*z^3*(-4 + 4*z + z^2) + 
        q*(-1 + 4*z + z^2) - q^18*z^4*(-1 + 4*z + z^2) + 
        q^17*z^4*(-3 + 5*z + z^2) - q^16*z^4*(4 + 9*z + z^2) + 
        q^4*(1 - 8*z + z^2 - z^3) + q^3*(-5 + 6*z + z^2 + z^3) - 
        q^8*z*(-3 + z + 2*z^2 + z^3) + q^7*z*(1 + z + 4*z^2 + z^3) - 
        q^13*z^2*(1 - 2*z + 12*z^2 + z^3) + q^9*z*(-6 + 5*z + 3*z^3) + 
        q^10*z*(4 - 11*z - 2*z^2 + 3*z^3) - q^6*(1 + 4*z - 3*z^2 + 6*z^3) + 
        q^5*(2 + 8*z - 4*z^2 + 5*z^3 - z^4) - q^11*z*(1 - 7*z - 4*z^2 + 
          4*z^3 + z^4) + q^21*(z^5 - 2*z^6))*
       R2[{{2}, {{6, 1, 0}, {1, 0, 1}}}])/(q^7*z^3) - 
     ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 - q^17*(-3 + z)*z^5 + 3*q^19*z^6 + 
        q^20*z^6 - 2*q^21*z^6 - q^22*z^6 + q*(2 + z) - q^5*z*(4 + z) + 
        q^7*z*(3 + z - 5*z^2) + q^9*z*(1 - 3*z + z^2) - 
        q^13*z^3*(4 + 8*z + z^2) - q^3*(2 + 9*z + z^2) + 
        q^4*(1 + 9*z + 2*z^2) + q^11*z^3*(8 + 10*z + 3*z^2) + 
        q^15*z^3*(-1 + 7*z - 4*z^2 + z^3) - q^16*z^4*(3 + 3*z + z^2 + z^3) - 
        q^10*z^2*(-2 + 3*z + 9*z^2 + z^3) + q^8*z*(-3 - 5*z^2 + 2*z^3) + 
        q^14*z^3*(3 + z + 6*z^2 + 2*z^3) + q^12*(z^3 - 3*z^4 - 2*z^5))*
       R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}])/(q^4*z^3) + 
     ((-1 + q)^2*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 0}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((1 - q^2*(-3 + z) + q^6*(7 - 8*z)*z^2 - q^12*(-2 + z)*z^3 + 
        6*q^13*z^4 + q^16*(-1 + z)*z^4 - q^17*z^5 + q^18*z^5 + q^19*z^5 - 
        q*(3 + z) - 2*q^4*z*(9 + 2*z) + q^10*z^2*(-8 + z - 2*z^2) + 
        q^11*z^2*(2 - 6*z + z^2) - q^14*z^4*(4 + 3*z + z^2) - 
        q^8*z*(-3 + 5*z + z^2) + q^3*(-1 + 11*z + z^2) + q^5*z*(11 + 2*z^2) + 
        q^7*z*(-4 - 3*z + 8*z^2) + q^9*z*(-1 + 10*z + z^2 + 2*z^3) + 
        q^15*(z^4 + z^6))*R2[{{2}, {{6, 1, 0}, {1, 1, 2}}}])/z^2 + 
     ((-1 + q)^3*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}])/(q^2*z^2) - 
     ((-1 - 3*q^2 + q^3*(1 - 4*z) - q^4*(-4 + z)*z - q^7*(-3 + z)*z - 
        q^5*(-1 + z)^2*z - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) + q^8*z*(-3 + 5*z) + q^10*z^2*(3 + z + z^2) + 
        q^6*z*(-1 - z + 2*z^2) - q^9*z*(-1 + 7*z + 3*z^2 + z^3) + 
        q^12*(z^3 - 2*z^4))*R2[{{2}, {{6, 1, 0}, {2, 0, 2}}}])/z^2 - 
     ((1 + q^6*(-1 + z)^2*z - q^11*z^3 + q^12*(-1 + z)*z^3 + 7*q^13*z^4 + 
        q^15*(-1 + z)*z^4 + 3*q^18*z^5 + 3*q^19*z^5 - 2*q^20*z^5 - q^21*z^5 - 
        q*(3 + z) - q^14*z^4*(3 + z) + q^16*z^4*(-1 + 2*z) + q^2*(3 + 2*z) + 
        q^4*z*(5 + 4*z) + q^8*z^2*(-6 + 5*z) - q^17*z^4*(1 + 5*z) - 
        q^10*z^2*(2 + 5*z) + q^7*z^2*(3 - 5*z + z^2) - 
        2*q^9*z^2*(-3 - 3*z + z^2) - q^5*z*(4 + z + z^2) - 
        q^3*(1 + 3*z + 2*z^2))*R2[{{2}, {{6, 1, 0}, {2, 1, 2}}}])/z^2 - 
     ((-1 + q)^3*q^7*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 0}, {3, 1, 2}}}])/z + (-1 + q)*q^6*(2 + q)*z*
      (-1 + q^4*z)*R2[{{2}, {{6, 1, 1}, {-2, 0, 1}}}] + 
     ((-1 + q^4*z)*(1 + q^8*(3 - 7*z)*z + q^5*(-1 + z)*z - q^6*(-1 + z)*z + 
        q^15*(-3 + z)*z^4 + q^17*z^5 + q^18*z^5 - q*(2 + z) + 
        q^12*z^4*(5 + 2*z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) - 
        q^7*z*(3 - 2*z + z^2) - q^14*z^4*(7 + 2*z + z^2) + 
        q^13*z^3*(-1 + 9*z + z^2) + q^10*z^2*(-1 - 4*z + 2*z^2) - 
        q^11*z^2*(1 + z + 5*z^2) - q^9*z*(1 - 7*z - 5*z^2 + z^3) + 
        q^16*(z^4 - 2*z^5))*R2[{{2}, {{6, 1, 1}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((-1 - q^4*(-5 + z)*z + q^17*z^4 + q^23*z^6 - 2*q^24*z^6 + q*(3 + z) - 
        q^2*(4 + z) + 2*q^19*z^5*(4 + z) - 3*q^21*z^5*(1 + 2*z) - 
        2*q^5*(1 + 4*z) + q^22*z^5*(1 + 7*z) + q^9*z*(6 - 9*z - 5*z^2) - 
        q^20*z^5*(4 + z^2) + q^3*(3 - z + z^2) + 4*q^8*z*(-1 + 2*z + z^2) + 
        q^14*z^2*(3 - 2*z + 5*z^2) + q^11*z*(1 - 8*z + 6*z^2) + 
        q^7*(z - 2*z^2 - 2*z^3) + q^6*(1 + 4*z - z^2 + z^3) + 
        q^13*z^2*(-3 + 5*z + z^2 + z^3) - q^12*z^2*(-4 + 3*z + 10*z^2 + 
          z^3) + q^10*z*(-4 + 9*z - 3*z^2 + 2*z^3) + 
        q^16*z^3*(-2 + z + 5*z^2 + 2*z^3) - q^15*z^2*(1 - 4*z + 3*z^2 + 
          7*z^3) - q^18*(z^4 + 2*z^6))*R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}])/
      (q^11*z^4) - ((-1 + 4*q^19*z^6 + 4*q^20*z^6 - 5*q^21*z^6 - 3*q^22*z^6 + 
        2*q*(1 + z) + q^13*(-1 + z)^2*z^3*(3 + z) + q^17*z^5*(3 + z) - 
        q^2*z*(4 + z) + q^10*z^2*(5 + 3*z - 6*z^2) - 2*q^12*z^3*(2 + z^2) + 
        2*q^11*z^3*(4 + z^2) + q^15*z^4*(2 - z + z^2) + 
        q^5*z*(2 - 3*z + 3*z^2) - q^6*z*(1 - 2*z + 3*z^2) + 
        q^7*z*(3 - 2*z + 3*z^2) + q^3*(-2 + 4*z + 3*z^2) - 
        q^8*z*(3 - 9*z + z^3) + q^9*z*(1 - 12*z - 9*z^2 + z^3) - 
        q^4*(-1 + 4*z + z^2 + z^3) - q^16*z^4*(1 + 6*z + 2*z^2 + z^3) + 
        q^14*z^3*(-1 + 6*z + 3*z^2 + 2*z^3))*
       R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/(q^5*z^3) - 
     ((1 + q^23*z^5 + 2*q^25*z^6 - q^26*z^6 - q^27*z^6 + q^22*z^5*(4 + z) - 
        q*(6 + z) - q^5*z*(6 + z) + q^2*(6 + 4*z) + q^6*(4 + 13*z - 11*z^2) + 
        q^9*z*(11 + 11*z - 6*z^2) + 2*q^15*z^2*(2 + 4*z - 3*z^2) + 
        q^21*z^4*(2 + z - z^2) + q^8*z*(4 + 4*z - z^2) + 
        q^3*(7 + 4*z - z^2) - q^11*z^2*(13 + z^2) + 
        q^20*z^3*(1 - 3*z + z^2) + q^7*(-1 - 12*z + 2*z^2) + 
        q^4*(-11 - 9*z + 5*z^2) + q^13*z^2*(-5 + z + 7*z^2) + 
        q^10*z*(-9 - z + 12*z^2) - q^14*z^2*(-1 + 8*z - 4*z^2 + z^3) + 
        q^18*z^3*(4 - z - 3*z^2 + z^3) - q^17*z^3*(8 + 5*z + 5*z^2 + z^3) + 
        q^16*z^2*(-2 + 5*z + 5*z^2 + 2*z^3) + q^12*z*(1 + 8*z - 10*z^2 + 
          4*z^3 + z^4) - 3*q^19*(z^3 + z^5))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((1 + 2*q^26*z^7 + q^27*z^7 + 2*q^5*z*(1 + z) - q^6*z^2*(1 + z) - 
        q^25*z^6*(1 + z) - q*(2 + z) - 2*q^24*z^6*(3 + z) - q^4*(1 + 3*z) + 
        2*q^13*z^3*(2 + 7*z) + q^3*(2 + 3*z - z^2) + 2*q^22*z^6*(6 + z^2) + 
        q^8*z*(3 - 8*z + z^2) + q^11*z^3*(-8 - 5*z + z^2) + 
        q^23*z^6*(-4 + z + z^2) - q^20*z^5*(-3 + 4*z + z^2) - 
        q^10*z^2*(8 + 6*z + z^2) + q^7*z*(-3 + 2*z + 2*z^2) + 
        q^15*z^3*(1 + z + 5*z^2) + q^9*z*(-1 + 13*z + 5*z^2) - 
        q^14*z^3*(2 + 4*z + z^3) + q^16*z^3*(-2 - 7*z^2 + z^3) + 
        q^21*z^5*(-1 + 8*z - 2*z^2 + z^3) - q^18*z^4*(-3 - 4*z + 5*z^2 + 
          z^3) + q^12*z^2*(1 + 3*z - z^2 + 2*z^3) - 
        q^17*z^3*(-1 + 7*z - 3*z^2 + 3*z^3 + z^4) + q^19*(z^4 - 5*z^6 - z^7))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}])/(q^9*z^4) - 
     ((-1 - 3*q^18*z^5 + 2*q^19*z^5 - q^21*z^5 + 2*q^16*z^4*(1 + z)^2 + 
        q*(4 + z) - q^2*(5 + 2*z) + q^4*(2 + 5*z - 5*z^2) + 
        q^6*z*(13 + 8*z - z^2) - q^14*z^3*(4 + z^2) - q^17*z^4*(7 + z^2) + 
        q^3*(1 - z + z^2) + q^15*z^4*(5 - z + z^2) - q^7*z*(3 + z + z^2) - 
        q^11*z^2*(1 - 7*z + 2*z^2) + q^13*z^2*(-2 + 9*z + 2*z^2) + 
        q^8*z*(-5 - 8*z + 9*z^2) + q^9*(z + 7*z^2 - 6*z^3) + 
        q^5*(-1 - 10*z + z^2 + z^3) - q^12*z^2*(-6 + 6*z + 4*z^2 + z^3) - 
        q^10*z*(-1 + 6*z + 4*z^2 + z^3))*R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/
      (q^3*z^2) - ((-1 + q^6*(-2 + z)*z + q^11*(-1 + z)^2*z^2 + 4*q^19*z^5 - 
        2*q^20*(-1 + z)*z^5 - 3*q^21*z^6 + 5*q^22*z^6 + q^23*z^6 - q^24*z^6 - 
        q^18*z^5*(1 + z) + q*(4 + z) - q^2*(5 + 2*z) + q^8*z*(-6 + 11*z) + 
        q^4*(2 + 3*z - 3*z^2) + q^16*z^4*(-2 + z^2) + q^7*z*(4 - 3*z + z^2) + 
        q^3*(1 - z + z^2) - 4*q^9*z*(-1 + 5*z + z^2) - 
        q^15*z^4*(3 + 7*z + z^2) + q^5*(-1 + 2*z^2) + 
        q^14*z^3*(3 + 13*z + 3*z^2) + q^10*z*(-1 + 13*z + 5*z^2) - 
        q^12*z^2*(4 - 5*z + 2*z^2 + z^3) + q^13*z^2*(1 - 9*z - 6*z^2 + 
          2*z^3) + q^17*(z^4 - 2*z^5))*R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/
      (q^5*z^3) - ((-1 - z + q^6*(11 - 4*z)*z^2 + q^14*(11 - 2*z)*z^4 + 
        2*q^15*(-2 + z)*z^4 + q^19*(3 - 5*z)*z^5 + q^18*(-3 + z)*z^5 - 
        2*q^21*z^6 + 4*q^22*z^6 + q^23*z^6 - q^24*z^6 - 3*q^16*z^4*(1 + z) + 
        q^20*z^5*(3 + z) + q^17*z^4*(1 + 2*z) - q^8*z*(6 - 13*z + z^2) + 
        q*(4 + 5*z + z^2) - q^13*z^3*(2 + z + 2*z^2) - 
        q^2*(5 + 9*z + 2*z^2) + q^7*z*(3 - 10*z + 3*z^2) - 
        q^4*(-2 + 3*z + 2*z^2 + z^3) + q^3*(1 + 7*z + 2*z^2 + z^3) + 
        q^12*z^2*(-1 + z - 2*z^2 + 2*z^3) - q^11*z^2*(1 + 2*z + 6*z^2 + 
          2*z^3) + q^10*z*(-1 + 11*z + 3*z^2 + 8*z^3) + 
        q^5*(-1 + z - 4*z^2 + 4*z^3 - z^4) + q^9*z*(4 - 18*z - 3*z^2 - 
          2*z^3 + z^4))*R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/(q^4*z^3) + 
     ((-1 + q)^2*q^5*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/z + 
     ((-1 + q)^2*q^2*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 1}, {3, 0, 1}}}])/z^2 + 
     (q^2*(-1 + q^4*z)*(1 + q^5*(-1 + z)*z + q^8*z^3 + 2*q^3*(1 + z) - 
        q^6*z^2*(1 + z) - q*(2 + z) + q^4*(-1 + z^2 - z^3))*
       R2[{{2}, {{6, 1, 2}, {-2, 0, 1}}}])/z - 
     (q^2*(-1 + q^4*z)*(1 - q^7*z^2 + q^8*z^3 + 2*q^3*(1 + z) - q*(2 + z) - 
        q^5*z*(1 + 6*z) + q^6*z^2*(6 - 2*z + z^2) - q^4*(1 - 2*z^2 + z^3))*
       R2[{{2}, {{6, 1, 2}, {-2, 0, 2}}}])/z - 
     ((-1 + q^4*z)*(-1 - q*(-3 + z) + q^7*z^2 - q^5*z^4 - q^6*z^3*(1 + z) + 
        q^2*(-3 + 4*z) + q^3*(1 - 5*z - 2*z^2) + q^4*z*(2 + z + 3*z^2))*
       R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}])/z^2 - 
     ((1 + q^5*(-3 + z)*z + q^9*(7 - 2*z)*z^2 + q^15*(-2 + z)*z^4 - 
        2*q^16*z^5 + q^17*z^5 - q*(2 + z) + q^6*z*(6 + z) + 
        q^11*z^2*(2 + 3*z) - q^14*z^3*(2 + 5*z) + q^3*(2 + 2*z - z^2) + 
        q^4*(-1 + z^2) - q^7*z*(6 + z^2) + q^8*z*(2 - 7*z + z^2) + 
        q^10*z^2*(-4 - 2*z + z^2) + q^12*z^2*(1 - z + z^2) + 
        q^13*z^2*(-1 + 2*z + 7*z^2))*R2[{{2}, {{6, 1, 2}, {-1, 0, 2}}}])/
      (q^6*z^3) - ((z - 2*q^7*(-1 + z)*z^3 + q^18*z^4 - q^19*z^5 - 
        2*q^21*z^6 - 3*q^22*z^6 + 3*q^23*z^6 + 2*q^24*z^6 - 
        5*q^13*z^3*(1 + z) + q^14*z^4*(8 + 5*z) + q^8*z*(-2 + 2*z - 3*z^2) - 
        2*q^16*z^4*(4 + z^2) - q^9*z^2*(9 + 2*z + z^2) - q*(-1 + 4*z + z^2) + 
        q^17*z^4*(-2 + 5*z + z^2) - q^15*z^4*(-2 + 7*z + z^2) + 
        q^2*(-1 + 5*z + 2*z^2) + q^10*z*(2 + 5*z + 7*z^2 - 4*z^3) - 
        q^3*(2 + 5*z + z^3) - q^12*z^2*(4 + 4*z - 9*z^2 + z^3) + 
        q^4*(2 + 3*z - 3*z^2 + z^3) + q^6*(-1 - z + 2*z^2 + 5*z^3) + 
        q^5*(1 + 2*z + z^2 - 4*z^3 + z^4) + q^11*z*(-1 + 5*z + 5*z^3 + z^4))*
       R2[{{2}, {{6, 1, 2}, {0, 0, 1}}}])/(q^5*z^3) - 
     ((-1 + q + 2*q*z - 4*q^8*(-1 + z)*z^2 + 4*q^18*z^5 + 4*q^19*z^6 + 
        6*q^20*z^6 - 4*q^21*z^6 - 5*q^22*z^6 - q^23*z^6 + 
        q^6*z*(-5 + z - 3*z^2) + q^12*z^3*(10 + 6*z - z^2) - 
        q^2*(-2 + 3*z + z^2) + q^14*z^4*(-4 + 3*z + 2*z^2) + 
        q^15*z^4*(7 + 2*z + 3*z^2) + q^3*(-2 + 6*z + 3*z^2) + 
        q^13*z^3*(-2 - 9*z + z^3) - q^17*z^4*(1 + 2*z + z^3) - 
        q^7*z*(-3 + z - 7*z^2 + z^3) - q^16*z^4*(-2 + 7*z + z^2 + z^3) - 
        q^4*(1 + 13*z + 2*z^2 + z^3) + q^9*z*(-2 - z - 9*z^2 + 2*z^3) + 
        q^11*z^2*(4 - z^2 + 2*z^3) + q^5*(1 + 11*z - z^2 + 3*z^3) + 
        q^10*(z - 6*z^2 + 3*z^3 - 9*z^4))*R2[{{2}, {{6, 1, 2}, {0, 0, 2}}}])/
      (q^5*z^3) + ((-1 + q^4*z)*(-1 + q^7*(3 - 2*z)*z + q^10*(3 - 4*z)*z^2 + 
        4*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) - 
        q^12*z^4*(3 + z) + q*(6 + z) + q^8*z*(-5 + 2*z) - 2*q^2*(5 + 2*z) + 
        q^4*(3 + 6*z - 5*z^2) + q^9*z*(2 - 5*z - 2*z^2) + 
        q^13*z^3*(3 + z^2) + q^3*(4 + z^2) + q^6*z*(-1 + 3*z + z^2) + 
        q^5*(-2 - 2*z + 3*z^2))*R2[{{2}, {{6, 1, 2}, {1, 0, 1}}}])/
      (q^2*z^2) - ((1 + 2*q^20*z^5 + q^21*z^5 - q^18*z^4*(2 + z) - 
        q*(8 + z) - q^16*z^4*(1 + 2*z) + 3*q^2*(5 + 2*z) + q^7*z*(-1 + 4*z) - 
        q^8*z*(-11 + z^2) + q^17*z^4*(-3 + z^2) + q^15*z^4*(14 - z + z^2) - 
        q^3*(7 + z + z^2) - q^11*z^2*(-5 + 5*z + z^2) - 
        q^14*z^3*(-4 + 8*z + z^2) - q^6*z*(5 + 5*z + 2*z^2) + 
        q^4*(-4 - 9*z + 5*z^2) + q^9*z*(-7 + 13*z + 6*z^2) + 
        q^10*z*(1 - 14*z + 7*z^2) + q^5*(3 + 6*z - 5*z^2 + z^3) + 
        q^12*z^2*(-4 - z + 2*z^2 + z^3) - q^13*z^2*(-2 + 7*z + 2*z^2 + 
          2*z^3))*R2[{{2}, {{6, 1, 2}, {1, 0, 2}}}])/(q^2*z^2) - 
     ((-2 - 5*q^16*z^4 + q^18*z^5 + q^19*z^5 + q^15*z^5*(1 + z) - 
        q^2*(3 + z) - q^13*z^4*(3 + z) - q^3*(1 + 2*z) - q^17*z^4*(1 + 2*z) + 
        q*(5 + 2*z) + q^10*z^2*(2 + z - z^2) + q^5*z*(4 + 2*z - z^2) - 
        q^6*z*(2 - 2*z + z^2) + q^14*z^4*(9 - z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-3 + 10*z + z^2) + 
        q^7*z*(3 - 4*z + 4*z^2) - q^9*z*(-1 + 10*z + z^3) + 
        q^4*(1 - 2*z - 3*z^2 + z^3) + q^12*(z^3 - z^5))*
       R2[{{2}, {{6, 1, 2}, {2, 0, 1}}}])/z^2 - 
     ((-1 - 3*q^5*z - q^7*(-2 + z)*z - 2*q^4*(-1 + z)*z - q^11*(-2 + z)*z^3 + 
        q^13*(-4 + z)*z^4 - q^15*(-2 + z)*z^4 + 2*q^16*z^5 + q^17*z^5 + 
        q^20*z^5 + q^19*z^6 - 2*q^21*z^6 + 5*q^22*z^6 - q^23*z^6 - 
        2*q^24*z^6 + q^6*z*(2 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^14*z^4*(3 + z) - q^18*z^5*(4 + z) + q^10*z^2*(4 + z^2) + 
        q^3*(1 - z + z^2) - q^12*z^3*(-1 + 2*z + z^2) + 
        q^8*z*(-3 + 7*z + 3*z^2) + q^9*(z - 10*z^2 - 5*z^3))*
       R2[{{2}, {{6, 1, 2}, {2, 0, 2}}}])/(q^3*z^3) + 
     (-1 + q)*q^17*(2 + q)*z^2*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 2}, {3, 0, 1}}}] + 
     ((-1 + q)^2*q^9*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 2}, {3, 0, 2}}}])/z - (-1 + q)^2*q^8*z*
      R2[{{2}, {{6, 2, 0}, {-2, 1, 2}}}] - 
     ((-1 + q)*q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 - 
        q^10*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 + q*(2 + z) - 
        q^9*z^3*(2 + z))*R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}])/z + 
     (-1 + q)^2*q^8*z*R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}] - 
     ((-z - 6*q^18*z^5 - 3*q^20*z^6 - q^21*z^6 + 2*q^22*z^6 + q^23*z^6 + 
        q^14*z^3*(-7 + 10*z) + q^6*z*(4 + z - 7*z^2) + q^3*z*(2 + z^2) - 
        q^16*z^4*(4 + z^2) + 3*q^9*z*(1 - 6*z + z^2) + q*(1 + 4*z + z^2) - 
        q^2*(2 + 7*z + 2*z^2) + q^8*z*(-5 + 7*z + 11*z^2 - 2*z^3) + 
        q^4*(2 + 10*z + 3*z^2 - z^3) + q^17*z^4*(1 - z + 2*z^2 + z^3) - 
        q^11*z^2*(19 - 5*z + 5*z^2 + z^3) - q^12*z^2*(-7 + 27*z + 6*z^2 + 
          z^3) + 2*q^7*z*(2 + z - 4*z^2 + 2*z^3) + 
        q^13*z^2*(-1 + 21*z + 3*z^2 + 3*z^3) + 
        q^10*z*(-1 + 24*z + 2*z^2 + 7*z^3) - q^5*(1 + 13*z + 5*z^2 - 4*z^3 + 
          z^4) + q^15*(z^3 - 5*z^4 + 7*z^5 - 2*z^6))*
       R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/(q^6*z^3) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}])/z^2 - 
     ((-1 + q)^2*q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{6, 2, 0}, {0, 1, 1}}}])/z - 
     (q*(1 - q^9*z - q^14*(-1 + z)*z^3 - q^16*z^4 + 2*q^17*z^4 + q^18*z^4 + 
        q^8*z^2*(1 + z) - q*(3 + z) + q^13*z^2*(3 + z) + q^2*(4 + z) + 
        q^11*z*(-3 + 5*z) - 2*q^5*(2 + z^2) - q^3*(5 + z^2) + 
        q^10*z*(3 - z + z^2) - q^7*z*(-1 + 3*z + z^2) + q^4*(6 + z + 2*z^2) + 
        q^6*(1 - 2*z + 3*z^2) + q^12*(z - 7*z^2 - 3*z^3) + 
        q^15*(z^3 - 2*z^4))*R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}])/z + 
     (-1 + q)^2*q^13*(2 + q)*z^2*R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}] - 
     (-1 + q)^2*q^12*(2 + q)*z^2*R2[{{2}, {{6, 2, 0}, {1, 1, 1}}}] + 
     (-1 + q)^2*q^13*z^2*R2[{{2}, {{6, 2, 0}, {1, 1, 2}}}] + 
     ((-1 + q)*q^2*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{6, 2, 0}, {2, 0, 1}}}])/z - 
     ((-1 + q)^3*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 2, 0}, {2, 0, 2}}}])/z + 
     ((-1 + q)^3*q^5*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 2, 0}, {2, 1, 1}}}])/z + 
     (q^7*(-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R2[{{2}, {{6, 2, 0}, {2, 1, 2}}}])/z + 
     ((-1 + q)*(-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z + 
        2*q^7*z^2 - q^8*z^2 + q^11*z^3 + q*(2 + z) - q^5*z*(2 + z))*
       R2[{{2}, {{6, 2, 1}, {-2, 0, 2}}}])/(q*z^2) - 
     ((z + 5*q^18*z^5 + 2*q^20*z^6 + q^21*z^6 - 2*q^22*z^6 - q^23*z^6 - 
        q^19*z^5*(1 + z) + q^13*z^3*(-3 + z - 2*z^2) - q^3*z*(3 + z^2) + 
        q^16*z^4*(5 - 6*z + z^2) + q^5*(-1 - 2*z + z^2)^2 - 
        q*(1 + 4*z + z^2) + q^2*(2 + 7*z + 2*z^2) + 
        q^14*z^3*(-2 - 9*z + 3*z^2) + q^6*z*(3 + z + 6*z^2) - 
        q^17*z^4*(1 - 5*z + z^3) + q^8*z*(5 - 4*z - 3*z^2 + z^3) + 
        q^4*(-2 - 5*z - 2*z^2 + z^3) + q^11*z^2*(11 - z + z^2 + z^3) + 
        q^12*z^2*(-2 + 12*z + 3*z^2 + z^3) - q^9*z*(3 - 15*z + 4*z^2 + z^3) + 
        q^15*z^3*(1 + 2*z - 6*z^2 + 2*z^3) - q^7*z*(6 + 3*z - 4*z^2 + 
          3*z^3) - q^10*z*(-1 + 19*z + 4*z^2 + 3*z^3))*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}])/(q^6*z^3) - 
     ((-1 - q^7*(-3 + z)*z - q^20*(-2 + z)*z^5 - q^21*z^6 - 
        q^18*z^5*(3 + z) + q*(4 + z) + q^6*z*(1 + 2*z) + q^19*z^5*(3 + 2*z) - 
        q^2*(5 + 2*z) + q^13*z^4*(2 + 3*z) + q^4*(2 + 4*z - 3*z^2) - 
        q^16*z^4*(3 + z^2) + q^5*(-1 - 3*z + z^2) + 
        q^11*z^2*(-1 - 3*z + z^2) + q^3*(1 - z + z^2) + 
        q^8*z*(-6 + 6*z + z^2) - q^15*z^4*(5 + 4*z + 2*z^2) - 
        2*q^9*z*(-2 + 7*z + 2*z^2) + q^14*z^3*(-1 + 13*z + 3*z^2) - 
        q^10*z*(1 - 10*z - 6*z^2 + z^3) + q^17*z^4*(1 - 2*z + 2*z^2 + z^3) - 
        q^12*(z^2 + 8*z^4))*R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}])/(q^5*z^3) - 
     ((1 + 9*q^5*z + q^17*(-2 + z)^2*z^4 - q^23*z^6 - q^24*z^6 - q^25*z^6 + 
        2*q^2*(3 + z) - q*(4 + z) + q^16*z^4*(-7 + 4*z) - 
        q^20*z^5*(1 + 8*z) + q^21*z^5*(1 + 8*z) + q^3*(-5 + z - z^2) + 
        q^18*z^4*(3 + z + z^2) + q^4*(3 - 5*z + 2*z^2) + 
        q^19*z^4*(-1 - 4*z + 2*z^2) + q^15*z^3*(-3 - z + 5*z^2) + 
        q^13*z^2*(6 - 3*z - 7*z^2 + z^3) - q^14*z^2*(1 - 10*z - z^2 + z^3) - 
        q^8*z*(-5 + 19*z + 7*z^2 + z^3) - q^6*(2 + 11*z + 5*z^2 + 2*z^3) + 
        q^9*z*(-5 + 25*z + 9*z^2 + 2*z^3) + q^7*(1 + 3*z + 11*z^2 + 5*z^3) - 
        q^11*z*(3 - 11*z + 12*z^2 - 12*z^3 + z^4) + 
        q^10*z*(4 - 19*z - z^2 - 7*z^3 + z^4) - 
        q^12*z*(-1 + 10*z - 6*z^2 + 2*z^3 + z^4))*
       R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/(q^6*z^3) - 
     (-1 + q)*q^6*(-2*z + q^5*(2 - 7*z)*z + 2*q^6*z^2 + q^7*z^2 + 
       q^2*(3 + z) - q^3*(4 + z) + q^4*(2 + z^2) + q*(-1 - 2*z + z^2))*
      R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}] - 
     ((1 + z - 6*q^22*z^6 - q^23*z^6 + q^24*z^6 + 3*q^20*z^5*(-1 + 2*z) + 
        q^21*z^5*(-1 + 3*z) + q^15*z^4*(2 + z - z^2) - q*(3 + 5*z + z^2) + 
        q^4*z*(12 + 5*z + z^2) + q^2*(3 + 8*z + 2*z^2) - 
        q^19*z^4*(3 + 5*z + 3*z^2) + q^6*z*(-6 - 5*z + 14*z^2) + 
        q^5*z*(-4 - z - 5*z^2 + z^3) - q^10*z^2*(-1 + 5*z + 2*z^2 + z^3) - 
        q^3*(1 + 10*z + 2*z^2 + z^3) + q^11*z^2*(6 + 7*z + 3*z^2 + z^3) + 
        q^17*z^3*(2 - 3*z + 4*z^2 + z^3) + q^18*z^3*(-1 + 5*z + 8*z^2 + 
          z^3) - q^16*z^3*(1 - 3*z + 11*z^2 + z^3) + 
        q^12*z^2*(-9 - 2*z + 3*z^2 + 2*z^3) + q^8*z*(-3 + 5*z - 5*z^2 + 
          3*z^3) - q^13*z^2*(-5 + 6*z + 6*z^2 + 3*z^3) - 
        q^7*z*(-6 + 2*z + 10*z^2 + 3*z^3) + q^9*(z - 3*z^2 + 9*z^3 - 4*z^4) + 
        q^14*z^2*(-1 + 4*z - z^2 + 8*z^3 + z^4))*
       R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/(z^2*(-1 + q^5*z)) - 
     (q^3*(-1 + 2*q^6*z + q^7*(-2 + z)*z^2 - q^10*(-2 + z)*z^2 + 2*q^11*z^3 + 
        q^15*z^4 - 2*q^2*(3 + z) - q^12*z^4*(3 + z) + q*(4 + z) + 
        q^14*z^3*(-1 + 2*z) + q^5*z*(-2 + 3*z) + q^8*z*(-2 + 3*z) + 
        q^4*(-1 + 2*z - 3*z^2) + q^3*(4 + z^2) + q^13*z^3*(3 - z + z^2) + 
        q^9*(z - 4*z^2 - 3*z^3))*R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/z + 
     (q^5*(-3 + q^4*(-6 + z)*z^2 - 4*q^16*z^4 + q^18*z^5 + q^19*z^5 - 
        q^13*z^4*(1 + z) + q^15*z^5*(1 + z) + 3*q*(3 + z) - 3*q^2*(3 + z) - 
        q^17*z^4*(1 + 2*z) + q^6*z*(-2 + z - z^2) + q^10*z^2*(2 + z - z^2) + 
        q^5*z*(3 + 5*z - z^2) + q^3*(3 - 2*z + z^2) + 
        q^14*z^4*(6 - z + z^2) - q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-3 + 10*z + z^2) + q^7*z*(3 - 4*z + 4*z^2) - 
        q^9*z*(-1 + 10*z + z^3) + q^12*(z^3 - z^5))*
       R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}])/z - 
     (q^2*(1 + 4*q^5*z + 2*q^4*(-1 + z)*z - 2*q^11*z^3 - 5*q^15*z^4 - 
        q^13*(-6 + z)*z^4 - q^14*z^5 - 3*q^17*z^5 - 3*q^20*z^5 - 
        q^19*(-5 + z)*z^5 + 2*q^21*(-1 + z)*z^5 - 5*q^22*z^6 + q^23*z^6 + 
        2*q^24*z^6 + q^7*z*(1 + z) - q^16*z^4*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) + q^18*z^5*(5 + z) - q^6*z*(5 + 2*z) - 
        q^10*z^2*(3 + 4*z) + q^3*(-1 + z - z^2) - q^8*z*(-2 + 3*z + z^2) + 
        q^12*z^3*(-1 + 3*z + z^2) - q^9*z*(1 - 6*z - 7*z^2 + z^3))*
       R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/z^2 + 
     ((-1 + q)*q^4*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{2}, {{6, 2, 1}, {3, 0, 1}}}])/z - 
     (-1 + q)^2*q^6*R2[{{2}, {{6, 2, 2}, {-2, 0, 0}}}] + 
     ((-1 + q)*(1 - q^3*(-2 + z)*z - q^5*z^2 + 3*q^10*z^3 - q^14*z^4 + 
        q^15*z^4 + q^16*z^4 + 2*q^2*(2 + z) - q*(4 + z) - q^6*z*(1 + 2*z) + 
        q^9*z^2*(2 + 3*z) + q^13*z^3*(-3 + 5*z) - q^7*z*(1 - z + z^2) - 
        q^8*z*(-1 + 2*z + z^2) + q^4*(-1 - 2*z + 3*z^2) + 
        q^12*z^2*(-1 + 3*z^2 + z^3) + q^11*(z^2 + 2*z^3 - z^4))*
       R2[{{2}, {{6, 2, 2}, {-2, 0, 2}}}])/(q^3*z^2) - 
     (-1 + q)^2*q^12*(2 + q)*z^2*R2[{{2}, {{6, 2, 2}, {-1, 0, 0}}}] - 
     ((1 + 7*q^6*z^2 + q^16*(2 - 3*z)*z^3 + 4*q^17*z^4 + 2*q^18*z^4 + 
        2*q^2*(3 + z) - q*(4 + z) + q^10*z*(-9 + z - 4*z^2) - q^3*(4 + z^2) + 
        q^4*(-1 - 2*z + z^2) - q^9*z*(-9 + z + z^2) - 
        q^15*z^3*(1 + 7*z + z^2) - 2*q^13*z*(-1 + 6*z + 2*z^2) + 
        q^14*z^2*(5 + 4*z^2) + q^8*(2 - 4*z - 6*z^2 + z^3) + 
        q^5*(4 + 3*z - 4*z^2 + z^3) - q^12*z*(7 - 9*z + z^2 + z^3) + 
        q^11*z*(10 - 2*z + 11*z^2 + z^3) - q^7*(4 + 3*z - 3*z^2 + 3*z^3))*
       R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}])/(q^5*z^2) - 
     ((1 + 2*q^20*(1 - 6*z)*z^5 + q^25*(-1 + z)*z^6 + 3*q^26*z^7 + q^27*z^7 + 
        q^21*(-2 + z)*z^7 - q*(2 + z) - 3*q^24*z^6*(2 + z) - 
        q^5*z^2*(5 + 2*z) + q^3*(2 + 3*z - 2*z^2) + 2*q^22*z^6*(5 + z^2) + 
        q^23*z^6*(-4 - z + z^2) + q^6*z^2*(3 - z + z^2) - 
        q^11*z^2*(5 + 5*z + z^2) - q^15*z^3*(-7 + 13*z - 5*z^2 + z^3) - 
        q^7*z*(1 - 5*z - 3*z^2 + z^3) + q^4*(-1 - 2*z + 4*z^2 + z^3) - 
        q^14*z^3*(13 + 5*z + 2*z^2 + 2*z^3) + q^13*z^2*(-1 + 19*z + 18*z^2 + 
          2*z^3) + q^10*z^2*(-3 - 3*z - 4*z^2 + 3*z^3) + 
        q^16*z^3*(-4 + 14*z - 2*z^2 + 3*z^3) + 
        q^12*z^2*(4 - 10*z + 2*z^2 + 3*z^3) - q^9*z*(1 - 12*z - 6*z^2 + 
          7*z^3) - q^8*z*(-2 + 12*z + z^2 - 4*z^3 + z^4) - 
        q^17*z^3*(-1 + 13*z - 6*z^2 + 6*z^3 + z^4) + 
        q^19*(z^4 - 6*z^5 + 10*z^6 - 2*z^7) + q^18*(3*z^4 + 3*z^6 - z^7))*
       R2[{{2}, {{6, 2, 2}, {-1, 0, 2}}}])/(q^8*z^4) - 
     ((-1 + q)*q^3*(-1 + 2*z - q^8*z^3 + q^9*z^3 - 2*q^2*(3 + z) + 
        q^5*z*(-1 + 5*z) + q^4*(-1 + 2*z - 3*z^2) + q*(4 + 2*z - z^2) + 
        q^3*(4 + z^2))*R2[{{2}, {{6, 2, 2}, {0, 0, 0}}}])/z - 
     ((-2 - 5*q^16*z^4 - 2*q^17*z^5 + q^18*z^5 + q^19*z^5 - 
        q^11*z^3*(2 + z) + q^13*z^3*(2 + z) + 2*q*(3 + z) - q^3*(1 + 2*z) - 
        q^2*(5 + 2*z) - q^8*z*(7 - 13*z + z^2) - q^6*z*(6 - 2*z + z^2) + 
        q^15*z^4*(-4 + z + z^2) + q^7*z*(7 - 4*z + 4*z^2) + 
        q^10*z*(-1 + 9*z + 5*z^2) + q^4*(3 - 4*z^2 + z^3) - 
        q^5*(1 - 5*z - 3*z^2 + z^3) + q^14*z^3*(-2 + 9*z - z^2 + z^3) - 
        q^12*z^2*(1 + z + z^2 + z^3) - q^9*z*(-4 + 18*z + 3*z^2 + z^3))*
       R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^6*z + q^5*z^2 + q^16*z^4 - q^15*(-3 + z)*z^4 + q^20*z^5 - 
        2*q^21*z^6 + 5*q^22*z^6 - q^23*z^6 - 2*q^24*z^6 + q^19*z^5*(1 + z) + 
        q^10*z^2*(2 + z) - q^18*z^5*(2 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^14*z^3*(3 + 4*z) + q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + q^11*z^2*(3 + 2*z^2) + 
        q^9*(z - 7*z^2 - 3*z^3) + q^13*z^2*(1 - 7*z - 7*z^2 + z^3) - 
        q^12*z^2*(3 - 6*z + 3*z^2 + z^3))*R2[{{2}, {{6, 2, 2}, {0, 0, 2}}}])/
      (q^4*z^3) - ((-1 + q^19*z^5 + 2*q^20*z^6 + 3*q^21*z^6 - 3*q^22*z^6 - 
        2*q^23*z^6 + q*(1 + z) - q^18*z^5*(1 + z) + q^2*(2 + z) + 
        q^8*z^2*(9 + z) - q^13*z^4*(9 + z) - q^4*(1 + 2*z) + 
        q^10*(z - 5*z^2) + q^5*(1 + z - 2*z^2) + 4*q^11*z^2*(1 + z - z^2) + 
        q^16*z^4*(2 + 4*z - z^2) - q^12*z^3*(-5 + z^2) + 
        q^17*z^4*(-1 - 4*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^14*z^4*(-1 + z + z^2) + 
        q^15*z^4*(8 - z + 2*z^2) + q^9*z*(-2 - 5*z - 7*z^2 + z^3))*
       R2[{{2}, {{6, 2, 2}, {1, 0, 1}}}])/(q^2*z^3) - 
     (q*(1 + 2*q^15*(1 - 3*z)*z^3 + 4*q^17*z^4 + 2*q^18*z^4 + 2*q^2*(3 + z) - 
        q*(4 + z) - q^13*z^2*(5 + 11*z) + q^8*(-3 + z - 8*z^2) - 
        4*q^10*z*(-1 + z^2) - q^3*(4 + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^14*z^2*(2 + 3*z + 2*z^2) + q^9*(1 - 2*z + 3*z^2) + 
        q^6*(-7 - 2*z + 5*z^2) + q^5*(6 + 3*z - 4*z^2 + z^3) + 
        q^11*z*(-3 - 2*z + 6*z^2 + z^3) - q^7*(-5 + z - 4*z^2 + 2*z^3) + 
        q^16*(z^3 - 3*z^4) + q^12*(z + 5*z^2 + 5*z^3 - z^4))*
       R2[{{2}, {{6, 2, 2}, {1, 0, 2}}}])/z + (-1 + q)^2*q^19*(2 + q)*z^3*
      R2[{{2}, {{6, 2, 2}, {2, 0, 0}}}] - 
     ((-1 + q)*q^7*(1 + q^2 + q^3*(2 - 3*z)*z + q^9*z^2 + q^10*z^3 - 
        q^12*z^4 + 2*q^13*z^4 + q^14*z^4 - q*(2 + z) + q^5*z*(4 + z) - 
        q^6*z*(2 + z^2) + q^4*z*(-3 - z + z^2) + q^7*z*(-1 - 2*z + 2*z^2) + 
        q^8*(z + z^2 - 4*z^3))*R2[{{2}, {{6, 2, 2}, {2, 0, 1}}}])/z + 
     (q^5*(-1 - q^7*(-3 + z)*z - 5*q^4*(-1 + z)*z + q^10*(3 - 4*z)*z^2 + 
        4*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 + q^6*z^2*(1 + z) - 
        q^14*z^3*(1 + z) - q^12*z^4*(3 + z) + q*(6 + z) + q^8*z*(-5 + 2*z) - 
        q^2*(11 + 4*z) + q^9*z*(2 - 5*z - 2*z^2) + q^13*z^3*(3 + z^2) + 
        q^3*(7 + z + z^2) + q^5*(-1 - 3*z + 4*z^2))*
       R2[{{2}, {{6, 2, 2}, {2, 0, 2}}}])/z - (-1 + q)^3*q^13*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{6, 2, 2}, {3, 0, 0}}}] + 
     (-1 + q)^3*q^13*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R2[{{2}, {{6, 2, 2}, {3, 0, 2}}}] - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R3[{{-3, 1, 1}, {2, 2, 0}}])/z^4 - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R3[{{-2, 0, 1}, {2, 2, 0}}])/z^4 - 
     ((-1 + q)*q^2*(-1 + z)*R3[{{-2, 1, 1}, {2, 2, 0}}])/z^2 - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R3[{{-2, 2, 1}, {0, 0, 0}}])/(q^2*z^4) + 
     ((-1 + q)*q^2*(-1 + z)*R3[{{-1, 0, 1}, {2, 2, 0}}])/z^2 - 
     ((1 - q^3 - q*(3 + 2*z) + q^2*(3 + z + z^2))*
       R3[{{-1, 1, 1}, {0, 0, 0}}])/(q^2*z^4) - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R3[{{-1, 1, 1}, {2, 2, 0}}])/(q^9*z^5) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R3[{{-1, 2, 1}, {-1, 0, 0}}])/(q^4*z^3) + 
     ((-1 + q)*(-1 + z)*R3[{{-1, 2, 1}, {0, 0, 0}}])/z^2 - 
     ((-1 + q^3 + q*(3 + 2*z) - q^2*(3 + z + z^2))*
       R3[{{0, 0, 1}, {1, 2, 0}}])/(q^2*z^3) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R3[{{0, 0, 1}, {2, 2, 0}}])/(q^9*z^5) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R3[{{0, 1, 1}, {-2, 1, 0}}])/(q^3*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R3[{{0, 1, 1}, {-1, 0, 0}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 + z)*R3[{{0, 1, 1}, {0, 0, 0}}])/z^2 - 
     ((1 + 3*q^2 - q^5*(-1 + z)*z - q^6*z^3 + q^8*z^3 - q*(3 + z) + 
        q^4*z*(-4 + z - z^2) + q^3*(-1 + 4*z + z^2))*
       R3[{{0, 1, 1}, {2, 2, 0}}])/(q^3*z^3) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{0, 2, 1}, {-1, 0, 0}}])/(q^6*z^4) - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R3[{{0, 2, 1}, {0, 0, 0}}])/(q^11*z^5) - 
     (1 - q)*R3[{{0, 2, 1}, {1, 0, 0}}] - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R3[{{1, 0, 1}, {-2, 1, 0}}])/(q^3*z^3) + 
     ((-1 + q)*q*(-1 + z)*R3[{{1, 0, 1}, {1, 2, 0}}])/z - 
     ((-1 - 3*q^2 + q^5*(-1 + z)*z + q^6*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*z*(4 - z + z^2) - q^3*(-1 + 4*z + z^2))*
       R3[{{1, 0, 1}, {2, 2, 0}}])/(q^3*z^3) + 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{1, 1, 1}, {-2, 1, 0}}])/(q^5*z^4) - 
     ((-1 + 4*q + 2*q^8*z^3 - q^9*z^3 - q^10*z^3 + q^4*(-1 + 3*z - 4*z^2) + 
        2*q^2*(-3 + z + z^2) - q^6*z*(1 + z + z^2) - q^3*(-4 + 5*z + z^2) + 
        q^5*z*(1 + 3*z + 2*z^2))*R3[{{1, 1, 1}, {-1, 0, 0}}])/(q^6*z^4) - 
     ((-1 + q^5*z^2 + q^10*z^2 + q^7*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 + q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2) - q^9*z^2*(2 + z + z^2))*
       R3[{{1, 1, 1}, {0, 0, 0}}])/(q^11*z^5) - 
     (-1 + q)*R3[{{1, 1, 1}, {1, 0, 0}}] + 
     ((-1 + q)*(1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R3[{{1, 1, 1}, {2, 2, 0}}])/(q^5*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R3[{{1, 2, 1}, {-2, 0, 0}}])/(q^4*z^2) - 
     ((-1 + q)*(-2 + q*(-1 + z))*R3[{{1, 2, 1}, {-1, 0, 0}}])/(q*z) + 
     ((1 + 3*q^2 - 2*q^6*z^3 + q^8*z^3 - q*(3 + z) + q^4*z*(-4 + z - z^2) + 
        q^5*z*(1 - z + z^2) + q^3*(-1 + 4*z + z^2))*
       R3[{{1, 2, 1}, {0, 0, 0}}])/(q^5*z^3) - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{2, 0, 1}, {-2, 1, 0}}])/(q^5*z^4) - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R3[{{2, 0, 1}, {-1, 1, 0}}])/(q^4*z^2) - 
     ((-1 - q^4*z^2 + q*(3 + 2*z) + q^3*(1 + z^2) - q^2*(3 + z + z^2))*
       R3[{{2, 0, 1}, {0, 2, 0}}])/(q^2*z^2) - 
     (-1 + q)*q*R3[{{2, 0, 1}, {1, 1, 0}}] - 
     ((1 - q^5*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 - q^8*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R3[{{2, 0, 1}, {1, 2, 0}}])/(q^9*z^4) + 
     ((-1 + q)^2*R3[{{2, 0, 1}, {2, 1, 0}}])/z - 
     ((-1 + q)*(1 - q^5*z^2 + q^7*z^3 + 2*q^9*z^3 - q^8*(-2 + z)*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R3[{{2, 0, 1}, {2, 2, 0}}])/(q^5*z^3) + 
     (q^2*(1 + 2*q^3 - 4*q^9*z^3 + 2*q^10*z^3 + 2*q^11*z^3 + 
        3*q^6*z*(1 + z) - q^7*z^2*(1 + z)^2 + q^2*(2 + z) + q^8*z^2*(2 + z) - 
        q*(3 + z) + q^4*(-3 + 4*z) + q^5*(1 - 7*z - 3*z^2 + z^3))*
       R3[{{2, 0, 1}, {4, 2, 0}}])/z^2 - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R3[{{2, 1, 1}, {-2, 0, 0}}])/(q^2*z^2) + 
     ((-1 + q)*(-2 + q*(-1 + z))*R3[{{2, 1, 1}, {-2, 1, 0}}])/z - 
     ((-1 + q)*(2 - 2*q + q^2*(-1 + z))*R3[{{2, 1, 1}, {-1, 0, 0}}])/(q*z) - 
     ((1 + 3*q^2 - q^5*(-1 + z)*z - q^6*z^3 + q^8*z^3 - q*(3 + z) + 
        q^4*z*(-4 + z - z^2) + q^3*(-1 + 4*z + z^2))*
       R3[{{2, 1, 1}, {0, 0, 0}}])/(q^5*z^3) - 
     ((1 + q^6*z^2 - q^8*z^2 - q^10*z^2 - q^7*z^3 + 2*q^12*z^4 - 3*q^13*z^4 + 
        q^15*z^4 + 2*q^2*(3 + z) - q*(4 + z) + q^5*(z - 3*z^2) + 
        q^9*z^2*(2 + z^2) - q^3*(4 + z^2) + q^4*(1 - 2*z + 3*z^2))*
       R3[{{2, 1, 1}, {2, 2, 0}}])/(q^6*z^3) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R3[{{2, 1, 1}, {3, 2, 0}}])/(q*z^2) + 
     ((-1 + q)*(-2 + q*(-1 + z))*R3[{{2, 2, 0}, {-1, 0, 0}}])/z - 
     ((-1 + 4*q + 2*q^8*z^3 - q^9*z^3 - q^10*z^3 + q^4*(-1 + 3*z - 4*z^2) + 
        2*q^2*(-3 + z + z^2) - q^6*z*(1 + z + z^2) - q^3*(-4 + 5*z + z^2) + 
        q^5*z*(1 + 3*z + 2*z^2))*R3[{{2, 2, 1}, {-2, 0, 0}}])/(q^5*z^3) - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R3[{{2, 2, 1}, {-1, 0, 0}}])/(q^4*z) - 
     ((-1 - q^6*z^2 - q^9*(-1 + z)*z^2 - q^11*(-1 + z)*z^3 - 2*q^14*z^4 + 
        q^15*z^4 + q^16*z^4 + q^10*z^3*(1 + z) - 2*q^2*(3 + z) + q*(4 + z) + 
        q^7*z^2*(1 + 2*z) + q^5*z*(-1 + 3*z) + q^4*(-1 + 2*z - 3*z^2) + 
        q^3*(4 + z^2) - q^8*z^2*(2 + 2*z + z^2))*R3[{{2, 2, 1}, {0, 0, 0}}])/
      (q^7*z^3) - ((1 - 3*q - 2*q^6*z^2 + q^3*(-1 + 4*z) + 
        q^5*z^2*(3 + z + z^2) - q^2*(-3 + 2*z + z^2) - 2*q^4*(z + z^3))*
       R3[{{2, 2, 1}, {1, 0, 0}}])/(q^2*z^2) - 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R3[{{2, 2, 1}, {3, 0, 0}}] - ((-1 + q)*(-2 + q*(-1 + z))*
       R3[{{3, 0, 1}, {-2, 1, 0}}])/z - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{3, 0, 1}, {-1, 1, 0}}])/(q^5*z^3) + 
     ((-1 + q)^2*R3[{{3, 0, 1}, {1, 0, 0}}])/(q*z) + 
     (-1 + q)*q^2*(-1 + z)*R3[{{3, 0, 1}, {1, 1, 0}}] - 
     ((1 + 2*q^4*z^2 - 5*q^13*z^4 + q^14*z^4 + 2*q^15*z^4 + 
        3*q^10*z^2*(1 + z) - q^11*z^3*(1 + z)^2 + q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^5*z*(3 + 2*z) + q^12*z^3*(2 + 3*z) + 
        q^3*(-1 + z - z^2) - q^7*z*(-2 + z^2) + q^8*z*(-3 + 4*z + z^2) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R3[{{3, 0, 1}, {2, 2, 0}}])/
      (q^5*z^3) + ((1 + 2*q^3 - 4*q^9*z^3 + 2*q^10*z^3 + 2*q^11*z^3 + 
        3*q^6*z*(1 + z) - q^7*z^2*(1 + z)^2 + q^2*(2 + z) + q^8*z^2*(2 + z) - 
        q*(3 + z) + q^4*(-3 + 4*z) + q^5*(1 - 7*z - 3*z^2 + z^3))*
       R3[{{3, 0, 1}, {3, 1, 0}}])/(q*z^2) - (-1 + q)*q^8*z*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R3[{{3, 0, 1}, {3, 2, 0}}] - 
     ((-1 + q)*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{3, 1, 1}, {-2, 0, 0}}])/(q^3*z^3) - 
     ((-1 + q^5*z^2 + q^6*z^3 - q^15*z^4 + 2*q^11*z^3*(1 + z) + q*(3 + z) - 
        q^2*(3 + z) + q^8*z^2*(1 + 2*z) + q^13*z^3*(1 + 3*z) + 
        q^4*(z - 2*z^2) + q^9*z^2*(-2 - z + z^2) + q^3*(1 - z + z^2) - 
        q^12*z^3*(2 + 3*z + z^2) - q^10*z^2*(-1 + 2*z + z^2 + z^3))*
       R3[{{3, 1, 1}, {-1, 0, 0}}])/(q^10*z^4) - 
     ((1 + q^6*z^2 + q^11*(-1 + z)*z^3 + 2*q^12*z^4 - q^13*z^4 + q^14*z^4 - 
        q^15*z^4 - q^16*z^4 - q^7*z^2*(1 + z) - q^10*z^3*(1 + z) + 
        q^8*z^2*(2 + z) + 2*q^2*(3 + z) - q*(4 + z) + q^5*(z - 3*z^2) - 
        q^3*(4 + z^2) + q^9*z^2*(-1 + z + z^2) + q^4*(1 - 2*z + 3*z^2))*
       R3[{{3, 1, 1}, {0, 0, 0}}])/(q^7*z^3) - 
     ((-1 + 3*q + q^3*(1 - 4*z) + 2*q^6*z^2 - q^5*z^2*(3 + z + z^2) + 
        q^2*(-3 + 2*z + z^2) + 2*q^4*(z + z^3))*R3[{{3, 1, 1}, {1, 0, 0}}])/
      (q^2*z^2) - ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 
        2*q^14*z^4 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R3[{{3, 1, 1}, {2, 0, 0}}])/(q^7*z^3) - 
     ((1 + 7*q^6*z^2 + 2*q^15*(1 - 4*z)*z^3 + 2*q^18*z^4 - q^19*z^5 + 
        2*q^2*(3 + z) - q*(4 + z) + q^17*z^4*(4 + z) + 
        q^10*z*(-12 + z - 5*z^2) + q^9*z*(15 + 2*z - 2*z^2) - q^3*(4 + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^14*z^2*(4 - z + 3*z^2) + 
        q^13*(z - 11*z^2 - 3*z^3) + q^7*(-4 - 2*z + z^2 - 3*z^3) + 
        q^5*(4 + 3*z - 4*z^2 + z^3) + 2*q^8*(1 - 4*z - 3*z^2 + z^3) - 
        q^12*z*(4 - 11*z + 5*z^2 + z^3) + q^11*z*(8 - 5*z + 14*z^2 + z^3) + 
        q^16*(z^3 - 2*z^4))*R3[{{3, 1, 1}, {2, 2, 0}}])/(q^9*z^3) + 
     (-1 + q)*q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R3[{{3, 1, 1}, {3, 0, 0}}] - 
     ((-1 + q - q^5 - q^3*(1 + 2*z) + q^4*(2 + z + z^2))*
       R3[{{3, 2, 0}, {-1, 0, 0}}])/(q^2*z) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R3[{{3, 2, 0}, {2, 0, 0}}])/(q^7*z^3) + 
     ((-1 + q)*q*(q*(-1 + z) - 2*(1 + z))*R3[{{3, 2, 1}, {-2, 0, 0}}])/z + 
     ((-1 + q)*(-1 + 3*q + q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 2*q^4*z*(1 + z) + 
        q^5*z^2*(2 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{3, 2, 1}, {-1, 0, 0}}])/(q^4*z^2) - 
     ((-1 + q^10*(3 - 2*z)*z^2 + q^11*z^3 - 2*q^12*z^4 + 3*q^13*z^4 - 
        q^15*z^4 - q^6*z*(1 + z) - 2*q^2*(3 + z) + q*(4 + z) + 
        q^5*z*(-1 + 3*z) + q^4*(-1 + 2*z - 3*z^2) + q^7*z*(3 + z^2) + 
        q^3*(4 + z^2) + q^8*z*(-3 + 3*z + z^2) - q^9*z*(-1 + 6*z + z^3))*
       R3[{{3, 2, 1}, {0, 0, 0}}])/(q^8*z^3) - 
     ((-1 + q^2*z - q^5*z^3 + 6*q^17*z^5 - q^18*z^5 + q^20*z^6 - 2*q^21*z^6 - 
        q^22*z^6 + q*(2 + z) + q^19*z^5*(-1 + 2*z) + q^4*(1 + 3*z) - 
        q^3*(2 + 5*z) + q^13*z^3*(3 - 7*z - 2*z^2) + 
        q^12*z^3*(-4 + 3*z - 2*z^2) + q^8*z*(-3 + 5*z - 2*z^2) + 
        q^15*z^4*(2 + z^2) + q^7*z*(3 + z + z^2) + q^6*z*(-1 - z + 2*z^2) + 
        q^11*z^3*(8 + 3*z + 2*z^2) + q^9*z*(1 - 9*z - 4*z^2 + z^3) - 
        q^16*z^4*(1 + 4*z + z^2 + z^3) + q^14*z^3*(-1 + 5*z + 2*z^2 + 
          2*z^3) + q^10*(4*z^2 - 9*z^4))*R3[{{3, 2, 1}, {1, 0, 0}}])/
      (q^10*z^4) + ((-1 + q)*(-1 + 2*z + 5*q^5*z^2 - q^6*(-2 + z)*z^2 + 
        2*q^10*z^3 + q^11*z^3 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*R3[{{3, 2, 1}, {2, 0, 0}}])/
      (q^3*z^2) - ((1 - q + q^2 + q^5 + q^3*(-1 + 2*z) - q^4*(1 + z + z^2))*
       R3[{{4, 0, 1}, {-2, 1, 0}}])/(q^2*z) + 
     ((-1 + q)^2*R3[{{4, 0, 1}, {-1, 0, 0}}])/z - 
     (-1 + q)*q*(-2 + q*(-1 + z))*R3[{{4, 0, 1}, {-1, 1, 0}}] - 
     ((1 - q^5*z^2 + q^6*z^2 + q^10*(-1 + z)*z^2 - q^11*z^3 + 2*q^12*z^4 - 
        3*q^13*z^4 + q^15*z^4 - 2*q^7*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2))*
       R3[{{4, 0, 1}, {1, 1, 0}}])/(q^7*z^3) - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - q^11*(-2 + z)*z^3 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 - q^21*z^6 - q^22*z^6 - 
        q^18*z^5*(1 + z) + q*(2 + z) - 2*q^13*z^4*(5 + z) + 
        q^8*z*(-3 + 11*z) + q^10*z^2*(5 + 4*z - z^2) - q^4*(-1 + z^2) - 
        q^16*z^4*(1 - 3*z + z^2) + q^7*z*(3 - 3*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^15*z^4*(3 - 2*z + z^2) + 
        q^14*z^4*(6 + 3*z + z^2) + q^9*z*(1 - 13*z - 6*z^2 + z^3) + 
        q^12*(z^3 + z^4 - z^5))*R3[{{4, 0, 1}, {2, 1, 0}}])/(q^10*z^4) - 
     ((-1 - 2*q^21*z^5 - q^22*z^5 + q^20*z^4*(1 + z) - 2*q^2*(3 + z) + 
        q*(4 + z) + 5*q^15*z^3*(1 + 2*z) + q^6*(z - 7*z^2) + 
        q^19*z^4*(-3 + z - z^2) + q^4*(1 + 2*z - z^2) + q^3*(4 + z^2) + 
        q^9*z*(-19 - 2*z + z^2) + q^18*z^4*(-2 + 3*z + z^2) - 
        q^17*z^3*(2 + 6*z + z^2) + q^12*z*(4 - 9*z + 2*z^2) + 
        q^16*z^2*(-1 - 2*z + 5*z^2) + q^13*z*(-1 + 6*z + 5*z^2) + 
        q^10*z*(9 - 7*z + 10*z^2) - 2*q^8*(1 - 9*z - 5*z^2 + z^3) - 
        q^5*(4 + 3*z - 4*z^2 + z^3) - q^11*z*(6 - 7*z + 17*z^2 + z^3) + 
        q^7*(4 - 4*z - 2*z^2 + 3*z^3) + q^14*(z^2 - 3*z^3 - 4*z^4))*
       R3[{{4, 0, 1}, {2, 2, 0}}])/(q^9*z^3) + 
     ((-1 + q)*(1 + 3*q^5*z + q^4*(-4 + z)*z - q*(3 + z) + 
        q^7*z^2*(-1 + 4*z) - q^6*z*(1 - z + z^2) + q^2*(3 + z + 2*z^2) - 
        q^3*(1 - 2*z + z^3))*R3[{{4, 0, 1}, {3, 1, 0}}])/(q*z^2) - 
     (-1 + q)^2*q^12*(2 + q)*z^2*R3[{{4, 0, 1}, {3, 2, 0}}] + 
     ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 + 4*q^12*z^3 - q^11*(-2 + z)*z^3 - q^13*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 + q*(3 + z) - 
        q^2*(4 + z) + q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R3[{{4, 0, 1}, {4, 2, 0}}])/(q^2*z^2) - 
     ((-1 + q)*q*(-2 + q*(-1 + z))*R3[{{4, 1, 1}, {-2, 0, 0}}])/z - 
     ((1 - 2*q - q^8*z^2 + q^9*z^3 - q^10*(-1 + z)*z^3 + q^12*z^4 - 
        2*q^2*z*(2 + z) + q^3*(2 + 6*z + z^2) + q^6*z*(5 + 2*z^2) - 
        q^5*z*(9 + z + 2*z^2) + q^4*(-1 + 3*z + 2*z^2) - 
        q^7*z*(1 - 2*z + 3*z^2))*R3[{{4, 1, 1}, {-1, 0, 0}}])/(q^4*z^2) - 
     ((1 - 5*q^13*z^4 + q^14*z^4 + 2*q^15*z^4 + q^6*z*(1 + z) + 
        2*q^2*(3 + z) - q*(4 + z) + q^10*z^2*(-3 + 2*z) + 
        q^12*z^3*(-1 + 2*z) + q^5*(z - 3*z^2) + q^8*z*(3 - 5*z - 2*z^2) + 
        q^7*z*(-3 + z - z^2) - q^3*(4 + z^2) + q^4*(1 - 2*z + 3*z^2) + 
        q^9*z*(-1 + 7*z + z^2 + z^3))*R3[{{4, 1, 1}, {0, 0, 0}}])/(q^8*z^3) - 
     ((1 + 2*q^15*(-1 + z)*z^4 - 9*q^17*z^5 - 2*q^20*z^6 + 4*q^21*z^6 + 
        2*q^22*z^6 - q*(2 + z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^5*z*(-1 + 2*z^2) + q^12*z^3*(1 - 7*z + 2*z^2) + 
        q^13*z^3*(-3 + 5*z + 4*z^2) + q^10*z^2*(-1 - 7*z + 18*z^2) + 
        q^7*z*(-3 - 10*z - 6*z^2 + z^3) + q^16*z^4*(1 + 3*z + z^2 + z^3) + 
        q^8*z*(3 + 3*z + 3*z^2 + z^3) - q^11*z^2*(1 + z + 2*z^2 + 3*z^3) - 
        q^9*z*(1 - 4*z - 8*z^2 + 6*z^3) + q^6*(z + 5*z^2 - z^4) + 
        q^19*(z^5 - 4*z^6) + q^14*(z^3 - 6*z^4 + z^5 - 3*z^6))*
       R3[{{4, 1, 1}, {1, 0, 0}}])/(q^10*z^4) - 
     ((-2*z + q^9*(2 - 5*z)*z + q^10*(3 - 5*z)*z^2 + q^11*z^3 + 2*q^15*z^4 + 
        q^16*z^4 - q^14*z^3*(1 + z) - q^2*(9 + z) + q^5*z*(-4 + z - z^2) + 
        q^3*(9 + 4*z - z^2) + q^13*z^3*(4 + z^2) - q^8*z*(5 - 4*z + z^2) - 
        q^4*(3 - 3*z + z^2) + q*(3 - z + z^2) - q^12*z^3*(-1 + 3*z + z^2) + 
        q^7*z*(3 + 3*z + z^2) + q^6*z*(1 - 5*z + 2*z^2))*
       R3[{{4, 1, 1}, {2, 0, 0}}])/(q^4*z^2) - 
     ((-1 + q)*(-2 - 2*q^4*z - q^8*(-1 + z)*z^2 - q^10*z^3 - q^12*z^4 + 
        2*q^14*z^4 + q^15*z^4 + 2*q*(1 + z) + 2*q^2*(1 + z) - q^6*z*(2 + z) + 
        q^5*(z - 2*z^2) + 2*q^3*(-1 - z + z^2) + q^7*(z + z^3))*
       R3[{{4, 1, 1}, {2, 1, 0}}])/(q^3*z^2) - 
     ((-1 + q)*q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 + 
        q^6*z^2 + q^7*z^3 + 2*q^8*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 
        5*q^13*z^4 + 2*q^14*z^4 + q*(2 + z))*R3[{{4, 1, 1}, {2, 2, 0}}])/z - 
     ((-1 - 4*q^17*z^4 - 2*q^18*z^4 - 2*q^2*(3 + z) + q*(4 + z) + 
        q^16*z^3*(-1 + 3*z) + q^15*z^3*(-1 + 6*z) + q^6*(3 + z - 7*z^2) + 
        q^4*(2 + 2*z - z^2) + q^3*(4 + z^2) + q^9*z*(-15 - 3*z + 2*z^2) - 
        q^14*z^2*(3 + z + 2*z^2) + q^13*z*(-1 + 8*z + 3*z^2) + 
        q^10*z*(12 - z + 5*z^2) + q^8*(-2 + 7*z + 8*z^2 - 2*z^3) - 
        q^5*(7 + 4*z - 4*z^2 + z^3) + q^12*z*(4 - 8*z + 6*z^2 + z^3) - 
        q^11*z*(8 - 4*z + 14*z^2 + z^3) + q^7*(3 + 3*z - 2*z^2 + 3*z^3))*
       R3[{{4, 1, 1}, {3, 2, 0}}])/(q^3*z^2) - 
     ((-1 + q)*q^6*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R3[{{4, 1, 1}, {4, 2, 0}}])/z - 
     (-1 + q)*q^3*(-2 + q*(-1 + z))*R3[{{4, 2, 0}, {-2, 0, 0}}] + 
     ((-1 + q)*(-1 + q^2*(-1 + z) + 3*q^4*z + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) - q^3*z*(4 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R3[{{4, 2, 0}, {-1, 0, 0}}])/(q^3*z^2) - 
     ((1 + q^5*(-1 + z)*z - q^6*(-1 + z)*z - q^16*(-1 + z)*z^4 + 5*q^17*z^5 + 
        2*q^18*z^5 + 2*q^19*z^6 - 3*q^20*z^6 - 2*q^21*z^6 + 2*q^22*z^6 + 
        q^23*z^6 - q*(2 + z) - q^11*z^3*(4 + z) + q^13*z^4*(8 + z) - 
        q^15*z^4*(3 + 5*z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^8*z*(3 - 8*z + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^14*z^4*(5 + z + z^2) + q^10*z^2*(-4 - 2*z + 3*z^2) - 
        q^9*z*(1 - 10*z - 4*z^2 + z^3))*R3[{{4, 2, 0}, {1, 0, 0}}])/
      (q^10*z^4) - ((-1 + q^5*z^2 + q^7*z^2 + q^6*(-1 + z)*z^2 + 
        q^11*(-1 + z)*z^2 - 2*q^12*z^4 + 3*q^13*z^4 - q^15*z^4 + 
        q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^9*z^2*(-3 - 2*z + z^2) + q^3*(1 - z + z^2) - 
        q^10*z^2*(-3 + z + z^3))*R3[{{4, 2, 1}, {-2, 0, 0}}])/(q^7*z^3) - 
     ((-1 - q^8*(-1 + z)*z^2 - q^19*z^5 + q^18*(-2 + z)*z^5 + 2*q^21*z^6 - 
        q^22*z^6 - q^23*z^6 + q*(1 + z) + q^2*(2 + z) - q^4*(1 + 2*z) - 
        2*q^13*z^4*(7 + 2*z) + q^5*(1 + z - 2*z^2) + q^7*z*(2 + z^2) + 
        q^3*(-2 - 2*z + z^2) - q^17*z^4*(1 - z + z^2) + 
        q^15*z^4*(13 + 5*z + z^2) + q^11*z^2*(3 + 2*z + 2*z^2) + 
        q^14*z^3*(1 - 3*z - 2*z^2 + z^3) + q^9*z*(-2 + 6*z - 2*z^2 + z^3) - 
        q^10*z*(-1 + 10*z + z^2 + 2*z^3) + q^12*(z^2 + 4*z^3 - z^5) + 
        q^16*(z^4 + z^6))*R3[{{4, 2, 1}, {-1, 0, 0}}])/(q^11*z^4) - 
     ((-z - 6*q^6*z^3 - 4*q^18*z^5 + q^19*z^6 - 2*q^20*z^6 - q^21*z^6 + 
        2*q^22*z^6 + q^23*z^6 + q^15*z^4*(-7 + 6*z - 2*z^2) + 
        q^14*z^3*(-4 + 9*z - 2*z^2) + q^3*z*(3 + z^2) + q*(1 + 4*z + z^2) - 
        q^17*z^4*(-1 + 5*z + z^2) + q^16*z^4*(-4 + 6*z + z^2) - 
        q^2*(2 + 7*z + 2*z^2) + q^4*(2 + 6*z + 2*z^2 - z^3) - 
        q^8*z*(5 - 3*z - 5*z^2 + z^3) - q^11*z^2*(11 - 3*z + 2*z^2 + z^3) + 
        q^9*z*(3 - 14*z + 3*z^2 + z^3) - q^12*z^2*(-4 + 17*z + 3*z^2 + z^3) + 
        q^13*z^2*(-1 + 12*z + 3*z^2 + 2*z^3) + 
        q^7*z*(5 + 4*z - 5*z^2 + 3*z^3) + q^10*z*(-1 + 17*z + 3*z^2 + 
          3*z^3) - q^5*(1 + 7*z + 3*z^2 - 4*z^3 + z^4))*
       R3[{{4, 2, 1}, {0, 0, 0}}])/(q^11*z^4) - 
     ((-1 - q^11*(-1 + z)*z^3 - 3*q^13*z^4 + 3*q^14*z^4 + 2*q^15*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^8*z*(-3 + 6*z - 7*z^2) + 
        q^10*z^2*(3 + 3*z - z^2) + q^5*z*(6 + 4*z - z^2) - q^3*(-1 + z^2) - 
        q^6*z*(5 + z^2) + q^4*z*(-3 - 2*z + z^2) + q^7*z*(4 - 3*z + 4*z^2) + 
        q^9*z*(1 - 7*z + z^3) + q^12*(z^3 - 2*z^4))*
       R3[{{4, 2, 1}, {1, 0, 0}}])/(q^7*z^3) + 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*R3[{{4, 2, 1}, {2, 0, 0}}])/
      (q^5*z^2) - ((-1 + q^3*(-1 + z)^2 + z - 2*q^7*z^3 + q^8*z^3 + q^9*z^3 + 
        q*(3 - 3*z - 2*z^2) + q^5*z*(1 + z + z^2) - q^4*z*(1 + 2*z + 2*z^2) + 
        q^2*(-3 + 4*z + 3*z^2))*R3[{{5, 0, 1}, {-2, 1, 0}}])/(q*z^2) - 
     ((1 - q^3*(-1 + z)^2 - q^6*z + q^4*(-4 + z)*z - q*(3 + z) + 
        q^2*(3 + z - z^2) + q^5*z*(3 + z^2))*R3[{{5, 0, 1}, {-1, 0, 0}}])/
      (q^2*z^2) - ((-1 + q^6*z + 2*q^4*z^2 + 2*q*(1 + z) - q^2*(1 + 2*z) - 
        q^5*z*(1 + z + z^2))*R3[{{5, 0, 1}, {-1, 1, 0}}])/(q*z) - 
     ((-1 - 2*q^7*(-2 + z)*z + 2*q^15*z^4 + q^16*z^4 + q^6*z^2*(4 + z) + 
        q*(6 + z) - q^14*z^3*(1 + 2*z) - 2*q^2*(5 + 2*z) + 
        q^4*(3 + 6*z - 5*z^2) + q^10*z*(2 + z - 3*z^2) + q^13*z^3*(3 + z^2) + 
        q^3*(4 + z^2) + q^11*z^2*(3 + z + z^2) - q^12*z^3*(-1 + 3*z + z^2) + 
        q^8*z*(-4 + 3*z + 2*z^2) + q^5*(-2 - 3*z + 3*z^2) - 
        q^9*z*(2 + 8*z + 3*z^2))*R3[{{5, 0, 1}, {0, 2, 0}}])/(q^4*z^2) - 
     ((-1 - q^17*z^4 - 4*q^18*z^5 - q^19*z^5 + q^14*z^6 + 4*q^21*z^6 - 
        3*q^23*z^6 - q^24*z^6 + q*(1 + z) + q^2*(2 + z) + 
        q^5*(1 - 2*z - 3*z^2) + q^13*z^3*(3 - 6*z - 2*z^2) + 
        q^8*z^2*(15 + 5*z - z^2) + q^16*z^4*(2 + 7*z - z^2) + 
        q^3*(-2 - 3*z + z^2) + q^4*(-1 + z + z^2) + 
        q^15*z^4*(9 - 3*z + 2*z^2) - q^9*z*(2 + 10*z + 7*z^2) + 
        q^12*(z^2 - 2*z^3) + q^6*(z - z^3) + q^7*z*(2 - 5*z - z^2 + z^3) + 
        q^10*z*(1 - z - 3*z^2 + 4*z^3) + q^11*(z^2 + 10*z^3 - 11*z^4))*
       R3[{{5, 0, 1}, {1, 0, 0}}])/(q^11*z^4) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + q*(2 + z))*R3[{{5, 0, 1}, {1, 2, 0}}])/(q^2*z^2) - 
     ((2*z - 3*q^11*z^3 - 2*q^15*z^4 - q^16*z^4 + q^14*z^3*(1 + z) + 
        q^12*z^4*(3 + z) + q^10*z^2*(-3 + 5*z) + q^6*z*(7 - 3*z - 2*z^2) + 
        q^7*z*(-7 + z - z^2) + q^2*(1 + z^2) - q^13*z^3*(3 + z^2) - 
        q*(1 + z + z^2) - 2*q^9*z*(1 - 3*z + 2*z^2) + q^3*(3 + z + 2*z^2) + 
        q^8*z*(6 - 4*z + 5*z^2) - q^4*(5 + 2*z + 2*z^2 + z^3) + 
        q^5*(2 - 4*z + 3*z^2 + 2*z^3))*R3[{{5, 0, 1}, {2, 0, 0}}])/
      (q^4*z^2) - ((-1 + q)*(-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - 
        q^13*z^3*(1 + z) + q*(3 + z) - q^2*(4 + z) - q^14*z^3*(1 + 2*z) + 
        q^12*z^2*(-1 + 5*z) + q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + 
        q^9*z*(-1 + 2*z^2) + q^10*z*(2 + z + 5*z^2) - 
        q^5*(-1 + z - 5*z^2 + z^3) - q^11*(z - 2*z^3 + z^4))*
       R3[{{5, 0, 1}, {2, 2, 0}}])/(q^5*z^2) + 
     ((-1 + q)^2*q*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{5, 0, 1}, {3, 2, 0}}])/z^2 - 
     ((1 - q + q^5 + q^3*(1 + 2*z) - q^4*(2 + z + z^2))*
       R3[{{5, 1, 1}, {-2, 0, 0}}])/(q*z) - 
     ((1 - q^10*(-1 + z)*z^2 + q^15*(-4 + z)*z^4 + 2*q^16*(-1 + z)*z^4 - 
        q^21*z^5 - q^18*(-1 + z)*z^5 - 2*q^23*z^6 + q^24*z^6 + q^25*z^6 - 
        q^20*z^5*(1 + z) - q*(3 + z) + q^19*z^5*(4 + z) + q^2*(3 + 2*z) - 
        2*q^11*z^2*(3 + 2*z) + q^4*z*(5 + 4*z) + q^17*z^4*(-1 - 5*z + z^2) - 
        q^14*z^3*(1 - 4*z + z^2) + q^6*z*(5 - z + z^2) - 
        q^5*z*(5 + z + z^2) + q^12*z^2*(4 - z + 2*z^2) - 
        q^3*(1 + 3*z + 2*z^2) + 2*q^8*z*(2 - 3*z + 3*z^2) + 
        q^13*z^2*(-1 + 2*z + 3*z^2) + q^7*z*(-6 + z - 5*z^2 + z^3) - 
        q^9*z*(1 - 7*z - 3*z^2 + 2*z^3))*R3[{{5, 1, 1}, {-2, 1, 0}}])/
      (q^12*z^4) - ((-1 - 2*q^19*z^5 + q^22*z^6 + 3*q^23*z^6 - q^24*z^6 - 
        q^25*z^6 + q^20*z^5*(2 + z) + q*(4 + z) - q^2*(4 + 3*z) + 
        q^8*z*(-6 + 7*z - 7*z^2) + q^4*(2 - 3*z - 5*z^2) - 
        q^17*z^4*(2 - 6*z + z^2) + q^13*z^3*(-5 - 4*z + z^2) - 
        q^12*z^2*(6 + 3*z + z^2) - q^16*z^4*(10 + 7*z + z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^14*z^3*(1 + 10*z + 5*z^2) - 
        q^7*z*(-6 + z - 5*z^2 + z^3) - q^10*z*(-2 + z - 5*z^2 + z^3) - 
        q^6*(1 + 6*z - 3*z^2 + z^3) - q^15*z^3*(1 - 7*z + z^2 + z^3) + 
        q^5*(1 + 7*z + z^2 + z^3) + q^11*z*(-1 + 12*z + 5*z^2 + z^3) + 
        q^9*z*(1 - 12*z - 3*z^2 + 2*z^3) + q^18*(z^4 - 2*z^5) + 
        q^21*(z^5 - 2*z^6))*R3[{{5, 1, 1}, {-1, 0, 0}}])/(q^12*z^4) - 
     ((-1 + 2*q^2*z - q^6*(-7 + z)*z^3 + 2*q^20*z^6 - q^21*z^6 - q^22*z^6 + 
        q*(2 + z) - q^5*z*(4 + z) + q^10*z^2*(5 - 3*z - 8*z^2) + 
        q^7*z*(3 + z - 5*z^2) + q^13*z^3*(3 - 11*z - 2*z^2) + 
        q^15*z^4*(4 + 2*z + z^2) + q^17*z^4*(1 + 4*z + z^2) - 
        q^3*(2 + 9*z + z^2) - q^12*z^3*(7 + 3*z + 2*z^2) + 
        q^4*(1 + 9*z + 2*z^2) - q^16*z^4*(4 + 5*z + 3*z^2 + z^3) + 
        q^8*z*(-3 + z - 5*z^2 + 2*z^3) + q^14*z^3*(-1 + 7*z + 3*z^2 + 
          2*z^3) + q^11*z^2*(-1 + 13*z + 11*z^2 + 2*z^3) + 
        q^9*(z - 6*z^2 - 2*z^4))*R3[{{5, 1, 1}, {-1, 1, 0}}])/(q^10*z^4) - 
     ((1 + 3*q^18*z^4 - q^19*z^5 + 2*q^2*(3 + z) - q*(4 + z) + 
        q^15*z^2*(-2 + z - 10*z^2) + q^9*z*(7 + z - 3*z^2) - q^3*(5 + z^2) + 
        q^4*(2 - z + z^2) - q^10*z*(5 + z + z^2) + q^17*z^3*(2 + 4*z + z^2) - 
        q^16*z^2*(-1 + z + 2*z^2) + q^14*z^2*(4 + 2*z + 3*z^2) + 
        q^6*(1 + 6*z^2) + q^13*(z - 6*z^2 - 2*z^3) + 
        q^5*(1 + 2*z - 4*z^2 + z^3) + q^8*(2 - z - 2*z^2 + z^3) - 
        q^12*z*(3 - 2*z + 4*z^2 + z^3) + q^11*z*(4 + 2*z + 8*z^2 + z^3) - 
        q^7*(4 + 5*z + z^2 + 2*z^3))*R3[{{5, 1, 1}, {0, 0, 0}}])/(q^11*z^3) - 
     ((1 + q^10*(-6 + z)*z^3 - 2*q^18*z^5 - q^19*z^5 - q*(3 + z) + 
        q^2*(3 + 2*z) - 2*q^5*z*(8 + 3*z) - q^3*(1 + 5*z) + 
        q^7*z*(-5 + 7*z - 10*z^2) + q^4*z*(13 + 5*z - z^2) - 
        q^15*z^4*(6 - 2*z + z^2) + q^12*z^2*(3 - 8*z + 3*z^2) + 
        q^11*z^2*(-4 + 4*z + 3*z^2) + q^13*z^2*(-1 + 7*z + 4*z^2) + 
        q^6*z*(10 - 2*z + 5*z^2) + q^8*z*(3 - 9*z + 10*z^2) + 
        q^9*z*(-1 + 7*z + z^2 - 2*z^3) + q^14*z^3*(-3 - 4*z + 3*z^2 + z^3))*
       R3[{{5, 1, 1}, {1, 0, 0}}])/(q^7*z^3) - 
     ((-1 + 4*q^11*z^3 + 2*q^12*z^3 - 4*q^13*z^4 - 4*q^14*z^4 + q^15*z^4 + 
        q^16*(3 - 2*z)*z^4 + 2*q^18*z^5 - 2*q^19*z^5 - 3*q^20*z^5 + 
        q^21*z^5 + q^22*z^5 + 2*q^6*z*(1 + z) + q*(3 + z) - q^2*(3 + 2*z) - 
        q^4*z*(1 + 3*z) + q^17*z^4*(1 + 3*z) + q^5*z*(-2 - z + z^2) + 
        q^10*z^2*(3 + z + 2*z^2) + q^3*(1 + 2*z + 2*z^2) - 
        q^8*z*(3 - 4*z + z^2 + z^3) + q^9*z*(1 - 7*z - 10*z^2 + 2*z^3) + 
        q^7*(2*z + 4*z^3 - z^4))*R3[{{5, 1, 1}, {2, 0, 0}}])/(q^8*z^3) - 
     ((-z + q^18*(-5 + z)*z^5 - 3*q^20*z^6 - q^21*z^6 + 2*q^22*z^6 + 
        q^23*z^6 + q^6*z*(7 + 2*z - 7*z^2) + q^14*z^3*(-3 + 9*z - 2*z^2) + 
        q^3*z*(2 + z^2) + q^9*z*(3 - 15*z + z^2) + q*(1 + 4*z + z^2) - 
        q^2*(2 + 7*z + 2*z^2) + q^4*(2 + 10*z + 3*z^2 - z^3) - 
        2*q^8*z*(2 - 3*z - 6*z^2 + z^3) - q^16*z^3*(-1 + 7*z - 3*z^2 + z^3) + 
        q^17*z^4*(3 - z + z^2 + z^3) - q^12*z^2*(-5 + 21*z + 4*z^2 + z^3) - 
        q^11*z^2*(13 - 7*z + 6*z^2 + z^3) - q^15*z^3*(2 + 4*z - 5*z^2 + 
          2*z^3) + q^13*z^2*(-1 + 14*z + 4*z^2 + 2*z^3) + 
        q^7*z*(1 + z - 8*z^2 + 4*z^3) + q^10*z*(-1 + 18*z + 7*z^3) - 
        q^5*(1 + 14*z + 5*z^2 - 4*z^3 + z^4))*R3[{{5, 1, 1}, {2, 1, 0}}])/
      (q^5*z^3) - ((-1 + q)^2*q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 
        q^7*z^3 + q*(2 + z))*R3[{{5, 1, 1}, {2, 2, 0}}])/z - 
     (-1 + q)^2*q^15*(2 + q)*z^2*R3[{{5, 1, 1}, {3, 2, 0}}] + 
     ((-1 + q)^3*q^9*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{5, 1, 1}, {4, 2, 0}}])/z - q^2*(1 - q + q^5 + q^3*(1 + 2*z) - 
       q^4*(2 + z + z^2))*R3[{{5, 2, 0}, {-2, 0, 0}}] - 
     (-1 + q)^2*q^5*(2 + q)*z*R3[{{5, 2, 0}, {-1, 0, 0}}] - 
     ((-1 + q)^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R3[{{5, 2, 0}, {0, 0, 0}}])/(q^3*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R3[{{5, 2, 0}, {1, 0, 0}}])/(q^3*z^2) - 
     ((-1 + q^3*(1 - 8*z) + q^2*(-3 + z) - 2*q^10*z^4 + q^11*z^4 + q^12*z^4 + 
        q*(3 + z) + q^5*z*(-5 + 7*z) + q^4*z*(10 - 3*z - 2*z^2) + 
        q^8*z^2*(1 + z + z^2) - q^7*z^2*(1 + z + 2*z^2) + 
        q^6*z*(1 - 4*z + 3*z^2))*R3[{{5, 2, 1}, {-2, 0, 0}}])/(q^2*z^2) - 
     ((1 + q^6*z + q^8*(3 - 5*z)*z - q^5*z^2 + q^11*(-1 + z)*z^3 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(3 + z) + q^2*(3 + z) - q^10*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-3 + z - z^2) + 
        q^3*(-1 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R3[{{5, 2, 1}, {-2, 1, 0}}])/(q^5*z^3) - 
     ((-1 + 2*q^12*(1 - 2*z)*z^3 + q^15*z^4 + q^14*(2 - 3*z)*z^4 + 
        2*q^13*(-1 + z)*z^4 + q^16*z^5 + q*(3 + 2*z) + 
        q^6*z*(-1 + z - 3*z^2) - q^11*z^3*(4 - 2*z + z^2) - 
        q^4*z*(3 + 2*z + z^2) - q^2*(3 + 5*z + z^2) + q^5*z*(1 - z + 3*z^2) + 
        q^3*(1 + 5*z + 3*z^2) + 3*q^7*(z + z^3) - 
        q^8*z*(3 - 2*z + z^2 + z^3) + q^10*z^2*(2 + 8*z + 2*z^2 + z^3) - 
        q^9*z*(-1 + 4*z + 6*z^2 + z^3))*R3[{{5, 2, 1}, {-1, 0, 0}}])/
      (q^5*z^3) + ((-1 + q^5*z + 9*q^20*z^6 + q^21*z^6 + q^23*(-1 + z)*z^6 + 
        q^18*z^7 - 2*q^24*z^7 - q^25*z^7 + q*(2 + z) + q^22*z^6*(-3 + 2*z) + 
        q^4*(1 + 2*z) - q^6*z*(3 + 4*z) + q^10*z^2*(6 + 4*z - 3*z^2) + 
        q^16*z^4*(2 - 3*z - 2*z^2) + q^3*(-2 - 3*z + z^2) + 
        q^7*z*(4 + 2*z + z^2) + q^11*z^2*(-3 + 8*z + z^2) - 
        q^15*z^4*(1 - 3*z + 2*z^2) + q^14*z^4*(13 + 3*z + 3*z^2) - 
        2*q^13*z^3*(-2 + 4*z + 5*z^2) + q^12*z^2*(1 - 9*z - 5*z^2 + z^3) - 
        q^19*z^5*(1 + 6*z + z^2 + z^3) - q^8*z*(3 - 5*z + 2*z^2 + z^3) + 
        q^17*z^4*(-1 + 3*z + 2*z^2 + 2*z^3) + 
        q^9*z*(1 - 8*z - 4*z^2 + 3*z^3))*R3[{{5, 2, 1}, {0, 0, 0}}])/
      (q^9*z^4) - ((-1 + q)*(1 - q*z + q^5*(-3 + z)*z + 4*q^8*z^3 - 
        q^9*(-3 + z)*z^3 + 2*q^13*z^4 + q^14*z^4 - q^2*(3 + 2*z) + 
        q^4*z*(5 + z - z^2) + q^3*(2 + z^2) + q^6*z*(1 - z + z^2) + 
        q^7*(z^2 - 2*z^3))*R3[{{5, 2, 1}, {1, 0, 0}}])/(q^2*z^2) - 
     ((1 + q)*(-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 
        2*q^14*z^4 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R3[{{5, 2, 1}, {2, 0, 0}}])/(q*z^2) - 
     ((-1 + q^21*z^5 + 2*q^23*z^6 - q^24*z^6 - q^25*z^6 - 2*q^2*(1 + z) - 
        q^19*z^5*(1 + z) + q*(3 + z) + q^20*z^5*(4 + z) + q^15*z^4*(13 + z) - 
        2*q^13*z^3*(1 + 3*z) - q^12*z^2*(5 + 3*z) - q^4*z*(5 + 4*z) + 
        q^8*z*(-3 + 5*z - 6*z^2) + q^18*z^4*(1 - 9*z + z^2) - 
        q^17*z^4*(2 - 8*z + z^2) - q^16*z^4*(4 + 5*z + z^2) + 
        q^10*z*(3 - 8*z + 2*z^2) + q^14*z^3*(-1 - z + 2*z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^5*(2 + 7*z + z^3) - 
        q^11*z*(1 - 13*z - 8*z^2 + z^3) - q^6*(1 + 5*z - 2*z^2 + z^3) + 
        q^9*z*(-2 - 5*z - 4*z^2 + 2*z^3) + q^7*(5*z + 5*z^3 - z^4))*
       R3[{{6, 0, 1}, {-2, 1, 0}}])/(q^12*z^4) - 
     ((1 - q^21*z^5 + q^19*(-1 + z)*z^5 - 2*q^22*z^6 - q^23*z^6 + 
        2*q^24*z^6 + q^25*z^6 + 2*q^2*(1 + z) - q*(3 + z) - 
        q^20*z^5*(5 + z) - q^15*z^4*(12 + z) + 2*q^13*z^3*(1 + 2*z) + 
        q^12*z^2*(5 + 3*z) + q^4*z*(5 + 4*z) + q^3*(1 - 2*z - 2*z^2) + 
        q^10*z*(-3 + 8*z - 2*z^2) - q^18*z^4*(1 - 10*z + z^2) + 
        q^17*z^4*(2 - 6*z + z^2) + q^16*z^4*(4 + 5*z + z^2) + 
        q^8*z*(3 - 5*z + 6*z^2) + q^9*z*(2 + 5*z + 4*z^2 - 2*z^3) - 
        q^5*(2 + 7*z + z^3) + q^11*z*(1 - 13*z - 8*z^2 + z^3) + 
        q^7*z*(-5 - 5*z^2 + z^3) + q^6*(1 + 5*z - 2*z^2 + z^3) + 
        q^14*(z^3 + 2*z^4 - 2*z^5))*R3[{{6, 0, 1}, {-1, 0, 0}}])/(q^12*z^4) - 
     ((1 - 2*q^2*z + q^20*z^5 - 3*q^17*z^4*(1 + z) - q*(2 + z) + 
        q^5*z*(4 + z) + q^13*z^4*(9 + z) + q^12*z^3*(-1 + z^2) + 
        q^6*z^2*(1 - 7*z + z^2) - q^19*z^5*(3 + 2*z + z^2) + 
        q^18*z^5*(-1 + 3*z + z^2) + q^3*(2 + 9*z + z^2) - 
        q^4*(1 + 9*z + 2*z^2) + q^7*z*(-3 - 7*z + 4*z^2) + 
        q^8*z*(3 + 10*z + 9*z^2 - 2*z^3) + q^15*z^3*(3 + z + 6*z^2 - z^3) - 
        q^9*z*(1 + z + z^2 + z^3) + q^10*z^2*(-5 - 3*z + 14*z^2 + z^3) - 
        q^14*z^3*(-1 + 4*z + 8*z^2 + 2*z^3) - q^11*z^2*(-2 + 5*z + 13*z^2 + 
          3*z^3) + q^16*z^3*(-2 + 2*z + 6*z^2 + z^3 + z^4))*
       R3[{{6, 0, 1}, {-1, 1, 0}}])/(q^10*z^4) - 
     ((-1 + 2*q^2*z - q^5*z - q^20*z^5 + q*(2 + z) + q^17*z^4*(3 + 2*z) + 
        q^7*z*(3 + 5*z - 2*z^2) - q^12*z^3*(-3 + z + z^2) + 
        q^19*z^5*(3 + 2*z + z^2) - q^18*z^5*(-1 + 3*z + z^2) + 
        q^4*(1 + 6*z + z^2) - q^3*(2 + 8*z + z^2) - 
        q^13*z^3*(3 + 9*z + z^2) + q^10*z^2*(3 + z - 13*z^2 - z^3) + 
        q^15*z^3*(-4 - 7*z^2 + z^3) + q^9*z*(1 + z + z^2 + z^3) + 
        q^8*z*(-3 - 8*z - 9*z^2 + 2*z^3) + q^14*z^3*(2 + 5*z + 8*z^2 + 
          2*z^3) + q^11*z^2*(-1 + 5*z + 12*z^2 + 3*z^3) - 
        q^6*(z - 6*z^3 + z^4) - q^16*z^3*(-2 + 3*z + 4*z^2 + z^3 + z^4))*
       R3[{{6, 0, 1}, {0, 0, 0}}])/(q^10*z^4) - 
     ((1 - q^6*(-1 + z)*z - 3*q^11*z^3 - 2*q^15*z^4 - q^16*z^4 + 
        q^14*z^3*(1 + z) - q*(7 + z) + q^10*z^2*(-3 + 2*z) + q^2*(13 + 5*z) + 
        q^5*(2 + 3*z - 7*z^2) - q^13*z^3*(3 + z^2) - q^7*z*(3 - 3*z + z^2) + 
        q^8*z*(5 - 2*z + z^2) - q^3*(7 + z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) + q^9*z*(-2 + 5*z + z^2) + 
        q^4*(-2 - 7*z + 6*z^2))*R3[{{6, 0, 1}, {0, 1, 0}}])/(q^5*z^2) - 
     ((-1 + q^6*(-1 + z)*z + q^10*(3 - 2*z)*z^2 + 3*q^11*z^3 + 2*q^15*z^4 + 
        q^16*z^4 - q^14*z^3*(1 + z) + q*(7 + z) - q^2*(13 + 5*z) + 
        q^4*(2 + 7*z - 6*z^2) + q^13*z^3*(3 + z^2) + q^7*z*(3 - 3*z + z^2) - 
        q^8*z*(5 - 2*z + z^2) + q^3*(7 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^9*z*(-2 + 5*z + z^2) + 
        q^5*(-2 - 3*z + 7*z^2))*R3[{{6, 0, 1}, {1, 0, 0}}])/(q^5*z^2) - 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*z^5 - 2*q^19*z^5 + q^20*z^5 - q^21*z^5 - 
        q^22*z^5 - 2*q^24*z^6 + q^25*z^6 + q^26*z^6 + q^17*z^4*(1 + 2*z) + 
        q^11*z^3*(2 + 3*z) + q^16*z^4*(2 + 3*z) + q^4*z*(3 - 3*z + z^2) + 
        q^2*(-3 + 2*z + z^2) - q^12*z^3*(-1 + 4*z + z^2) + 
        q^10*z^2*(3 + 2*z + 3*z^2) + q^6*z*(2 + z + 4*z^2 - z^3) + 
        q^9*z*(1 - 7*z - 7*z^2 + z^3) + q^8*z*(-3 + 4*z - z^2 + z^3) - 
        q^7*z*(-2 + z^2 + z^3))*R3[{{6, 0, 1}, {1, 1, 0}}])/(q^8*z^3) + 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*(-1 + z)*z^4 + 2*q^17*z^5 - 4*q^19*z^5 + 
        q^21*z^5 + q^16*z^4*(1 + 3*z) + q^11*z^3*(2 + 3*z) + 
        q^4*z*(3 - 3*z + z^2) + q^2*(-3 + 2*z + z^2) - 
        q^12*z^3*(-1 + 4*z + z^2) + q^10*z^2*(3 + 2*z + 3*z^2) + 
        q^6*z*(2 + z + 4*z^2 - z^3) + q^9*z*(1 - 7*z - 7*z^2 + z^3) + 
        q^8*z*(-3 + 4*z - z^2 + z^3) - q^7*z*(-2 + z^2 + z^3))*
       R3[{{6, 0, 1}, {2, 0, 0}}])/(q^8*z^3) + 
     ((-1 + q)^2*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 0, 1}, {2, 1, 0}}])/z^2 + 
     ((-1 + q)*(1 - q^2*(-1 + z) + 4*q^3*z - 4*q^4*z - 2*q^10*z^3 - 
        q^11*z^4 + q^13*(-2 + z)*z^4 + q^14*(-1 + z)*z^4 - q*(2 + z) + 
        q^7*z*(3 - 6*z - 2*z^2) + q^9*z^2*(-3 + 2*z - 2*z^2) + 
        q^5*z*(4 + z^2) - q^8*z*(1 - 7*z + z^2) - 2*q^6*z*(2 - z + z^2))*
       R3[{{6, 1, 1}, {-2, 0, 0}}])/(q^2*z^2) - 
     ((-1 + 3*q - 2*q^11*(-1 + z)*z^3 + q^14*(3 - 2*z)*z^4 - 2*q^16*z^5 + 
        q^18*z^5 + q^15*z^4*(1 + 4*z) + q^9*(z - 9*z^2) + 
        q^10*z^2*(4 - 3*z - 3*z^2) + q^3*(1 - 9*z - 2*z^2) + 
        q^12*z^3*(3 + z^2) + q^4*z*(5 - 2*z + z^2) + q^2*(-3 + 4*z + z^2) + 
        q^7*z*(3 + 2*z^2) + 2*q^6*z*(-1 - z + 2*z^2) + 
        q^5*(z + 5*z^2 - 4*z^3) + q^8*z*(-3 + 5*z - 3*z^2 + z^3) - 
        q^13*z^3*(1 + z + z^2 + z^3))*R3[{{6, 1, 1}, {-2, 1, 0}}])/
      (q^5*z^3) - ((1 - 3*q - 2*q^15*z^5 + q^16*z^5 - q^17*z^5 - q^18*z^5 - 
        q^11*z^3*(3 + 2*z) + 2*q^6*z*(1 + z - 2*z^2) + 
        q^14*z^4*(-4 + z - z^2) + q^12*z^3*(-3 + z - z^2) - 
        q^9*z*(1 - 9*z + z^2) - q^4*z*(5 - 2*z + z^2) - 
        q^2*(-3 + 4*z + z^2) - q^7*z*(3 + 2*z^2) + q^3*(-1 + 9*z + 2*z^2) + 
        q^5*z*(-1 - 5*z + 4*z^2) + q^10*z^2*(-4 + 5*z + 5*z^2) - 
        q^8*z*(-3 + 5*z - 3*z^2 + z^3) + q^13*z^3*(1 + 2*z + 3*z^2 + z^3))*
       R3[{{6, 1, 1}, {-1, 0, 0}}])/(q^5*z^3) - 
     ((-1 + 2*q + 2*q^17*(1 - 2*z)*z^5 + 4*q^18*z^6 - 3*q^19*z^6 + 
        3*q^24*z^7 - 3*q^25*z^7 - 2*q^26*z^7 - q^20*z^6*(2 + z) + 
        q^2*z*(3 + z) + q^21*z^6*(4 + z) + q^23*z^6*(-1 + 2*z) + 
        q^11*z^3*(11 + 9*z - z^2) + q^16*z^4*(2 + 12*z - z^2) - 
        q^12*z^3*(2 - 2*z + z^2) - q^3*(2 + 5*z + z^2) + 
        q^13*z^3*(1 - 11*z + 2*z^2) + q^5*(z - 6*z^2 - 4*z^3) + 
        q^14*z^3*(-2 + 10*z - 12*z^2 + z^3) - q^7*z*(-3 + 3*z - 3*z^2 + 
          z^3) + q^6*z*(-1 + 5*z + z^2 + z^3) + 
        q^15*z^3*(1 - 3*z - 5*z^2 + 2*z^3) + q^4*(1 + z + 2*z^2 + 2*z^3) + 
        q^10*z^2*(4 - 8*z - 9*z^2 + 3*z^3) + q^9*(z - 10*z^2 + 3*z^3 - 
          6*z^4) - q^8*z*(3 - 8*z + 4*z^2 - 5*z^3 + z^4))*
       R3[{{6, 1, 1}, {0, 0, 0}}])/(q^9*z^4) - 
     ((1 - 2*q^2*z + q^5*z + q^12*(8 - 3*z)*z^3 + q^20*z^5 + 
        q^17*(-6 + z)*z^5 - q*(2 + z) + q^18*z^6*(3 + z) + 
        q^13*z^3*(-3 + 11*z) + q^16*z^5*(8 + z + z^2) - 
        q^19*z^5*(3 + 3*z + z^2) + q^3*(2 + 10*z + z^2) - 
        q^4*(1 + 10*z + 3*z^2) + 2*q^10*z^2*(-6 - z + 4*z^2) - 
        q^15*z^3*(1 + z + z^3) + q^6*z*(5 + 3*z - 6*z^2 + z^3) - 
        q^7*z*(5 + 2*z - 4*z^2 + z^3) - q^11*z^2*(-4 + 13*z + 7*z^2 + z^3) + 
        q^9*z*(-1 + 9*z - z^2 + 2*z^3) - q^14*z^3*(-3 + 5*z + z^2 + 2*z^3) + 
        q^8*(3*z + 9*z^3 - z^4))*R3[{{6, 1, 1}, {1, 0, 0}}])/(q^5*z^3) - 
     ((-1 + q^2*(-3 + z) + q^12*(-2 + z)*z^3 - 6*q^13*z^4 - 
        q^16*(-1 + z)*z^4 + q^17*z^5 - q^18*z^5 - q^19*z^5 + q*(3 + z) + 
        2*q^4*z*(9 + 2*z) + q^6*z^2*(-7 + 8*z) + q^7*z*(4 + 3*z - 8*z^2) - 
        q^11*z^2*(2 - 6*z + z^2) + q^14*z^4*(4 + 3*z + z^2) + 
        q^8*z*(-3 + 5*z + z^2) - q^3*(-1 + 11*z + z^2) - q^5*z*(11 + 2*z^2) + 
        q^10*z^2*(8 - z + 2*z^2) - q^9*z*(-1 + 10*z + z^2 + 2*z^3) - 
        q^15*(z^4 + z^6))*R3[{{6, 1, 1}, {1, 1, 0}}])/(q*z^2) - 
     ((1 + 3*q^2 + q^8*(3 - 5*z)*z + q^4*(-4 + z)*z + q^7*(-3 + z)*z + 
        q^5*(-1 + z)^2*z + q^11*(-1 + z)*z^3 + q^13*z^4 - 2*q^14*z^4 - 
        q^15*z^4 - q*(3 + z) + q^12*z^3*(-1 + 2*z) + q^3*(-1 + 4*z) - 
        q^10*z^2*(3 + z + z^2) + q^6*(z + z^2 - 2*z^3) + 
        q^9*z*(-1 + 7*z + 3*z^2 + z^3))*R3[{{6, 1, 1}, {2, 0, 0}}])/(q*z^2) - 
     ((-1 - q^6*(-1 + z)^2*z + q^8*(6 - 5*z)*z^2 + q^11*z^3 - 
        q^12*(-1 + z)*z^3 - 7*q^13*z^4 - q^15*(-1 + z)*z^4 - 3*q^18*z^5 - 
        3*q^19*z^5 + 2*q^20*z^5 + q^21*z^5 + q*(3 + z) + q^14*z^4*(3 + z) - 
        q^2*(3 + 2*z) - q^4*z*(5 + 4*z) + q^17*z^4*(1 + 5*z) + 
        q^10*z^2*(2 + 5*z) - q^7*z^2*(3 - 5*z + z^2) + 
        2*q^9*z^2*(-3 - 3*z + z^2) + q^5*z*(4 + z + z^2) + 
        q^3*(1 + 3*z + 2*z^2) + q^16*(z^4 - 2*z^5))*
       R3[{{6, 1, 1}, {2, 1, 0}}])/(q*z^2) + 
     ((-1 + q)^3*q^6*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 1, 1}, {3, 1, 0}}])/z - 
     ((-1 + q)*q^2*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R3[{{6, 2, 0}, {-2, 0, 0}}])/z - 
     ((-1 - q^5*(-1 + z)*z + q^6*(-1 + z)*z - 5*q^17*z^5 - 3*q^18*z^5 - 
        2*q^19*z^6 + 3*q^20*z^6 + 2*q^21*z^6 - 2*q^22*z^6 - q^23*z^6 + 
        3*q^15*z^4*(1 + z) + q*(2 + z) + q^11*z^3*(4 + z) - 
        q^13*z^4*(8 + z) + q^16*z^4*(-1 + 4*z) + q^10*z^2*(4 + 2*z - 3*z^2) - 
        q^4*(-1 + z^2) - q^8*z*(3 - 8*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^14*z^4*(5 + z + z^2) + 
        q^9*z*(1 - 10*z - 4*z^2 + z^3))*R3[{{6, 2, 0}, {0, 0, 0}}])/
      (q^5*z^3) - ((-1 + q)^3*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 2, 0}, {1, 0, 0}}])/z - 
     ((1 - 5*q^8*z^2 + q^18*z^5 + q^19*z^5 - q*(1 + z) - q^2*(2 + z) + 
        q^16*z^4*(-3 + 2*z) + q^4*(1 + 2*z) + 2*q^13*z^4*(7 + 2*z) + 
        q^7*z*(-2 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^11*z^2*(-2 - 4*z + z^2) - q^15*z^4*(11 + 4*z + z^2) + 
        q^5*(-1 - z + 2*z^2) - q^14*z^3*(1 - 5*z + z^3) + 
        q^12*z^2*(-1 - 3*z - 4*z^2 + z^3) + q^10*z*(-1 + 6*z + z^2 + z^3) + 
        q^9*(2*z + 4*z^3 - z^4) + q^17*(z^4 - 2*z^5))*
       R3[{{6, 2, 1}, {-2, 0, 0}}])/(q^6*z^3) + (-1 + q)^2*q^7*z*
      R3[{{6, 2, 1}, {-2, 1, 0}}] - 
     ((z - 7*q^14*z^4 + 6*q^18*z^5 + 2*q^20*z^6 + q^21*z^6 - 2*q^22*z^6 - 
        q^23*z^6 - q^3*z*(3 + z^2) + q^16*z^4*(6 - 6*z + z^2) - 
        q*(1 + 4*z + z^2) + q^2*(2 + 7*z + 2*z^2) + q^6*z*(-3 - z + 6*z^2) + 
        q^8*z*(4 - z - 6*z^2 + z^3) + q^4*(-2 - 6*z - 2*z^2 + z^3) - 
        q^17*z^4*(1 - 2*z + z^2 + z^3) - q^13*z^2*(-1 + 5*z + z^2 + z^3) + 
        q^12*z^2*(-4 + 9*z + z^2 + z^3) - q^9*z*(3 - 10*z + 2*z^2 + z^3) + 
        q^11*z^2*(10 + 2*z + 2*z^2 + z^3) + q^15*z^3*(1 + 3*z - 4*z^2 + 
          2*z^3) - q^7*z*(2 + 3*z - 5*z^2 + 3*z^3) - 
        q^10*z*(-1 + 14*z + 4*z^2 + 3*z^3) + q^5*(1 + 8*z + 3*z^2 - 4*z^3 + 
          z^4))*R3[{{6, 2, 1}, {-1, 0, 0}}])/(q^6*z^3) - 
     ((1 + q^11*(-1 + z)*z^3 + q^13*z^4 - 2*q^14*z^4 - q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^12*z^3*(-1 + 2*z) + q^7*z*(-4 + 3*z - 4*z^2) + 
        q^4*z*(3 + 2*z - z^2) + q^3*(-1 + z^2) + q^6*z*(5 + z^2) + 
        q^5*z*(-6 - 4*z + z^2) + q^10*z^2*(-3 - 3*z + z^2) + 
        q^8*z*(3 - 6*z + 7*z^2) - q^9*z*(1 - 7*z + z^3))*
       R3[{{6, 2, 1}, {0, 0, 0}}])/(q^2*z^2) - 
     ((-1 + q^14*(5 - 4*z)*z^4 + 2*q^13*(-4 + z)*z^4 + q^12*z^5 - q^19*z^6 - 
        2*q^20*z^6 + 2*q^21*z^6 - q^22*z^6 - q^23*z^6 - 2*q^3*(1 + z) + 
        q*(2 + z) - 2*q^17*z^5*(2 + z) + q^16*z^4*(-1 + 3*z) + 
        q^18*z^5*(-2 + 5*z) + q^11*z^3*(3 + 5*z) + q^15*z^4*(3 + 2*z + z^2) + 
        q^5*(z - 7*z^2 - 2*z^3) + q^6*z*(-1 + 5*z + z^3) - 
        q^7*z*(-3 + 2*z - 3*z^2 + z^3) + q^4*(1 + 3*z^2 + z^3) + 
        q^10*z^2*(3 + 3*z - 6*z^2 + 2*z^3) - q^9*z*(-1 + 7*z + 3*z^2 + 
          4*z^3) - q^8*z*(3 - 5*z + 3*z^2 - 4*z^3 + z^4))*
       R3[{{6, 2, 1}, {1, 0, 0}}])/(q^3*z^3) - (-1 + q)^2*q^12*z^2*
      R3[{{6, 2, 1}, {1, 1, 0}}] + 
     ((-1 + q)^3*q^5*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 2, 1}, {2, 0, 0}}])/z - 
     (q^6*(-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R3[{{6, 2, 1}, {2, 1, 0}}])/z - ((1 - q)*R4[{{-1, 1, 0}, {1, 2, 1}}])/
      z - ((-1 + q)*R4[{{0, 0, 0}, {1, 2, 1}}])/z + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R4[{{0, 1, 0}, {1, 2, 1}}])/(q*z^2) - 
     ((-1 + q)*R4[{{1, 0, 0}, {0, 1, 1}}])/z - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R4[{{1, 0, 0}, {1, 2, 1}}])/(q*z^2) + 
     q*R4[{{1, 1, 0}, {-2, 1, 1}}] - 
     ((1 - 3*q + q^8*z^3 + q^4*z*(1 + 3*z) + q^2*(3 - 2*z - 2*z^2) - 
        q^5*z*(3 + 2*z + z^2) + q^3*(-1 + 3*z + 2*z^2) + q^6*(z - z^3))*
       R4[{{1, 1, 0}, {1, 2, 1}}])/(q^4*z^3) - 
     (1 - q)*R4[{{1, 2, 0}, {0, 0, 1}}] - 
     (q*(1 - q + z)*R4[{{2, 0, 0}, {-2, 1, 1}}])/z - 
     ((-1 + q)*q*R4[{{2, 0, 0}, {-1, 0, 1}}])/z - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R4[{{2, 0, 0}, {0, 1, 1}}])/(q*z^2) - 
     (-1 + q)*R4[{{2, 0, 0}, {0, 2, 1}}] - 
     ((-1 + 3*q + q^7*z^3 - q^8*z^3 + q^5*z*(3 + 2*z) - q^4*z*(1 + 3*z) + 
        q^3*(1 - 3*z - 2*z^2) + q^6*z*(-1 + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R4[{{2, 0, 0}, {1, 2, 1}}])/(q^4*z^3) + 
     (-1 + q)*q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R4[{{2, 0, 0}, {4, 2, 0}}] - (-2 + q + q*z)*
      R4[{{2, 1, 0}, {0, 0, 1}}] + (-1 + q)*q*R4[{{2, 1, 0}, {1, 0, 1}}] - 
     (-1 + q)*q^3*(3 + q - 2*z)*R4[{{2, 1, 0}, {1, 2, 1}}] + 
     (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R4[{{2, 1, 0}, {3, 0, 1}}] - (-1 + q)*q^5*(2 - q*(-3 + z) - 
       q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - q^7*(-2 + z)*z - 2*q^10*z^2 + 
       3*q^11*z^2 + 2*q^12*z^2)*R4[{{2, 1, 0}, {4, 2, 1}}] + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R4[{{2, 2, 0}, {0, 0, 1}}])/z + 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R4[{{3, 0, 0}, {-2, 1, 1}}])/z^2 - 
     ((1 + q^2 + 2*z - q*(2 + z + z^2))*R4[{{3, 0, 0}, {-1, 0, 1}}])/z^2 - 
     q*z*R4[{{3, 0, 0}, {-1, 1, 1}}] + (-1 + q)*q*
      R4[{{3, 0, 0}, {-1, 2, 1}}] - (1 - q*z)*R4[{{3, 0, 0}, {0, 0, 1}}] - 
     ((-1 + 3*q - q^8*z^3 + q^6*z*(-1 + z^2) - q^4*z*(1 + 3*z + z^2) + 
        q^2*(-3 + 2*z + 2*z^2) + q^5*z*(3 + 2*z + 3*z^2) - 
        q^3*(-1 + 3*z + 2*z^2 + z^3))*R4[{{3, 0, 0}, {0, 1, 1}}])/(q^4*z^3) - 
     (-1 + q)^2*R4[{{3, 0, 0}, {0, 2, 0}}] - (2 - q^2 - q*z)*
      R4[{{3, 0, 0}, {0, 2, 1}}] - (-1 + q)*q*R4[{{3, 0, 0}, {1, 0, 1}}] - 
     ((-1 + q)^2*R4[{{3, 0, 0}, {1, 2, 0}}])/(q*z) + 
     (-1 + q)*q^2*(-2 + q^2 - q*(-2 + z))*R4[{{3, 0, 0}, {1, 2, 1}}] - 
     (-1 + q)*q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R4[{{3, 0, 0}, {2, 2, 0}}] - 
     ((-1 + q)*(1 - 2*z + q^5*(3 - 5*z)*z + 2*q^6*z^2 + q^7*z^3 + q^8*z^3 - 
        2*q^9*z^3 + 2*q^10*z^3 + q^11*z^3 + q^2*(5 + z) + 
        q*(-3 - 2*z + z^2) + 2*q^4*(1 - z + z^2) - q^3*(5 + z + z^2))*
       R4[{{3, 0, 0}, {2, 2, 1}}])/(q^3*z^2) - 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z)*R4[{{3, 0, 0}, {3, 0, 1}}] - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R4[{{3, 0, 0}, {3, 2, 0}}])/(q^2*z^2) - 
     q^3*z*R4[{{3, 1, 0}, {-2, 0, 1}}] - 2*(-1 + q)*q*
      R4[{{3, 1, 0}, {-2, 1, 1}}] - (1 + q - q^2 - 2/z + 1/(q*z) + q/z - q*z)*
      R4[{{3, 1, 0}, {0, 0, 1}}] - (1 - q^2 + 2*q^5*z - 3*q^6*z + q^8*z)*
      R4[{{3, 1, 0}, {1, 0, 1}}] - 
     ((1 - q^5*z^2 - q^8*z^2 - 2*q^7*z^3 - 3*q^13*z^4 + q^15*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^12*z^3*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(2 + z + z^2) + q^11*z^3*(2 + z + z^2) - 
        q^10*z^2*(1 + z + 2*z^2))*R4[{{3, 1, 0}, {1, 2, 1}}])/(q^6*z^3) - 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R4[{{3, 1, 0}, {2, 0, 1}}])/(q^4*z^2) - 
     ((-1 + q^2*z - q^5*z^3 + q^18*(-1 + z)*z^5 - q^17*z^6 + 2*q^19*z^6 - 
        q^20*z^6 + 3*q^21*z^6 - 2*q^22*z^6 - 2*q^23*z^6 + q*(2 + z) - 
        q^13*z^4*(7 + z) + q^16*z^4*(-1 + 2*z) + q^4*(1 + 3*z) - 
        q^3*(2 + 5*z) + q^8*z*(-3 + 5*z - 2*z^2) - q^12*z^3*(1 - z + z^2) + 
        q^7*z*(3 + z + z^2) - q^15*z^4*(-3 + 2*z + z^2) + 
        q^11*z^3*(7 + 2*z + z^2) + q^6*z*(-1 - z + 2*z^2) + 
        q^14*z^4*(5 + 2*z + 2*z^2) + q^9*z*(1 - 9*z - 4*z^2 + z^3) + 
        q^10*(4*z^2 - 7*z^4))*R4[{{3, 1, 0}, {2, 2, 1}}])/(q^8*z^4) + 
     (-1 + q)*q^2*(2 + q - z)*R4[{{3, 2, 0}, {-1, 0, 1}}] + 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R4[{{3, 2, 0}, {0, 0, 1}}])/(q^2*z^2) - 
     ((1 - 3*q + q^8*z^3 + q^2*(3 - 2*z - 2*z^2) + q^4*z*(1 + 3*z + z^2) - 
        q^5*z*(3 + 2*z + 3*z^2) + q^6*(z - z^3) + 
        q^3*(-1 + 3*z + 2*z^2 + z^3))*R4[{{4, 0, 0}, {-2, 1, 1}}])/
      (q^3*z^3) - ((-1 + 3*q - q^8*z^3 - q^4*z*(1 + 3*z) + 
        q^3*(1 - 3*z - 2*z^2) + q^6*z*(-1 + z^2) + q^5*z*(3 + 2*z + z^2) + 
        q^2*(-3 + 2*z + 2*z^2))*R4[{{4, 0, 0}, {-1, 0, 1}}])/(q^3*z^3) - 
     ((-1 + q)*(-1 + q + q*z)*R4[{{4, 0, 0}, {-1, 1, 1}}])/z + 
     ((-1 + q)^2*R4[{{4, 0, 0}, {-1, 2, 0}}])/(q*z) - 
     (-1 + q)*q^2*z*R4[{{4, 0, 0}, {-1, 2, 1}}] + 
     ((-1 + q)*(-1 - q^4*z + 2*q^5*z^2 + q^7*z^2 - q^6*(-4 + z)*z^2 + 
        9*q^10*z^3 + 4*q^11*z^3 + 2*q^13*z^4 + 5*q^14*z^4 + 4*q^15*z^4 + 
        q^16*z^4 + q*(1 + z) + q^2*(1 + z) + q^8*z^2*(3 - 3*z + z^2) + 
        q^3*(-1 - z + z^2) + q^9*z^2*(1 + z + z^2))*
       R4[{{4, 0, 0}, {0, 1, 1}}])/(q^5*z^2) + (-1 + q)^2*q^5*(2 + q)*z*
      R4[{{4, 0, 0}, {0, 2, 0}}] - (-1 + q)*(3 - q*(-4 + z) - q^2*(-1 + z) + 
       4*q^5*z + 2*q^6*z)*R4[{{4, 0, 0}, {1, 0, 1}}] - 
     ((1 - 2*z - 3*q^10*z^3 + 2*q^11*z^3 + q^12*z^3 + q^7*z*(1 + 6*z) + 
        q^3*(3 + 2*z - z^2) + q^2*(4 + 3*z - z^2) + q*(-4 + z^2) - 
        q^6*(1 - 6*z + z^2) - 5*q^5*(-1 + z + z^2) - q^8*z*(3 + z + 2*z^2) + 
        q^4*(-8 - 3*z + 3*z^2) + q^9*(z + z^3))*R4[{{4, 0, 0}, {1, 1, 1}}])/
      (q^5*z^2) + ((-1 + q)*(-1 + 2*z - q^8*z^3 + q^9*z^3 - 2*q^2*(3 + z) + 
        q^5*z*(-1 + 5*z) + q^4*(-1 + 2*z - 3*z^2) + q*(4 + 2*z - z^2) + 
        q^3*(4 + z^2))*R4[{{4, 0, 0}, {1, 2, 0}}])/(q^4*z^2) - 
     ((-1 - 3*q^5*z + 3*q^6*z - 2*q^4*(-1 + z)*z + q^8*(-1 + z)*z^2 - 
        q^12*(-2 + z)*z^3 + 3*q^13*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2) + q^10*z^2*(1 + z + z^2) - q^11*z^3*(3 + z + z^2) - 
        q^9*z^2*(2 + 2*z + z^2) + q^7*z*(-1 + 3*z + 2*z^2))*
       R4[{{4, 0, 0}, {1, 2, 1}}])/(q^6*z^3) + 
     ((-1 + q)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R4[{{4, 0, 0}, {2, 0, 1}}])/(q^5*z^2) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 + q^13*z^4 + q^14*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + q^10*z^2*(3 + z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + q^8*z*(-3 + 5*z + 2*z^2) - 
        q^9*z*(-1 + 7*z + 4*z^2 + z^3) + q^12*(z^3 - 2*z^4))*
       R4[{{4, 0, 0}, {2, 1, 1}}])/(q^7*z^3) - 
     ((1 - 2*q^20*z^6 - q^21*z^6 + 2*q^22*z^6 + q^23*z^6 - q*(1 + z) + 
        q^18*z^5*(1 + z) - q^2*(2 + z) + 2*q^13*z^4*(4 + z) - 
        q^12*z^3*(5 + z) - q^8*z^2*(9 + z) + q^4*(1 + 2*z) + 
        q^10*z*(-1 + 5*z) + q^15*z^4*(-8 + z - 2*z^2) + q^3*(2 + 2*z - z^2) + 
        q^16*z^4*(-2 - 2*z + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^14*z^4*(-1 + z + z^2) + q^5*(-1 - z + 2*z^2) + 
        2*q^11*z^2*(-2 - 2*z + 3*z^2) + q^9*z*(2 + 5*z + 7*z^2 - z^3) + 
        q^17*(z^4 + z^5 - z^6))*R4[{{4, 0, 0}, {2, 2, 1}}])/(q^9*z^4) + 
     (-1 + q)*q^2*(-2 + q*(-1 + z) - 4*q^5*z + q^6*(-2 + z)*z + 2*q^9*z^2 - 
       5*q^10*z^2 - q^11*z^2 + q^12*z^2)*R4[{{4, 0, 0}, {3, 1, 1}}] - 
     (-1 + q)^2*q^12*(2 + q)*z^2*R4[{{4, 0, 0}, {3, 2, 0}}] + 
     ((-1 + q)*(1 + q^2 + 2*q^5*z + q^3*(2 - 3*z)*z + q^9*z^3 - q^12*z^4 + 
        2*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^6*z*(2 + z^2) + 
        q^4*z*(-2 - z + z^2) + q^8*(z^2 - 3*z^3) + q^7*(z + z^3))*
       R4[{{4, 0, 0}, {3, 2, 1}}])/z^2 - 
     ((-1 + q)^4*q^4*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{4, 0, 0}, {4, 1, 1}}])/z + 
     ((-1 + q)^3*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{4, 0, 0}, {4, 2, 0}}])/z - 
     ((-1 + q)*q^6*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R4[{{4, 0, 0}, {4, 2, 1}}])/z - 
     ((1 + q^8*(3 - 8*z)*z - q^6*z^3 + 3*q^15*(-1 + z)*z^4 + 2*q^19*z^5 - 
        q^18*(-6 + z)*z^5 - 4*q^21*z^6 + 2*q^22*z^6 + 2*q^23*z^6 + 
        2*q^5*z*(1 + z) - q*(2 + z) - q^4*(1 + 3*z) - q^11*z^3*(4 + 3*z) + 
        q^3*(2 + 3*z - z^2) + q^10*z^2*(-4 - 4*z + z^2) + 
        q^7*z*(-3 + z + z^2) + q^17*z^5*(-1 + 2*z + z^2) - 
        q^14*z^4*(5 + 3*z + z^2) - q^16*z^4*(-1 + 8*z + z^2) + 
        q^13*z^3*(-1 + 11*z + z^2) - q^9*z*(1 - 10*z - 5*z^2 + z^3) + 
        2*q^12*(z^3 + z^5))*R4[{{4, 1, 0}, {-2, 1, 1}}])/(q^13*z^5) + 
     ((-1 + q)*(2 - q^2*(-2 + z) + q^3*(3 - 2*z)*z + 3*q^4*z^2 + q^5*z^2 + 
        q^6*z^3 - 2*q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - 2*q*(2 + z))*
       R4[{{4, 1, 0}, {0, 0, 1}}])/(q^3*z^2) - 
     ((-1 + q^6*z^3 - 5*q^18*z^5 - q^19*z^5 + 2*q^17*(-1 + z)*z^5 - 
        2*q^20*z^6 + q^21*z^6 + q^22*z^6 - 2*q^5*z*(1 + z) + q*(2 + z) + 
        q^4*(1 + 3*z) + q^11*z^3*(4 + 3*z) + q^8*z*(-3 + 8*z) + 
        q^10*z^2*(4 + 4*z - z^2) - q^16*z^4*(1 - 9*z + z^2) + 
        q^3*(-2 - 3*z + z^2) - q^7*z*(-3 + z + z^2) - 
        q^15*z^4*(-3 + 3*z + z^2) + q^14*z^4*(5 + 3*z + z^2) - 
        q^13*z^3*(-1 + 11*z + z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) - 
        2*q^12*(z^3 + z^5))*R4[{{4, 1, 0}, {0, 2, 1}}])/(q^10*z^4) - 
     ((-1 + q)*(1 - q^2 + q^6*z + 2*q^7*z^2 - q*(1 + z) + q^3*(2 + z) + 
        q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*R4[{{4, 1, 0}, {1, 2, 1}}])/
      z - ((-1 + q^14*(-1 + z)*z^3 + 2*q^16*z^4 - 2*q^17*z^4 - q^18*z^4 - 
        2*q^2*(3 + z) + q*(4 + z) + q^15*z^3*(-1 + 4*z) + 
        q^4*(-4 + z - 3*z^2) + q^7*z*(-2 + z^2) - q^13*z^2*(3 + z^2) + 
        q^3*(5 + z^2) - q^6*(1 - 3*z + z^2) + q^10*z*(-2 + 2*z + z^2) + 
        q^8*z*(1 + 3*z + z^2) - q^11*z*(-3 + 4*z + z^2) + 
        q^5*(3 - z + 3*z^2) - q^9*z*(1 + 5*z + 4*z^2) - 
        q^12*z*(1 - 7*z - 4*z^2 + 2*z^3 + z^4))*R4[{{4, 1, 0}, {2, 2, 1}}])/
      (q^3*z^2) - (-1 + q)*q*R4[{{4, 2, 0}, {-2, 0, 1}}] - 
     q*(1 - q + q^4 + q^2*(1 + 2*z) - q^3*(2 + z + z^2))*
      R4[{{4, 2, 0}, {-1, 0, 1}}] + (-1 + q)*q^7*(2 + q)*z*
      R4[{{4, 2, 0}, {-1, 1, 1}}] - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 - q^13*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(3 + z) + 
        q^8*z*(-3 + 5*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(3 - z + z^2) + q^9*(z - 7*z^2 - 3*z^3) + q^12*(z^3 - 2*z^4))*
       R4[{{4, 2, 0}, {2, 0, 1}}])/(q*z^2) - 
     ((-1 + q^6*z^3 - 11*q^13*z^4 + q^15*(3 - 4*z)*z^4 + q^12*(2 - 3*z)*z^4 + 
        2*q^20*z^6 + 5*q^21*z^6 + q^24*z^7 + 3*q^25*z^7 + q^26*z^7 - 
        2*q^5*z*(1 + z) - 2*q^22*z^6*(1 + z) + q*(2 + z) + q^4*(1 + 3*z) - 
        q^23*z^6*(2 + 3*z) + q^11*z^3*(4 + 3*z) - q^18*z^5*(4 + 3*z) + 
        q^8*z*(-3 + 8*z) + q^16*z^4*(-1 + 9*z) + 2*q^10*z^2*(2 + z - z^2) + 
        q^3*(-2 - 3*z + z^2) + q^19*z^5*(-1 - 2*z + z^2) - 
        q^17*z^5*(2 - 2*z + z^2) - q^7*z*(-3 + z + z^2) + 
        q^14*z^4*(4 + 3*z + z^2) + q^9*z*(1 - 10*z - 4*z^2 + z^3))*
       R4[{{5, 0, 0}, {-2, 1, 1}}])/(q^13*z^5) + 
     ((1 + 2*q^2*z + q^6*z^2 + q^7*z^2 - 2*q*(1 + z) + q^3*(3 + z) - 
        q^5*(-1 + z^2) - q^4*(3 + 2*z^2))*R4[{{5, 0, 0}, {-2, 2, 1}}])/z - 
     (-1 - q^2 - 4*q^4*(-1 + z) + 2*q^5*(-1 + z) + z^(-2) - 1/(q^4*z^2) + 
       q/z + 2*q^3*z - q^7*z - q^8*z + 2*q^9*z^2 + 3*q^10*z^2 - q^11*z^2 - 
       3*q^12*z^2 - q^13*z^2 + (2 + z)/(q^3*z^2) - q^6*(1 - 3*z + z^2) + 
       (-2 - 2*z + z^2)/(q*z^2))*R4[{{5, 0, 0}, {-1, 0, 1}}] + 
     ((-1 + q)*(1 + 5*q^2 - 4*q^4*z - q^7*z + q^8*z^3 - q*(4 + z) - 
        q^5*z*(3 + 4*z) + q^3*(-2 + 6*z + z^2) + 3*q^6*(z + z^3))*
       R4[{{5, 0, 0}, {-1, 1, 1}}])/(q^3*z^2) - 
     ((1 - q^5*z^2 + q^2*(1 + z) - q*(2 + z) + q^3*z*(1 + 2*z) - 
        q^4*(z + z^3))*R4[{{5, 0, 0}, {-1, 2, 1}}])/z - 
     ((-2 + q^3*(5 - 6*z) - 3*q^8*z^3 + 2*q^9*z^3 + q^10*z^3 - q^2*(9 + z) + 
        q*(7 + 2*z) + q^5*z*(1 + 5*z) + q^4*(-1 + 6*z - 3*z^2) - 
        q^6*z*(3 + z + 2*z^2) + q^7*(z + z^3))*R4[{{5, 0, 0}, {0, 0, 1}}])/
      (q^3*z^2) - ((-1 + q^3*(-1 + z)^2 + q^5*(-6 + z)*z - q^4*(-5 + z)*z + 
        3*q^13*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) - 
        q^11*z^3*(2 + z^2) + q^6*z*(4 - 6*z + z^2) - 
        q^8*z^2*(2 + z + 3*z^2) + q^7*z*(-1 + 8*z + 3*z^2) + 
        q^9*z^2*(-2 - z - z^2 + z^3) + q^12*(z^3 - 2*z^4) + 
        q^10*(z^2 + 2*z^4 + z^5))*R4[{{5, 0, 0}, {0, 1, 1}}])/(q^6*z^3) - 
     ((-1 - q^6*z + q^5*z^2 - q^11*(-1 + z)*z^3 + q^13*z^4 + q^14*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + q^10*z^2*(3 + z^2) + 
        q^3*(1 - z + z^2) + q^7*z*(3 - z + z^2) + q^8*z*(-3 + 5*z + 2*z^2) - 
        q^9*z*(-1 + 7*z + 4*z^2 + z^3) + q^12*(z^3 - 2*z^4))*
       R4[{{5, 0, 0}, {1, 0, 1}}])/(q^8*z^3) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 + q^7*(-3 + z)*z^2 + 
        q^8*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - 3*q^12*z^3 + q^13*z^3 - 
        q^11*z^4 + 3*q^15*z^4 + 4*q^16*z^4 - q^17*z^4 + q^18*z^4 + q^19*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^14*(z^3 - 3*z^4))*R4[{{5, 0, 0}, {1, 1, 1}}])/(q^7*z^2) + 
     (-1 + q)*q*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + 
       q^11*z^2)*R4[{{5, 0, 0}, {2, 0, 1}}] - 
     ((-1 + q^8*(-7 + z)*z - 2*q^7*(-2 + z)*z + 5*q^15*z^4 - q^17*z^4 + 
        q*(6 + z) - q^14*z^3*(1 + 2*z) - 2*q^2*(5 + 2*z) + 
        q^10*z*(2 + 5*z - 5*z^2) + q^4*(3 + 6*z - 5*z^2) + 
        q^9*z*(2 - 5*z - 2*z^2) + q^13*z^3*(2 + z^2) + q^3*(4 + z^2) + 
        q^6*z*(-1 + 3*z + z^2) + q^5*(-2 - 2*z + 3*z^2) + 
        q^11*z*(-1 + 6*z^2) - q^12*(z^2 + 3*z^4 + z^5))*
       R4[{{5, 0, 0}, {2, 1, 1}}])/(q^4*z^2) - 
     ((-1 + q)*(-1 + 2*q^4*(1 - 2*z)*z + q^3*(-3 + z)*z + 
        q^13*(3 - 4*z)*z^3 + 3*q^16*z^4 + q^17*z^4 + 2*q^6*z*(1 + z) + 
        q*(5 + z) - q^2*(5 + 3*z) + q^10*z*(-2 + z - 3*z^2) + 
        q^5*(1 + z + z^2) + q^8*z*(-1 + 2*z + z^2) - 
        q^11*z*(-1 + 4*z + z^2) + q^9*(z - 2*z^2 - 3*z^3) + 
        q^12*z^2*(3 + z - 3*z^2 - z^3) + q^7*(z + z^3) + q^14*(z^3 - 5*z^4))*
       R4[{{5, 0, 0}, {2, 2, 1}}])/(q^3*z^2) - 
     ((-1 + q)*q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R4[{{5, 0, 0}, {3, 1, 1}}])/z - 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*z^5 - 2*q^19*z^5 - q^20*z^5 + 2*q^23*z^6 - 
        3*q^24*z^6 + q^26*z^6 + q^17*z^4*(1 + 2*z) + q^11*z^3*(2 + 3*z) + 
        q^16*z^4*(2 + 3*z) + q^4*z*(3 - 3*z + z^2) + q^2*(-3 + 2*z + z^2) - 
        q^12*z^3*(-1 + 4*z + z^2) + q^10*z^2*(3 + 2*z + 3*z^2) + 
        q^6*z*(2 + z + 4*z^2 - z^3) + q^9*z*(1 - 7*z - 7*z^2 + z^3) + 
        q^8*z*(-3 + 4*z - z^2 + z^3) - q^7*z*(-2 + z^2 + z^3))*
       R4[{{5, 0, 0}, {3, 2, 1}}])/(q^5*z^3) + 
     ((-1 + q)^2*q^4*(-1 + q + q*z + q^2*z + q^3*z^2)*(1 - q^4*z - q^8*z^2 + 
        q^9*z^2)*R4[{{5, 0, 0}, {4, 2, 1}}])/z^2 + (-1 + q)*q*(1 + 2*q^4*z)*
      R4[{{5, 1, 0}, {-2, 0, 1}}] - 
     ((1 + 5*q^10*(-1 + z)*z^2 - 2*q^17*z^4 + q^19*z^4 + q^12*z^2*(1 + z)^3 - 
        q*(7 + z) + q^16*z^3*(-1 + 4*z) + q^2*(16 + 5*z) + 
        q^5*(2 + 7*z - 8*z^2) + q^15*z^3*(3 + z^2) + q^8*z*(9 - 2*z + z^2) - 
        q^3*(14 + 4*z + z^2) + q^7*(-1 - 4*z + 3*z^2) + 
        q^9*z*(-7 + 4*z + 3*z^2) + q^4*(2 - 6*z + 6*z^2) - 
        q^11*z*(-1 + z + 13*z^2) + q^6*(1 + 2*z^2 - z^3) - 
        q^14*z^2*(1 - z + 4*z^2 + z^3) - q^13*z^2*(-2 + z + z^2 + 2*z^3))*
       R4[{{5, 1, 0}, {-2, 1, 1}}])/(q^9*z^3) - 
     ((-1 + q^10*(5 - 6*z)*z^2 + 2*q^17*z^4 - q^19*z^4 + q*(7 + z) - 
        q^2*(16 + 5*z) + q^4*(-2 + 6*z - 6*z^2) + q^9*z*(7 - 4*z - 3*z^2) + 
        q^7*(1 + 4*z - 3*z^2) + q^15*z^3*(-2 + z - z^2) - 
        q^8*z*(9 - 2*z + z^2) + q^3*(14 + 4*z + z^2) + 
        q^5*(-2 - 7*z + 8*z^2) + q^11*z*(-1 + z + 14*z^2) + 
        q^6*(-1 - 2*z^2 + z^3) + 2*q^13*z^2*(-1 + 2*z + z^2 + z^3) + 
        q^14*z^2*(1 - 4*z + 2*z^2 + z^3) - q^12*z^2*(1 + 4*z + 3*z^2 + z^3) + 
        q^16*(z^3 - 4*z^4))*R4[{{5, 1, 0}, {-1, 0, 1}}])/(q^9*z^3) - 
     ((1 + q^2*(-1 + z) + q^6*(3 - 4*z)*z - q^10*z^3 - q*(2 + z) + 
        q^3*(6 + z) + 3*q^4*(-2 + z^2) + q^8*z*(-1 - z + z^2) + 
        q^7*z*(2 + 2*z + z^2) - q^5*(-2 + 5*z + z^2))*
       R4[{{5, 1, 0}, {-1, 2, 1}}])/z - 
     ((-1 + q^6*z^3 - q^15*(-3 + z)*z^4 + q^18*(-5 + z)*z^5 + 3*q^20*z^6 + 
        4*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 - 2*q^5*z*(1 + z) + q*(2 + z) - 
        q^17*z^5*(2 + z) - q^19*z^5*(1 + 2*z) + q^4*(1 + 3*z) + 
        q^11*z^3*(4 + 3*z) + q^8*z*(-3 + 8*z) + q^16*z^4*(-1 + 8*z) + 
        q^10*z^2*(4 + 4*z - z^2) + q^3*(-2 - 3*z + z^2) - 
        q^7*z*(-3 + z + z^2) + q^14*z^4*(5 + 2*z + z^2) - 
        q^13*z^3*(-1 + 11*z + z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) - 
        2*q^12*(z^3 + z^5))*R4[{{5, 1, 0}, {0, 0, 1}}])/(q^10*z^4) - 
     ((1 - q^17*(-1 + z)*z^4 + 4*q^18*z^5 - q^20*z^5 - 2*q^21*z^6 + 
        q^22*z^6 + q^23*z^6 - q*(1 + z) - q^2*(2 + z) + 2*q^13*z^4*(4 + z) - 
        q^12*z^3*(5 + z) - q^8*z^2*(9 + z) + q^4*(1 + 2*z) + 
        q^10*z*(-1 + 5*z) + q^15*z^4*(-8 + z - 2*z^2) + q^3*(2 + 2*z - z^2) + 
        q^16*z^4*(-2 - 2*z + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^14*z^4*(-1 + z + z^2) + q^5*(-1 - z + 2*z^2) + 
        2*q^11*z^2*(-2 - 2*z + 3*z^2) + q^9*z*(2 + 5*z + 7*z^2 - z^3))*
       R4[{{5, 1, 0}, {1, 2, 1}}])/(q^5*z^3) + 
     ((-1 + q)*(-1 + q^3*(-2 + z)*z + 2*q^14*(1 - 2*z)*z^3 - 
        q^15*(-1 + z)*z^3 + 2*q^16*z^4 + 3*q^17*z^4 + q^18*z^4 - 
        3*q^2*(2 + z) - q^5*(3 + z) + q*(5 + z) + q^4*(4 + 4*z - 4*z^2) + 
        q^13*z^2*(3 + 4*z - 3*z^2) + q^11*z*(-2 + z - z^2) + 
        q^7*z*(5 - 2*z + z^2) + q^8*z*(-4 + 2*z + z^2) - 
        q^9*z*(-1 + 3*z + z^2) + q^10*(z + z^2 - 6*z^3) + 
        q^6*(1 - z + 2*z^2 + z^3) - q^12*z*(-1 + 4*z + 2*z^2 + 3*z^3 + z^4))*
       R4[{{5, 1, 0}, {2, 0, 1}}])/(q^5*z^2) - 
     (q^2*(-1 - 3*q^2 + q^3*(1 - 7*z) - 2*q^19*z^5 - 2*q^20*z^6 + q^21*z^6 + 
        q^22*z^6 + q*(3 + z) + q^4*z*(13 + 2*z) + q^11*z^2*(-4 + 11*z) + 
        q^18*z^5*(-1 + z + z^2) - q^5*z*(10 + z + z^2) - 
        q^16*z^4*(-1 + 2*z + z^2) + q^6*z*(2 - 3*z + 3*z^2) + 
        q^10*z^2*(6 - 3*z + 5*z^2) + q^15*z^3*(3 + 3*z - z^3) - 
        q^13*z^2*(3 - 7*z + z^3) + q^7*z*(3 - z - 6*z^2 + z^3) - 
        q^8*z*(3 - 8*z - 5*z^2 + z^3) + q^17*z^4*(1 + 4*z - z^2 + z^3) - 
        q^12*z^2*(-4 + 10*z + z^2 + z^3) - q^14*z^2*(-1 + 6*z + 4*z^2 + 
          z^3) - q^9*z*(-1 + 9*z + 2*z^2 + 2*z^3))*
       R4[{{5, 1, 0}, {3, 2, 1}}])/z^2 - 
     ((-1 + q)^2*(-1 + q^2*z - q^4*z + q^5*z + q^3*z^2 + 4*q^7*z^3 + 
        q^8*z^3 + q*(1 + z) + 2*q^6*z^2*(1 + z))*R4[{{5, 2, 0}, {-2, 1, 1}}])/
      (q^2*z^2) - ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R4[{{5, 2, 0}, {-1, 1, 1}}])/(q^2*z^2) - 
     ((-1 + q)*q^3*(1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - 
        q*(1 + z) + q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R4[{{5, 2, 0}, {1, 1, 1}}])/z + 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R4[{{5, 2, 0}, {3, 0, 1}}])/z - 
     ((-1 - 5*q^7*(-1 + z)*z + 2*q^10*(2 - 3*z)*z^2 + 3*q^14*(-1 + z)*z^3 - 
        3*q^16*z^4 - q^17*z^4 - 5*q^2*(3 + z) + q*(7 + z) + 
        q^4*(2 + 7*z - 6*z^2) + q^9*z*(7 - 5*z - 4*z^2) - 
        q^8*z*(10 - 4*z + z^2) + q^13*z^3*(1 + 3*z + z^2) + 
        q^3*(11 + 3*z + z^2) + q^5*(-6 - 7*z + 7*z^2) + q^6*(2 + z^3) - 
        q^12*z^2*(3 + 2*z + z^2 + z^3) + q^11*z*(-1 + 3*z + 12*z^2 + z^3))*
       R4[{{6, 0, 0}, {-2, 1, 1}}])/(q^9*z^3) - 
     ((1 + 5*q^7*(-1 + z)*z - 3*q^14*(-1 + z)*z^3 + 3*q^16*z^4 + q^17*z^4 + 
        5*q^2*(3 + z) - q*(7 + z) + 2*q^10*z^2*(-2 + 3*z) + 
        q^5*(6 + 7*z - 7*z^2) + q^8*z*(10 - 4*z + z^2) - 
        q^13*z^3*(1 + 3*z + z^2) - q^3*(11 + 3*z + z^2) + 
        q^9*z*(-7 + 5*z + 4*z^2) + q^4*(-2 - 7*z + 6*z^2) - q^6*(2 + z^3) + 
        q^12*z^2*(3 + 2*z + z^2 + z^3) - q^11*z*(-1 + 3*z + 12*z^2 + z^3))*
       R4[{{6, 0, 0}, {-1, 0, 1}}])/(q^9*z^3) + 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 + q^7*(-3 + z)*z^2 + 
        q^8*(-3 + z)*z^2 + 5*q^10*z^3 - 3*q^12*z^3 - q^13*z^3 - q^11*z^4 - 
        3*q^14*z^4 + 3*q^15*z^4 + 4*q^16*z^4 + q^17*z^4 - q^6*z^2*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^9*z^2*(-1 + 3*z) + q^3*(1 - z + z^2))*
       R4[{{6, 0, 0}, {-1, 1, 1}}])/(q^7*z^2) - 
     ((-1 + q)*(-1 + q^4*z - q^5*(-4 + z)*z^2 + q^7*(-3 + z)*z^2 + 
        q^8*(-3 + z)*z^2 + 5*q^10*z^3 - 3*q^12*z^3 - q^13*z^3 - q^11*z^4 - 
        3*q^14*z^4 + 3*q^15*z^4 + 4*q^16*z^4 + q^17*z^4 - q^6*z^2*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^9*z^2*(-1 + 3*z) + q^3*(1 - z + z^2))*
       R4[{{6, 0, 0}, {0, 0, 1}}])/(q^7*z^2) - 
     ((1 + 5*q^4*(-1 + z)*z - 2*q^11*z^3 - 2*q^15*z^4 - q^16*z^4 + 
        q^14*z^3*(1 + z) - q^10*z^2*(2 + z) - q^6*z*(4 + z) - q*(6 + z) + 
        q^2*(11 + 4*z) + q^5*(1 + 4*z - 6*z^2) + q^7*z*(3 + 4*z - z^2) - 
        q^13*z^3*(3 + z^2) - q^3*(7 + z + z^2) - q^8*z*(-1 + 2*z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) + q^9*z*(-1 + 3*z + 5*z^2))*
       R4[{{6, 0, 0}, {0, 1, 1}}])/(q^5*z^2) - 
     ((-1 + q^6*(-1 + z)*z + q^10*(3 - 2*z)*z^2 + 3*q^11*z^3 + 2*q^15*z^4 + 
        q^16*z^4 - q^14*z^3*(1 + z) + q*(7 + z) - q^2*(13 + 5*z) + 
        q^4*(2 + 7*z - 6*z^2) + q^13*z^3*(3 + z^2) + q^7*z*(3 - 3*z + z^2) - 
        q^8*z*(5 - 2*z + z^2) + q^3*(7 + z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^9*z*(-2 + 5*z + z^2) + 
        q^5*(-2 - 3*z + 7*z^2))*R4[{{6, 0, 0}, {0, 2, 1}}])/(q^4*z^2) - 
     ((-1 - 5*q^4*(-1 + z)*z + 2*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 - 
        q^14*z^3*(1 + z) + q^10*z^2*(2 + z) + q^6*z*(4 + z) + q*(6 + z) - 
        q^2*(11 + 4*z) + q^13*z^3*(3 + z^2) + q^7*z*(-3 - 4*z + z^2) + 
        q^3*(7 + z + z^2) + q^8*z*(-1 + 2*z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) + q^5*(-1 - 4*z + 6*z^2) + 
        q^9*(z - 3*z^2 - 5*z^3))*R4[{{6, 0, 0}, {1, 0, 1}}])/(q^5*z^2) + 
     ((-1 + q)*(-1 + q^8*(-7 + z)*z + q^7*(-2 + z)^2*z + q^10*(4 - 5*z)*z^2 + 
        3*q^11*z^3 + 2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) - 
        4*q^2*(3 + z) + q*(6 + z) + q^4*(3 + 7*z - 5*z^2) + 
        q^6*z*(-2 + z^2) + q^13*z^3*(3 + z^2) + q^3*(7 + 2*z + z^2) - 
        q^12*z^3*(1 + 3*z + z^2) - q^9*z*(-3 + 5*z + z^2) + 
        q^5*(-3 - 4*z + 5*z^2))*R4[{{6, 0, 0}, {1, 1, 1}}])/(q^5*z^2) + 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*z^5 - 2*q^19*z^5 + q^20*z^5 - q^21*z^5 - 
        q^22*z^5 - 2*q^24*z^6 + q^25*z^6 + q^26*z^6 + q^17*z^4*(1 + 2*z) + 
        q^11*z^3*(2 + 3*z) + q^16*z^4*(2 + 3*z) + q^4*z*(3 - 3*z + z^2) + 
        q^2*(-3 + 2*z + z^2) - q^12*z^3*(-1 + 4*z + z^2) + 
        q^10*z^2*(3 + 2*z + 3*z^2) + q^6*z*(2 + z + 4*z^2 - z^3) + 
        q^9*z*(1 - 7*z - 7*z^2 + z^3) + q^8*z*(-3 + 4*z - z^2 + z^3) - 
        q^7*z*(-2 + z^2 + z^3))*R4[{{6, 0, 0}, {1, 2, 1}}])/(q^7*z^3) - 
     ((1 - 2*q^8*(-4 + z)*z - 2*q^15*z^4 - q^16*z^4 + q^14*z^3*(1 + z) - 
        q*(6 + z) + q^7*z*(-5 + 3*z) + q^2*(11 + 4*z) + 
        q^5*(4 + 4*z - 4*z^2) - q^13*z^3*(3 + z^2) - q^3*(6 + z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) + q^9*z*(-5 + 4*z + 2*z^2) + 
        q^4*(-3 - 6*z + 5*z^2) + q^10*z*(1 - 4*z + 5*z^2) + 
        q^11*(z^2 - 6*z^3) - q^6*(1 - z + 2*z^2 + z^3))*
       R4[{{6, 0, 0}, {2, 0, 1}}])/(q^5*z^2) - 
     ((-1 + 3*q + q^3*(1 - 4*z) + q^5*(-3 + z)*z - q^14*z^4 + 
        q^13*(-5 + z)*z^4 - 2*q^15*(-1 + z)*z^4 + 2*q^17*z^5 - 4*q^19*z^5 + 
        q^21*z^5 + q^16*z^4*(1 + 3*z) + q^11*z^3*(2 + 3*z) + 
        q^4*z*(3 - 3*z + z^2) + q^2*(-3 + 2*z + z^2) - 
        q^12*z^3*(-1 + 4*z + z^2) + q^10*z^2*(3 + 2*z + 3*z^2) + 
        q^6*z*(2 + z + 4*z^2 - z^3) + q^9*z*(1 - 7*z - 7*z^2 + z^3) + 
        q^8*z*(-3 + 4*z - z^2 + z^3) - q^7*z*(-2 + z^2 + z^3))*
       R4[{{6, 0, 0}, {2, 1, 1}}])/(q^7*z^3) - 
     ((-1 + q)^2*q*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{6, 0, 0}, {2, 2, 1}}])/z^2 - 
     ((-1 + q^6*z^3 + q^15*(3 - 4*z)*z^4 - 2*q^19*z^5 + q^18*(-6 + z)*z^5 + 
        4*q^21*z^6 - 2*q^22*z^6 - 2*q^23*z^6 - 2*q^5*z*(1 + z) + q*(2 + z) + 
        q^4*(1 + 3*z) + q^11*z^3*(4 + 3*z) + q^8*z*(-3 + 8*z) + 
        q^10*z^2*(4 + 4*z - z^2) + q^3*(-2 - 3*z + z^2) - 
        q^7*z*(-3 + z + z^2) + q^14*z^4*(5 + z + z^2) - 
        q^17*z^5*(-2 + 2*z + z^2) - q^13*z^3*(-1 + 11*z + z^2) + 
        q^16*z^4*(-1 + 10*z + 2*z^2) + q^9*z*(1 - 10*z - 5*z^2 + z^3) - 
        2*q^12*(z^3 + z^5))*R4[{{6, 1, 0}, {-2, 0, 1}}])/(q^8*z^4) + 
     ((-1 + q)*q*(2*(-1 + z) + q^6*(-1 + z)*z - q^2*(4 + z) - q^3*z*(4 + z) + 
        q^7*z^2*(-1 + 2*z) + q^5*z*(3 + 2*z) + q^4*(1 + 4*z - 5*z^2) + 
        q*(5 + 3*z - z^2))*R4[{{6, 1, 0}, {-2, 1, 1}}])/z - 
     ((1 + q^8*(2 - 3*z)*z - q^10*z^2 - q^7*(-3 + z)*z^2 + 2*q^15*z^4 - 
        q^17*z^4 - q^6*z*(1 + z) - q*(5 + z) + q^2*(8 + 3*z) + 
        q^5*(1 + 2*z - 4*z^2) - q^13*z^3*(2 + z^2) - q^3*(4 + z^2) + 
        q^11*z^2*(-2 - z + z^2) + q^12*z^2*(1 - z + 3*z^2) + 
        q^4*(-1 - 4*z + 4*z^2) + q^9*z*(-1 + 4*z + 4*z^2) + 
        q^14*(z^3 - 4*z^4))*R4[{{6, 1, 0}, {-2, 2, 1}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 - q^2 + 3*q^3*(-1 + z)*z + q^10*(-1 + z)*z^3 - q^11*z^4 + 
        2*q^12*z^4 + q^13*z^4 + q*(2 + z) - q^6*z^2*(5 + z) + 
        q^9*z^2*(-1 + 2*z) + q^8*z^2*(5 + 2*z) - q^5*z*(7 + 3*z) + 
        q^7*z*(2 + 5*z - 7*z^2) + q^4*z*(7 + 2*z - z^2))*
       R4[{{6, 1, 0}, {-1, 0, 1}}])/(q^2*z^2) - 
     ((-1 - q^7*(-3 + z)*z - 2*q^14*z^3 + q*(7 + z) - q^2*(17 + 5*z) + 
        q^11*z^2*(-3 + 8*z) + q^4*(-7 + 4*z - 6*z^2) + 
        q^9*z*(7 - 7*z - 2*z^2) - q^8*z*(8 - 4*z + z^2) - 
        q^12*z^3*(3 + 3*z + z^2) + q^3*(18 + 5*z + z^2) - 
        2*q^10*z*(1 - 4*z + 2*z^2) + q^13*z^3*(3 + 2*z + 2*z^2) + 
        q^5*(-1 - 8*z + 9*z^2) + q^6*(1 + 3*z - 5*z^2 + z^3))*
       R4[{{6, 1, 0}, {0, 0, 1}}])/(q^5*z^2) + (-1 + q)*q^5*z*
      (-2 - q^3 + q*(-3 + z) + q^2*(-3 + z) - 2*q^5*z - 3*q^6*z - 3*q^7*z - 
       q^8*z + 4*q^10*z^2 + 2*q^11*z^2)*R4[{{6, 1, 0}, {0, 1, 1}}] + 
     ((-1 + q)^2*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R4[{{6, 1, 0}, {0, 2, 1}}])/z + 
     (-1 + q)*q^5*z*(2 + q^3 - q*(-3 + z) - q^2*(-3 + z) + 2*q^5*z + q^6*z - 
       2*q^10*z^2 + q^11*z^2 + q^12*z^2)*R4[{{6, 1, 0}, {1, 0, 1}}] + 
     ((-1 + q)*(1 + q^2 + 2*q^6*z - q^3*(-1 + z)*z + q^4*z^2 + 5*q^9*z^2 - 
        3*q^12*z^4 + q^14*z^4 - q*(2 + z) + q^11*z^3*(-1 + 2*z) - 
        q^10*z^2*(1 - 3*z + z^2) - q^7*z*(4 + z + 2*z^2) + 
        q^8*z*(2 - 3*z - 2*z^2 + z^3))*R4[{{6, 1, 0}, {1, 1, 1}}])/(q*z^2) - 
     ((1 + 3*q^2 + q^6*(5 - 4*z)*z^2 + 4*q^19*z^5 - q^21*z^6 - q^22*z^6 - 
        q*(3 + z) + q^16*z^5*(3 + z) + q^20*z^5*(1 + 2*z) - 
        q^4*z*(16 + 3*z) + q^3*(-1 + 8*z) + 3*q^10*z^2*(-3 + z - 2*z^2) + 
        q^17*z^5*(-7 + z - z^2) + q^15*z^4*(-2 + z^2) + q^14*z^3*(-1 + z^2) + 
        2*q^11*z^2*(3 - 5*z + z^2) - q^18*z^5*(1 + z + z^2) + 
        q^13*z^3*(-3 + 2*z + z^2) + q^5*z*(12 + 2*z + z^2) + 
        q^12*z^2*(-2 + 10*z + z^3) - q^7*z*(6 + z - 8*z^2 + z^3) + 
        q^8*z*(4 - 9*z - 5*z^2 + z^3) + q^9*z*(-1 + 11*z + 2*z^3))*
       R4[{{6, 1, 0}, {1, 2, 1}}])/z^2 + 
     ((-1 + q)^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{6, 1, 0}, {2, 0, 1}}])/(q*z^2) - 
     ((-1 + q^5*(-2 + z)*z - 2*q^19*z^5 - 2*q^20*z^6 + q^21*z^6 + q^22*z^6 + 
        q^18*z^6*(1 + z) + q*(3 + z) - q^2*(3 + z) - q^16*z^5*(3 + z) + 
        3*q^15*z^3*(1 + 2*z) + q^4*(z - 2*z^2) + q^6*z*(5 + 3*z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^10*z^2*(-2 + 5*z^2) + 
        q^8*z*(-1 + 7*z + 6*z^2) - q^13*z^2*(3 - 6*z - 6*z^2 + z^3) + 
        q^7*z*(-3 - 7*z - z^2 + z^3) + q^17*z^4*(1 + 6*z - z^2 + z^3) - 
        q^12*z^2*(-3 + 6*z + 7*z^2 + z^3) - q^9*z*(-1 + 3*z + 6*z^2 + 
          2*z^3) + q^11*(z^2 + 7*z^3 - z^4) - q^14*z^2*(-1 + 6*z + 5*z^2 + 
          4*z^3 + z^4))*R4[{{6, 1, 0}, {2, 1, 1}}])/z^2 - 
     (-1 + q)^2*q^19*(2 + q)*z^3*R4[{{6, 1, 0}, {2, 2, 1}}] - 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R4[{{6, 1, 0}, {3, 0, 1}}])/z + 
     (-1 + q)^3*q^13*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R4[{{6, 1, 0}, {3, 2, 1}}] - (-1 + q)*q^10*(2 + q)*(1 + q + q^2)*z^2*
      R4[{{6, 2, 0}, {-1, 0, 1}}] + 
     ((-1 + q)*q^2*(1 - q^2*z - q^5*z - 2*q^7*(-1 + z)*z^2 + 2*q^8*z^3 + 
        3*q^9*z^3 + q^10*z^3 - q*(1 + z) + q^4*(1 + 2*z) - q^3*(1 + z^2) - 
        q^6*z*(-1 + z + 2*z^2))*R4[{{6, 2, 0}, {-1, 1, 1}}])/z + 
     (q^3*(1 - q^5*z^2 - q^12*(-1 + z)*z^3 - q^14*z^4 + 2*q^15*z^4 + 
        q^16*z^4 - q*(3 + z) + q^2*(3 + z) + q^11*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^9*z*(-3 + 5*z) + q^3*(-1 + z - z^2) + 
        q^8*z*(3 - z + 2*z^2) + q^10*(z - 7*z^2 - 3*z^3) - q^7*(z + z^3) + 
        q^13*(z^3 - 2*z^4))*R4[{{6, 2, 0}, {1, 0, 1}}])/z - 
     (-1 + q)*q^14*(2 + q)*z^2*(-1 + q^3*z)*R4[{{6, 2, 0}, {1, 1, 1}}] + 
     ((-1 + q)^2*q^7*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{6, 2, 0}, {2, 1, 1}}])/z + (-1 + q)*q^12*
      (-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
      R4[{{6, 2, 0}, {3, 1, 1}}]
 

==> anc/M13RecH811_Explicit.txt <==
 - ((q^3 - q^4*z)*R1[{{1}, {{-3, 1, 0}, {3, 2, 2}}}])/
      z^2 - ((q - q^2*z)*R1[{{1}, {{-3, 1, 1}, {2, 2, 0}}}])/z^3 - 
     ((1 - q*z)*R1[{{1}, {{-2, 2, 0}, {0, 1, 1}}}])/(q*z^3) - 
     ((-1 + q*z)*R1[{{1}, {{-2, 2, 0}, {0, 2, 0}}}])/(q*z^3) - 
     ((-1 + q*z)*R1[{{1}, {{-2, 2, 1}, {0, 0, 0}}}])/(q*z^3) - 
     ((1 - q*z)*R1[{{1}, {{-2, 2, 1}, {0, 1, 0}}}])/(q*z^3) - 
     ((1 - q*z)*R1[{{1}, {{-2, 2, 2}, {0, 1, 0}}}])/z^3 - 
     ((-1 + q*z)*R1[{{1}, {{-2, 2, 2}, {0, 1, 1}}}])/z^3 - 
     ((1 - q*z)*R1[{{1}, {{-1, 1, 0}, {0, 2, 1}}}])/z^2 - 
     ((-1 + q*z)*R1[{{1}, {{-1, 1, 0}, {1, 0, 2}}}])/z^2 - 
     q*(-q + z^(-1))*R1[{{1}, {{-1, 1, 0}, {2, 2, 2}}}] - 
     ((1 - q*z)*R1[{{1}, {{-1, 1, 1}, {0, 1, 0}}}])/(q*z^2) - 
     ((-1 + q*z)*R1[{{1}, {{-1, 1, 1}, {0, 1, 1}}}])/(q*z^2) - 
     ((1 - q*z)*R1[{{1}, {{-1, 1, 1}, {1, 2, 0}}}])/(q*z^2) - 
     ((-1 + q*z)*R1[{{1}, {{-1, 1, 1}, {2, 2, 0}}}])/(q*z^2) - 
     ((-1 + q*z)*R1[{{1}, {{-1, 1, 2}, {0, 1, 1}}}])/z^2 - 
     ((1 - q*z)*R1[{{1}, {{-1, 1, 2}, {0, 1, 2}}}])/z^2 - 
     ((-1 + q*z)*R1[{{1}, {{-1, 2, 1}, {-1, 0, 0}}}])/(q*z^2) - 
     ((1 - q*z)*R1[{{1}, {{-1, 2, 1}, {-1, 0, 1}}}])/(q*z^2) - 
     ((1 - q*z)*R1[{{1}, {{-1, 2, 2}, {-1, 0, 1}}}])/z^2 - 
     ((-1 + q*z)*R1[{{1}, {{-1, 2, 2}, {-1, 0, 2}}}])/z^2 - 
     (q*(-1 + q*z)*R1[{{1}, {{0, 1, 0}, {-1, 0, 2}}}])/z^2 - 
     ((q - q^2*z)*R1[{{1}, {{0, 1, 0}, {-1, 1, 1}}}])/z^2 - 
     (q - z^(-1))*R1[{{1}, {{0, 1, 0}, {0, 2, 2}}}] - 
     ((1 - q*z)*R1[{{1}, {{0, 1, 1}, {-1, 0, 0}}}])/z^2 - 
     ((-1 + q*z)*R1[{{1}, {{0, 1, 1}, {-1, 0, 1}}}])/z^2 + 
     R1[{{1}, {{0, 1, 1}, {0, 1, 1}}}] - (q - z^(-1))*
      R1[{{1}, {{0, 1, 1}, {1, 2, 2}}}] - (q - z^(-1))*
      R1[{{1}, {{0, 1, 1}, {2, 2, 0}}}] - 
     (q*(-1 + q*z)*R1[{{1}, {{0, 1, 2}, {-1, 0, 1}}}])/z^2 - 
     ((q - q^2*z)*R1[{{1}, {{0, 1, 2}, {-1, 0, 2}}}])/z^2 - 
     ((1 - q*z)*R1[{{1}, {{0, 2, 0}, {-1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q*z)*R1[{{1}, {{0, 2, 0}, {-1, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + q*z)*R1[{{1}, {{0, 2, 0}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 - q*z)*R1[{{1}, {{0, 2, 0}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q*z)*R1[{{1}, {{0, 2, 1}, {-1, 0, 0}}}])/(q^2*z^2) - 
     ((1 - q*z)*R1[{{1}, {{0, 2, 1}, {-1, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q*z)*R1[{{1}, {{0, 2, 1}, {0, 0, 0}}}])/(q^3*z^2) - 
     ((-1 + q*z)*R1[{{1}, {{0, 2, 1}, {0, 1, 0}}}])/(q^3*z^2) - 
     ((1 - q*z)*R1[{{1}, {{0, 2, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     ((-1 + q*z)*R1[{{1}, {{0, 2, 2}, {-1, 1, 1}}}])/(q*z^2) - 
     ((-1 + q*z)*R1[{{1}, {{0, 2, 2}, {0, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q*z)*R1[{{1}, {{0, 2, 2}, {0, 1, 1}}}])/(q^2*z^2) + 
     (q*(1 + q)*(-1 + q*z)*R1[{{1}, {{1, 0, 2}, {3, 2, 2}}}])/z - 
     (-q + z^(-1))*R1[{{1}, {{1, 1, 0}, {-1, 2, 1}}}] - 
     (q - z^(-1))*R1[{{1}, {{1, 1, 0}, {0, 0, 2}}}] - 
     (q - z^(-1))*R1[{{1}, {{1, 1, 0}, {0, 2, 2}}}] - 
     (q^3 - q^4*z)*R1[{{1}, {{1, 1, 0}, {2, 2, 2}}}] - 
     q^6*z*(-1 + q*z)*R1[{{1}, {{1, 1, 0}, {3, 2, 2}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R1[{{1}, {{1, 1, 0}, {4, 2, 2}}}])/
      (q^5*z^3) - ((1 - q*z)*R1[{{1}, {{1, 1, 1}, {-1, 0, 1}}}])/(q^2*z) - 
     (-1 + 1/(q*z))*R1[{{1}, {{1, 1, 1}, {-1, 1, 0}}}] - 
     (1 - 1/(q*z))*R1[{{1}, {{1, 1, 1}, {-1, 1, 1}}}] - 
     ((-1 + q*z)*R1[{{1}, {{1, 1, 1}, {0, 0, 0}}}])/(q^2*z) - 
     (-1 + 1/(q*z))*R1[{{1}, {{1, 1, 1}, {0, 2, 0}}}] - 
     (1 - 1/(q*z))*R1[{{1}, {{1, 1, 1}, {1, 2, 0}}}] - 
     q*(-q + z^(-1))*R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}] - 
     (q - z^(-1))*R1[{{1}, {{1, 1, 2}, {-1, 1, 1}}}] - 
     (-q + z^(-1))*R1[{{1}, {{1, 1, 2}, {-1, 1, 2}}}] - 
     (q - z^(-1))*R1[{{1}, {{1, 1, 2}, {-1, 2, 0}}}] - 
     (-q + z^(-1))*R1[{{1}, {{1, 1, 2}, {0, 1, 0}}}] - 
     (q - z^(-1))*R1[{{1}, {{1, 1, 2}, {0, 2, 1}}}] - 
     (-q + z^(-1))*R1[{{1}, {{1, 1, 2}, {0, 2, 2}}}] - 
     ((-1 + q*z)*R1[{{1}, {{1, 2, 0}, {-1, 1, 0}}}])/(q^2*z) - 
     ((1 - q*z)*R1[{{1}, {{1, 2, 0}, {0, 0, 0}}}])/(q^2*z) - 
     ((-1 + q*z)*R1[{{1}, {{1, 2, 1}, {-1, 0, 1}}}])/(q^2*z) - 
     ((1 - q*z)*R1[{{1}, {{1, 2, 1}, {-1, 1, 0}}}])/(q^2*z) - 
     (-q + z^(-1))*R1[{{1}, {{1, 2, 1}, {-1, 2, 0}}}] - 
     ((1 - q*z)*R1[{{1}, {{1, 2, 1}, {0, 0, 0}}}])/(q^2*z) - 
     (q - z^(-1))*R1[{{1}, {{1, 2, 1}, {0, 1, 0}}}] - 
     (-1 + 1/(q*z))*R1[{{1}, {{1, 2, 2}, {-1, 0, 2}}}] - 
     (1 - 1/(q*z))*R1[{{1}, {{1, 2, 2}, {-1, 1, 1}}}] - 
     (1 - 1/(q*z))*R1[{{1}, {{1, 2, 2}, {0, 1, 0}}}] - 
     (-1 + 1/(q*z))*R1[{{1}, {{1, 2, 2}, {0, 1, 1}}}] - 
     (q - q^2*z)*R1[{{1}, {{1, 2, 2}, {1, 0, 1}}}] + 
     q^4*(-1 + q*z)*(-1 - q*z + q^2*z)*R1[{{1}, {{2, 0, 1}, {3, 2, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z + q^13*z^4 + q^14*z^4 - q^9*z^2*(1 + z) - 
        q^8*z^2*(2 + z))*R1[{{1}, {{2, 0, 2}, {3, 2, 2}}}])/(q^3*z^2) - 
     q*(-1 + q*z)*R1[{{1}, {{2, 1, 0}, {-1, 2, 2}}}] + 
     (1 + q)*(-1 + q*z)*R1[{{1}, {{2, 1, 0}, {0, 2, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R1[{{1}, {{2, 1, 0}, {2, 2, 2}}}])/
      (q^8*z^3) + (q^2*(-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*
       R1[{{1}, {{2, 1, 0}, {3, 2, 2}}}])/z - (q^7 - q^8*z)*
      R1[{{1}, {{2, 1, 0}, {4, 2, 2}}}] - 
     (1 - q*z)*R1[{{1}, {{2, 1, 1}, {-1, 1, 1}}}] - 
     (-1 + q*z)*R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}] - 
     (-1 + q*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}] - 
     q*(-1 + q*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}] - 
     q*(-1 + q*z)*R1[{{1}, {{2, 1, 1}, {1, 2, 0}}}] - 
     ((-1 + q*z)*(1 + 2*q + q^2 + q^4*z)*R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}])/
      (q*z) + (q*(-1 + q*z)*(-1 + q^2*z - q^6*(-1 + z)*z - q^4*z^2 - 
        q^10*z^3 + q^11*z^3 + q^12*z^4 - q*(1 + z) - q^7*z^2*(1 + z) + 
        q^5*z*(1 + 2*z))*R1[{{1}, {{2, 1, 1}, {3, 2, 1}}}])/
      (z*(-1 + q^5*z)) - q*(-q + z^(-1))*R1[{{1}, {{2, 1, 2}, {-1, 2, 0}}}] - 
     (q*(-1 + q*z)*R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}])/z - 
     (q - q^2*z)*R1[{{1}, {{2, 1, 2}, {0, 1, 2}}}] - 
     q*(-1 + q*z)*R1[{{1}, {{2, 1, 2}, {0, 2, 0}}}] - 
     (q - q^2*z)*R1[{{1}, {{2, 1, 2}, {0, 2, 2}}}] - 
     ((-1 + q*z)*R1[{{1}, {{2, 2, 0}, {-1, 1, 1}}}])/(q^2*z) - 
     ((1 - q*z)*R1[{{1}, {{2, 2, 0}, {-1, 2, 0}}}])/(q^2*z) - 
     (1 - q*z)*R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}] - 
     (q*(-1 + q*z)*(1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
       R1[{{1}, {{2, 2, 0}, {3, 2, 1}}}])/z - (1 - 1/(q*z))*
      R1[{{1}, {{2, 2, 1}, {-2, 0, 1}}}] + 
     ((-1 + q*z)*(1 + q + q*z)*R1[{{1}, {{2, 2, 1}, {-1, 0, 0}}}])/(q^2*z) - 
     ((-1 + z)*(-1 + q*z)*R1[{{1}, {{2, 2, 1}, {-1, 0, 1}}}])/(q*z) - 
     ((1 + q)*(-1 + q*z)*R1[{{1}, {{2, 2, 1}, {-1, 1, 0}}}])/(q^2*z) - 
     (q*(-1 + q*z)*R1[{{1}, {{2, 2, 1}, {-1, 2, 0}}}])/z - 
     (-1 + q*z)*R1[{{1}, {{2, 2, 1}, {0, 0, 0}}}] - 
     q*(-1 + q*z)*R1[{{1}, {{2, 2, 1}, {0, 0, 2}}}] - 
     q*(-q + z^(-1))*R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}] - 
     (q - q^2*z)*R1[{{1}, {{2, 2, 1}, {0, 2, 0}}}] + 
     q^2*z*(-1 + q*z)*R1[{{1}, {{2, 2, 1}, {1, 0, 0}}}] - 
     (1 + q)*(-1 + q*z)*R1[{{1}, {{2, 2, 2}, {-1, 0, 1}}}] - 
     (1 + q - z^(-1) - q*z)*R1[{{1}, {{2, 2, 2}, {-1, 0, 2}}}] - 
     (1 - 1/(q*z))*R1[{{1}, {{2, 2, 2}, {-1, 1, 0}}}] + 
     ((1 + q)*(-1 + q*z)*R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}])/(q*z) - 
     (q - q^2*z)*R1[{{1}, {{2, 2, 2}, {0, 0, 1}}}] - 
     q^3*z*(-1 + q*z)*R1[{{1}, {{2, 2, 2}, {1, 0, 1}}}] + 
     (q*(-1 + q*z)*(-1 - q + q^2*z)*R1[{{1}, {{2, 2, 2}, {2, 2, 0}}}])/z + 
     q^6*(-1 + q*z)*(1 + q - q^2*z + q^3*z)*
      R1[{{1}, {{2, 2, 2}, {3, 2, 2}}}] - q^6*z*(-1 + q*z)*
      R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}] - 
     (q*(-1 + q*z)*(1 + 2*q + q^2 + q^3*z)*R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}])/
      z - q^9*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(2 + z))*R1[{{1}, {{3, 0, 1}, {3, 2, 2}}}])/
      (q^3*z^2) + q^3*(1 + q)*(-1 + q*z)*R1[{{1}, {{3, 0, 2}, {2, 2, 2}}}] + 
     ((-1 + q*z)*(1 + 2*q^4 + q^5 + q^3*(1 + z))*
       R1[{{1}, {{3, 0, 2}, {3, 2, 1}}}])/(q^5*z^2) - 
     (q^2*(-1 + q*z)*(1 + q - 2*q^2*z + q^7*z^3)*
       R1[{{1}, {{3, 0, 2}, {3, 2, 2}}}])/z - q^2*(-1 + q*z)*
      R1[{{1}, {{3, 1, 0}, {-1, 0, 2}}}] - (q^2 - q^3*z)*
      R1[{{1}, {{3, 1, 0}, {-1, 1, 1}}}] - q^2*(-1 + q*z)*
      R1[{{1}, {{3, 1, 0}, {-1, 2, 2}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}])/
      (q^6*z^2) - (-1 + q)*q^2*(-1 + q*z)*R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R1[{{1}, {{3, 1, 0}, {2, 0, 2}}}])/
      (q^10*z^3) - q^2*(-1 + q*z)*(1 + q^2*z)*
      R1[{{1}, {{3, 1, 0}, {2, 2, 0}}}] - 
     (q*(-1 + q*z)*(1 + q - q^2*z + q^3*z + q^7*z^3)*
       R1[{{1}, {{3, 1, 0}, {2, 2, 2}}}])/z - 
     (q - q^2*z)*R1[{{1}, {{3, 1, 1}, {-1, 2, 0}}}] + 
     ((-1 + q*z)*(-1 - q - q^3*z + q^8*z^3)*
       R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(q^6*z^2) + 
     ((-1 + q*z)*(-1 - q + q^4*z)*R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/
      (q^5*z^2) + q*(1 + q)*(-1 + q*z)*R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}] - 
     (q^3 - q^4*z)*R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z - 2*q^7*z^2 - q^9*z^2 - 3*q^10*z^3 + 
        q^11*z^3 + q^12*z^4 + q^13*z^4 + q^14*z^4 - q^8*z^2*(3 + z))*
       R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/(q^5*z^2) + 
     (-1 + q)*q^3*(-1 + q*z)*R1[{{1}, {{3, 1, 1}, {2, 2, 0}}}] - 
     (q*(-1 + q*z)*(-1 - q + q^2*z)*R1[{{1}, {{3, 1, 1}, {2, 2, 2}}}])/z + 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{1}, {{3, 1, 2}, {-1, 0, 2}}}])/(q*z) - 
     q*(-1 + q*z)*R1[{{1}, {{3, 1, 2}, {-1, 1, 0}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{1}, {{3, 1, 2}, {-1, 1, 1}}}])/(q*z) - 
     q^2*(-1 + q*z)*R1[{{1}, {{3, 1, 2}, {-1, 2, 1}}}] - 
     (q^2 - q^3*z)*R1[{{1}, {{3, 1, 2}, {-1, 2, 2}}}] - 
     (q - q^2*z)*R1[{{1}, {{3, 1, 2}, {0, 0, 0}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}])/
      (q^5*z^2) - ((-1 + q*z)*(-1 - q - q^3*z + q^8*z^3)*
       R1[{{1}, {{3, 1, 2}, {0, 1, 2}}}])/(q^5*z^2) - 
     (q^3 - q^4*z)*R1[{{1}, {{3, 1, 2}, {0, 2, 0}}}] - 
     q^2*(-1 + q*z)*(-1 + q^2*z)*R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}] - 
     ((-1 + q*z)*(-1 - q + q^2*z)*R1[{{1}, {{3, 1, 2}, {0, 2, 2}}}])/z + 
     q^7*(-1 + q*z)*(1 + q^2*z)*R1[{{1}, {{3, 1, 2}, {3, 2, 1}}}] - 
     (q - q^2*z)*R1[{{1}, {{3, 2, 0}, {-1, 0, 0}}}] - 
     q*(-1 + q*z)*R1[{{1}, {{3, 2, 0}, {-1, 0, 1}}}] - 
     q^2*(-1 + q*z)*R1[{{1}, {{3, 2, 1}, {-2, 1, 1}}}] - 
     (1 - q*z)*R1[{{1}, {{3, 2, 1}, {-1, 0, 0}}}] - 
     (-1 + q*z)*(1 + q + q^2*z)*R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}] - 
     (q^2 - q^3*z)*R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}] - 
     (q - q^2*z)*R1[{{1}, {{3, 2, 1}, {-1, 1, 0}}}] + 
     (-1 + q*z)*(-1 + q^2*z)*R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z + q^5*z^2)*R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}])/
      (q^5*z^2) - q^3*(-1 + q*z)*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}] - 
     ((-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}])/
      (q^2*z) - q*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{3, 2, 1}, {1, 0, 2}}}] - (q^2 - q^3*z)*
      R1[{{1}, {{3, 2, 1}, {2, 0, 2}}}] - q^9*z*(-1 + q*z)*
      R1[{{1}, {{3, 2, 1}, {3, 2, 0}}}] + q^3*z*(-1 + q*z)*
      R1[{{1}, {{3, 2, 2}, {-1, 0, 2}}}] - q*(-1 + q*z)*
      R1[{{1}, {{3, 2, 2}, {-1, 1, 0}}}] - (q - q^2*z)*
      R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}] - q*(-1 + q*z)*(-1 + q^2*z)*
      R1[{{1}, {{3, 2, 2}, {0, 1, 0}}}] + 
     ((-1 + q*z)*(1 + q - q^2*z + q^3*z)*R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}])/
      (q*z) - ((-1 + q*z)*(-1 - q + q^2*z)*R1[{{1}, {{3, 2, 2}, {0, 2, 0}}}])/
      z + ((-1 + q*z)*(1 + q^3*z + q^6*z + q^7*z - q^8*z^2 + q^13*z^4)*
       R1[{{1}, {{3, 2, 2}, {1, 0, 1}}}])/(q^7*z^2) - 
     q^11*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{3, 2, 2}, {4, 0, 2}}}] + 
     ((-1 + q*z)*(-1 - q^3*z + q^4*z)*R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/q - 
     ((-1 + q + q^2)*(-1 + q*z)*(-1 + q^5*z)*
       R1[{{1}, {{4, 0, 1}, {2, 2, 2}}}])/(q*z) - 
     ((-1 + q + q^2)*(-1 + q*z)*(-1 + q^5*z)*
       R1[{{1}, {{4, 0, 1}, {3, 2, 1}}}])/z + 
     ((-1 + q*z)*(1 + q^3*z)*(-1 + q^5*z)*R1[{{1}, {{4, 0, 2}, {1, 2, 1}}}])/
      (q^7*z^2) + ((-1 + q*z)*(-1 + q^5*z)*(1 + q - q*z - q^2*z - q^4*z^2 + 
        q^7*z^3)*R1[{{1}, {{4, 0, 2}, {1, 2, 2}}}])/(q*z) - 
     q^3*(-1 + q*z)*(-1 + q^5*z)*(-2 - q + q^5*z^2 + q^6*z^2)*
      R1[{{1}, {{4, 0, 2}, {2, 2, 2}}}] - q^4*(-1 + q*z)*(-1 + q^5*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R1[{{1}, {{4, 0, 2}, {3, 2, 1}}}] + 
     (q*(-1 + q*z)*(-1 + q^5*z)*R1[{{1}, {{4, 0, 2}, {3, 2, 2}}}])/z + 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{1}, {{4, 1, 0}, {-1, 0, 1}}}])/
      (q^5*z^2) + ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 
        2*q^10*z^3 + q^11*z^3 + q^14*z^4 - q^8*z^2*(3 + z))*
       R1[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/(q^10*z^3) + 
     q^3*(1 + q)*z*(-1 + q*z)*R1[{{1}, {{4, 1, 0}, {-1, 2, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R1[{{1}, {{4, 1, 0}, {0, 0, 2}}}])/
      (q^10*z^3) + ((-1 + q)*(-1 + q*z)*(-1 + q^2 - q^3*(-1 + z) + q^4*z + 
        q^5*z)*R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/q^2 + 
     ((-1 + q^2 + q^3)*(-1 + q*z)*R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}])/
      (q^4*z) + q*(-1 + q*z)*(1 + q^2*z)*R1[{{1}, {{4, 1, 0}, {0, 2, 0}}}] - 
     ((-1 + q^2 + q^3)*(-1 + q*z)*R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}])/
      (q^4*z) - q*(-1 + q*z)*(1 + 2*q^2*z)*
      R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}] + 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
       R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/(q*z) - q^3*(-1 + q*z)*(1 + q^3*z)*
      (-1 - q^2*z + q^3*z)*R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}] - 
     q^2*(-1 + q*z)*R1[{{1}, {{4, 1, 0}, {2, 0, 2}}}] - 
     ((-1 + q*z)*(-1 - q + 2*q^2*z + q^6*z - q^5*(-1 + z)*z - q^8*z^3 + 
        q^9*z^3 + q^12*z^4 - q^7*z^2*(2 + z))*
       R1[{{1}, {{4, 1, 0}, {2, 1, 1}}}])/(q*z*(-1 + q^5*z)) - 
     q^3*(-1 + q*z)*R1[{{1}, {{4, 1, 0}, {2, 1, 2}}}] + 
     (q^2*(1 + q)*(-1 + q*z)*(-1 - q*z + q^3*z)*
       R1[{{1}, {{4, 1, 0}, {2, 2, 2}}}])/z + q^8*z*(-1 + q*z)*
      R1[{{1}, {{4, 1, 0}, {3, 1, 1}}}] + q^3*(1 + q)*(1 - q + q^3)*
      (-1 + q*z)*R1[{{1}, {{4, 1, 0}, {3, 2, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{1}, {{4, 1, 1}, {-1, 0, 1}}}])/
      (q^5*z^2) + ((-1 + q*z)*(-1 + q^3*z)*(1 + q + q^3*z)*
       R1[{{1}, {{4, 1, 1}, {-1, 0, 2}}}])/(q^4*z^2) + 
     q*(-1 + q*z)*(-3 - q*z + q^2*z)*R1[{{1}, {{4, 1, 1}, {-1, 1, 0}}}] - 
     ((-1 + q*z)*(1 + 2*q + q^2 + q^4*z + q^5*z^2)*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 1}}}])/(q^2*z) - 
     q^2*(-1 + q^2*z^2)*R1[{{1}, {{4, 1, 1}, {-1, 2, 1}}}] - 
     q^2*(-1 + q*z)*(-1 + q^2*z)*R1[{{1}, {{4, 1, 1}, {-1, 2, 2}}}] + 
     q*(-1 + q*z)*(3 + q*z)*R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}] + 
     ((-1 + q*z)*(1 + q^3 + q^4 + q^5*z)*R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/
      (q^5*z) + ((-1 + q*z)*(1 + q^3*z - 2*q^4*z - 2*q^5*z + q^6*z^2 - 
        3*q^7*z^2 + q^9*z^2 + q^10*z^2 - q^11*z^3 + 2*q^12*z^3)*
       R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(q^5*z*(-1 + q^5*z)) - 
     ((-1 + q*z)*(1 + q + q^3*z + q^5*z^2 - q^6*z^2 - 2*q^7*z^2 - q^8*z^2 - 
        2*q^9*z^3 - 2*q^10*z^3 + 2*q^11*z^3 + q^13*z^4 + q^14*z^4)*
       R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/(q^6*z^2) - 
     q^3*(-1 + q*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}] - 
     ((-1 + q*z)*(-1 - q - q^3*z - q^4*z + q^6*z^2 + q^8*z^3)*
       R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}])/(q^2*z) - 
     ((-1 + q*z)*(-1 - 2*q - q^2 + q^3*z)*R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}])/
      (q*z) - ((-1 + q*z)*(-1 - q + q^2 - q^3*z + q^4*z - q^5*z + q^6*z + 
        q^8*z^2 - q^9*z^2 + q^10*z^2 - q^7*z*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 0, 1}}}])/(q*(-1 + q^5*z)) + 
     ((-1 + q*z)*(1 + q + q^3*z - 2*q^6*z^2 - 2*q^7*z^2 - q^9*z^2 + 
        q^12*z^4 + q^13*z^4 + q^14*z^4 + q^11*z^3*(1 + z) - q^8*z^2*(3 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/(q^6*z^2) + 
     ((-1 + q*z)*(-1 + q - q^3 + q^4*z + q^5*z + q^6*z)*
       R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/(q^3*z) - 
     q^4*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}] + q^4*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}] + 
     (-1 + q)*q*(-1 + q*z)*R1[{{1}, {{4, 1, 1}, {2, 0, 2}}}] - 
     ((-1 + q*z)*(2 - q + q^4*z - q^6*z^2 - q^9*z^3 + q^10*z^3 + q^3*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {2, 1, 1}}}])/(q^2*z) - 
     (q^4*(-1 + q*z)*(1 - q^5*z - q^7*z^2 - q^10*z^3 + q^11*z^3)*
       R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/(-1 + q^5*z) + 
     q^6*(1 + q)*z*(-1 + q*z)*(-1 - 2*q^2 - q^3*z + q^4*z + q^7*z^2)*
      R1[{{1}, {{4, 1, 1}, {2, 2, 2}}}] + 
     ((-1 + q*z)*(-1 + q + q^2 + q^3*z)*R1[{{1}, {{4, 1, 1}, {3, 1, 0}}}])/
      (q*z) + (q^2*(-1 + q*z)*(1 + q^3*z - q^5*z - q^7*z^2 - q^8*z^2 - 
        q^9*z^2 + q^13*z^3 + q^6*z*(1 + z) - q^11*z^2*(1 + z))*
       R1[{{1}, {{4, 1, 1}, {3, 1, 1}}}])/(-1 + q^5*z) - 
     ((-1 + q)*(1 + q + 2*q^2 + q^3)*(-1 + q*z)*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/z - 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{1}, {{4, 1, 2}, {-1, 0, 0}}}])/
      (q^4*z^2) - q^4*z*(-1 + q*z)*R1[{{1}, {{4, 1, 2}, {-1, 0, 1}}}] - 
     ((-1 + q*z)*(-1 - q - q^3*z - q^8*z^3 + q^10*z^4)*
       R1[{{1}, {{4, 1, 2}, {-1, 0, 2}}}])/(q^4*z^2) + 
     q^4*z*(-1 + q*z)*R1[{{1}, {{4, 1, 2}, {-1, 1, 0}}}] + 
     q^3*z*(-1 + q*z)*(1 - q + q^3*z)*R1[{{1}, {{4, 1, 2}, {-1, 1, 1}}}] + 
     q^4*z*(-1 + q*z)*R1[{{1}, {{4, 1, 2}, {-1, 1, 2}}}] - 
     q^3*(-1 + q*z)*(1 + q*z + q^2*z)*R1[{{1}, {{4, 1, 2}, {-1, 2, 0}}}] + 
     q^4*z*(-1 + q*z)*R1[{{1}, {{4, 1, 2}, {-1, 2, 2}}}] + 
     ((-1 + q*z)*(-1 + q + 2*q^2 - q^3*z + q^4*z)*
       R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}])/q - 
     ((-1 + q*z)*(-1 + q^4*z)*(1 + q^4*z)*R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/
      (q^7*z^2) + ((-1 + q*z)*(1 - q^4*(-1 + z) - 2*q^5*z + q^6*z^2 - 
        q^8*z^2 + q^9*z^2 + q^10*z^3 + q^3*(1 + z) + q^7*(z - 2*z^2))*
       R1[{{1}, {{4, 1, 2}, {0, 1, 2}}}])/(q^4*z) + 
     ((1 + q)^2*(-1 + q*z)*R1[{{1}, {{4, 1, 2}, {0, 2, 0}}}])/(q*z) - 
     q^5*z*(-1 + q*z)*R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}] + 
     ((-1 + q*z)*(-1 - q - q^3*z + q^6*z^2)*
       R1[{{1}, {{4, 1, 2}, {0, 2, 2}}}])/(q*z) - 
     q*(-1 + q*z)*R1[{{1}, {{4, 1, 2}, {1, 0, 0}}}] - 
     ((1 + q)*(-1 + q*z)*(1 + q^4 + q^7*z + q^8*z + q^3*(1 + z))*
       R1[{{1}, {{4, 1, 2}, {1, 0, 1}}}])/(q^8*z^2) - 
     q^5*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{4, 1, 2}, {2, 1, 0}}}] + q^2*(-1 + q*z)*
      (-2 - q + q^3*z + q^4*z + q^5*z^2 + q^6*z^2)*
      R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}] + 
     ((-1 + q*z)*(1 - q^3*z - q^5*z^2 - q^8*z^3 + q^9*z^3)*
       R1[{{1}, {{4, 1, 2}, {2, 1, 2}}}])/z - q^9*z*(-1 + q*z)*
      R1[{{1}, {{4, 1, 2}, {2, 2, 0}}}] - 
     (q^2*(1 + q)^2*(-1 + q*z)*R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/z + 
     q^9*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{4, 1, 2}, {2, 2, 2}}}] + q^3*(-1 + q*z)*
      (1 - q^4*(-1 + z) - 2*q^7*z^2 + q^8*z^2 + q^10*(-1 + z)*z^2 + 
       q^3*(1 + z) + q^6*z*(2 + z))*R1[{{1}, {{4, 1, 2}, {3, 1, 2}}}] - 
     q^9*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{4, 1, 2}, {3, 2, 2}}}] + q^8*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{1}, {{4, 1, 2}, {4, 0, 2}}}] + 
     q^9*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}] + q^7*(-1 + q*z)*
      (-1 - q^2*z - 3*q^3*z - q^4*z + q^7*z^2 + q^8*z^3 + q^9*z^3 - 
       q^5*z*(1 + z))*R1[{{1}, {{4, 1, 2}, {4, 1, 2}}}] - 
     (q - q^2*z)*R1[{{1}, {{4, 2, 0}, {-1, 1, 0}}}] + 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
       R1[{{1}, {{4, 2, 0}, {-1, 2, 1}}}])/(q*z) - 
     q*(-1 + q*z)*R1[{{1}, {{4, 2, 0}, {0, 0, 0}}}] - 
     (-1 + q*z)*R1[{{1}, {{4, 2, 0}, {0, 1, 0}}}] - 
     ((-1 + q*z)*(1 + 2*q + q^2*(1 - 2*z) + q^4*z + q^7*z^3 + q^8*z^3)*
       R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(q^2*z) + 
     q^3*(-1 + q*z)*(-1 + q^4*z)*R1[{{1}, {{4, 2, 0}, {0, 1, 2}}}] - 
     (q - q^2*z)*R1[{{1}, {{4, 2, 0}, {0, 2, 0}}}] - 
     (q^3 - q^4*z)*R1[{{1}, {{4, 2, 0}, {0, 2, 1}}}] + 
     ((-1 + q*z)*(1 + q + q^2*z)*R1[{{1}, {{4, 2, 0}, {1, 0, 0}}}])/(q^2*z) - 
     ((1 + q)*(-1 + q*z)*R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}])/(q^2*z) + 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
       R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}])/(q^2*z) - 
     q^7*z*(-1 + q*z)*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}] + 
     q^10*z*(-1 + q*z)*R1[{{1}, {{4, 2, 0}, {3, 2, 1}}}] - 
     (q^2 - q^3*z)*R1[{{1}, {{4, 2, 1}, {-2, 0, 0}}}] - 
     q^2*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {-2, 0, 1}}}] - 
     ((-1 + q*z)*(-1 + q*(-1 + z) + 2*q^2*z + q^5*z^2)*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 0}}}])/(q^4*z^2) + 
     ((-1 + q*z)*(-1 - 2*q + q^2*(-1 + z) - q^4*z + q^7*z - q^6*(-2 + z)*z + 
        q^9*z^2 + q^5*z*(1 + z))*R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/
      (q^3*z*(-1 + q^5*z)) + ((-1 + q*z)*(-1 + q^2*z + q^6*z - q^4*z^2 + 
        q^12*z^4 - q*(1 + z) + q^5*z*(1 + z) - q^7*z^2*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(q^2*z*(-1 + q^5*z)) - 
     q*(-1 + q*z)*(1 + q^3*z)*R1[{{1}, {{4, 2, 1}, {-1, 1, 1}}}] + 
     q^3*(-1 + q*z)*(1 + q*z + q^2*z)*R1[{{1}, {{4, 2, 1}, {-1, 2, 0}}}] - 
     (q - q^2*z)*R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}] - 
     ((-1 + q*z)*(1 + q - q*z + 2*q^3*z + 2*q^5*z^2 + q^7*z^3 - 
        q^4*z*(1 + z))*R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}])/(q^2*z) + 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/(q*z) - 
     ((1 + q)^2*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {0, 2, 0}}}])/(q*z) + 
     ((-1 + q*z)*(-1 - q^2 - q^3*z + q^4*(1 + z))*
       R1[{{1}, {{4, 2, 1}, {1, 0, 1}}}])/(q^3*z) + 
     ((1 + q)*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {1, 0, 2}}}])/(q*z) - 
     (1 - q^(-2) + 1/(q^3*z) - q*z)*R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}] - 
     q^3*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}] - 
     (q^3 - q^4*z)*R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}] + 
     q^7*z*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {1, 2, 0}}}] + 
     q^8*z*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}] - 
     q^6*z*(-1 + q*z)*(1 + q^3*z)*R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}] + 
     q^9*z*(-1 + q*z)*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}] + 
     q^7*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R1[{{1}, {{4, 2, 1}, {3, 0, 1}}}] - q^6*z*(-1 + q*z)*
      (-1 - 2*q^2 + q^4*z + q^7*z^2 + q^8*z^2 - q^3*(2 + z))*
      R1[{{1}, {{4, 2, 1}, {3, 1, 0}}}] - q^3*(-1 + q*z)*
      R1[{{1}, {{4, 2, 2}, {-2, 0, 1}}}] - 
     ((1 + q)*(-1 + q*z)*R1[{{1}, {{4, 2, 2}, {-2, 0, 2}}}])/z + 
     ((-1 + q*z)*(-1 - q^3*z + q^5*z + 2*q^6*z + 2*q^7*z + q^8*z + q^9*z^2 + 
        q^10*z^2)*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}])/(q^7*z^2) - 
     ((-1 + q*z)*(1 + 3*q + 2*q^2 - q^3*z - q^6*z^2 + q^8*z^3)*
       R1[{{1}, {{4, 2, 2}, {-1, 0, 2}}}])/(q^2*z) + 
     ((-1 + q*z)*(-1 - q + q^2*z)*R1[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/z - 
     q^2*(-1 + q*z)*(1 + q^2*z)*R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}] - 
     q^4*(-1 + q*z)*(1 + q - q^2*z + q^3*z)*
      R1[{{1}, {{4, 2, 2}, {-1, 2, 2}}}] - 
     ((-1 + q*z)*(-1 - q^3*z - q^7*z - q^8*z + q^9*z^2)*
       R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}])/(q^7*z^2) - 
     q^2*(-1 + q*z)*(1 + q^2*(1 + z))*R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}] - 
     ((-1 + q*z)*(-1 - q + q^2*z - q^3*z - q^5*z^2 + q^6*z^2 + q^7*z^2)*
       R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(q*z) + q^4*(1 + q)*(-1 + q*z)*
      (1 - q*z + q^2*z)*R1[{{1}, {{4, 2, 2}, {0, 1, 2}}}] + 
     q^2*(1 + q)*(-1 + q*z)*(1 - q + q^2*z)*
      R1[{{1}, {{4, 2, 2}, {1, 0, 1}}}] - q^3*(-1 + q*z)*(-1 - q^2*z + q^3*z)*
      R1[{{1}, {{4, 2, 2}, {1, 0, 2}}}] + q^8*z*(-1 + q*z)*
      R1[{{1}, {{4, 2, 2}, {2, 0, 0}}}] + q^7*z*(-1 + q*z)*
      (1 - 2*q + q^3*z - 2*q^4*z + q^5*z)*R1[{{1}, {{4, 2, 2}, {2, 1, 1}}}] + 
     q^7*z*(-1 + q*z)*(-1 - 2*q^2 + q^4*z + q^7*z^2 + q^8*z^2 - q^3*(1 + z))*
      R1[{{1}, {{4, 2, 2}, {2, 1, 2}}}] + q^7*(-1 + q*z)*(-1 + q^3*z)*
      R1[{{1}, {{4, 2, 2}, {3, 1, 2}}}] + 
     ((-1 + q*z)*(-1 - q^3*z + q^4*z)*R1[{{1}, {{5, 1, 1}, {-1, 0, 1}}}])/
      (q^2*(-1 + q^5*z)) - ((-1 + q*z)*(1 + q + z - 2*q^2*z - q^5*z - 
        q^4*z^2 + q^7*z^3 + q^3*z*(1 + z))*
       R1[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(q^2*z) - 
     ((-1 + q + q^2)*(-1 + q*z)*R1[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/(q^3*z) + 
     ((-1 + q*z)*(-1 - q + 2*q^2*z - q^3*z + q^6*z - q^10*z^2 - q^9*z^3 + 
        q^12*z^4 + q^8*z^2*(1 + z) + q^5*z*(2 + z) - q^7*z^2*(2 + z))*
       R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}])/(q^2*z*(-1 + q^5*z)) + 
     ((-1 + q + q^2)*(-1 + q*z)*R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}])/(q^3*z) + 
     (q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
       R1[{{1}, {{5, 1, 1}, {2, 0, 1}}}])/(-1 + q^5*z) + 
     q^5*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}] - 
     ((-1 + q*z)*(1 + q^2 - q^3 - q^4 - q^7*z + q^8*z + q^9*z)*
       R1[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(q^3*z) - 
     q^5*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}] - 
     ((-1 + q)*(1 + q + 2*q^2 + q^3)*(-1 + q*z)*
       R1[{{1}, {{5, 1, 1}, {3, 0, 2}}}])/(q^3*z) - 
     q^5*(-1 + q + q^2)*(-1 + q*z)*R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}] + 
     ((-1 + q*z)*(1 + q^3*z)*R1[{{1}, {{5, 1, 2}, {-1, 0, 1}}}])/(q^8*z^2) + 
     ((-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
       R1[{{1}, {{5, 1, 2}, {-1, 0, 2}}}])/(q^2*z) + 
     ((1 + q)^2*(-1 + q*z)*R1[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/(q^5*z^2) - 
     ((-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
       R1[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/(q^2*z) - 
     q*(-1 + q*z)*(-2 - q + q^5*z^2 + q^6*z^2)*
      R1[{{1}, {{5, 1, 2}, {-1, 1, 2}}}] - 
     ((-1 + q*z)*(1 + 2*q^4 + q^5 + q^3*(1 + z))*
       R1[{{1}, {{5, 1, 2}, {0, 0, 0}}}])/(q^8*z^2) + 
     ((-1 + q*z)*(-1 + 2*q^3*z + q^4*z)*R1[{{1}, {{5, 1, 2}, {0, 1, 2}}}])/
      (q*z) - ((-1 + q*z)*(-1 - q + 2*q^4*z + q^5*z)*
       R1[{{1}, {{5, 1, 2}, {1, 0, 2}}}])/(q^2*z) + 
     q*(-1 + q*z)*(-2 - q - q^3*z + q^5*z^2 + q^7*z^2)*
      R1[{{1}, {{5, 1, 2}, {1, 1, 0}}}] - q^4*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{1}, {{5, 1, 2}, {2, 0, 0}}}] - 
     (q - q^2*z)*R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}] + 
     q^4*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{1}, {{5, 1, 2}, {2, 0, 2}}}] - q^4*(-1 + q*z)*
      (-1 - q^2*z - 3*q^3*z - 3*q^4*z + q^7*z^2 + q^8*z^3 + 2*q^9*z^3 + 
       q^10*z^3 - q^5*z*(2 + z))*R1[{{1}, {{5, 1, 2}, {2, 1, 2}}}] + 
     q^4*(-1 + q*z)*(-1 - q^2*z - 3*q^3*z - q^4*z + q^7*z^2 + q^8*z^3 + 
       q^9*z^3 - q^5*z*(1 + z))*R1[{{1}, {{5, 1, 2}, {3, 0, 2}}}] - 
     q^9*z*(-1 + q*z)*(-2 - q + q^5*z^2 + q^6*z^2)*
      R1[{{1}, {{5, 1, 2}, {3, 1, 1}}}] - (q^6 - q^7*z)*
      R1[{{1}, {{5, 1, 2}, {3, 1, 2}}}] + q^7*(1 + q)*(-1 + q*z)*
      R1[{{1}, {{5, 2, 0}, {2, 1, 2}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{1}, {{5, 2, 1}, {-2, 0, 2}}}])/z - 
     q^3*(-1 + q*z)*R1[{{1}, {{5, 2, 1}, {-2, 1, 1}}}] + 
     ((-1 + q*z)*(1 + 2*q + q^2 + 2*q^4*z)*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/(q*z) - 
     (q^3 - q^4*z)*R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}] - 
     q^3*(-1 + q*z)*R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}] + 
     ((1 + q)*(-1 + q*z)*(1 + q^3*z - q^5*z - q^4*z^2 + q^8*(-1 + z)*z^2 - 
        q^7*z^3)*R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/(q*z*(-1 + q^5*z)) - 
     q^3*(-1 + q*z)*(1 + q^3*z)*(-1 - q^2*z + q^3*z)*
      R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}] - 
     (q^2*(-1 + q*z)*(1 + 2*q^3*z - q^5*z + q^7*z - q^11*z^2 - q^10*z^3 + 
        q^13*z^4 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        2*q^6*z*(1 + z) + q^9*z^2*(1 + z) - q^8*z^2*(2 + z))*
       R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(-1 + q^5*z) - 
     q^2*(-1 + q*z)*(-1 + q + 2*q^2 + 2*q^3 + q^4 + q^6*z)*
      R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}] + q^3*(1 + q^2 + q^3)*(-1 + q*z)*
      R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}] + q^5*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{1}, {{5, 2, 1}, {2, 0, 0}}}] - 
     q^4*(-1 + q + q^2)*(-1 + q*z)*R1[{{1}, {{5, 2, 1}, {2, 0, 1}}}] - 
     q^9*z*(-1 + q*z)*R1[{{1}, {{5, 2, 1}, {2, 1, 1}}}] - 
     q^12*z^2*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}] + q^14*z^2*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}] - 
     q^5*(-1 + q*z)*(1 + q^2 - q^3 - q^4 + q^6*z)*
      R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}] + q^5*z*(-1 + q*z)*
      R1[{{1}, {{5, 2, 2}, {-2, 0, 1}}}] + q^5*z*(-1 + q*z)*(-1 + q^2*z)*
      R1[{{1}, {{5, 2, 2}, {-2, 0, 2}}}] - (q^5 - q^6*z)*
      R1[{{1}, {{5, 2, 2}, {-2, 1, 0}}}] + q^4*(-1 + q*z)*(-1 + q^2*z)*
      R1[{{1}, {{5, 2, 2}, {-2, 1, 1}}}] - q^4*(-1 + q*z)*
      (-1 + q + q^2 + q^4*z)*R1[{{1}, {{5, 2, 2}, {-2, 1, 2}}}] - 
     q^5*(1 + z)*(-1 + q*z)*R1[{{1}, {{5, 2, 2}, {-1, 0, 0}}}] - 
     q^4*(-1 + q*z)*(-1 + z + q^2*z + q^3*z^2)*
      R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}] + q^2*(-1 + q*z)*
      (-1 - q - q^2 + q^3 + q^4 + q^6*z)*R1[{{1}, {{5, 2, 2}, {-1, 0, 2}}}] + 
     q^4*(-1 + q*z)*(1 + q^2*z)*R1[{{1}, {{5, 2, 2}, {-1, 1, 0}}}] - 
     q^4*(-1 + q*z)*(1 + (-1 - q + q^2)*z)*
      R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}] + 
     ((-1 + q*z)*(1 + q^4 + q^3*z + q^6*z + q^5*(1 + z))*
       R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}])/(q^3*z) + 
     ((-1 + q*z)*(1 + q^2*z)*(1 + q - q^2*z + q^4*z - q^5*z^2 - q^6*z^2 + 
        q^8*z^3)*R1[{{1}, {{5, 2, 2}, {0, 0, 2}}}])/z - 
     q^3*(-1 + q*z)*(1 + q - q*z - q^2*z + q^3*z - q^4*z^2 + q^6*z^2 + 
       q^7*(-2 + z)*z^2)*R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}] - 
     ((-1 + q*z)*(-1 - q - q^3*z - 3*q^6*z^2 - q^7*z^2 + q^8*z^3 - q^9*z^3 + 
        2*q^10*z^3 + q^11*z^4)*R1[{{1}, {{5, 2, 2}, {0, 1, 2}}}])/z - 
     2*q^6*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{5, 2, 2}, {1, 0, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z + 2*q^6*z^2 - 2*q^7*z^2 + 2*q^9*z^3 - 
        2*q^10*z^3 + q^12*z^4 + q^13*z^4 - q^8*z^2*(1 + z))*
       R1[{{1}, {{5, 2, 2}, {1, 0, 2}}}])/z - q^6*z*(-1 + q*z)*
      (-1 - q^3*z + 2*q^4*z + q^5*z)*R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}] + 
     q^6*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{1}, {{5, 2, 2}, {2, 0, 0}}}] - q^8*z*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R1[{{1}, {{5, 2, 2}, {2, 0, 1}}}] + 
     q^8*z*(-1 + q*z)*R1[{{1}, {{5, 2, 2}, {2, 0, 2}}}] + 
     q^8*z*(-1 + q*z)*(-2 - q - q^3*z + q^5*z^2 + q^7*z^2)*
      R1[{{1}, {{5, 2, 2}, {2, 1, 0}}}] + q^5*(-1 + q^2 + q^4 - q^3*(-2 + z))*
      (-1 + q*z)*R1[{{1}, {{5, 2, 2}, {2, 1, 1}}}] - 
     q^11*z*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{1}, {{5, 2, 2}, {2, 1, 2}}}] - q^14*z^2*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}] - 
     q^12*z*(-1 + q*z)*(-1 - 3*q^3*z - q^4*z - q^5*z - q^6*z^2 + q^7*z^2 + 
       q^8*z^3 + q^9*z^3)*R1[{{1}, {{5, 2, 2}, {3, 1, 2}}}] - 
     (q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
       R1[{{1}, {{6, 2, 1}, {-2, 0, 1}}}])/(-1 + q^5*z) + 
     q^4*(-1 + q*z)*(1 + q + z - 2*q^2*z - q^5*z - q^4*z^2 + q^7*z^3 + 
       q^3*z*(1 + z))*R1[{{1}, {{6, 2, 1}, {-2, 1, 0}}}] + 
     q^3*(-1 + q + q^2)*(-1 + q*z)*R1[{{1}, {{6, 2, 1}, {-2, 1, 2}}}] - 
     (q^4*(-1 + q*z)*(-1 - q + 2*q^2*z - q^3*z + q^6*z - q^10*z^2 - q^9*z^3 + 
        q^12*z^4 + q^8*z^2*(1 + z) + q^5*z*(2 + z) - q^7*z^2*(2 + z))*
       R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/(-1 + q^5*z) - 
     q^3*(-1 + q + q^2)*(-1 + q*z)*R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}] - 
     (q^10*z^2*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
       R1[{{1}, {{6, 2, 1}, {1, 0, 1}}}])/(-1 + q^5*z) - 
     q^11*z^2*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}] + q^3*(-1 + q*z)*
      (1 + q^2 - q^3 - q^4 - q^7*z + q^8*z + q^9*z)*
      R1[{{1}, {{6, 2, 1}, {1, 1, 2}}}] + q^11*z^2*(-1 + q*z)*
      (-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}] + (-1 + q)*q^3*(1 + q + 2*q^2 + q^3)*
      (-1 + q*z)*R1[{{1}, {{6, 2, 1}, {2, 0, 2}}}] + 
     q^11*(-1 + q + q^2)*z*(-1 + q*z)*R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}] - 
     ((-1 + q*z)*(1 + q^3*z)*R1[{{1}, {{6, 2, 2}, {-2, 0, 1}}}])/(q^2*z) - 
     q^4*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{1}, {{6, 2, 2}, {-2, 0, 2}}}] - 
     (q*(1 + q)^2*(-1 + q*z)*R1[{{1}, {{6, 2, 2}, {-2, 1, 0}}}])/z + 
     q^4*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{1}, {{6, 2, 2}, {-2, 1, 1}}}] + q^7*z*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R1[{{1}, {{6, 2, 2}, {-2, 1, 2}}}] + 
     ((-1 + q*z)*(1 + 2*q^4 + q^5 + q^3*(1 + z))*
       R1[{{1}, {{6, 2, 2}, {-1, 0, 0}}}])/(q^2*z) - 
     q^5*(-1 + q*z)*(-1 + 2*q^3*z + q^4*z)*
      R1[{{1}, {{6, 2, 2}, {-1, 1, 2}}}] + q^4*(-1 + q*z)*
      (-1 - q + 2*q^4*z + q^5*z)*R1[{{1}, {{6, 2, 2}, {0, 0, 2}}}] - 
     q^7*z*(-1 + q*z)*(-2 - q - q^3*z + q^5*z^2 + q^7*z^2)*
      R1[{{1}, {{6, 2, 2}, {0, 1, 0}}}] + q^10*z^2*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{1}, {{6, 2, 2}, {1, 0, 0}}}] - 
     q^7*z*(-1 + q*z)*R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}] - 
     q^10*z*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{1}, {{6, 2, 2}, {1, 0, 2}}}] + q^10*z*(-1 + q*z)*
      (-1 - q^2*z - 3*q^3*z - 3*q^4*z + q^7*z^2 + q^8*z^3 + 2*q^9*z^3 + 
       q^10*z^3 - q^5*z*(2 + z))*R1[{{1}, {{6, 2, 2}, {1, 1, 2}}}] - 
     q^10*z*(-1 + q*z)*(-1 - q^2*z - 3*q^3*z - q^4*z + q^7*z^2 + q^8*z^3 + 
       q^9*z^3 - q^5*z*(1 + z))*R1[{{1}, {{6, 2, 2}, {2, 0, 2}}}] + 
     q^15*z^2*(-1 + q*z)*(-2 - q + q^5*z^2 + q^6*z^2)*
      R1[{{1}, {{6, 2, 2}, {2, 1, 1}}}] - q^12*z*(-1 + q*z)*
      R1[{{1}, {{6, 2, 2}, {2, 1, 2}}}] - (1 - 1/(q*z))*
      R1[{{2}, {{0, 0, 1}, {1, 2, 1}}}] - 
     ((-1 + q*z)*R1[{{2}, {{0, 1, 1}, {1, 1, 0}}}])/(q^2*z) - 
     (-q + z^(-1))*R1[{{2}, {{0, 1, 2}, {1, 2, 0}}}] - 
     ((-1 + q*z)*R1[{{2}, {{1, 0, 1}, {0, 1, 1}}}])/(q^3*z) - 
     q^2*(-1 + q*z)*R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}] - 
     (q*(-1 + q*z)*R1[{{2}, {{1, 1, 2}, {1, 2, 0}}}])/z - 
     (q^3 - q^4*z)*R1[{{2}, {{2, 0, 0}, {1, 2, 2}}}] - 
     (q^6 - q^7*z)*R1[{{2}, {{2, 0, 0}, {4, 2, 2}}}] - 
     ((1 - q*z)*R1[{{2}, {{2, 0, 1}, {-2, 1, 1}}}])/(q^2*z) - 
     ((-1 + q*z)*R1[{{2}, {{2, 0, 1}, {0, 0, 0}}}])/(q^2*z) + 
     q^6*(-1 + q*z)*(1 + q^2*z)*R1[{{2}, {{2, 0, 1}, {4, 2, 0}}}] - 
     (q - z^(-1))*R1[{{2}, {{2, 0, 2}, {-1, 2, 0}}}] - 
     q^2*(-1 + q*z)*R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}] - 
     ((-1 + q*z)*(1 + 2*q + q^2 + q^4*z)*R1[{{2}, {{2, 0, 2}, {1, 2, 2}}}])/
      (q*z) - q^2*(-1 + q*z)*R1[{{2}, {{2, 0, 2}, {2, 2, 0}}}] + 
     q^4*(-1 + q*z)*(1 + q^3*z)*R1[{{2}, {{2, 0, 2}, {3, 2, 1}}}] - 
     q^4*(-1 + q*z)*(-1 - q^3*z + q^4*z)*R1[{{2}, {{2, 0, 2}, {3, 2, 2}}}] - 
     (q^(-1) - z)*R1[{{2}, {{2, 1, 1}, {0, 1, 0}}}] - 
     (q^3 - q^4*z)*R1[{{2}, {{2, 1, 1}, {3, 1, 0}}}] - 
     (q - q^2*z)*R1[{{2}, {{2, 2, 2}, {0, 0, 0}}}] + 
     (q^2*(1 + q)*(-1 + q*z)*R1[{{2}, {{3, 0, 0}, {3, 2, 2}}}])/z - 
     (q - q^2*z)*R1[{{2}, {{3, 0, 1}, {-2, 2, 1}}}] - 
     q*(-1 + q*z)*R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}] - 
     (1 - q*z)*R1[{{2}, {{3, 0, 1}, {0, 0, 1}}}] - 
     (-1 + q*z)*R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}] - 
     ((-1 + q*z)*(1 + 2*q + q^2 + q^4*z)*R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}])/
      (q*z) - q^3*(-1 + q*z)*(1 + q^2*z)*R1[{{2}, {{3, 0, 1}, {2, 2, 0}}}] + 
     ((1 + q)*(-1 + q*z)*R1[{{2}, {{3, 0, 1}, {2, 2, 1}}}])/z - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(2 + z))*R1[{{2}, {{3, 0, 1}, {3, 2, 2}}}])/
      (q^3*z^2) - q*(-q + z^(-1))*R1[{{2}, {{3, 0, 2}, {-2, 1, 0}}}] - 
     (q*(-1 + q*z)*R1[{{2}, {{3, 0, 2}, {-1, 0, 0}}}])/z - 
     q*(-q + z^(-1))*R1[{{2}, {{3, 0, 2}, {-1, 2, 0}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z - 2*q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + 
        q^11*z^3 + q^12*z^4 + q^13*z^4 + q^14*z^4 - q^8*z^2*(2 + z))*
       R1[{{2}, {{3, 0, 2}, {1, 2, 2}}}])/(q^5*z^2) - 
     (q^4 - q^5*z)*R1[{{2}, {{3, 0, 2}, {2, 2, 0}}}] - 
     q*(-1 + q*z)*R1[{{2}, {{3, 1, 2}, {0, 0, 0}}}] + 
     q^3*(-1 + q*z)*(1 + q^2*z)*R1[{{2}, {{3, 1, 2}, {1, 2, 0}}}] + 
     (q*(-1 + q*z)*(-1 - q + q^2*z)*R1[{{2}, {{3, 1, 2}, {2, 2, 0}}}])/z - 
     q^6*z*(-1 + q*z)*R1[{{2}, {{4, 0, 0}, {0, 2, 2}}}] - 
     q^9*z*(-1 + q*z)*R1[{{2}, {{4, 0, 0}, {3, 2, 2}}}] - 
     q*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {-2, 1, 0}}}] - 
     (q - q^2*z)*R1[{{2}, {{4, 0, 1}, {-2, 1, 1}}}] + 
     q^3*z*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}] - 
     q*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}] - 
     (1 + q)*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z - 2*q^7*z^2 - q^9*z^2 - q^10*z^3 + q^11*z^3 + 
        q^13*z^4 + q^14*z^4 - q^8*z^2*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {1, 2, 2}}}])/(q^5*z^2) - 
     q*(-1 + q*z)*(1 + q^2*z)*R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}] - 
     (1 - q*z)*R1[{{2}, {{4, 0, 1}, {2, 0, 1}}}] - 
     (-1 + (1 + q^(-1))/z - q^2*z)*R1[{{2}, {{4, 0, 1}, {2, 1, 0}}}] - 
     ((1 + q)*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/(q*z) - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(2 + z))*R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}])/
      (q^5*z^2) - (q^2*(-1 + q*z)*(1 - q^2*z + q^6*z^2 - q^5*z*(1 + z))*
       R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}])/(-1 + q^5*z) + 
     q^5*z*(-1 + q*z)*(1 + q^3*z)*R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}] + 
     (-1 + q)*q^3*(1 + q)^2*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}] - 
     (-1 + q)*q^5*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}] - (-1 + q)*q^3*(-1 + q*z)*
      R1[{{2}, {{4, 0, 1}, {3, 1, 2}}}] - q^4*(-1 + q*z)*
      (-1 + q - q^2 - q^3 + q^4*z)*R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}] - 
     (q^2*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {-2, 1, 0}}}])/z - 
     (q^2 - q^3*z)*R1[{{2}, {{4, 0, 2}, {-2, 1, 1}}}] + 
     ((1 + q)*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {-2, 1, 2}}}])/(q*z) - 
     q^2*(-q + z^(-1))*R1[{{2}, {{4, 0, 2}, {-1, 0, 0}}}] - 
     2*q*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {-1, 1, 0}}}] - 
     ((-1 + q*z)*(1 + 2*q + q^2 + q^4*z)*R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}])/
      (q^2*z) - q^2*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}] - 
     (q^2 - q^3*z)*R1[{{2}, {{4, 0, 2}, {-1, 2, 2}}}] + 
     2*q*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {0, 0, 0}}}] + 
     ((1 + q)*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {0, 0, 1}}}])/(q^2*z) + 
     q*(1 + q)*(-1 + q*z)*(1 + q^2*z)*R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 + q^9*(-1 + z)*z^2 - q^10*z^3 - 
        q^11*(-1 + z)*z^3 + q^13*z^4 + q^14*z^4 - q^8*z^2*(1 + z))*
       R1[{{2}, {{4, 0, 2}, {0, 1, 2}}}])/(q^6*z^2) - 
     q*(-1 + q*z)*(1 + q^3*z)*R1[{{2}, {{4, 0, 2}, {1, 0, 1}}}] + 
     q*(-1 + q*z)*(-1 - q^3*z + q^4*z)*R1[{{2}, {{4, 0, 2}, {1, 0, 2}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 + q^13*z^4 + q^14*z^4 - 
        q^9*z^2*(1 + z) - q^8*z^2*(3 + z))*R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}])/
      (q^6*z^2) + ((-1 + q^2 + q^4 - q^3*(-2 + z))*(-1 + q*z)*
       R1[{{2}, {{4, 0, 2}, {1, 2, 1}}}])/(q^2*z) - 
     q^4*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{2}, {{4, 0, 2}, {1, 2, 2}}}] - (q - q^2*z)*
      R1[{{2}, {{4, 0, 2}, {2, 0, 1}}}] - q*(-1 + q*z)*
      R1[{{2}, {{4, 0, 2}, {2, 0, 2}}}] - 
     ((-1 + q*z)*(1 + q + q^2*z)*R1[{{2}, {{4, 0, 2}, {2, 1, 1}}}])/z + 
     ((1 + q)*(-1 + q*z)*R1[{{2}, {{4, 0, 2}, {2, 1, 2}}}])/z - 
     (-1 + q)*q^6*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}] + (-1 + q)*q^6*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{2}, {{4, 0, 2}, {3, 1, 2}}}] + 
     q^7*z*(-1 + q*z)*(1 - 3*q^2 + q^3*(-1 + z) - q^4*z + q^7*z^2 + q^8*z^2)*
      R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}] - q^6*z*(-1 + q*z)*
      R1[{{2}, {{4, 1, 1}, {2, 1, 0}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{2}, {{4, 1, 2}, {-2, 1, 0}}}])/
      (q^4*z^2) - ((-1 + q*z)*(1 + q + q^3*z)*
       R1[{{2}, {{4, 1, 2}, {0, 2, 0}}}])/(q*z) - q^6*(1 + q^3*(-1 + z))*z*
      (-1 + q*z)*R1[{{2}, {{4, 1, 2}, {2, 2, 0}}}] - 
     q^4*z*(-1 + q*z)*R1[{{2}, {{4, 2, 2}, {-1, 0, 0}}}] - 
     q^8*z*(-1 + q*z)*R1[{{2}, {{4, 2, 2}, {2, 0, 0}}}] - 
     q^6*(1 + q)*(-1 + q*z)*R1[{{2}, {{5, 0, 0}, {2, 2, 2}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{2}, {{5, 0, 1}, {-2, 1, 2}}}])/(q*z) - 
     (q^2 - q^3*z)*R1[{{2}, {{5, 0, 1}, {-2, 2, 1}}}] - 
     ((-1 + q*z)*(1 + 2*q + q^2 + 2*q^4*z)*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}])/(q^2*z) - 
     q^2*(-1 + q*z)*R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}] - 
     (q^2 - q^3*z)*R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}] - 
     ((1 + q)*(-1 + q*z)*(1 + q^3*z - q^5*z - q^4*z^2 + q^8*(-1 + z)*z^2 - 
        q^7*z^3)*R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/(q^2*z*(-1 + q^5*z)) + 
     q^2*(-1 + q*z)*(1 + q^3*z)*(-1 - q^2*z + q^3*z)*
      R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}] + 
     (q*(-1 + q*z)*(1 + 2*q^3*z - q^5*z + q^7*z - q^11*z^2 - q^10*z^3 + 
        q^13*z^4 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        2*q^6*z*(1 + z) + q^9*z^2*(1 + z) - q^8*z^2*(2 + z))*
       R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}])/(-1 + q^5*z) + 
     q*(-1 + q*z)*(-1 + q + 2*q^2 + 2*q^3 + q^4 + q^6*z)*
      R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}] - q^2*(1 + q^2 + q^3)*(-1 + q*z)*
      R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}] - q^4*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{2}, {{5, 0, 1}, {2, 1, 0}}}] + 
     q^3*(-1 + q + q^2)*(-1 + q*z)*R1[{{2}, {{5, 0, 1}, {2, 1, 1}}}] + 
     q^8*z*(-1 + q*z)*R1[{{2}, {{5, 0, 1}, {2, 2, 1}}}] + 
     q^11*z^2*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}] - q^13*z^2*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}] + 
     q^4*(-1 + q*z)*(1 + q^2 - q^3 - q^4 + q^6*z)*
      R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{2}, {{5, 0, 2}, {-2, 1, 0}}}])/
      (q^4*z^2) - q^4*z*(-1 + q*z)*R1[{{2}, {{5, 0, 2}, {-2, 1, 1}}}] - 
     q^4*z*(-1 + q*z)*(-1 + q^2*z)*R1[{{2}, {{5, 0, 2}, {-2, 1, 2}}}] - 
     q^3*(-1 + q*z)*(-1 + q^2*z)*R1[{{2}, {{5, 0, 2}, {-2, 2, 1}}}] + 
     q^3*(-1 + q*z)*(-1 + q + q^2 + q^4*z)*
      R1[{{2}, {{5, 0, 2}, {-2, 2, 2}}}] - (q^3 - q^5*z^2)*
      R1[{{2}, {{5, 0, 2}, {-1, 1, 0}}}] + q^3*(-1 + q*z)*
      (-1 + z + q^2*z + q^3*z^2)*R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}] - 
     q*(-1 + q*z)*(-1 - q - q^2 + q^3 + q^4 + q^6*z)*
      R1[{{2}, {{5, 0, 2}, {-1, 1, 2}}}] - q^3*(-1 + q*z)*(1 + q*z + q^2*z)*
      R1[{{2}, {{5, 0, 2}, {-1, 2, 0}}}] - q^3*(-1 + q*z)*
      R1[{{2}, {{5, 0, 2}, {0, 0, 0}}}] - 
     ((-1 + q*z)*(1 + q^4 + q^3*z + q^6*z + q^5*(1 + z))*
       R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}])/(q^4*z) - 
     ((-1 + q*z)*(1 + q^2*z)*(1 + q - q^2*z + q^4*z - q^5*z^2 - q^6*z^2 + 
        q^8*z^3)*R1[{{2}, {{5, 0, 2}, {0, 1, 2}}}])/(q*z) + 
     q^2*(-1 + q*z)*(1 + q - q*z - q^2*z + q^3*z - q^4*z^2 + q^6*z^2 + 
       q^7*(-2 + z)*z^2)*R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}] + 
     ((-1 + q*z)*(-1 - q - q^3*z - 3*q^6*z^2 - q^7*z^2 + q^8*z^3 - q^9*z^3 + 
        2*q^10*z^3 + q^11*z^4)*R1[{{2}, {{5, 0, 2}, {0, 2, 2}}}])/(q*z) - 
     q*(-1 + q*z)*R1[{{2}, {{5, 0, 2}, {1, 0, 0}}}] + 
     2*q^5*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{2}, {{5, 0, 2}, {1, 1, 1}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z + 2*q^6*z^2 - 2*q^7*z^2 + 2*q^9*z^3 - 
        2*q^10*z^3 + q^12*z^4 + q^13*z^4 - q^8*z^2*(1 + z))*
       R1[{{2}, {{5, 0, 2}, {1, 1, 2}}}])/(q*z) + 
     q^5*z*(-1 + q*z)*(-1 - q^3*z + 2*q^4*z + q^5*z)*
      R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}] + q^7*z*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R1[{{2}, {{5, 0, 2}, {2, 1, 1}}}] - 
     q^7*z*(-1 + q*z)*R1[{{2}, {{5, 0, 2}, {2, 1, 2}}}] - 
     q^6*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*(-1 + z) + q^6*z^2 + q^8*z^2)*
      R1[{{2}, {{5, 0, 2}, {2, 2, 0}}}] - q^4*(-1 + q^2 + q^4 - q^3*(-2 + z))*
      (-1 + q*z)*R1[{{2}, {{5, 0, 2}, {2, 2, 1}}}] + 
     q^10*z*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{2}, {{5, 0, 2}, {2, 2, 2}}}] - q^4*(-1 + q*z)*
      R1[{{2}, {{5, 0, 2}, {3, 2, 0}}}] + q^13*z^2*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}] + 
     q^11*z*(-1 + q*z)*(-1 - 3*q^3*z - q^4*z - q^5*z - q^6*z^2 + q^7*z^2 + 
       q^8*z^3 + q^9*z^3)*R1[{{2}, {{5, 0, 2}, {3, 2, 2}}}] + 
     (-1 + q*z)*(1 - q - q^2 + q^4*(1 - 2*z) + q^3*z - q^5*z + q^6*z)*
      R1[{{2}, {{5, 1, 2}, {-2, 1, 0}}}] - 
     (-1 + q*z)*(1 - q - q^2 + q^4*(1 - 2*z) + q^3*z - q^5*z + q^6*z)*
      R1[{{2}, {{5, 1, 2}, {-1, 0, 0}}}] + q^7*z*(-1 + q*z)*
      R1[{{2}, {{5, 1, 2}, {-1, 2, 0}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z)*R1[{{2}, {{5, 1, 2}, {0, 0, 0}}}])/(q*z) + 
     q^4*(1 + q)^2*(-1 + q*z)*R1[{{2}, {{5, 1, 2}, {1, 2, 0}}}] + 
     (-1 + q)*q^4*z*(-1 + q*z)*(1 + q + q^2 + q^3*(1 + z))*
      R1[{{2}, {{5, 1, 2}, {2, 0, 0}}}] + q^11*z*(-1 + q*z)*
      (-1 - 2*q^3*z - q^4*z - q^5*z + q^8*z^3 + q^9*z^3)*
      R1[{{2}, {{5, 1, 2}, {3, 2, 0}}}] + 
     (q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
       R1[{{2}, {{6, 0, 1}, {-2, 1, 1}}}])/(-1 + q^5*z) - 
     q^3*(-1 + q*z)*(1 + q + z - 2*q^2*z - q^5*z - q^4*z^2 + q^7*z^3 + 
       q^3*z*(1 + z))*R1[{{2}, {{6, 0, 1}, {-2, 2, 0}}}] - 
     q^2*(-1 + q + q^2)*(-1 + q*z)*R1[{{2}, {{6, 0, 1}, {-2, 2, 2}}}] + 
     (q^3*(-1 + q*z)*(-1 - q + 2*q^2*z - q^3*z + q^6*z - q^10*z^2 - q^9*z^3 + 
        q^12*z^4 + q^8*z^2*(1 + z) + q^5*z*(2 + z) - q^7*z^2*(2 + z))*
       R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}])/(-1 + q^5*z) + 
     q^2*(-1 + q + q^2)*(-1 + q*z)*R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}] + 
     (q^9*z^2*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
       R1[{{2}, {{6, 0, 1}, {1, 1, 1}}}])/(-1 + q^5*z) + 
     q^10*z^2*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}] - q^2*(-1 + q*z)*
      (1 + q^2 - q^3 - q^4 - q^7*z + q^8*z + q^9*z)*
      R1[{{2}, {{6, 0, 1}, {1, 2, 2}}}] - q^10*z^2*(-1 + q*z)*
      (-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}] - (-1 + q)*q^2*(1 + q + 2*q^2 + q^3)*
      (-1 + q*z)*R1[{{2}, {{6, 0, 1}, {2, 1, 2}}}] - 
     q^10*(-1 + q + q^2)*z*(-1 + q*z)*R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}] + 
     (-1 + q*z)*(-1 + q + 2*q^2 - q^3*z + q^4*z)*
      R1[{{2}, {{6, 0, 2}, {-2, 1, 0}}}] - (1 - q^(-2) + 1/(q^3*z) - q*z)*
      R1[{{2}, {{6, 0, 2}, {-2, 1, 1}}}] + q^3*(-1 + q*z)*
      (1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{2}, {{6, 0, 2}, {-2, 1, 2}}}] + 
     ((1 + q)^2*(-1 + q*z)*R1[{{2}, {{6, 0, 2}, {-2, 2, 0}}}])/z - 
     q^3*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{2}, {{6, 0, 2}, {-2, 2, 1}}}] - q^6*z*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R1[{{2}, {{6, 0, 2}, {-2, 2, 2}}}] - 
     (-1 + q*z)*(-1 + q + 2*q^2 - q^3*z + q^4*z)*
      R1[{{2}, {{6, 0, 2}, {-1, 0, 0}}}] - 
     ((-1 + q*z)*(1 + 2*q^4 + q^5 + q^3*(1 + z))*
       R1[{{2}, {{6, 0, 2}, {-1, 1, 0}}}])/(q^3*z) + 
     q^4*(-1 + q*z)*(-1 + 2*q^3*z + q^4*z)*
      R1[{{2}, {{6, 0, 2}, {-1, 2, 2}}}] - q^4*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{2}, {{6, 0, 2}, {0, 1, 0}}}] - 
     q^3*(-1 + q*z)*(-1 - q + 2*q^4*z + q^5*z)*
      R1[{{2}, {{6, 0, 2}, {0, 1, 2}}}] + q^5*z*(-1 + q*z)*
      (-1 - 2*q - q^2 - q^3*z + q^6*z^2 + q^8*z^2)*
      R1[{{2}, {{6, 0, 2}, {0, 2, 0}}}] + q^4*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R1[{{2}, {{6, 0, 2}, {1, 0, 0}}}] - 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*(-1 + q + q^5*z)*
      R1[{{2}, {{6, 0, 2}, {1, 1, 0}}}] + q^6*z*(-1 + q*z)*
      R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}] + q^9*z*(-1 + q*z)*
      (1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R1[{{2}, {{6, 0, 2}, {1, 1, 2}}}] - (q^2 - q^3*z)*
      R1[{{2}, {{6, 0, 2}, {1, 2, 0}}}] - q^9*z*(-1 + q*z)*
      (-1 - q^2*z - 3*q^3*z - 3*q^4*z + q^7*z^2 + q^8*z^3 + 2*q^9*z^3 + 
       q^10*z^3 - q^5*z*(2 + z))*R1[{{2}, {{6, 0, 2}, {1, 2, 2}}}] - 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R1[{{2}, {{6, 0, 2}, {2, 0, 0}}}] - q^2*(-1 + q*z)*
      R1[{{2}, {{6, 0, 2}, {2, 1, 0}}}] + q^9*z*(-1 + q*z)*
      (-1 - q^2*z - 3*q^3*z - q^4*z + q^7*z^2 + q^8*z^3 + q^9*z^3 - 
       q^5*z*(1 + z))*R1[{{2}, {{6, 0, 2}, {2, 1, 2}}}] - 
     q^14*z^2*(-1 + q*z)*(-2 - q + q^5*z^2 + q^6*z^2)*
      R1[{{2}, {{6, 0, 2}, {2, 2, 1}}}] + q^11*z*(-1 + q*z)*
      R1[{{2}, {{6, 0, 2}, {2, 2, 2}}}] - 
     (q*(-1 + q*z)*(1 + q + q^3*z)*R1[{{2}, {{6, 1, 2}, {-2, 0, 0}}}])/z - 
     q^6*z*(-1 + q*z)*(-1 + q^2 + q^4*z)*R1[{{2}, {{6, 1, 2}, {-2, 2, 0}}}] + 
     q^4*z*(-1 + q*z)*(-1 + q - q^3*z + 2*q^4*z)*
      R1[{{2}, {{6, 1, 2}, {0, 0, 0}}}] - q^9*z*(-1 + q*z)*
      (-1 - 2*q^3*z - q^4*z + q^8*z^3 + q^9*z^3)*
      R1[{{2}, {{6, 1, 2}, {1, 2, 0}}}] + q^9*z*(-1 + q*z)*
      (-1 - q^2*z - 2*q^3*z - q^4*z + q^6*z^2 + q^8*z^3 + q^9*z^3 - 
       q^5*z*(1 + z))*R1[{{2}, {{6, 1, 2}, {2, 1, 0}}}] + 
     q^13*z^2*(-1 + q*z)*R1[{{2}, {{6, 2, 2}, {1, 0, 0}}}] - 
     ((q - q^2*z)*R2[{{1}, {{-2, 1, 0}, {1, 2, 2}}}])/z^2 - 
     (q*(-1 + q*z)*R2[{{1}, {{-1, 0, 0}, {1, 2, 2}}}])/z^2 - 
     ((-1 + q*z)*R2[{{1}, {{-1, 1, 0}, {0, 1, 2}}}])/z^2 - 
     ((1 - q*z)*R2[{{1}, {{0, 0, 0}, {0, 1, 2}}}])/z^2 - 
     (q*(-1 + q*z)*R2[{{1}, {{0, 1, 0}, {-2, 1, 2}}}])/z^2 - 
     ((q - q^2*z)*R2[{{1}, {{0, 1, 0}, {-2, 2, 1}}}])/z^2 - 
     ((1 - q*z)*R2[{{1}, {{0, 1, 1}, {-2, 1, 0}}}])/z^2 - 
     ((-1 + q*z)*R2[{{1}, {{0, 1, 1}, {-2, 1, 1}}}])/z^2 - 
     (q*(-1 + q*z)*R2[{{1}, {{0, 1, 2}, {-2, 1, 1}}}])/z^2 - 
     ((q - q^2*z)*R2[{{1}, {{0, 1, 2}, {-2, 1, 2}}}])/z^2 - 
     ((q - q^2*z)*R2[{{1}, {{1, 0, 0}, {-2, 1, 2}}}])/z^2 - 
     (q*(-1 + q*z)*R2[{{1}, {{1, 0, 0}, {-2, 2, 1}}}])/z^2 - 
     (q - z^(-1))*R2[{{1}, {{1, 0, 0}, {0, 2, 2}}}] - 
     ((-1 + q*z)*R2[{{1}, {{1, 0, 1}, {-2, 1, 0}}}])/z^2 - 
     ((1 - q*z)*R2[{{1}, {{1, 0, 1}, {-2, 1, 1}}}])/z^2 - 
     ((q - q^2*z)*R2[{{1}, {{1, 0, 2}, {-2, 1, 1}}}])/z^2 - 
     (q*(-1 + q*z)*R2[{{1}, {{1, 0, 2}, {-2, 1, 2}}}])/z^2 - 
     ((-1 + q*z)*R2[{{1}, {{1, 1, 1}, {-1, 1, 0}}}])/(q^2*z) - 
     (-q + z^(-1))*R2[{{1}, {{1, 1, 2}, {-1, 2, 0}}}] - 
     (q^2 - q^3*z)*R2[{{1}, {{1, 1, 2}, {1, 2, 1}}}] - 
     ((1 - q*z)*R2[{{1}, {{1, 2, 0}, {-1, 1, 0}}}])/(q^2*z) - 
     (q - z^(-1))*R2[{{1}, {{1, 2, 1}, {-1, 2, 0}}}] - 
     (-q + z^(-1))*R2[{{1}, {{2, 0, 0}, {-1, 1, 2}}}] - 
     ((-1 + q*z)*R2[{{1}, {{2, 0, 1}, {-2, 1, 1}}}])/(q^2*z) + 
     ((1 + q)*(-1 + q*z)*R2[{{1}, {{2, 0, 2}, {1, 2, 2}}}])/(q*z) - 
     ((1 - q*z)*R2[{{1}, {{2, 1, 0}, {-2, 1, 1}}}])/(q^2*z) + 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R2[{{1}, {{2, 1, 0}, {2, 2, 2}}}])/
      (q^8*z^3) + R2[{{1}, {{2, 1, 1}, {-1, 1, 1}}}] + 
     q^3*z*(-1 + q*z)*R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}] - 
     (q*(-1 + q*z)*R2[{{1}, {{2, 1, 2}, {-1, 2, 0}}}])/z - 
     q*(-1 + q*z)*R2[{{1}, {{2, 1, 2}, {0, 1, 1}}}] - 
     q^4*z*(-1 + q*z)*R2[{{1}, {{2, 1, 2}, {1, 2, 2}}}] - 
     (-1 + 1/(q*z))*R2[{{1}, {{2, 2, 0}, {-2, 1, 1}}}] - 
     (1 - 1/(q*z))*R2[{{1}, {{2, 2, 0}, {-2, 2, 0}}}] - 
     (-1 + 1/(q*z))*R2[{{1}, {{2, 2, 1}, {-2, 1, 0}}}] - 
     q*(-q + z^(-1))*R2[{{1}, {{2, 2, 1}, {-1, 2, 0}}}] - 
     (q - q^2*z)*R2[{{1}, {{2, 2, 2}, {-1, 1, 0}}}] - 
     (-q + z^(-1))*R2[{{1}, {{3, 0, 0}, {-2, 1, 1}}}] - 
     q*(-1 + q*z)*R2[{{1}, {{3, 0, 0}, {-1, 2, 2}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 - 
        q^12*z^3 + q^14*z^4 - q^8*z^2*(3 + z))*
       R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}])/(q^8*z^3) - 
     (q - z^(-1))*R2[{{1}, {{3, 0, 1}, {-2, 1, 1}}}] - 
     (q*(-1 + q*z)*R2[{{1}, {{3, 0, 1}, {-2, 1, 2}}}])/z - 
     q*(-1 + q*z)*R2[{{1}, {{3, 0, 1}, {-2, 2, 1}}}] - 
     (1 - q*z)*R2[{{1}, {{3, 0, 1}, {-1, 1, 1}}}] + 
     q^2*(-1 + q*z)*(-1 - q*z + q^2*z)*R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}] + 
     q^2*(-1 + q*z)*(-1 + q + q^3*z)*R2[{{1}, {{3, 0, 1}, {2, 2, 1}}}] - 
     (q*(-1 + q*z)*R2[{{1}, {{3, 0, 2}, {-2, 1, 0}}}])/z - 
     q*(-q + z^(-1))*R2[{{1}, {{3, 0, 2}, {-2, 1, 2}}}] - 
     ((1 + q)*(-1 + q*z)*R2[{{1}, {{3, 0, 2}, {0, 1, 2}}}])/(q^2*z) - 
     q*(-1 + q*z)*R2[{{1}, {{3, 0, 2}, {0, 2, 0}}}] + 
     q^2*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{3, 0, 2}, {1, 2, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^10*z^3 + q^11*z^3 + q^13*z^4 + 
        q^14*z^4 - q^9*z^2*(1 + z) - q^8*z^2*(2 + z))*
       R2[{{1}, {{3, 0, 2}, {1, 2, 2}}}])/(q^5*z^2) + 
     q^3*(-1 + q*z)*(-1 + q + q^3*z)*R2[{{1}, {{3, 0, 2}, {2, 2, 1}}}] - 
     q^3*(-1 + q*z)*(-1 + q + q^3*z)*R2[{{1}, {{3, 0, 2}, {2, 2, 2}}}] - 
     (1 - 1/(q*z))*R2[{{1}, {{3, 1, 0}, {-2, 1, 1}}}] - 
     (-1 + 1/(q*z))*R2[{{1}, {{3, 1, 0}, {-2, 2, 0}}}] + 
     q*(1 + q)*(-1 + q*z)*R2[{{1}, {{3, 1, 0}, {-2, 2, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R2[{{1}, {{3, 1, 0}, {1, 1, 2}}}])/
      (q^10*z^3) - q^3*(-1 + q*z)*(1 + q^2*z)*
      R2[{{1}, {{3, 1, 0}, {2, 2, 0}}}] - (q^2 - q^3*z)*
      R2[{{1}, {{3, 1, 0}, {2, 2, 1}}}] - (q^4 - q^5*z)*
      R2[{{1}, {{3, 1, 0}, {2, 2, 2}}}] + 
     ((1 + q)*(-1 + q*z)*(-1 + q + q*z)*R2[{{1}, {{3, 1, 1}, {-2, 1, 0}}}])/
      (q*z) - q*(-1 + q*z)*R2[{{1}, {{3, 1, 1}, {-2, 1, 1}}}] - 
     q^2*z*(-1 + q*z)*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}] - 
     (q - q^2*z)*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}] - 
     ((-1 + q*z)*(1 - q^2 + q^3*z - 2*q^4*z + q^7*z + q^9*z^2)*
       R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     (q^3 - q^4*z)*R2[{{1}, {{3, 1, 1}, {2, 2, 1}}}] - 
     q^2*(-1 + q*z)*R2[{{1}, {{3, 1, 2}, {-2, 1, 1}}}] - 
     (q^2 - q^3*z)*R2[{{1}, {{3, 1, 2}, {-2, 1, 2}}}] - 
     q^2*(-1 + q*z)*R2[{{1}, {{3, 1, 2}, {-2, 2, 0}}}] + 
     q^3*z*(-1 + q*z)*R2[{{1}, {{3, 1, 2}, {0, 1, 2}}}] + 
     ((-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{3, 1, 2}, {1, 2, 1}}}])/(q^6*z^2) + 
     ((-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*R2[{{1}, {{3, 1, 2}, {1, 2, 2}}}])/
      z - q^12*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{3, 1, 2}, {4, 2, 2}}}] - 
     (-1 + q*z)*R2[{{1}, {{3, 2, 0}, {-2, 1, 0}}}] - 
     q*(-1 + q*z)*R2[{{1}, {{3, 2, 0}, {1, 1, 0}}}] - 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
       R2[{{1}, {{3, 2, 0}, {1, 2, 1}}}])/(q*z) - 
     (q^2 - q^3*z)*R2[{{1}, {{3, 2, 1}, {-2, 1, 1}}}] - 
     (q^2 - q^3*z)*R2[{{1}, {{3, 2, 1}, {-2, 2, 0}}}] + 
     q^2*z*(-1 + q*z)*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}] - 
     q^3*z*(-1 + q*z)*R2[{{1}, {{3, 2, 2}, {-1, 1, 1}}}] + 
     ((-1 + q*z)*(-1 - q + q^2*z)*R2[{{1}, {{3, 2, 2}, {0, 2, 0}}}])/z + 
     q^4*(-1 + q*z)*(1 + q - q^2*z + q^3*z)*
      R2[{{1}, {{3, 2, 2}, {1, 2, 2}}}] - 
     (q*(-1 + q*z)*R2[{{1}, {{4, 0, 0}, {-2, 1, 1}}}])/z - 
     (q^2 - q^3*z)*R2[{{1}, {{4, 0, 0}, {-2, 1, 2}}}] - 
     q^2*(-1 + q*z)*R2[{{1}, {{4, 0, 0}, {-2, 2, 1}}}] - 
     q^2*(-1 + q*z)*R2[{{1}, {{4, 0, 0}, {-1, 2, 2}}}] - 
     (q^2 - q^3*z)*R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}])/
      (q^10*z^3) - q^4*z*(-1 + q*z)*R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}] - 
     ((1 + q)*(-1 + q*z)*R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}])/(q*z) - 
     q^4*(-1 + q*z)*R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}] - 
     q*(-q + z^(-1))*R2[{{1}, {{4, 0, 1}, {-2, 1, 1}}}] - 
     q^2*(-q + z^(-1))*R2[{{1}, {{4, 0, 1}, {-2, 1, 2}}}] - 
     (q - q^2*z)*R2[{{1}, {{4, 0, 1}, {-1, 2, 0}}}] - 
     q*(-1 + q*z)*(-1 - q*z + q^2*z)*R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}] - 
     q*(-1 + q*z)*(1 + q^2*z)*R2[{{1}, {{4, 0, 1}, {1, 1, 0}}}] - 
     (1 - q*z)*R2[{{1}, {{4, 0, 1}, {1, 1, 1}}}] - 
     ((-1 + q*z)*(-1 + q^2 - q^3*z + q^4*z - q^5*z + q^8*z^2 - q^9*z^2 + 
        q^10*z^2 - q^7*z*(1 + z))*R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/
      (-1 + q^5*z) + q^5*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}] - q^2*(-q + z^(-1))*
      R2[{{1}, {{4, 0, 2}, {-2, 1, 0}}}] - 
     ((-1 + q*z)*(1 + q + q^3*(1 + z))*R2[{{1}, {{4, 0, 2}, {-2, 1, 2}}}])/
      (q*z) - (q - q^2*z)*R2[{{1}, {{4, 0, 2}, {-1, 1, 0}}}] + 
     ((1 + q)*(-1 + q*z)*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}])/(q^2*z) - 
     q*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{4, 0, 2}, {0, 1, 1}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^10*z^3 + q^11*z^3 + q^13*z^4 + 
        q^14*z^4 - q^9*z^2*(1 + z) - q^8*z^2*(2 + z))*
       R2[{{1}, {{4, 0, 2}, {0, 1, 2}}}])/(q^6*z^2) - 
     (q^3 - q^4*z)*R2[{{1}, {{4, 0, 2}, {0, 2, 0}}}] - 
     (q - q^2*z)*R2[{{1}, {{4, 0, 2}, {1, 1, 1}}}] - 
     q*(-1 + q*z)*R2[{{1}, {{4, 0, 2}, {1, 1, 2}}}] - 
     ((-1 + q*z)*(1 + q^3*z + q^6*z + 2*q^7*z + q^8*z)*
       R2[{{1}, {{4, 0, 2}, {1, 2, 1}}}])/(q^6*z^2) - 
     ((-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*R2[{{1}, {{4, 0, 2}, {1, 2, 2}}}])/
      z + q^6*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}] - q^6*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{4, 0, 2}, {2, 2, 2}}}] + 
     q^12*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{4, 0, 2}, {4, 2, 2}}}] - q*(-1 + q*z)*
      R2[{{1}, {{4, 1, 0}, {-2, 1, 0}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z + q^6*z^2)*
       R2[{{1}, {{4, 1, 0}, {-2, 1, 1}}}])/(q^5*z^2) - 
     q^4*z*(-1 + q*z)*R2[{{1}, {{4, 1, 0}, {-2, 2, 2}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/
      (q^10*z^3) - q*(-1 + q*z)*(1 + q^2*z)*
      R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}] + q*(-1 + q*z)*(1 + q^2*z)*
      R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}] - 
     (-1 + q*z)*R2[{{1}, {{4, 1, 0}, {1, 1, 1}}}] - 
     q^2*(-1 + q*z)*R2[{{1}, {{4, 1, 0}, {1, 1, 2}}}] + 
     q^8*z*(-1 + q*z)*R2[{{1}, {{4, 1, 0}, {2, 2, 1}}}] - 
     (q^2*(-1 + q*z)*R2[{{1}, {{4, 1, 1}, {-2, 1, 0}}}])/z + 
     ((-1 + q*z)*(-1 - q - q^3*z + q^8*z^3)*
       R2[{{1}, {{4, 1, 1}, {-2, 1, 1}}}])/(q^5*z^2) + 
     ((-1 + q*z)*(-1 - q + q^4*z)*R2[{{1}, {{4, 1, 1}, {-2, 1, 2}}}])/
      (q^4*z^2) - (q - q^2*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}] - 
     (-1 + q*z)*R2[{{1}, {{4, 1, 1}, {0, 1, 0}}}] + 
     ((-1 + q*z)*(1 - q^2 + q^3*z - 2*q^4*z + q^7*z + q^9*z^2)*
       R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(q*(-1 + q^5*z)) - 
     q*(-1 + q*z)*R2[{{1}, {{4, 1, 1}, {1, 1, 1}}}] + 
     ((-1 + q^4 - q^3*(-1 + z))*(-1 + q*z)*R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/
      (q^2*z) - q^8*z*(-1 + q*z)*R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}] + 
     q^8*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z)*R2[{{1}, {{4, 1, 2}, {-2, 1, 0}}}])/
      (q^4*z^2) + ((-1 + q*z)*(1 + q + q^3*z)*
       R2[{{1}, {{4, 1, 2}, {-2, 1, 2}}}])/(q^4*z^2) - 
     (q^4 - q^5*z)*R2[{{1}, {{4, 1, 2}, {-2, 2, 0}}}] + 
     q^3*(-1 + q*z)*(1 + q^2*z)*R2[{{1}, {{4, 1, 2}, {-1, 2, 0}}}] - 
     q*(-1 + q*z)*R2[{{1}, {{4, 1, 2}, {0, 1, 0}}}] + 
     ((-1 + q*z)*(-1 - q^3*z + q^8*z^2)*R2[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/
      (q^7*z^2) - ((-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*
       R2[{{1}, {{4, 1, 2}, {0, 1, 2}}}])/(q*z) + q^5*(1 + q + q^2)*z*
      (-1 + q*z)*R2[{{1}, {{4, 1, 2}, {1, 2, 1}}}] - 
     q^3*(-1 + q*z)*(-1 - q - q^3*z + q^4*z)*
      R2[{{1}, {{4, 1, 2}, {1, 2, 2}}}] - q^9*z*(-1 + q*z)*
      (-2 - q^3*z + q^4*z)*R2[{{1}, {{4, 1, 2}, {2, 2, 2}}}] + 
     q^8*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{4, 1, 2}, {3, 1, 2}}}] + q^9*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{4, 1, 2}, {3, 2, 1}}}] - 
     q*(-1 + q*z)*R2[{{1}, {{4, 2, 0}, {-2, 1, 1}}}] - 
     (q - q^2*z)*R2[{{1}, {{4, 2, 0}, {-2, 2, 0}}}] - 
     q*(-1 + q*z)*R2[{{1}, {{4, 2, 0}, {-1, 1, 0}}}] - 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
       R2[{{1}, {{4, 2, 0}, {-1, 2, 1}}}])/(q*z) - 
     (1 - q*z)*R2[{{1}, {{4, 2, 0}, {0, 1, 0}}}] + 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
       R2[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(q^2*z) - 
     (q^2 - q^3*z)*R2[{{1}, {{4, 2, 1}, {-2, 0, 0}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R2[{{1}, {{4, 2, 1}, {-2, 1, 0}}}])/
      (q^4*z^2) - q^4*(-1 + q*z)*R2[{{1}, {{4, 2, 1}, {-2, 2, 0}}}] - 
     ((-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(q^2*z) + 
     q*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}] - 
     q^3*(-1 + q*z)*(1 + q^2*z)*R2[{{1}, {{4, 2, 1}, {-1, 2, 0}}}] - 
     (q - q^2*z)*R2[{{1}, {{4, 2, 1}, {0, 1, 0}}}] - 
     ((-1 + q*z)*(-1 - q + q^2*z)*R2[{{1}, {{4, 2, 1}, {0, 2, 0}}}])/z - 
     q^7*z*(-1 + q*z)*R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}] - 
     q^4*(1 + z)*(-1 + q*z)*R2[{{1}, {{4, 2, 2}, {-2, 1, 0}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R2[{{1}, {{4, 2, 2}, {-2, 1, 1}}}])/z - 
     ((-1 + q*z)*(-1 - q^3*z - q^7*z - q^8*z + q^9*z^2)*
       R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/(q^7*z^2) + 
     ((-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*
       R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(q*z) + 
     q^4*(-1 + q*z)*(1 + q - q^2*z + q^3*z)*
      R2[{{1}, {{4, 2, 2}, {-1, 2, 2}}}] - q^3*(-1 + q*z)*
      (1 + q - q^2*z + q^3*z)*R2[{{1}, {{4, 2, 2}, {0, 1, 2}}}] - 
     q^8*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{4, 2, 2}, {2, 1, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z)*R2[{{1}, {{5, 0, 0}, {-2, 1, 1}}}])/
      (q^5*z^2) - (q^3 - q^4*z)*R2[{{1}, {{5, 0, 0}, {-2, 1, 2}}}] - 
     (q^2 - q^3*z)*R2[{{1}, {{5, 0, 0}, {-1, 1, 1}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R2[{{1}, {{5, 0, 0}, {-1, 1, 2}}}])/
      (q^10*z^3) + (-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}] + 
     q*(-1 + q*z)*(1 + q^2*z)*R2[{{1}, {{5, 0, 0}, {0, 2, 0}}}] - 
     q^5*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}] - (q^2 - q^3*z)*
      R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}] + 
     ((-1 + q*z)*(-1 - q + 2*q^2*z + q^6*z - q^5*(-1 + z)*z - q^8*z^3 + 
        q^9*z^3 + q^12*z^4 - q^7*z^2*(2 + z))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/(q*z*(-1 + q^5*z)) - 
     q^3*(-1 + q*z)*(1 + q^3*z)*(-1 - q^2*z + q^3*z)*
      R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}] - (-1 + q)*q^5*z*(-1 + q*z)*
      (1 + q + q^2 + q^3*z)*R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}] - 
     q^3*(-1 + q*z)*R2[{{1}, {{5, 0, 0}, {2, 2, 2}}}] - 
     q^2*(-1 + q*z)*R2[{{1}, {{5, 0, 1}, {-2, 1, 0}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z + q^7*z^2)*
       R2[{{1}, {{5, 0, 1}, {-2, 1, 1}}}])/(q^5*z^2) - 
     ((-1 + q*z)*(-1 + q^3*z)*(1 + q + q^3*z)*
       R2[{{1}, {{5, 0, 1}, {-2, 1, 2}}}])/(q^4*z^2) - 
     q^2*(1 + q)*(-1 + q*z)*R2[{{1}, {{5, 0, 1}, {-2, 2, 1}}}] - 
     q^4*(-1 + q*z)*R2[{{1}, {{5, 0, 1}, {-2, 2, 2}}}] - 
     q*(-1 + q*z)*(3 + q*z)*R2[{{1}, {{5, 0, 1}, {-1, 1, 0}}}] - 
     q^2*(-1 + q*z)*R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}] - 
     q^3*(-1 + q*z)*R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}] + 
     ((-1 + q*z)*(1 + 2*q + q^2 + q^3*z)*R2[{{1}, {{5, 0, 1}, {0, 1, 0}}}])/
      (q^3*z) + ((-1 + q*z)*(1 + 2*q - q^2*(-1 + z) + q^3*z + q^4*z + 
        q^6*(-2 + z)*z - q^8*z^2 + q^10*z^3 - q^11*z^3 + q^12*z^3 - 
        q^5*z*(1 + z) - q^7*z*(1 + z) - q^9*z^2*(1 + z))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/(q^3*z*(-1 + q^5*z)) - 
     ((-1 + q*z)*(1 + q + q^3*z - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(2 + z))*R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}])/
      (q^6*z^2) + (q*(-1 + q*z)*(-1 + q^3*z - q^8*z^2 - q^11*z^3 + q^12*z^3 + 
        q^2*(1 + z) + q^5*z*(1 + z) - q^7*z*(1 + z))*
       R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}])/(-1 + q^5*z) - 
     ((-1 + q*z)*(-1 - q - q^3*z - q^4*z + q^8*z^3 - q^9*z^3 + q^10*z^3)*
       R2[{{1}, {{5, 0, 1}, {0, 2, 1}}}])/(q^2*z) - 
     ((1 + q)*(-1 + q*z)*(-1 + q^3*z + q^4*z)*
       R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/(q*z) - 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 0, 1}, {1, 1, 1}}}] - (-1 + q)*q*(-1 + q*z)*
      R2[{{1}, {{5, 0, 1}, {1, 1, 2}}}] + 
     ((-1 + q*z)*(1 + q^2 + q^4*z + q^3*(1 + z))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/(q^2*z) - 
     q^6*z*(-1 + q*z)*(-1 - q^2 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}] + q^6*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}] - 
     q^8*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R2[{{1}, {{5, 0, 2}, {-2, 1, 0}}}])/
      (q^4*z^2) - (q^3 - q^5*z^2)*R2[{{1}, {{5, 0, 2}, {-2, 1, 1}}}] + 
     ((-1 + q*z)*(-1 - q - q^3*z - q^7*z^2 - q^8*z^3 + q^10*z^4)*
       R2[{{1}, {{5, 0, 2}, {-2, 1, 2}}}])/(q^4*z^2) + 
     q^3*(-1 + q*z)*(-1 + q^2*z)*R2[{{1}, {{5, 0, 2}, {-2, 2, 1}}}] - 
     q^3*(-1 + q*z)*(-1 + q^2 + q^4*z)*R2[{{1}, {{5, 0, 2}, {-2, 2, 2}}}] - 
     q^3*(-1 + q*z)*R2[{{1}, {{5, 0, 2}, {-1, 1, 0}}}] + 
     q*(-1 - q + q^2)*(-1 + q*z)*R2[{{1}, {{5, 0, 2}, {-1, 1, 2}}}] - 
     ((-1 + q*z)*(-1 - q^3*z + q^5*z + q^6*z - q^7*z + q^8*(-1 + z)*z)*
       R2[{{1}, {{5, 0, 2}, {0, 1, 1}}}])/(q^7*z^2) + 
     ((-1 + q*z)*(1 + 3*q + 2*q^2 + q^8*z^3)*
       R2[{{1}, {{5, 0, 2}, {0, 1, 2}}}])/(q^2*z) - 
     q^5*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 0, 2}, {1, 1, 1}}}] + q^5*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{5, 0, 2}, {1, 1, 2}}}] - 
     q^6*z*(-1 + q*z)*(1 - q^2*z + q^3*z)*R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}] - 
     q^3*(-1 + q*z)*(1 + q^4*z)*R2[{{1}, {{5, 0, 2}, {1, 2, 2}}}] + 
     q^9*z*(-1 + q*z)*(-2 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 0, 2}, {2, 2, 2}}}] - q^8*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{5, 0, 2}, {3, 1, 2}}}] - 
     q^9*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 0, 2}, {3, 2, 1}}}] + 
     ((-1 + q*z)*(1 - q - q^2 + q^4*(1 - 2*z) + q^3*z - q^5*z + q^6*z)*
       R2[{{1}, {{5, 1, 0}, {-2, 1, 1}}}])/q + 
     ((-1 + q*z)*(-1 + q^2 + q^3 + q^5*z)*R2[{{1}, {{5, 1, 0}, {-2, 1, 2}}}])/
      (q^3*z) + ((-1 + q*z)*(1 + q^5*z)*R2[{{1}, {{5, 1, 0}, {-2, 2, 1}}}])/
      (q^3*z) - q^6*z*(-1 + q*z)*R2[{{1}, {{5, 1, 0}, {-2, 2, 2}}}] - 
     (q - q^2*z)*R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}] - 
     (q - q^2*z)*R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}] + 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^7*z^3)*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/(q*z) - 
     q^2*(-1 + q*z)*(-1 - q^4*z + q^5*z)*R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}] - 
     ((-1 + q*z)*(1 + q + q^2*z)*R2[{{1}, {{5, 1, 0}, {0, 1, 0}}}])/(q^2*z) - 
     ((-1 + q*z)*(2 - q^3*z - q^6*z^2 + q^7*z^2 + q^10*z^3 - q^5*z*(2 + z))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/(-1 + q^5*z) + 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(3 + z))*R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}])/
      (q^6*z^2) + (q*(-1 + q*z)*(1 - q^2*z + q^6*z^2 - q^5*z*(1 + z))*
       R2[{{1}, {{5, 1, 0}, {0, 2, 0}}}])/(-1 + q^5*z) + 
     (-1 + q)*q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}] + (-1 + q)*q*(-1 + q*z)*
      R2[{{1}, {{5, 1, 0}, {1, 1, 2}}}] - (-1 + q)*q*(-1 + q*z)*
      R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}] - q^10*z*(-1 + q*z)*
      R2[{{1}, {{5, 1, 0}, {2, 2, 2}}}] - 
     ((-1 + q*z)*(1 + q - z + q^3*z)*R2[{{1}, {{5, 1, 1}, {-2, 1, 0}}}])/
      (q^4*z^2) - ((-1 + q*z)*(1 + q^3*z - q^4*z - q^5*z + q^6*z^2 + 
        q^9*z^2 + q^7*(z - 2*z^2))*R2[{{1}, {{5, 1, 1}, {-2, 1, 1}}}])/
      (q^4*z) - (-1 + q*z)*(1 - q - q^2 + q^4*(1 - 3*z) + q^3*z - q^5*z + 
       q^6*z*(1 + z))*R2[{{1}, {{5, 1, 1}, {-2, 1, 2}}}] + 
     q^5*z*(-1 + q*z)*R2[{{1}, {{5, 1, 1}, {-2, 2, 0}}}] - 
     q^3*(-1 + q*z)*(-1 + q^2*z)*R2[{{1}, {{5, 1, 1}, {-2, 2, 1}}}] + 
     q^3*(-1 + q*z)*(-1 + q + q^2 + q^4*z)*
      R2[{{1}, {{5, 1, 1}, {-2, 2, 2}}}] + 
     ((-1 + q*z)*(-1 - q + q^2*z - q^3*z + q^6*z - q^9*z^3 + q^12*z^4 + 
        q^5*z*(1 + z) - q^7*z^2*(1 + z) + q^8*z^2*(1 + z))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(q^2*z*(-1 + q^5*z)) + 
     (-1 + q*z)*(-2 - 2*q + q^3*z + q^6*z^2 + q^5*z*(1 + z))*
      R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}] + 
     ((-1 + q*z)*(-1 + q - q^3 + q^4*z + q^5*z + q^6*z)*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/(q^3*z) + 
     q^5*z*(-1 + q*z)*R2[{{1}, {{5, 1, 1}, {-1, 2, 1}}}] + 
     q^3*z*(-1 + q*z)*(-1 - q^2 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}] - 
     ((-1 + q*z)*(1 - q - q^2 + q^3 + q^4 - q^6*z^2 - q^9*z^3 + q^10*z^3)*
       R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/(q^3*z) - 
     ((1 + q)*(-1 + q*z)*R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(q*z) - 
     q^4*z*(-1 + q*z)*(1 - q + q^3*z - 2*q^4*z + 2*q^5*z)*
      R2[{{1}, {{5, 1, 1}, {0, 2, 1}}}] + q^5*z*(-1 + q*z)*
      (-2 - q - 2*q^2 + q^5*z + q^7*z^2 + q^8*z^2 - q^3*(1 + 2*z))*
      R2[{{1}, {{5, 1, 1}, {0, 2, 2}}}] + 
     ((-1 + q*z)*(-1 + q + q^2 + q^3*z)*R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}])/
      (q^3*z) + ((-1 + q*z)*(1 + q^3*z - q^4*z + q^6*z^2 - 2*q^7*z^2 + 
        q^8*z^2 - q^9*z^2 - q^10*z^2 - q^11*z^3 + q^12*z^3 - q^13*z^3 + 
        q^14*z^3)*R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/(-1 + q^5*z) - 
     (-1 + q)*q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}] + q^5*z*(-1 + q*z)*
      (-1 + q^2 - q^3*z + q^4*z + q^5*z)*R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}] - 
     q^5*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}] - 
     ((-1 + q)*(1 + q + 2*q^2 + q^3)*(-1 + q*z)*
       R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(q^3*z) - 
     q^5*(-1 + q*z)*(-1 + q + q^2 + q^4*z)*
      R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}] - (-1 + q)*(-1 + q*z)*
      (-1 + q^2 - q^3*(-1 + z) + q^4*z + q^5*z)*
      R2[{{1}, {{5, 1, 2}, {-2, 1, 0}}}] - 
     ((-1 + q*z)*(1 + q^3 + q^4 + q^6*z)*R2[{{1}, {{5, 1, 2}, {-2, 1, 1}}}])/
      (q^3*z) + ((-1 + q*z)*(1 + q^3*z - q^4*z - q^5*z + q^6*z^2 - q^8*z^2 + 
        q^9*z^2 + q^7*(z - 2*z^2))*R2[{{1}, {{5, 1, 2}, {-2, 1, 2}}}])/
      (q^3*z) - q^6*z*(-1 + q*z)*R2[{{1}, {{5, 1, 2}, {-2, 2, 1}}}] + 
     q^6*z*(-1 + q*z)*R2[{{1}, {{5, 1, 2}, {-2, 2, 2}}}] - 
     ((1 + q)*(-1 + q*z)*(1 + q^4 + q^7*z + q^8*z + q^3*(1 + z))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/(q^8*z^2) - 
     q*(-1 + q*z)*R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}] - 
     q^6*z*(-1 + q*z)*(-1 + q^2*z)*R2[{{1}, {{5, 1, 2}, {-1, 2, 1}}}] - 
     q*(-1 + q*z)*(2 + q - q^3*z - q^5*(-1 + z)*z - 2*q^6*z^2 + q^7*z^2)*
      R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}] + 
     ((-1 + q*z)*(1 - 2*q^3*z - q^4*z - q^5*z^2 - q^6*z^2 + q^7*z^2 - 
        q^8*z^3 + q^9*z^3)*R2[{{1}, {{5, 1, 2}, {0, 1, 2}}}])/(q*z) - 
     q^5*z*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{5, 1, 2}, {0, 2, 0}}}] + 
     q*(-1 + q*z)*(1 - q^4*(-1 + z) - q^5*z + q^6*z^2 - 2*q^7*z^2 + 
       q^10*z^3 + q^3*(1 + z))*R2[{{1}, {{5, 1, 2}, {1, 1, 2}}}] + 
     q^8*z*(-1 + q*z)*R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}] - 
     (q*(-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 + q^12*z^4 + 
        2*q^13*z^4 + q^14*z^4 - q^8*z^2*(3 + z))*
       R2[{{1}, {{5, 1, 2}, {1, 2, 2}}}])/z + q^8*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}] + 
     q^4*(-1 + q*z)*(-1 - q^2*z - 3*q^3*z - q^4*z + q^7*z^2 + q^8*z^3 + 
       q^9*z^3 - q^5*z*(1 + z))*R2[{{1}, {{5, 1, 2}, {2, 1, 2}}}] - 
     q^9*z*(-1 + q*z)*(-2 + q^5*z^2 + q^6*z^2)*
      R2[{{1}, {{5, 1, 2}, {2, 2, 1}}}] + q^6*(-1 + q*z)*(1 + q^4*z)*
      R2[{{1}, {{5, 1, 2}, {2, 2, 2}}}] + q^16*z^2*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{5, 1, 2}, {3, 2, 2}}}] - 
     q^4*(-1 + q*z)*R2[{{1}, {{5, 2, 0}, {-2, 1, 2}}}] - 
     (q^4 - q^5*z)*R2[{{1}, {{5, 2, 0}, {-2, 2, 1}}}] + 
     q^5*z*(-1 + q*z)*R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}] + 
     q^3*(-1 + q*z)*(1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
      R2[{{1}, {{5, 2, 0}, {0, 2, 1}}}] - q^8*z*(-1 + q*z)*
      R2[{{1}, {{5, 2, 0}, {1, 1, 2}}}] + q^8*z*(-1 + q*z)*
      R2[{{1}, {{5, 2, 0}, {1, 2, 1}}}] - q^5*z*(-1 + q*z)*
      R2[{{1}, {{5, 2, 1}, {-2, 0, 1}}}] - 
     (-1 + q*z)*(-1 + q + q^2 + q^6*(-1 + z)*z - q^3*(1 + z) + 
       q^4*(-1 + 2*z))*R2[{{1}, {{5, 2, 1}, {-2, 1, 0}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R2[{{1}, {{5, 2, 1}, {-2, 1, 1}}}])/z - 
     (q^2 - q^3*z)*R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}] - 
     q^3*(-1 + q*z)*R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}] - 
     (q^3 - q^4*z)*R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}] - 
     q^5*z*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}] + 
     q^5*z*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{5, 2, 1}, {0, 2, 0}}}] - 
     q^4*z*(-1 + q*z)*(-1 + q - q^5*z + q^6*z - q^3*(1 + z) + q^4*(1 + 2*z))*
      R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}] + q^5*(-1 + q - z)*(-1 + q*z)*
      R2[{{1}, {{5, 2, 2}, {-2, 1, 0}}}] - (-1 + q)*q^5*z*(-1 + q*z)*
      R2[{{1}, {{5, 2, 2}, {-2, 1, 1}}}] + q^5*(-1 + q*z)*(1 + q + q^3*z)*
      R2[{{1}, {{5, 2, 2}, {-2, 1, 2}}}] + q^4*(-1 + q*z)*
      (-1 + (1 + q + q^2)*z)*R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}] + 
     q^2*(1 + q)^2*(-1 + q*z)*R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] - 
     q^4*(-1 + q*z)*(-1 - q + q^2*z)*R2[{{1}, {{5, 2, 2}, {-1, 2, 0}}}] - 
     q^6*z*(-1 + q*z)*(-1 + q - q^3*z + 2*q^4*z)*
      R2[{{1}, {{5, 2, 2}, {0, 1, 1}}}] + q^6*z*(-1 + q*z)*
      (-1 - q - 2*q^2 + q^5*z + q^7*z^2 + q^8*z^2 - q^3*(1 + z))*
      R2[{{1}, {{5, 2, 2}, {0, 1, 2}}}] - q^8*z*(-1 + q*z)*
      (1 + q - q^2*z + q^3*z)*R2[{{1}, {{5, 2, 2}, {0, 2, 2}}}] + 
     q^6*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{5, 2, 2}, {1, 1, 0}}}] + q^5*(-1 + q*z)*(-1 + q^3*z)*
      R2[{{1}, {{5, 2, 2}, {1, 1, 2}}}] + 
     ((-1 + q*z)*(-1 + q + 2*q^2 - q^3*z + q^4*z)*
       R2[{{1}, {{6, 0, 0}, {-2, 1, 1}}}])/q - 
     ((-1 + q^2 + q^3)*(-1 + q*z)*R2[{{1}, {{6, 0, 0}, {-2, 1, 2}}}])/
      (q^3*z) + ((-1 + q^2 + q^3)*(-1 + q*z)*
       R2[{{1}, {{6, 0, 0}, {-2, 2, 1}}}])/(q^3*z) + 
     ((-1 + q*z)*(-1 - q + 2*q^2*z - q^6*z^2 - q^7*z^3 - q^9*z^3 + q^10*z^3)*
       R2[{{1}, {{6, 0, 0}, {-1, 1, 2}}}])/(q*z) - 
     ((-1 + q*z)*(-1 - q + 2*q^2*z - q^6*z^2 - q^7*z^3 - q^9*z^3 + q^10*z^3)*
       R2[{{1}, {{6, 0, 0}, {-1, 2, 1}}}])/(q*z) - 
     q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 0}, {0, 1, 1}}}] + q^4*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{6, 0, 0}, {0, 1, 2}}}] + 
     q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}] - (q - q^2*z)*
      R2[{{1}, {{6, 0, 0}, {1, 1, 2}}}] + 
     ((-1 + q^2 + q^3)*(-1 + q*z)*R2[{{1}, {{6, 0, 1}, {-2, 1, 0}}}])/
      (q^4*z) - ((-1 + q*z)*(1 - q^2 + q^3*(-1 + z) - q^4*z - 3*q^5*z - 
        q^8*(-1 + z)*z + q^6*z^2 + q^9*z^2 - q^10*(-2 + z)*z^2 + q^12*z^3 + 
        q^7*(z - 2*z^2))*R2[{{1}, {{6, 0, 1}, {-2, 1, 1}}}])/
      (q^4*z*(-1 + q^5*z)) - (-1 + q*z)*(-1 + q + 2*q^2 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 1}, {-2, 1, 2}}}] + q^3*(-1 + q*z)*
      (1 + q + z - 2*q^2*z - q^5*z - q^4*z^2 + q^7*z^3 + q^3*z*(1 + z))*
      R2[{{1}, {{6, 0, 1}, {-2, 2, 0}}}] + q^2*(-1 + q + q^2)*(-1 + q*z)*
      R2[{{1}, {{6, 0, 1}, {-2, 2, 2}}}] - 
     (q*(-1 + q*z)*(-1 + q^3*z - q^8*z^2 - q^11*z^3 + q^12*z^3 + 
        q^2*(1 + z) + q^5*z*(1 + z) - q^7*z*(1 + z))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}])/(-1 + q^5*z) + 
     ((-1 + q*z)*(-1 - q + 2*q^2*z - q^6*z^2 - q^7*z^3 - q^9*z^3 + q^10*z^3)*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/(q^2*z) + 
     ((-1 + q + q^2)*(-1 + q*z)*(-1 + q^5*z)*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/(q^3*z) - 
     q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}] + 
     ((-1 + q*z)*(1 - q - q^2 - q^5*z + q^7*z - 2*q^9*z^3 + 2*q^10*z^3 + 
        q^6*(z - 2*z^2))*R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/(q^3*z) + 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}] - q^5*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{6, 0, 1}, {0, 2, 2}}}] - 
     ((-1 + q*z)*(-1 + q + q^2 + q^3*z)*R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}])/
      (q^3*z) - ((-1 + q*z)*(1 + q^3*z - q^4*z - q^5*z + q^6*z^2 - 
        2*q^7*z^2 - q^11*z^3 + q^12*z^3)*R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}])/
      (-1 + q^5*z) - q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}] - q*(-1 + q*z)*
      (1 - q^9*z^2 - 2*q^10*z^2 - q^11*z^2 - q^12*z^3 + q^13*z^3 + q^15*z^4 + 
       q^16*z^4)*R2[{{1}, {{6, 0, 1}, {1, 2, 1}}}] + 
     q^5*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}] + 
     ((-1 + q)*(1 + q + 2*q^2 + q^3)*(-1 + q*z)*
       R2[{{1}, {{6, 0, 1}, {2, 1, 2}}}])/(q^3*z) + 
     q^5*(-1 + q + q^2)*(-1 + q*z)*R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}] - 
     (-1 + q*z)*(-1 + q + 2*q^2 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 2}, {-2, 1, 0}}}] - 
     ((-1 + q*z)*(1 + q + q*z)*R2[{{1}, {{6, 0, 2}, {-2, 1, 1}}}])/(q*z) - 
     ((-1 + q*z)*(1 - q^2 + q^3*(-1 + z) - q^4*z - 2*q^5*z - q^8*z^2 - 
        q^10*z^3 + q^13*z^4 + q^6*z*(1 + z) + q^7*(z - 2*z^2))*
       R2[{{1}, {{6, 0, 2}, {-2, 1, 2}}}])/(q^3*z) - 
     ((1 + q)^2*(-1 + q*z)*R2[{{1}, {{6, 0, 2}, {-2, 2, 0}}}])/z + 
     q^3*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R2[{{1}, {{6, 0, 2}, {-2, 2, 1}}}] + q^6*z*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R2[{{1}, {{6, 0, 2}, {-2, 2, 2}}}] + 
     ((-1 + q*z)*(1 + 2*q^4 + q^5 + q^3*(1 + z))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 0}}}])/(q^8*z^2) + 
     ((-1 + q*z)*(-1 - q + 2*q^2*z - q^6*z^2 - q^7*z^3 - q^9*z^3 + q^10*z^3)*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}])/(q*z) + 
     ((-1 + q*z)*(1 + q + q^3*z + q^6*z^2 - 2*q^7*z^2 + q^9*z^3 - q^10*z^3 + 
        q^12*z^4 + q^13*z^4 - q^8*z^2*(1 + z))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 2}}}])/(q*z) - 
     q^4*(-1 + q*z)*(-1 + 2*q^3*z + q^4*z)*
      R2[{{1}, {{6, 0, 2}, {-1, 2, 2}}}] + q^4*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{6, 0, 2}, {0, 1, 0}}}] + 
     q*(-1 + q*z)*(2 + q - q^3*z + q^7*z^2 + q^10*z^3 + q^11*z^3 - 
       q^5*z*(2 + z) - q^6*z*(1 + 2*z))*R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}] - 
     ((-1 + q*z)*(1 - 2*q^3*z - 2*q^5*z^2 - 2*q^8*z^3 + 2*q^9*z^3)*
       R2[{{1}, {{6, 0, 2}, {0, 1, 2}}}])/(q*z) - 
     q^5*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^6*z^2 + q^8*z^2)*
      R2[{{1}, {{6, 0, 2}, {0, 2, 0}}}] + 
     ((-1 + q*z)*(1 + q^3*z)*(-1 + q^5*z)*R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/
      (q^2*z) + q^4*(-1 + q*z)*(-1 - q + q^2*z - q^6*(-1 + z)*z - q^9*z^3 + 
       q^12*z^4 + q^5*z*(1 + z) - q^7*z^2*(1 + z))*
      R2[{{1}, {{6, 0, 2}, {0, 2, 2}}}] - q*(-1 + q*z)*
      (1 - q^4*(-1 + z) - q^5*z + q^6*z^2 - 2*q^7*z^2 + q^10*z^3 + 
       q^3*(1 + z))*R2[{{1}, {{6, 0, 2}, {1, 1, 2}}}] - 
     q^2*(-1 + q*z)*R2[{{1}, {{6, 0, 2}, {1, 2, 0}}}] + 
     q^2*(-1 + q*z)*(1 - 2*q^6*z - 2*q^7*z - q^9*z^2 - 3*q^10*z^2 - 
       q^12*z^2 + q^11*(-1 + z)*z^2 + q^14*z^3 + q^15*z^4 + q^16*z^4)*
      R2[{{1}, {{6, 0, 2}, {1, 2, 2}}}] - q^4*(-1 + q*z)*
      (-1 - q^2*z - 3*q^3*z - q^4*z + q^7*z^2 + q^8*z^3 + q^9*z^3 - 
       q^5*z*(1 + z))*R2[{{1}, {{6, 0, 2}, {2, 1, 2}}}] + 
     q^9*z*(-1 + q*z)*(-2 - q + q^5*z^2 + q^6*z^2)*
      R2[{{1}, {{6, 0, 2}, {2, 2, 1}}}] - q^6*(-1 + q*z)*
      R2[{{1}, {{6, 0, 2}, {2, 2, 2}}}] + 
     (q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*(1 - q + q^6*z)*
       R2[{{1}, {{6, 1, 0}, {-2, 1, 1}}}])/(-1 + q^5*z) + 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^10*z^3 + q^11*z^3 - q^12*z^3 + 
        q^13*z^4 + q^14*z^4 - q^8*z^2*(3 + z))*
       R2[{{1}, {{6, 1, 0}, {-2, 1, 2}}}])/(q^5*z^2) - 
     q^3*(-1 + q*z)*(1 + q + z - q*z - 2*q^2*z + q^5*(-1 + z)*z - 2*q^4*z^2 + 
       q^7*z^3 + q^3*z*(1 + z))*R2[{{1}, {{6, 1, 0}, {-2, 2, 0}}}] - 
     q^4*(-1 + q*z)*R2[{{1}, {{6, 1, 0}, {-2, 2, 1}}}] - 
     q^2*(-1 + q + q^2)*(-1 + q*z)*R2[{{1}, {{6, 1, 0}, {-2, 2, 2}}}] + 
     (-1 + q)*q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}] + (-1 + q)*q*(-1 + q*z)*
      R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}] + q^6*z*(-1 + q*z)*(1 + q^2*z)*
      R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}] - q*(-1 + q^2 + q^3)*(-1 + q*z)*
      R2[{{1}, {{6, 1, 0}, {-1, 2, 1}}}] - q^2*(-1 + q + q^2)*(-1 + q*z)*
      R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}] + q^4*(-1 + q*z)*
      (1 + q - 2*q^2*z + q^3*z + q^7*z^3)*R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}] - 
     q^8*z*(-1 + q*z)*(1 + q^3*z)*(-1 - q^2*z + q^3*z)*
      R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}] + q^8*z*(-1 + q*z)*
      R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}] - q^2*(-1 + q*z)*
      (1 + q^2 - q^3 - q^4 + q^5 + q^6*(1 + z))*
      R2[{{1}, {{6, 1, 0}, {1, 2, 2}}}] + 
     (-1 + q*z)*(-1 + q + 2*q^2 - 2*q^6*z - 2*q^7*z^2 + q^8*z^2 - 
       q^3*(1 + z))*R2[{{1}, {{6, 1, 1}, {-2, 1, 0}}}] - 
     ((-1 + q*z)*(-1 + q^4 - q^3*(-1 + z) + 2*q^6*z - q^7*(-1 + z)*z + 
        q^9*z^2 - q^10*z^3 + q^11*z^3)*R2[{{1}, {{6, 1, 1}, {-2, 1, 1}}}])/
      (q^3*z) + q^3*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R2[{{1}, {{6, 1, 1}, {-2, 1, 2}}}] + 
     ((1 + q)^2*(-1 + q*z)*R2[{{1}, {{6, 1, 1}, {-2, 2, 0}}}])/z - 
     q^3*(-1 + q*z)*(1 + q - q*z - q^4*z^2 + q^5*z^2 - q^6*z^2 + q^7*z^3)*
      R2[{{1}, {{6, 1, 1}, {-2, 2, 1}}}] - q^6*z*(-1 + q*z)*
      (-1 - 2*q - q^2 + q^3*z - q^4*z + q^5*z^2 + q^6*z^2)*
      R2[{{1}, {{6, 1, 1}, {-2, 2, 2}}}] + 
     ((-1 + q*z)*(1 + q + q*z + q^6*z^2)*R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/
      (q*z) + ((-1 + q*z)*(1 + q^3*(-1 + z) - 2*q^4*z - q^5*z + q^6*z^2 - 
        3*q^7*z^2 - q^11*z^3 + 2*q^12*z^3 - q^13*z^3 + q^14*z^3 + 
        q^8*z*(1 + z))*R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/(-1 + q^5*z) - 
     ((-1 + q*z)*(1 + q + q^3*z + q^4*z + q^5*z^2 - q^6*z^2 - 3*q^7*z^2 - 
        3*q^8*z^2 - q^10*z^3 + q^11*z^3 + q^12*z^4 + 2*q^13*z^4 + q^14*z^4 - 
        q^9*z^2*(1 + 2*z))*R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/(q*z) - 
     q^8*z*(-1 + q*z)*R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}] - 
     q^3*(-1 + q*z)*(-1 - q - q^3*z - q^4*z + q^6*z^2 + q^8*z^3)*
      R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}] + q^5*(-1 + q*z)*
      (2 + q + q^2*z + q^3*z)*R2[{{1}, {{6, 1, 1}, {-1, 2, 2}}}] - 
     q^3*(-1 + q*z)*(1 + q - q*z - 2*q^2*z - q^4*z^2 + q^5*z^2 + q^7*z^3)*
      R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}] - q^3*(-1 + q*z)*
      (-1 - q + q^2*z - 2*q^3*z - q^4*z - q^5*z^2 + q^6*z^2 - q^7*z^3 + 
       q^8*z^3 + q^9*z^3)*R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}] + 
     q^3*(-1 + q*z)*(1 - q - q^2 + q^3*z)*R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}] + 
     q^5*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^6*z^2 + q^8*z^2)*
      R2[{{1}, {{6, 1, 1}, {0, 2, 0}}}] - q^9*z*(-1 + q*z)*
      (1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R2[{{1}, {{6, 1, 1}, {0, 2, 2}}}] - q^4*z*(-1 + q*z)*
      (1 - q - 2*q^4*z + q^5*z + q^3*(1 + z))*
      R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}] + q^7*z*(-1 + q*z)*
      R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}] - (q^2 - q^3*z)*
      R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}] + 
     (q^8*z*(-1 + q*z)*(1 - q + 2*q^3*z + q^4*z - q^5*z + q^6*z + q^11*z^3 - 
        q^12*z^3 + q^13*z^4 + q^14*z^4 - q^8*z^2*(1 + z) - q^9*z^2*(1 + z))*
       R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/(-1 + q^5*z) - 
     q^14*z^2*(-1 + q*z)*(-2 - q + q^5*z^2 + q^6*z^2)*
      R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}] + q^11*z*(-1 + q*z)*
      R2[{{1}, {{6, 1, 1}, {2, 2, 2}}}] + q^5*(1 + z)*(-1 + q*z)*
      R2[{{1}, {{6, 1, 2}, {-2, 1, 0}}}] + q^6*z*(-1 + q*z)*
      (1 + q*(-1 + z) + 2*q^2*z)*R2[{{1}, {{6, 1, 2}, {-2, 1, 1}}}] + 
     q^5*(-1 + (-1 + q)*z)*(-1 + q*z)*(1 + q + q^3*z)*
      R2[{{1}, {{6, 1, 2}, {-2, 1, 2}}}] - q^6*z*(-1 + q*z)*(1 + q^3*z)*
      R2[{{1}, {{6, 1, 2}, {-2, 2, 0}}}] - (-1 + q)*q^6*z*(-1 + q*z)*
      (1 + q + q^3*z)*R2[{{1}, {{6, 1, 2}, {-2, 2, 2}}}] + 
     q^4*(-1 + q*z)*(1 + 2*(-1 + q^2)*z + q^3*(-1 + 2*q)*z^2)*
      R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}] - 
     ((-1 + q*z)*(-1 + q^4*z + q^5*z + q^8*z^2)*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/(q^2*z) + 
     q*(-1 + q*z)*(1 - q^4*(-1 + z) - q^5*z + q^6*z^2 - 2*q^7*z^2 + 
       q^10*z^3 + q^3*(1 + z))*R2[{{1}, {{6, 1, 2}, {-1, 1, 2}}}] + 
     q^4*(1 + q)^2*(-1 + q*z)*R2[{{1}, {{6, 1, 2}, {-1, 2, 0}}}] - 
     q^10*z^2*(-1 + q*z)*R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}] + 
     q^4*(-1 + q*z)*(-1 - q - q^3*z + q^6*z^2)*
      R2[{{1}, {{6, 1, 2}, {-1, 2, 2}}}] + q^4*(-1 + q*z)*
      (1 + q - 3*q^2*z - q^5*z^2 + q^6*z^2 + q^7*z^3)*
      R2[{{1}, {{6, 1, 2}, {0, 1, 1}}}] - 
     ((-1 + q*z)*(-1 - q - q^3*z + q^4*z + q^5*z - 3*q^6*z^2 + q^8*z^3 - 
        q^9*z^3 + q^10*z^3 + q^11*z^4)*R2[{{1}, {{6, 1, 2}, {0, 1, 2}}}])/z - 
     q^6*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 1, 2}, {1, 1, 0}}}] + q^8*z*(-1 + q*z)*
      R2[{{1}, {{6, 1, 2}, {1, 1, 1}}}] - q^5*(-1 + q*z)*(-1 + 2*q^3*z)*
      R2[{{1}, {{6, 1, 2}, {1, 1, 2}}}] + q^9*z*(-1 + q*z)*
      (-1 - 2*q^3*z - q^4*z - q^5*z + q^8*z^3 + q^9*z^3)*
      R2[{{1}, {{6, 1, 2}, {1, 2, 0}}}] - q^7*(1 + q)^2*(-1 + q*z)*
      R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}] - q^9*z*(-1 + q*z)*
      (-1 - 2*q^3*z - q^4*z + q^5*z + q^9*(-1 + z)*z^2 + q^8*z^2*(1 + z))*
      R2[{{1}, {{6, 1, 2}, {1, 2, 2}}}] - q^13*z^2*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{6, 1, 2}, {2, 1, 2}}}] - 
     q^14*z^2*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 1, 2}, {2, 2, 2}}}] + q^6*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 0}, {-2, 1, 0}}}] + q^4*(-1 + q*z)*
      (1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
      R2[{{1}, {{6, 2, 0}, {-2, 2, 1}}}] - q^5*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}] - q^3*(-1 + q*z)*
      (1 + q - 2*q^2*z + 2*q^3*z + q^7*z^3)*
      R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}] - q^8*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 0}, {-1, 1, 2}}}] + q^6*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 0}, {-1, 2, 0}}}] + q^8*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 0}, {-1, 2, 1}}}] - 
     (q^3*(-1 + q*z)*(1 + 2*q^3*z - q^4*z - q^5*z - q^11*z^2 - q^10*z^3 - 
        q^12*z^4 + q^13*z^4 - q^2*(1 + z) + q^6*z*(1 + z) + q^9*z^2*(1 + z) - 
        q^8*z^2*(2 + z) + q^7*z*(1 + z + z^2))*
       R2[{{1}, {{6, 2, 1}, {-2, 1, 0}}}])/(-1 + q^5*z) - 
     q^6*z*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{6, 2, 1}, {-2, 1, 1}}}] - 
     q^3*(-1 + q + q^2)*(-1 + q*z)*R2[{{1}, {{6, 2, 1}, {-2, 1, 2}}}] + 
     q^6*z*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{6, 2, 1}, {-2, 2, 0}}}] + 
     (-1 + q)^2*q^4*z*(-1 + q*z)*(1 + q + q^3*z)*
      R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}] - (q^3 - q^4*z)*
      R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}] - q^4*(1 + q)^2*(-1 + q*z)*
      R2[{{1}, {{6, 2, 1}, {-1, 2, 0}}}] + q^7*z*(-1 + q*z)*(1 + q^2*z)*
      R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}] - q^6*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 1}, {0, 0, 1}}}] - q^3*(-1 + q*z)*
      (-1 + q + q^2 + q^4*z)*R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}] - 
     q^8*z*(-1 + q*z)*R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}] + 
     (q*(-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - q^10*z^3 + q^11*z^3 + 
        q^13*z^4 + q^14*z^4 - q^8*z^2*(2 + z))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/z + q^12*z^2*(-1 + q*z)*
      R2[{{1}, {{6, 2, 1}, {0, 2, 0}}}] + q^12*z^2*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}] - 
     q^3*(-1 + q*z)*(1 + q^2 - q^3 - q^4 + q^6*z)*
      R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}] - q^9*z*(-1 + q*z)*
      (-1 - 2*q^3*z - q^4*z - q^5*z + q^8*z^3 + q^9*z^3)*
      R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}] - 2*q^7*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 2}, {-2, 0, 0}}}] - q^4*(1 + q)*(-1 + q*z)*
      R2[{{1}, {{6, 2, 2}, {-2, 0, 1}}}] + 
     (q*(-1 + q*z)*(1 + 2*q + q^2 - q^4*z - q^5*z + q^6*z^2)*
       R2[{{1}, {{6, 2, 2}, {-2, 1, 0}}}])/z - q^4*(-1 + q*z)*
      (1 + q - q^2*z + q^4*z + q^7*z^3)*R2[{{1}, {{6, 2, 2}, {-2, 1, 1}}}] - 
     q^7*(1 + q)*z*(-1 + q*z)*(-2 + q^5*z^2)*
      R2[{{1}, {{6, 2, 2}, {-2, 1, 2}}}] - q^9*z*(-1 + q*z)*
      (1 + q - q^2*z + q^3*z)*R2[{{1}, {{6, 2, 2}, {-2, 2, 2}}}] + 
     q^7*z*(-1 + q*z)*(1 + q^3*z)*R2[{{1}, {{6, 2, 2}, {-1, 0, 1}}}] - 
     q^7*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{1}, {{6, 2, 2}, {-1, 0, 2}}}] - q^9*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 2}, {-1, 1, 0}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - 2*q^7*z^2 - q^9*z^2 + q^10*z^3 + q^11*z^3 + 
        q^12*z^4 + 2*q^13*z^4 + q^14*z^4 - q^8*z^2*(3 + z))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/z + q^5*(-1 + q*z)*
      (-1 + 2*q^3*z + q^4*z - q^5*z^2 + q^6*z^2)*
      R2[{{1}, {{6, 2, 2}, {-1, 1, 2}}}] - q^7*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 2}, {0, 0, 1}}}] + q^7*z*(-1 + q*z)*
      R2[{{1}, {{6, 2, 2}, {0, 0, 2}}}] + q^8*z*(-1 + q*z)*(1 + q^3*z)*
      (-1 - q^2*z + q^3*z)*R2[{{1}, {{6, 2, 2}, {0, 1, 0}}}] + 
     q^6*(-1 + q*z)*(1 - q*(-2 + z) + q^2*(1 + z))*
      R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}] - q^10*z*(-1 + q*z)*
      (1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R2[{{1}, {{6, 2, 2}, {0, 1, 2}}}] + (-1 + q)*q^12*z^2*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}] - 
     q^10*z*(-1 + q*z)*(-1 - 3*q^3*z - q^4*z - q^5*z - q^6*z^2 + q^7*z^2 + 
       q^8*z^3 + q^9*z^3)*R2[{{1}, {{6, 2, 2}, {1, 1, 2}}}] - 
     ((q^2 - q^3*z)*R2[{{2}, {{-3, 1, 0}, {2, 2, 2}}}])/z^3 - 
     (q^2*(-1 + q*z)*R2[{{2}, {{-2, 0, 0}, {2, 2, 2}}}])/z^3 - 
     ((-1 + q*z)*R2[{{2}, {{-2, 2, 0}, {0, 1, 1}}}])/(q*z^3) - 
     ((1 - q*z)*R2[{{2}, {{-2, 2, 1}, {0, 0, 1}}}])/(q*z^3) - 
     ((1 - q*z)*R2[{{2}, {{-2, 2, 2}, {0, 0, 1}}}])/z^3 - 
     ((-1 + q*z)*R2[{{2}, {{-2, 2, 2}, {0, 0, 2}}}])/z^3 - 
     ((1 - q*z)*R2[{{2}, {{-1, 1, 0}, {0, 1, 1}}}])/(q*z^3) - 
     ((-1 + q*z)*R2[{{2}, {{-1, 1, 0}, {2, 2, 2}}}])/z^2 - 
     ((-1 + q*z)*R2[{{2}, {{-1, 1, 1}, {0, 0, 1}}}])/(q*z^3) - 
     ((-1 + q*z)*R2[{{2}, {{-1, 1, 2}, {0, 0, 1}}}])/z^3 - 
     ((1 - q*z)*R2[{{2}, {{-1, 1, 2}, {0, 0, 2}}}])/z^3 - 
     ((-1 + q*z)*R2[{{2}, {{0, 0, 0}, {1, 2, 2}}}])/z^2 - 
     ((1 - q*z)*R2[{{2}, {{0, 0, 0}, {2, 2, 2}}}])/z^2 - 
     ((q - q^2*z)*R2[{{2}, {{0, 1, 0}, {-2, 1, 2}}}])/z^2 - 
     (q*(-1 + q*z)*R2[{{2}, {{0, 1, 0}, {2, 2, 2}}}])/z - 
     ((1 - q*z)*R2[{{2}, {{0, 2, 0}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + q*z)*R2[{{2}, {{0, 2, 1}, {0, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + q*z)*R2[{{2}, {{0, 2, 2}, {0, 0, 1}}}])/(q^2*z^2) - 
     ((1 - q*z)*R2[{{2}, {{0, 2, 2}, {0, 0, 2}}}])/(q^2*z^2) - 
     (q*(-1 + q*z)*R2[{{2}, {{1, 0, 0}, {-2, 1, 2}}}])/z^2 - 
     q*(-q + z^(-1))*R2[{{2}, {{1, 0, 0}, {2, 2, 2}}}] - 
     ((1 - q*z)*R2[{{2}, {{1, 1, 0}, {-1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q*z)*R2[{{2}, {{1, 1, 0}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 + z)*(-1 + q*z)*R2[{{2}, {{1, 1, 1}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((1 - q*z)*R2[{{2}, {{1, 1, 1}, {0, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + q*z)*R2[{{2}, {{1, 1, 2}, {-1, 0, 1}}}])/(q*z^2) - 
     ((1 - q*z)*R2[{{2}, {{1, 1, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     ((1 - q*z)*R2[{{2}, {{1, 1, 2}, {0, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q*z)*R2[{{2}, {{1, 1, 2}, {0, 0, 2}}}])/(q^2*z^2) - 
     ((1 - q*z)*R2[{{2}, {{1, 2, 0}, {0, 1, 1}}}])/(q^2*z) - 
     ((1 - q*z)*R2[{{2}, {{1, 2, 1}, {-1, 0, 1}}}])/(q^2*z) - 
     ((-1 + q*z)*R2[{{2}, {{1, 2, 1}, {0, 0, 1}}}])/(q^2*z) - 
     (1 - 1/(q*z))*R2[{{2}, {{1, 2, 2}, {-1, 0, 2}}}] - 
     (1 - 1/(q*z))*R2[{{2}, {{1, 2, 2}, {0, 0, 1}}}] - 
     (-1 + 1/(q*z))*R2[{{2}, {{1, 2, 2}, {0, 0, 2}}}] - 
     q*(-1 + q*z)*R2[{{2}, {{1, 2, 2}, {1, 0, 1}}}] - 
     (q - z^(-1))*R2[{{2}, {{2, 0, 0}, {-1, 1, 2}}}] - 
     (q - z^(-1))*R2[{{2}, {{2, 0, 0}, {0, 2, 2}}}] - 
     (-q + z^(-1))*R2[{{2}, {{2, 0, 0}, {1, 2, 2}}}] + 
     q^7*(-1 + q*z)*(1 + q^2*z)*R2[{{2}, {{2, 0, 0}, {4, 2, 2}}}] - 
     (q^2*(-1 + q*z)*R2[{{2}, {{2, 1, 0}, {-2, 0, 2}}}])/z - 
     ((1 - q*z)*R2[{{2}, {{2, 1, 0}, {-1, 0, 1}}}])/(q^2*z) - 
     ((-1 + q*z)*R2[{{2}, {{2, 1, 0}, {0, 1, 1}}}])/(q^2*z) - 
     (q^3 - q^4*z)*R2[{{2}, {{2, 1, 0}, {2, 2, 2}}}] - 
     ((-1 + q*z)*R2[{{2}, {{2, 1, 1}, {-1, 0, 1}}}])/(q^2*z) - 
     (-1 - q^(-1) + 1/(q^2*z) + q*z)*R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}] - 
     (-1 + 1/(q*z))*R2[{{2}, {{2, 1, 2}, {-1, 0, 2}}}] - 
     (-1 + 1/(q*z))*R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}] - 
     (1 - 1/(q*z))*R2[{{2}, {{2, 1, 2}, {0, 0, 2}}}] - 
     (-1 + 1/(q*z))*R2[{{2}, {{2, 2, 0}, {-1, 0, 1}}}] - 
     (1 - q*z)*R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}] - 
     (1 - 1/(q*z))*R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}] - 
     q^2*z*(-1 + q*z)*R2[{{2}, {{2, 2, 1}, {1, 0, 1}}}] - 
     (q - z^(-1))*R2[{{2}, {{2, 2, 2}, {-2, 0, 1}}}] - 
     (-q + z^(-1))*R2[{{2}, {{2, 2, 2}, {-2, 0, 2}}}] - 
     (q - q^2*z)*R2[{{2}, {{2, 2, 2}, {-1, 0, 1}}}] - 
     (-q + z^(-1))*R2[{{2}, {{2, 2, 2}, {-1, 0, 2}}}] + 
     q^3*z*(-1 + q*z)*R2[{{2}, {{2, 2, 2}, {1, 0, 2}}}] - 
     q^4*(-1 + q*z)*(1 + q^2*z)*R2[{{2}, {{3, 0, 0}, {2, 2, 2}}}] + 
     q^4*(-1 + q*z)*(1 + q^2*z)*R2[{{2}, {{3, 0, 0}, {3, 1, 2}}}] - 
     ((1 + q)*(-1 + q*z)*R2[{{2}, {{3, 0, 2}, {1, 0, 2}}}])/(q^2*z) - 
     (-1 + 1/(q*z))*R2[{{2}, {{3, 1, 0}, {-2, 1, 1}}}] - 
     (1 - 1/(q*z))*R2[{{2}, {{3, 1, 0}, {-1, 0, 1}}}] - 
     ((-1 + q*z)*R2[{{2}, {{3, 1, 0}, {-1, 1, 1}}}])/(q^2*z) - 
     q^2*(-1 + q*z)*(1 + q^2*z)*R2[{{2}, {{3, 1, 0}, {2, 1, 1}}}] - 
     q^4*(-1 + q*z)*R2[{{2}, {{3, 1, 0}, {2, 2, 2}}}] - 
     (2 - 1/(q*z) - q*z)*R2[{{2}, {{3, 1, 1}, {-2, 0, 1}}}] + 
     ((1 + q)*(-1 + q*z)*R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}])/(q^2*z) - 
     (q - q^2*z)*R2[{{2}, {{3, 1, 1}, {2, 0, 1}}}] - 
     (-1 - q + 1/(q*z) + q^2*z)*R2[{{2}, {{3, 1, 2}, {-1, 0, 1}}}] - 
     ((-1 + q*z)*(2 + 2*q + q^3*z)*R2[{{2}, {{3, 1, 2}, {-1, 0, 2}}}])/
      (q*z) - (q^2 - q^3*z)*R2[{{2}, {{3, 1, 2}, {2, 0, 1}}}] - 
     q^2*(-1 + q*z)*R2[{{2}, {{3, 1, 2}, {2, 0, 2}}}] - 
     (-1 + q*z)*R2[{{2}, {{3, 2, 0}, {0, 1, 1}}}] - 
     q*(-1 + q*z)*R2[{{2}, {{3, 2, 0}, {2, 0, 1}}}] - 
     (-1 + q*z)*R2[{{2}, {{3, 2, 1}, {-2, 0, 1}}}] - 
     (q - q^3*z^2)*R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}] - 
     (1 - q*z)*R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}] + 
     ((-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}])/
      (q^2*z) + q*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{3, 2, 1}, {1, 0, 2}}}] - q^2*(-1 + q*z)*
      R2[{{2}, {{3, 2, 1}, {2, 0, 1}}}] - (q - q^2*z)*
      R2[{{2}, {{3, 2, 2}, {-2, 0, 2}}}] - q^3*z*(-1 + q*z)*
      R2[{{2}, {{3, 2, 2}, {-1, 0, 2}}}] - (q - q^2*z)*
      R2[{{2}, {{3, 2, 2}, {0, 0, 1}}}] - q*(-1 + q*z)*
      R2[{{2}, {{3, 2, 2}, {0, 0, 2}}}] - 
     ((-1 + q*z)*(1 + q^3*z)*R2[{{2}, {{3, 2, 2}, {1, 0, 1}}}])/(q^7*z^2) - 
     ((-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*R2[{{2}, {{3, 2, 2}, {1, 0, 2}}}])/
      (q*z) + q^11*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{3, 2, 2}, {4, 0, 2}}}] - q^2*(-1 + q*z)*
      R2[{{2}, {{4, 0, 0}, {-2, 1, 2}}}] - (q^2 - q^3*z)*
      R2[{{2}, {{4, 0, 0}, {1, 1, 2}}}] - 
     ((1 + q)*(-1 + q*z)*R2[{{2}, {{4, 0, 0}, {2, 1, 2}}}])/(q*z) - 
     q^4*(-1 + q*z)*(1 + q^3*z)*(-1 - q^2*z + q^3*z)*
      R2[{{2}, {{4, 0, 0}, {2, 2, 2}}}] - q*(-1 + q*z)*(-1 - q*z + q^2*z)*
      R2[{{2}, {{4, 0, 1}, {1, 0, 1}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z + q^13*z^4 + q^14*z^4 - q^9*z^2*(1 + z) - 
        q^8*z^2*(2 + z))*R2[{{2}, {{4, 0, 2}, {1, 0, 2}}}])/(q^6*z^2) + 
     q*(-1 + q*z)*(1 + q^2*z)*R2[{{2}, {{4, 1, 0}, {0, 1, 1}}}] - 
     q*(-1 + q*z)*(1 + q^2*z)*R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}] + 
     q^10*z*(-1 + q*z)*R2[{{2}, {{4, 1, 0}, {3, 2, 2}}}] + 
     q*(-1 + q*z)*(-1 - q*z + q^2*z)*R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}] - 
     ((-1 + q*z)*(-1 - q + q^2*z)*R2[{{2}, {{4, 1, 1}, {0, 0, 1}}}])/
      (q^2*z) - ((-1 + q*z)*(-1 - q + q^2*z - q^3*z + q^6*z - q^9*z^3 + 
        q^12*z^4 + q^5*z*(1 + z) - q^7*z^2*(1 + z) + q^8*z^2*(1 + z))*
       R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/(q^2*z*(-1 + q^5*z)) - 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}] + q*(-1 + q*z)*(1 + q^3*z)*
      R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}] + q*(-1 + q*z)*(-1 + q^2*z)*
      (1 + q^3*z)*R2[{{2}, {{4, 1, 2}, {-1, 0, 2}}}] - 
     q*(-1 + q*z)*R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}] - 
     (q - q^2*z)*R2[{{2}, {{4, 1, 2}, {0, 0, 2}}}] + 
     ((1 + q)*(-1 + q*z)*(1 + q^4 + q^7*z + q^8*z + q^3*(1 + z))*
       R2[{{2}, {{4, 1, 2}, {1, 0, 1}}}])/(q^8*z^2) - 
     (q - q^2*z)*R2[{{2}, {{4, 1, 2}, {1, 0, 2}}}] - 
     q^5*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{4, 1, 2}, {2, 0, 1}}}] + q^5*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{2}, {{4, 1, 2}, {2, 0, 2}}}] - 
     q^11*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{4, 1, 2}, {4, 0, 2}}}] - q*(-1 + q*z)*(1 + q^2*z)*
      R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] - (q - q^2*z)*
      R2[{{2}, {{4, 2, 0}, {0, 1, 1}}}] + 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^3*z + q^7*z^3)*
       R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}])/(q^2*z) - 
     q^7*z*(-1 + q*z)*R2[{{2}, {{4, 2, 0}, {2, 0, 1}}}] + 
     q*(1 + q)*(-1 + q*z)*R2[{{2}, {{4, 2, 1}, {-2, 0, 1}}}] + 
     ((-1 + q*z)*(-1 - q^3*z + q^4*z)*R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}])/
      (q*(-1 + q^5*z)) + ((-1 + q*z)*(-1 - q + q^2*z)*
       R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}])/(q^2*z) - 
     ((-1 + q^4 - q^3*(-1 + z))*(-1 + q*z)*R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/
      (q^3*z) + q^7*z*(-1 + q*z)*R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}] - 
     q^7*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}] - q^2*(-1 + q*z)*(-1 + q^2*z)*
      R2[{{2}, {{4, 2, 2}, {-2, 0, 1}}}] - 
     ((-1 + q*z)*(-1 - q + q^2*z)*R2[{{2}, {{4, 2, 2}, {-2, 0, 2}}}])/z + 
     ((-1 + q*z)*(1 + q^3*z)*R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}])/(q^7*z^2) + 
     ((-1 + q*z)*(-1 + q^2*z)*(-1 - q + q^5*z^2)*
       R2[{{2}, {{4, 2, 2}, {-1, 0, 2}}}])/(q*z) - 
     q^2*(-1 + q*z)*R2[{{2}, {{4, 2, 2}, {0, 0, 1}}}] + 
     ((-1 + q*z)*(1 + q - q^2*z + q^3*z)*R2[{{2}, {{4, 2, 2}, {0, 0, 2}}}])/
      (q*z) - q^4*(-1 + q*z)*(-1 + z + q*z)*
      R2[{{2}, {{4, 2, 2}, {1, 0, 1}}}] - q^2*(1 + q)^2*(-1 + q*z)*
      R2[{{2}, {{4, 2, 2}, {1, 0, 2}}}] - q^8*z*(-1 + q*z)*
      R2[{{2}, {{4, 2, 2}, {2, 0, 2}}}] - q^8*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{2}, {{4, 2, 2}, {3, 0, 1}}}] - 
     q^3*(-1 + q*z)*R2[{{2}, {{5, 0, 0}, {-2, 1, 2}}}] - 
     (q^3 - q^4*z)*R2[{{2}, {{5, 0, 0}, {-1, 0, 2}}}] - 
     q^4*z*(-1 + q*z)*R2[{{2}, {{5, 0, 0}, {-1, 1, 2}}}] + 
     q^5*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{5, 0, 0}, {0, 2, 2}}}] + q^3*z*(-1 + q*z)*
      R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z - q^7*z^2 - q^9*z^2 - 2*q^10*z^3 + q^11*z^3 + 
        2*q^14*z^4 - q^8*z^2*(2 + z))*R2[{{2}, {{5, 0, 1}, {1, 0, 2}}}])/
      (q^6*z^2) - q*(1 + q)*(-1 + q*z)*R2[{{2}, {{5, 0, 2}, {0, 0, 2}}}] - 
     ((-1 + q*z)*(1 + 2*q^4 + q^5 + q^3*(1 + z))*
       R2[{{2}, {{5, 0, 2}, {1, 0, 1}}}])/(q^8*z^2) + 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^7*z^3)*
       R2[{{2}, {{5, 0, 2}, {1, 0, 2}}}])/(q*z) - 
     q^6*z*(-1 + q*z)*R2[{{2}, {{5, 1, 0}, {-2, 0, 2}}}] - 
     ((1 - q*z)*R2[{{2}, {{5, 1, 0}, {-2, 1, 2}}}])/(q^3*z) + 
     ((-1 + q*z)*(-1 + q^2 + q^3 + q^5*z)*R2[{{2}, {{5, 1, 0}, {-1, 0, 2}}}])/
      (q^3*z) - ((-1 + q*z)*(1 + q - 2*q^2*z + q^7*z^2*(1 + z))*
       R2[{{2}, {{5, 1, 0}, {-1, 1, 2}}}])/(q*z) - 
     ((1 + q)*(-1 + q*z)*R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}])/(q^2*z) + 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^7*z^3)*
       R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/(q*z) + q*(-1 + q*z)*(1 + q^3*z)*
      (-1 - q^2*z + q^3*z)*R2[{{2}, {{5, 1, 0}, {0, 1, 1}}}] - 
     ((-1 + q*z)*(-1 - q + 2*q^2*z + q^6*z - q^5*(-1 + z)*z - q^8*z^3 + 
        q^9*z^3 + q^12*z^4 - q^7*z^2*(2 + z))*
       R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/(q^2*z*(-1 + q^5*z)) + 
     (-1 + q)*q^4*z*(-1 + q*z)*(1 + q + q^2 + q^3*z)*
      R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}] + (-1 + q)*q*(-1 + q*z)*
      R2[{{2}, {{5, 1, 0}, {2, 0, 2}}}] + q^5*(-1 + q*z)*
      (1 + q - 2*q^2*z + q^3*z + q^7*z^3)*R2[{{2}, {{5, 1, 0}, {2, 1, 2}}}] - 
     ((-1 + q*z)*(-1 - q - q^3*z + q^5*z - q^6*z + q^11*z^2)*
       R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}])/(q^2*(-1 + q^5*z)) - 
     q^4*z*(-1 + q*z)*(-1 + q^2*z)*R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}] + 
     ((-1 + q*z)*(1 + q - q^2*z + q^5*z^2 + q^8*z^3 + q^7*z^2*(1 + z))*
       R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/(q^2*z) + 
     ((-1 + q*z)*(-1 + q + q^2 + q^4*z + 2*q^5*z + q^6*z)*
       R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}])/(q^3*z) - 
     ((-1 + q*z)*(2 - q + q^8*z^2 + q^3*(1 + z))*
       R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}])/(q^3*z) + 
     q^5*z*(-1 + q*z)*(-1 - q^2 - q^3*z + q^4*z)*
      R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}] - q^5*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}] + 
     q^7*z*(-1 + q*z)*(-1 - 2*q - q^2 - q^3*z + q^4*z + q^6*z^2 + q^7*z^2)*
      R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}] + 
     ((-1 + q*z)*(-1 + q^3*z)*(1 + q + q^3*z)*
       R2[{{2}, {{5, 1, 2}, {-2, 0, 2}}}])/z - 
     ((1 + q)*(-1 + q*z)*(1 + q^3*z)*R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}])/
      (q^8*z^2) - ((-1 + q*z)*(1 - q*(-2 + z) - q^2*(-1 + z) - q^3*z - 
        q^6*z^2 + q^7*z^3 + q^8*z^3 - q^4*z*(1 + z))*
       R2[{{2}, {{5, 1, 2}, {-1, 0, 2}}}])/(q^2*z) - 
     (q^2 - q^3*z)*R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^2*z + 2*q^3*z)*R2[{{2}, {{5, 1, 2}, {0, 0, 2}}}])/
      (q*z) + q*(-1 + q*z)*(-2 - q + q^3*(-1 + z) + q^4*z + q^5*(-2 + z)*z + 
       q^6*z^2)*R2[{{2}, {{5, 1, 2}, {1, 0, 1}}}] + 
     ((-1 + q*z)*(-1 + q^4*z + q^5*z + q^8*z^2)*
       R2[{{2}, {{5, 1, 2}, {1, 0, 2}}}])/(q^2*z) + 
     q^8*z*(-1 + q*z)*R2[{{2}, {{5, 1, 2}, {2, 0, 2}}}] + 
     q^8*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{5, 1, 2}, {3, 0, 1}}}] - (q^4 - q^5*z)*
      R2[{{2}, {{5, 2, 0}, {-2, 1, 2}}}] - q^4*(-1 + q*z)*
      R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}] + q^5*z*(-1 + q*z)*
      R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}] - q^6*z*(-1 + q*z)*
      R2[{{2}, {{5, 2, 0}, {1, 1, 1}}}] - q^8*z*(-1 + q*z)*
      R2[{{2}, {{5, 2, 0}, {2, 0, 2}}}] - q^6*z^2*(-1 + q*z)*
      R2[{{2}, {{5, 2, 1}, {-2, 0, 1}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R2[{{2}, {{5, 2, 1}, {-2, 0, 2}}}])/z - 
     ((-1 + q*z)*(1 + q + q^5*z^2)*R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}])/
      (q*z) - (q^3*(-1 + q*z)*(-1 + (-1 + q^5)*z - (q^3 - q^5 + q^6)*z^2 - 
        q^6*z^3 + q^11*z^4)*R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/(-1 + q^5*z) - 
     q^5*z*(-1 + q*z)*(1 - q + q^3*z)*R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}] + 
     q^4*(-1 + q*z)*(-1 + q + q^2 + q^4*z)*
      R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}] + q^4*z*(-1 + q*z)*(1 + q^2 + q^3*z)*
      R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}] - q^2*(-1 + q*z)*
      (-1 - q - q^3*z + q^4*z)*R2[{{2}, {{5, 2, 2}, {-1, 0, 2}}}] - 
     ((1 + q)^2*(-1 + q*z)*R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}])/z + 
     q^4*z*(-1 + q*z)*(1 + q^3*z)*R2[{{2}, {{5, 2, 2}, {0, 0, 2}}}] + 
     q^6*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{5, 2, 2}, {1, 0, 1}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z + q^6*z^2 - 2*q^7*z^2 + q^9*(-1 + z)*z^2 - 
        q^10*z^3 + q^12*z^4 + 2*q^13*z^4 + q^14*z^4 - q^8*z^2*(3 + z))*
       R2[{{2}, {{5, 2, 2}, {1, 0, 2}}}])/z + q^8*z*(-1 + q*z)*
      (-2 + q^5*z^2 + q^6*z^2)*R2[{{2}, {{5, 2, 2}, {2, 0, 1}}}] - 
     q^5*(-1 + q*z)*(1 + q^4*z)*R2[{{2}, {{5, 2, 2}, {2, 0, 2}}}] - 
     q^15*z^2*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{5, 2, 2}, {3, 0, 2}}}] + 
     ((-1 + q^2 + q^3)*(-1 + q*z)*R2[{{2}, {{6, 0, 0}, {-2, 1, 2}}}])/
      (q^3*z) - ((-1 + q^2 + q^3)*(-1 + q*z)*
       R2[{{2}, {{6, 0, 0}, {-1, 0, 2}}}])/(q^3*z) - 
     ((-1 + q*z)*(-1 - q + 2*q^2*z - q^6*z^2 - q^7*z^3 - q^9*z^3 + q^10*z^3)*
       R2[{{2}, {{6, 0, 0}, {-1, 1, 2}}}])/(q*z) + 
     ((-1 + q*z)*(-1 - q + 2*q^2*z - q^6*z^2 - q^7*z^3 - q^9*z^3 + q^10*z^3)*
       R2[{{2}, {{6, 0, 0}, {0, 0, 2}}}])/(q*z) - 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{6, 0, 0}, {0, 1, 2}}}] + q^4*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{2}, {{6, 0, 0}, {1, 0, 2}}}] - 
     q*(-1 + q*z)*R2[{{2}, {{6, 0, 0}, {1, 1, 2}}}] - 
     (q - q^2*z)*R2[{{2}, {{6, 0, 0}, {2, 0, 2}}}] - 
     ((-1 + q*z)*(-1 - q^3*z + q^4*z)*R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}])/
      q^2 + ((-1 + q + q^2)*(-1 + q*z)*(-1 + q^5*z)*
       R2[{{2}, {{6, 0, 1}, {0, 0, 2}}}])/(q^3*z) + 
     ((-1 + q + q^2)*(-1 + q*z)*(-1 + q^5*z)*
       R2[{{2}, {{6, 0, 1}, {1, 0, 1}}}])/(q^3*z) - 
     ((-1 + q*z)*(1 + q^3*z)*(-1 + q^5*z)*R2[{{2}, {{6, 0, 2}, {-1, 0, 1}}}])/
      (q^8*z^2) - ((-1 + q*z)*(-1 + q^5*z)*(1 + q - q*z - q^2*z - q^4*z^2 + 
        q^7*z^3)*R2[{{2}, {{6, 0, 2}, {-1, 0, 2}}}])/(q^2*z) + 
     q*(-1 + q*z)*(-1 + q^5*z)*(-2 - q + q^5*z^2 + q^6*z^2)*
      R2[{{2}, {{6, 0, 2}, {0, 0, 2}}}] + q*(-1 + q*z)*(-1 + q^5*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R2[{{2}, {{6, 0, 2}, {1, 0, 1}}}] - 
     ((-1 + q*z)*(-1 + q^5*z)*R2[{{2}, {{6, 0, 2}, {1, 0, 2}}}])/(q^2*z) - 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{6, 1, 0}, {-2, 1, 1}}}] - q^4*(-1 + q*z)*
      (1 + q*z - q^3*z + q^4*z^2)*R2[{{2}, {{6, 1, 0}, {-2, 1, 2}}}] + 
     (q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*(1 - q + q^6*z)*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}])/(-1 + q^5*z) - 
     q^4*(-1 + q*z)*(-1 - q*z + q^3*z - q^4*z^2 + q^5*z^2)*
      R2[{{2}, {{6, 1, 0}, {-1, 0, 2}}}] + q^8*z^2*(-1 + q*z)*
      R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}] + (-1 + q)*q*(-1 + q*z)*
      R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}] - q^2*(-1 + q + q^2)*(-1 + q*z)*
      R2[{{2}, {{6, 1, 0}, {1, 0, 1}}}] + q^4*(-1 + q*z)*
      (1 + q - 2*q^2*z + q^7*z^3)*R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}] - 
     q^8*z*(-1 + q*z)*(1 - q^2*z - q^5*z^2 + q^6*z^2)*
      R2[{{2}, {{6, 1, 0}, {1, 1, 2}}}] + q^8*z*(-1 + q*z)*
      R2[{{2}, {{6, 1, 0}, {2, 0, 2}}}] - q^8*z*(-1 + q*z)*
      R2[{{2}, {{6, 1, 0}, {2, 1, 2}}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*(-1 + q^4*z)*
       R2[{{2}, {{6, 1, 1}, {-2, 0, 2}}}])/z - 
     ((-1 + q*z)*(-1 - q^2 + q^6*z + q^7*z - q^3*(1 + z))*
       R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}])/(q^3*z) + 
     q^3*(-1 + q*z)*(1 + q - q*z - q^2*z - q^4*z^2 + q^7*z^3)*
      R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}] - 
     (q^2*(-1 + q*z)*(-1 + q*z + q^2*z + q^5*z - 2*q^6*z^2 + q^10*z^3 + 
        q^4*z*(1 + z) - q^9*z^2*(1 + z))*R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/
      (-1 + q^5*z) - ((-1 + q*z)*(1 + q + q^3*z - q^6*z^2 - 3*q^7*z^2 + 
        q^11*z^3 + q^12*z^4 + 2*q^13*z^4 + q^14*z^4 - q^9*z^2*(1 + z) - 
        q^8*z^2*(3 + z))*R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}])/(q*z) + 
     q^5*z*(-1 + q*z)*(1 + 2*q + q^2 + q^3*z - 2*q^4*z - q^6*z^2 - 
       2*q^7*z^2 + q^8*z^2)*R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}] + 
     q^3*(-1 + q*z)*(1 - q - q^2 + q^4*z)*R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}] - 
     q^4*(-1 + q + q^2)*(-1 + q*z)*R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}] - 
     q^5*z*(-1 + q*z)*(-1 + q^4*z)*R2[{{2}, {{6, 1, 2}, {-2, 0, 1}}}] - 
     q^5*z*(-1 + q*z)*(-1 + q^2*z)*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 2}, {-2, 0, 2}}}] + q^4*(1 + q)*z*(-1 + q*z)*
      (-1 + q^4*z)*R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}] - 
     q^2*(1 + q)*(-1 + q*z)*R2[{{2}, {{6, 1, 2}, {-1, 0, 2}}}] - 
     q^4*(1 + q)^2*(-1 + q*z)*R2[{{2}, {{6, 1, 2}, {0, 0, 1}}}] + 
     q^3*(-1 + q*z)*(1 - q*(-2 + z) - q^2*(-1 + z) - 2*q^3*z - q^4*z^2 + 
       q^7*z^3 + q^8*z^3)*R2[{{2}, {{6, 1, 2}, {0, 0, 2}}}] + 
     q^6*z*(-1 + q*z)*(-1 + q^4*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{6, 1, 2}, {1, 0, 1}}}] - q^6*z*(-1 + q*z)*
      (1 - 2*q - q^2 + q^3*z - 2*q^4*z + q^6*z^2 + q^8*z^2)*
      R2[{{2}, {{6, 1, 2}, {1, 0, 2}}}] - q^8*z*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R2[{{2}, {{6, 1, 2}, {2, 0, 1}}}] - 
     (q^5 - q^6*z)*R2[{{2}, {{6, 1, 2}, {2, 0, 2}}}] - 
     q^3*(-1 + q*z)*(1 + q - 2*q^2*z + 2*q^3*z + q^7*z^3)*
      R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}] - q^8*z*(-1 + q*z)*
      R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}] + q^12*z^2*(-1 + q*z)*
      R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}] - q^15*z^2*(-1 + q*z)*
      R2[{{2}, {{6, 2, 0}, {2, 1, 2}}}] + q^3*(-1 + q*z)*
      (1 + q - q^2*z + q^7*z^3)*R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}] - 
     q^3*(-1 + q*z)*(-1 + q + q^2 + q^4*z)*
      R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}] - q^2*(1 + q^2)*(-1 + q*z)*
      (1 - q - q^2 + q^3*z)*R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}] - 
     (q^8*z*(-1 + q*z)*(-1 + q^2*z - q^4*z - q^6*z^2 + q^9*z^2 + 
        q^5*z*(1 + z))*R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/(-1 + q^5*z) - 
     q^11*z^2*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}] + q^13*z^2*(-1 + q*z)*
      (-2 - q + q^5*z^2 + q^6*z^2)*R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}] - 
     q^10*z*(-1 + q*z)*R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}] + 
     (-1 + q)*q^5*z*(-1 + q*z)*(1 + q + q^3*z)*
      R2[{{2}, {{6, 2, 2}, {-2, 0, 2}}}] + q^7*z*(-1 + q*z)*(1 + q^2*z)*
      R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}] - 
     ((-1 + q*z)*(1 + q + q^3*z + q^4*z + q^5*z - q^6*z^2 - q^7*z^2 + 
        q^9*(-1 + z)*z^2 + q^12*z^4 + 2*q^13*z^4 + q^14*z^4 - 
        q^8*z^2*(3 + z))*R2[{{2}, {{6, 2, 2}, {-1, 0, 2}}}])/z - 
     q^7*z*(-1 + q*z)*(-2 + q^2 + q^4*z + q^5*z^2 + q^6*z^2)*
      R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}] + q^4*(-1 + q*z)*(1 + q^4*z)*
      R2[{{2}, {{6, 2, 2}, {0, 0, 2}}}] + q^6*(1 + q)^2*(-1 + q*z)*
      R2[{{2}, {{6, 2, 2}, {1, 0, 1}}}] + q^13*z^2*(-1 + q*z)*
      R2[{{2}, {{6, 2, 2}, {1, 0, 2}}}] + q^13*z^2*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R2[{{2}, {{6, 2, 2}, {2, 0, 2}}}] - 
     (q*(-1 + q*z)*R3[{{-3, 1, 1}, {2, 2, 0}}])/z^3 - 
     ((q - q^2*z)*R3[{{-2, 0, 1}, {2, 2, 0}}])/z^3 - 
     ((1 - q*z)*R3[{{-2, 2, 1}, {0, 0, 0}}])/(q*z^3) - 
     ((-1 + q*z)*R3[{{-1, 1, 1}, {0, 0, 0}}])/(q*z^3) - 
     ((1 - q*z)*R3[{{-1, 1, 1}, {2, 2, 0}}])/(q*z^2) - 
     ((1 - q*z)*R3[{{-1, 2, 1}, {-1, 0, 0}}])/(q*z^2) - 
     ((1 - q*z)*R3[{{0, 0, 1}, {1, 2, 0}}])/(q*z^2) - 
     ((-1 + q*z)*R3[{{0, 0, 1}, {2, 2, 0}}])/(q*z^2) - 
     ((-1 + q*z)*R3[{{0, 1, 1}, {-2, 1, 0}}])/z^2 - 
     ((-1 + q*z)*R3[{{0, 1, 1}, {-1, 0, 0}}])/(q*z^2) - 
     (-q + z^(-1))*R3[{{0, 1, 1}, {2, 2, 0}}] - 
     ((-1 + q*z)*R3[{{0, 2, 1}, {0, 0, 0}}])/(q^3*z^2) - 
     ((1 - q*z)*R3[{{1, 0, 1}, {-2, 1, 0}}])/z^2 - 
     (q - z^(-1))*R3[{{1, 0, 1}, {2, 2, 0}}] - 
     ((-1 + q*z)*R3[{{1, 1, 1}, {-1, 0, 0}}])/(q^2*z^2) - 
     ((1 - q*z)*R3[{{1, 1, 1}, {0, 0, 0}}])/(q^3*z^2) - 
     (1 - 1/(q*z))*R3[{{1, 2, 1}, {-2, 0, 0}}] - 
     ((-1 + q*z)*R3[{{1, 2, 1}, {0, 0, 0}}])/(q^2*z) - 
     (-1 + 1/(q*z))*R3[{{2, 0, 1}, {-1, 1, 0}}] - 
     (-1 + 1/(q*z))*R3[{{2, 0, 1}, {0, 2, 0}}] - 
     (1 - 1/(q*z))*R3[{{2, 0, 1}, {1, 2, 0}}] - q^6*(-1 + q*z)*(1 + q^2*z)*
      R3[{{2, 0, 1}, {4, 2, 0}}] - q*(-q + z^(-1))*
      R3[{{2, 1, 1}, {-2, 0, 0}}] - ((1 - q*z)*R3[{{2, 1, 1}, {0, 0, 0}}])/
      (q^2*z) - q^2*(-1 + q*z)*R3[{{2, 1, 1}, {2, 2, 0}}] - 
     (1 - 1/(q*z))*R3[{{2, 2, 1}, {-2, 0, 0}}] - 
     (-q^(-1) + z)*R3[{{2, 2, 1}, {-1, 0, 0}}] - 
     (1 - q*z)*R3[{{2, 2, 1}, {0, 0, 0}}] - q^2*z*(-1 + q*z)*
      R3[{{2, 2, 1}, {1, 0, 0}}] + q^3*(-1 + q*z)*(1 + q^2*z)*
      R3[{{3, 0, 1}, {2, 2, 0}}] - q^3*(-1 + q*z)*(1 + q^2*z)*
      R3[{{3, 0, 1}, {3, 1, 0}}] - (q + 1/(q^2*z) - z - q^2*z)*
      R3[{{3, 1, 1}, {-1, 0, 0}}] - (-1 + q*z)*R3[{{3, 1, 1}, {0, 0, 0}}] + 
     q^2*z*(-1 + q*z)*R3[{{3, 1, 1}, {1, 0, 0}}] - 
     (q - q^2*z)*R3[{{3, 1, 1}, {2, 0, 0}}] - (q^3 - q^4*z)*
      R3[{{3, 1, 1}, {2, 2, 0}}] - q*(-1 + q*z)*R3[{{3, 2, 0}, {-1, 0, 0}}] - 
     q*(-1 + q*z)*R3[{{3, 2, 0}, {2, 0, 0}}] - 
     (1 - q*z)*R3[{{3, 2, 1}, {0, 0, 0}}] + 
     ((-1 + q*z)*(1 + q - q^2*z + q^7*z^3)*R3[{{3, 2, 1}, {1, 0, 0}}])/
      (q^2*z) - (q - q^2*z)*R3[{{4, 0, 1}, {-2, 1, 0}}] - 
     q*(-1 + q*z)*R3[{{4, 0, 1}, {1, 1, 0}}] + 
     ((1 + q)*(-1 + q*z)*R3[{{4, 0, 1}, {2, 1, 0}}])/(q^2*z) + 
     q^3*(-1 + q*z)*(1 + q^3*z)*(-1 - q^2*z + q^3*z)*
      R3[{{4, 0, 1}, {2, 2, 0}}] - (1 - q*z)*R3[{{4, 1, 1}, {-1, 0, 0}}] - 
     (-1 + q*z)*R3[{{4, 1, 1}, {0, 0, 0}}] - 
     ((-1 + q*z)*(1 + q + q^7*z^3)*R3[{{4, 1, 1}, {1, 0, 0}}])/(q^2*z) - 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*R3[{{4, 1, 1}, {2, 0, 0}}] - 
     q^9*z*(-1 + q*z)*R3[{{4, 1, 1}, {3, 2, 0}}] - 
     ((1 + q)*(-1 + q*z)*R3[{{4, 2, 0}, {1, 0, 0}}])/(q^2*z) + 
     q*(1 + q*(-1 + z))*(-1 + q*z)*R3[{{4, 2, 1}, {-2, 0, 0}}] - 
     ((-1 + q*z)*(-1 - 2*q - q^2 - q^4*z + q^6*z^2)*
       R3[{{4, 2, 1}, {-1, 0, 0}}])/(q^3*z) - 
     ((-1 + q*z)*(1 + q - q^2*z + q^3*z)*R3[{{4, 2, 1}, {0, 0, 0}}])/
      (q^2*z) - (q - q^2*z)*R3[{{4, 2, 1}, {1, 0, 0}}] - 
     (q^2 - q^3*z)*R3[{{5, 0, 1}, {-2, 1, 0}}] - 
     q^2*(-1 + q*z)*R3[{{5, 0, 1}, {-1, 0, 0}}] + 
     q^3*z*(-1 + q*z)*R3[{{5, 0, 1}, {-1, 1, 0}}] - 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*R3[{{5, 0, 1}, {0, 2, 0}}] + 
     ((-1 + q*z)*(1 + 2*q + q^2 + q^3*z)*R3[{{5, 0, 1}, {1, 0, 0}}])/
      (q^3*z) + q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R3[{{5, 0, 1}, {2, 0, 0}}] - (q^2 - q^3*z)*
      R3[{{5, 1, 1}, {-2, 0, 0}}] - ((-1 + q*z)*R3[{{5, 1, 1}, {-2, 1, 0}}])/
      (q^4*z) - ((-1 + q*z)*(-1 + q + 2*q^2 + q^3 + q^5*z)*
       R3[{{5, 1, 1}, {-1, 0, 0}}])/(q^4*z) + 
     ((-1 + q*z)*(1 + q - 2*q^2*z + q^7*z^2*(1 + z))*
       R3[{{5, 1, 1}, {-1, 1, 0}}])/(q^2*z) + (1 + q)*(-1 + q*z)*
      R3[{{5, 1, 1}, {0, 0, 0}}] + q*(-1 + q*z)*(-1 - q^2*z - q^4*z - 
       q^5*z^2 + q^6*z^2)*R3[{{5, 1, 1}, {1, 0, 0}}] - 
     (1 - q*z)*R3[{{5, 1, 1}, {2, 0, 0}}] - q^4*(-1 + q*z)*
      (1 + q - 2*q^2*z + q^3*z + q^7*z^3)*R3[{{5, 1, 1}, {2, 1, 0}}] + 
     q^5*z*(-1 + q*z)*R3[{{5, 2, 0}, {-2, 0, 0}}] + 
     q^5*z*(-1 + q*z)*R3[{{5, 2, 0}, {1, 0, 0}}] + 
     q^4*z*(-1 + q*z)*R3[{{5, 2, 1}, {-2, 0, 0}}] - 
     q^3*(-1 + q*z)*R3[{{5, 2, 1}, {-2, 1, 0}}] + 
     q^3*(-1 + q*z)*(1 - q*z + q^2*z)*R3[{{5, 2, 1}, {-1, 0, 0}}] - 
     ((-1 + q*z)*(1 + q + q^3*z + q^4*z - q^5*z^2 + q^10*z^4)*
       R3[{{5, 2, 1}, {0, 0, 0}}])/(q*z) + q^7*(1 + q)*z*(-1 + q*z)*
      R3[{{5, 2, 1}, {2, 0, 0}}] - ((-1 + q^2 + q^3)*(-1 + q*z)*
       R3[{{6, 0, 1}, {-2, 1, 0}}])/(q^4*z) + 
     ((-1 + q^2 + q^3)*(-1 + q*z)*R3[{{6, 0, 1}, {-1, 0, 0}}])/(q^4*z) + 
     ((-1 + q*z)*(-1 - q + 2*q^2*z - q^6*z^2 - q^7*z^3 - q^9*z^3 + q^10*z^3)*
       R3[{{6, 0, 1}, {-1, 1, 0}}])/(q^2*z) - 
     ((-1 + q*z)*(-1 - q + 2*q^2*z - q^6*z^2 - q^7*z^3 - q^9*z^3 + q^10*z^3)*
       R3[{{6, 0, 1}, {0, 0, 0}}])/(q^2*z) + q^3*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R3[{{6, 0, 1}, {0, 1, 0}}] - 
     q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*R3[{{6, 0, 1}, {1, 0, 0}}] - 
     (1 - q*z)*R3[{{6, 0, 1}, {1, 1, 0}}] - 
     (-1 + q*z)*R3[{{6, 0, 1}, {2, 0, 0}}] + q^3*(-1 + q*z)*
      (1 + q*z - q^3*z + q^4*z^2)*R3[{{6, 1, 1}, {-2, 1, 0}}] + 
     q^3*(-1 + q*z)*(-1 - q*z + q^3*z - q^4*z^2 + q^5*z^2)*
      R3[{{6, 1, 1}, {-1, 0, 0}}] + ((-1 + q*z)*(1 + q + q*z + q^6*z^2)*
       R3[{{6, 1, 1}, {0, 0, 0}}])/(q*z) + q^3*(-1 + q*z)*
      (-1 - q + 2*q^2*z - q^6*z^2 - q^7*z^3 - q^9*z^3 + q^10*z^3)*
      R3[{{6, 1, 1}, {1, 0, 0}}] + q^7*z*(-1 + q*z)*(1 - q^2*z - q^5*z^2 + 
       q^6*z^2)*R3[{{6, 1, 1}, {1, 1, 0}}] - q^7*z*(-1 + q*z)*
      R3[{{6, 1, 1}, {2, 0, 0}}] + q^7*z*(-1 + q*z)*
      R3[{{6, 1, 1}, {2, 1, 0}}] + q^3*(1 + q)*(-1 + q*z)*
      R3[{{6, 2, 0}, {0, 0, 0}}] - q^2*(-1 + q*z)*(1 + 2*q + q^2 + q^4*z)*
      R3[{{6, 2, 1}, {-2, 0, 0}}] + q^3*(-1 + q*z)*(1 + q - q^2*z + q^3*z + 
       q^7*z^3)*R3[{{6, 2, 1}, {-1, 0, 0}}] - q^6*z*(-1 + q*z)*
      R3[{{6, 2, 1}, {0, 0, 0}}] + q^5*(1 + q)*(-1 + q*z)*
      R3[{{6, 2, 1}, {1, 0, 0}}] + q^14*z^2*(-1 + q*z)*
      R3[{{6, 2, 1}, {2, 1, 0}}] - (1 - 1/(q*z))*R4[{{0, 1, 0}, {1, 2, 1}}] - 
     (-1 + 1/(q*z))*R4[{{1, 0, 0}, {1, 2, 1}}] - 
     (-q + z^(-1))*R4[{{1, 1, 0}, {1, 2, 1}}] - 
     (-1 + 1/(q*z))*R4[{{2, 0, 0}, {0, 1, 1}}] - 
     (q - z^(-1))*R4[{{2, 0, 0}, {1, 2, 1}}] - 
     (-1 + q*z)*R4[{{2, 2, 0}, {0, 0, 1}}] - (q - z^(-1))*
      R4[{{3, 0, 0}, {-2, 1, 1}}] - (-q + z^(-1))*
      R4[{{3, 0, 0}, {-1, 0, 1}}] - (q - z^(-1))*R4[{{3, 0, 0}, {0, 1, 1}}] - 
     (1 - q*z)*R4[{{3, 0, 0}, {0, 2, 1}}] - 
     (1 - q*z)*R4[{{3, 1, 0}, {0, 0, 1}}] - q^2*(-1 + q*z)*(1 + q^2*z)*
      R4[{{3, 1, 0}, {1, 2, 1}}] - ((-1 + q*z)*(-1 - q + q^2*z)*
       R4[{{3, 1, 0}, {2, 2, 1}}])/z - q*(-q + z^(-1))*
      R4[{{4, 0, 0}, {-2, 1, 1}}] - 
     (q*(-1 + q*z)*R4[{{4, 0, 0}, {-1, 0, 1}}])/z - 
     (q^2 - q^3*z)*R4[{{4, 0, 0}, {1, 1, 1}}] + q^2*(-1 + q*z)*(1 + q^2*z)*
      R4[{{4, 0, 0}, {1, 2, 1}}] - (q - q^2*z)*R4[{{4, 0, 0}, {2, 1, 1}}] - 
     ((1 + q)^2*(-1 + q*z)*R4[{{4, 0, 0}, {2, 2, 1}}])/(q*z) - 
     ((-1 + q*z)*(1 + q + q^3*z)*R4[{{4, 1, 0}, {-2, 1, 1}}])/(q^5*z^2) + 
     ((-1 + q*z)*(1 + q + q^3*z)*R4[{{4, 1, 0}, {0, 2, 1}}])/(q^2*z) + 
     q^5*(1 + q^3*(-1 + z))*z*(-1 + q*z)*R4[{{4, 1, 0}, {2, 2, 1}}] + 
     q^3*z*(-1 + q*z)*R4[{{4, 2, 0}, {-1, 0, 1}}] + 
     q^7*z*(-1 + q*z)*R4[{{4, 2, 0}, {2, 0, 1}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R4[{{5, 0, 0}, {-2, 1, 1}}])/(q^5*z^2) - 
     q^3*(-1 + q*z)*R4[{{5, 0, 0}, {-2, 2, 1}}] + (-1 + q)*q^2*(-1 + q*z)*
      R4[{{5, 0, 0}, {-1, 1, 1}}] + q^3*z*(-1 + q*z)*
      R4[{{5, 0, 0}, {-1, 2, 1}}] - (q^2 - q^3*z)*
      R4[{{5, 0, 0}, {0, 0, 1}}] + q^2*(-1 + q*z)*(1 + (-1 - q + q^2)*z)*
      R4[{{5, 0, 0}, {0, 1, 1}}] - (1 - q*z)*R4[{{5, 0, 0}, {1, 0, 1}}] - 
     q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*R4[{{5, 0, 0}, {2, 1, 1}}] + 
     (-1 + q)*q^5*z*(-1 + q*z)*(1 + q + q^2 + q^3*z)*
      R4[{{5, 0, 0}, {2, 2, 1}}] - (q^3 - q^4*z)*R4[{{5, 0, 0}, {3, 2, 1}}] - 
     ((-1 + q*z)*(1 - q - q^2 + q^4*(1 - 2*z) + q^3*z - q^5*z + q^6*z)*
       R4[{{5, 1, 0}, {-2, 1, 1}}])/q + 
     ((-1 + q*z)*(1 - q - q^2 + q^4*(1 - 2*z) + q^3*z - q^5*z + q^6*z)*
       R4[{{5, 1, 0}, {-1, 0, 1}}])/q - q^6*z*(-1 + q*z)*
      R4[{{5, 1, 0}, {-1, 2, 1}}] + ((-1 + q*z)*(1 + q + q^3*z)*
       R4[{{5, 1, 0}, {0, 0, 1}}])/(q^2*z) - q^3*(1 + q)^2*(-1 + q*z)*
      R4[{{5, 1, 0}, {1, 2, 1}}] - (-1 + q)*q^3*z*(-1 + q*z)*
      (1 + q + q^2 + q^3*(1 + z))*R4[{{5, 1, 0}, {2, 0, 1}}] - 
     q^10*z*(-1 + q*z)*(-1 - 2*q^3*z - q^4*z - q^5*z + q^8*z^3 + q^9*z^3)*
      R4[{{5, 1, 0}, {3, 2, 1}}] - 
     ((-1 + q*z)*(-1 + q + 2*q^2 - q^3*z + q^4*z)*
       R4[{{6, 0, 0}, {-2, 1, 1}}])/q + 
     ((-1 + q*z)*(-1 + q + 2*q^2 - q^3*z + q^4*z)*
       R4[{{6, 0, 0}, {-1, 0, 1}}])/q + q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R4[{{6, 0, 0}, {0, 1, 1}}] - q^4*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R4[{{6, 0, 0}, {0, 2, 1}}] - q^3*z*(-1 + q*z)*(-1 - q^3*z + q^4*z)*
      R4[{{6, 0, 0}, {1, 0, 1}}] + (-1 + q)*q^3*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R4[{{6, 0, 0}, {1, 1, 1}}] - 
     q*(-1 + q*z)*R4[{{6, 0, 0}, {1, 2, 1}}] + q^3*z*(-1 + q*z)*
      (-1 - q^3*z + q^4*z)*R4[{{6, 0, 0}, {2, 0, 1}}] - 
     (q - q^2*z)*R4[{{6, 0, 0}, {2, 1, 1}}] + 
     ((-1 + q*z)*(1 + q + q^3*z)*R4[{{6, 1, 0}, {-2, 0, 1}}])/z + 
     q^5*z*(-1 + q*z)*(-1 + q^2 + q^4*z)*R4[{{6, 1, 0}, {-2, 2, 1}}] - 
     q^3*z*(-1 + q*z)*(-1 + q - q^3*z + 2*q^4*z)*R4[{{6, 1, 0}, {0, 0, 1}}] + 
     q^8*z*(-1 + q*z)*(-1 - 2*q^3*z - q^4*z + q^8*z^3 + q^9*z^3)*
      R4[{{6, 1, 0}, {1, 2, 1}}] - q^8*z*(-1 + q*z)*(-1 - q^2*z - 2*q^3*z - 
       q^4*z + q^6*z^2 + q^8*z^3 + q^9*z^3 - q^5*z*(1 + z))*
      R4[{{6, 1, 0}, {2, 1, 1}}] - q^12*z^2*(-1 + q*z)*
      R4[{{6, 2, 0}, {1, 0, 1}}]
 

==> anc/M13RecH820_Explicit.txt <==
 - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{-3, 1, 0}, {3, 2, 2}}}])/z^3 - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-3, 1, 1}, {2, 2, 0}}}])/z^4 + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{-2, 1, 0}, {3, 2, 2}}}])/(q^2*z^4) + 
     ((-1 + q)*q^4*R1[{{1}, {{-2, 1, 0}, {4, 2, 2}}}])/z^2 - 
     (q^2*(-1 + z)*R1[{{1}, {{-2, 1, 1}, {2, 2, 0}}}])/z^2 - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-2, 2, 0}, {0, 1, 1}}}])/(q^2*z^4) - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{-2, 2, 0}, {0, 2, 0}}}])/(q^2*z^4) - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{-2, 2, 1}, {0, 0, 0}}}])/(q^2*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-2, 2, 1}, {0, 1, 0}}}])/(q^2*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-2, 2, 2}, {0, 1, 0}}}])/(q*z^4) - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{-2, 2, 2}, {0, 1, 1}}}])/(q*z^4) - 
     ((-1 + q)*q^3*R1[{{1}, {{-1, 0, 2}, {3, 2, 2}}}])/z - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{-1, 1, 0}, {0, 2, 1}}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{-1, 1, 0}, {1, 0, 2}}}])/
      (q^3*z^3) - ((1 + q^3*z)*R1[{{1}, {{-1, 1, 0}, {2, 2, 2}}}])/
      (q^2*z^2) - (q^3*(2 + q)*R1[{{1}, {{-1, 1, 0}, {3, 2, 2}}}])/z - 
     (q*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R1[{{1}, {{-1, 1, 0}, {4, 2, 2}}}])/z^3 - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{-1, 1, 1}, {0, 1, 0}}}])/(q^4*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{-1, 1, 1}, {0, 1, 1}}}])/
      (q^4*z^3) - ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-1, 1, 1}, {1, 2, 0}}}])/
      (q^2*z^3) - (q*R1[{{1}, {{-1, 1, 1}, {1, 2, 2}}}])/z + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{-1, 1, 1}, {2, 2, 0}}}])/(q^9*z^5) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{-1, 1, 2}, {0, 1, 1}}}])/
      (q^3*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{-1, 1, 2}, {0, 1, 2}}}])/(q^3*z^3) - 
     ((-1 + z)*R1[{{1}, {{-1, 2, 0}, {0, 1, 1}}}])/z^2 - 
     ((1 - z)*R1[{{1}, {{-1, 2, 0}, {0, 2, 0}}}])/z^2 - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{-1, 2, 1}, {-1, 0, 0}}}])/
      (q^4*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{-1, 2, 1}, {-1, 0, 1}}}])/(q^4*z^3) - 
     ((1 - z)*R1[{{1}, {{-1, 2, 1}, {0, 0, 0}}}])/z^2 - 
     ((-1 + z)*R1[{{1}, {{-1, 2, 1}, {0, 1, 0}}}])/z^2 - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{-1, 2, 2}, {-1, 0, 1}}}])/
      (q^3*z^3) - ((-1 + q^4 - q^3*(1 + z))*
       R1[{{1}, {{-1, 2, 2}, {-1, 0, 2}}}])/(q^3*z^3) - 
     (q*(-1 + z)*R1[{{1}, {{-1, 2, 2}, {0, 1, 0}}}])/z^2 - 
     ((q - q*z)*R1[{{1}, {{-1, 2, 2}, {0, 1, 1}}}])/z^2 + 
     q^3*R1[{{1}, {{0, 0, 2}, {2, 2, 2}}}] - 
     (q*(1 + q^2 - q^3*(-1 + z)*z - q*(2 + z))*
       R1[{{1}, {{0, 0, 2}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{0, 1, 0}, {-1, 0, 2}}}])/
      (q^2*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{0, 1, 0}, {-1, 1, 1}}}])/(q^2*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 0}, {0, 2, 1}}}])/(q^5*z^4) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{0, 1, 0}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 0}, {1, 0, 2}}}])/(q^5*z^4) - 
     ((-1 + q)*R1[{{1}, {{0, 1, 0}, {2, 0, 2}}}])/(q*z^2) + 
     ((-1 + 2*q + q^3*(-4 + z)*z + q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^4*z*(1 + z) + q^5*z^2*(1 + z) + q^2*(-1 + 3*z + 2*z^2))*
       R1[{{1}, {{0, 1, 0}, {2, 2, 2}}}])/(q^3*z^3) + 
     ((-1 + q)*q^3*R1[{{1}, {{0, 1, 0}, {3, 2, 2}}}])/z - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - q^10*z^4 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R1[{{1}, {{0, 1, 0}, {4, 2, 2}}}])/(q*z^3) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{0, 1, 1}, {-1, 0, 0}}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^2*z^2 - q^3*(1 + z))*R1[{{1}, {{0, 1, 1}, {-1, 0, 1}}}])/
      (q^3*z^3) - R1[{{1}, {{0, 1, 1}, {0, 0, 0}}}]/(q*z) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 1}, {0, 1, 0}}}])/(q^6*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 1}, {0, 1, 1}}}])/(q^6*z^4) + 
     R1[{{1}, {{0, 1, 1}, {0, 2, 1}}}]/z - 
     (q*(-1 + z)*R1[{{1}, {{0, 1, 1}, {1, 2, 0}}}])/z - 
     ((-1 + q - z + q*z - q^3*z)*R1[{{1}, {{0, 1, 1}, {1, 2, 2}}}])/z^2 - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{0, 1, 1}, {2, 2, 0}}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{0, 1, 2}, {-1, 0, 1}}}])/
      (q^2*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{0, 1, 2}, {-1, 0, 2}}}])/(q^2*z^3) - 
     (q*R1[{{1}, {{0, 1, 2}, {-1, 2, 0}}}])/z + 
     (q*R1[{{1}, {{0, 1, 2}, {0, 1, 0}}}])/z - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 2}, {0, 1, 1}}}])/(q^5*z^4) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 2}, {0, 1, 2}}}])/(q^5*z^4) - 
     R1[{{1}, {{0, 2, 0}, {-1, 1, 0}}}]/(q*z) - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{0, 2, 0}, {-1, 1, 1}}}])/(q^3*z^3) - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{0, 2, 0}, {-1, 2, 0}}}])/(q^3*z^3) + 
     R1[{{1}, {{0, 2, 0}, {0, 0, 0}}}]/(q*z) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 0}, {0, 1, 1}}}])/(q^11*z^5) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 0}, {0, 2, 0}}}])/(q^11*z^5) - 
     ((-1 + 3*q - 2*q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 1}, {-1, 0, 0}}}])/(q^6*z^4) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + q^5*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 1}, {-1, 0, 1}}}])/(q^6*z^4) - 
     ((-1 + q*(2 + z) - q^2*(1 + z^2))*R1[{{1}, {{0, 2, 1}, {-1, 1, 0}}}])/
      (q^3*z^3) + (q*R1[{{1}, {{0, 2, 1}, {-1, 2, 0}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 1}, {0, 0, 0}}}])/(q^11*z^5) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 + q^10*z^4 - 
        3*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 1}, {0, 1, 0}}}])/(q^11*z^5) + 
     R1[{{1}, {{0, 2, 1}, {1, 0, 0}}}] + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 2}, {-1, 0, 1}}}])/(q^5*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + q^5*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 2}, {-1, 0, 2}}}])/(q^5*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{0, 2, 2}, {-1, 1, 0}}}])/(q^2*z^3) - 
     ((1 - q*(2 + z) + q^2*(1 + z^2))*R1[{{1}, {{0, 2, 2}, {-1, 1, 1}}}])/
      (q^2*z^3) + ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 2}, {0, 1, 0}}}])/(q^10*z^5) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 2}, {0, 1, 1}}}])/(q^10*z^5) + 
     ((-1 + q)*q^3*R1[{{1}, {{1, 0, 0}, {3, 2, 2}}}])/z + 
     ((-1 + q)*q^2*R1[{{1}, {{1, 0, 1}, {1, 2, 2}}}])/z - 
     q^4*R1[{{1}, {{1, 0, 2}, {2, 2, 2}}}] - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^11*z^3 - 2*q^12*z^4 - 9*q^13*z^4 - 
        2*q^14*z^4 + q^15*z^4 + q*(1 + z) + q^2*(1 + z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{1}, {{1, 0, 2}, {3, 2, 2}}}])/(q^7*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 0}, {-1, 0, 2}}}])/(q^4*z^4) + 
     ((-1 + 3*q + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2) + q^4*z*(2 - z + z^3))*
       R1[{{1}, {{1, 1, 0}, {-1, 1, 1}}}])/(q^4*z^4) - 
     ((1 - q)*R1[{{1}, {{1, 1, 0}, {-1, 1, 2}}}])/(q*z^2) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{1, 1, 0}, {-1, 2, 1}}}])/(q^3*z^2) + 
     ((1 + q^2 - q^4 + q^3*z)*R1[{{1}, {{1, 1, 0}, {0, 0, 2}}}])/(q^3*z^2) - 
     ((2 + q - z - q*z)*R1[{{1}, {{1, 1, 0}, {0, 2, 1}}}])/z - 
     ((-1 + 3*q - 2*q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 0}, {0, 2, 2}}}])/(q^4*z^3) - 
     ((-2 + q*(-1 + z))*R1[{{1}, {{1, 1, 0}, {1, 0, 2}}}])/z - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{1}, {{1, 1, 0}, {2, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^10*z^4 - 2*q^14*z^4 - q^15*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^7*z^2*(2 + 3*z) + q^4*(z - 2*z^2) + 
        q^8*z^2*(-1 - z + z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{1, 1, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     (q*(-1 - 3*q^2 - q^4*(-2 + z)*z + 2*q^6*z^2 - q^5*z^2*(1 + z) + 
        q*(3 + z) + q^3*(1 - 3*z + z^2))*R1[{{1}, {{1, 1, 0}, {3, 2, 2}}}])/
      z^2 - ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(13 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-1 + 3*z) + q^20*z^5*(-1 + 9*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(6 + 5*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R1[{{1}, {{1, 1, 0}, {4, 2, 2}}}])/(q^13*z^6) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 1}, {-1, 0, 0}}}])/(q^5*z^4) - 
     ((-1 + 3*q - 2*q^4*(-1 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^2*(-3 + 2*z + 2*z^2) + q^3*(1 - 4*z + 2*z^2 + z^3))*
       R1[{{1}, {{1, 1, 1}, {-1, 0, 1}}}])/(q^5*z^4) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{1, 1, 1}, {-1, 1, 0}}}])/(q^4*z^2) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{1, 1, 1}, {-1, 1, 1}}}])/
      (q^4*z^2) - ((-1 + q - z)*R1[{{1}, {{1, 1, 1}, {0, 0, 0}}}])/
      (q^2*z^2) - q*R1[{{1}, {{1, 1, 1}, {0, 0, 2}}}] - 
     ((-2 + q*(-1 + z))*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(q*z) - 
     ((-1 + q)*R1[{{1}, {{1, 1, 1}, {0, 1, 2}}}])/z - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{1, 1, 1}, {0, 2, 0}}}])/(q^2*z^2) - 
     ((1 - q + q^2*z^2)*R1[{{1}, {{1, 1, 1}, {0, 2, 1}}}])/(q^2*z^2) - 
     q*R1[{{1}, {{1, 1, 1}, {0, 2, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{1, 1, 1}, {1, 2, 0}}}])/(q^9*z^4) - 
     ((1 - 2*q - 2*q^6*z^2 - q^7*z^3 + 3*q^4*z*(1 + z) + q^3*z*(2 + z) - 
        q^5*z*(2 + 3*z) + q^2*(1 - 3*z - 2*z^2))*
       R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}])/(q^3*z^3) - 
     ((-1 + q^5*z^2 + q^7*z^3 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{1, 1, 1}, {2, 2, 0}}}])/(q^5*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 2}, {-1, 0, 1}}}])/(q^4*z^4) - 
     ((1 - 3*q + q^4*(-2 + z)*z + q^6*z^3 - 2*q^8*z^3 - q^9*z^3 - 
        q^5*z^2*(1 + 2*z) + q^2*(3 - 2*z - 2*z^2) - q^3*(1 - 4*z + z^2))*
       R1[{{1}, {{1, 1, 2}, {-1, 0, 2}}}])/(q^4*z^4) + 
     ((1 + q^5*z + q^3*(1 + z) - q^4*(1 + z))*
       R1[{{1}, {{1, 1, 2}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{1, 1, 2}, {-1, 1, 2}}}])/(q^3*z^2) - 
     ((-1 + q - z)*R1[{{1}, {{1, 1, 2}, {-1, 2, 0}}}])/z^2 - 
     q*R1[{{1}, {{1, 1, 2}, {0, 0, 0}}}] - 
     ((1 - q + z)*R1[{{1}, {{1, 1, 2}, {0, 1, 0}}}])/z^2 + 
     ((2 + q + q*z)*R1[{{1}, {{1, 1, 2}, {0, 1, 1}}}])/z - 
     ((2 + q)*R1[{{1}, {{1, 1, 2}, {0, 1, 2}}}])/z - 
     q*R1[{{1}, {{1, 1, 2}, {0, 2, 0}}}] - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{1, 1, 2}, {0, 2, 1}}}])/(q*z^2) - 
     ((-1 - q^3*z + q^4*z + q*(2 + z) - q^2*(1 + z^2))*
       R1[{{1}, {{1, 1, 2}, {0, 2, 2}}}])/(q*z^2) - 
     ((-1 + q - z)*R1[{{1}, {{1, 2, 0}, {-1, 1, 0}}}])/(q^2*z^2) - 
     ((-1 + z)*R1[{{1}, {{1, 2, 0}, {-1, 1, 1}}}])/z - 
     (-1 + z^(-1))*R1[{{1}, {{1, 2, 0}, {-1, 2, 0}}}] - 
     ((1 - q + z)*R1[{{1}, {{1, 2, 0}, {0, 0, 0}}}])/(q^2*z^2) - 
     ((2 + q - q*z)*R1[{{1}, {{1, 2, 0}, {0, 1, 0}}}])/(q*z) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(q^5*z^3) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^6*z^3 - q^7*z^3 - q*(2 + z))*
       R1[{{1}, {{1, 2, 0}, {0, 2, 0}}}])/(q^5*z^3) - 
     R1[{{1}, {{1, 2, 1}, {-2, 0, 1}}}]/z + 
     ((2 + q)*R1[{{1}, {{1, 2, 1}, {-1, 0, 0}}}])/(q*z) - 
     ((-1 + q - z + 2*q*z + q^2*z)*R1[{{1}, {{1, 2, 1}, {-1, 0, 1}}}])/
      (q^2*z^2) - ((1 - q + z + q^2*(-1 + z)*z)*
       R1[{{1}, {{1, 2, 1}, {-1, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q + z)*R1[{{1}, {{1, 2, 1}, {-1, 2, 0}}}])/z^2 + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + 2*q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{1, 2, 1}, {0, 0, 0}}}])/(q^5*z^3) - 
     q*R1[{{1}, {{1, 2, 1}, {0, 0, 2}}}] - 
     ((-1 + q^2*(-1 + z) + q^3*(-2 + z)*z - q^4*z^2 + q^7*z^3 - 
        q^5*z*(1 + z) + q*(2 + z) + q^6*(z + z^3))*
       R1[{{1}, {{1, 2, 1}, {0, 1, 0}}}])/(q^5*z^3) + 
     q*R1[{{1}, {{1, 2, 1}, {0, 2, 0}}}] + 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{1, 2, 1}, {3, 0, 2}}}] - 
     ((2 + q)*R1[{{1}, {{1, 2, 2}, {-1, 0, 1}}}])/z - 
     ((1 - q + z - 2*q*z - q^2*z)*R1[{{1}, {{1, 2, 2}, {-1, 0, 2}}}])/
      (q*z^2) - (q*(-1 + z)*R1[{{1}, {{1, 2, 2}, {-1, 1, 0}}}])/z + 
     ((1 - q + z + q^2*(-1 + z)*z)*R1[{{1}, {{1, 2, 2}, {-1, 1, 1}}}])/
      (q*z^2) - ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + 
        q^7*z^3 + q*(2 + z))*R1[{{1}, {{1, 2, 2}, {0, 1, 0}}}])/(q^4*z^3) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^5*z^2 + 
        q^6*(-1 + z)*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{1, 2, 2}, {0, 1, 1}}}])/(q^4*z^3) - 
     (q*(1 - q + z)*R1[{{1}, {{1, 2, 2}, {1, 0, 1}}}])/z - 
     ((-1 + q^3*(-2 + z)*z + q*(2 + z) - q^2*(1 + 2*z))*
       R1[{{1}, {{2, 0, 1}, {1, 2, 2}}}])/z^2 + 
     ((-1 + q^2 + q^3*(-1 + z) - q^4*z - 3*q^6*z^2 + q*(1 + z) + 
        q^7*z^2*(1 + z) + q^5*z*(-1 + z + z^2))*
       R1[{{1}, {{2, 0, 1}, {3, 2, 1}}}])/z^2 - 
     (q*(-1 + 2*z + 4*q^5*(-1 + z)*z - 2*q^2*(3 + z) + q^6*z*(3 + z) + 
        q^8*z^2*(-1 + 4*z) + q*(4 + 2*z - z^2) - q^7*z*(1 - z + z^2) + 
        q^3*(4 + 3*z^2) - q^4*(1 - 3*z + 2*z^2 + z^3))*
       R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/z^2 + 
     q^5*(-1 + z)*R1[{{1}, {{2, 0, 2}, {2, 2, 2}}}] - 
     ((1 + 2*q^7*(-1 + z)*z - 2*q^10*(-2 + z)*z^3 + 2*q^15*(-1 + z)^2*z^3 - 
        q^19*z^5 + 6*q^23*z^6 + q^24*z^6 - q^22*(-5 + z)*z^6 - q^20*z^7 - 
        2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) - q^21*z^6*(5 + z) + q^9*z^2*(7 + 9*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^18*z^4*(-1 + z^2) + q^8*z*(1 - 8*z + z^2) + 
        q^13*z^3*(1 + 6*z + z^2) + q^12*z^3*(-2 - 7*z + 2*z^2) + 
        q^17*z^4*(-3 - 5*z + 2*z^2) - q^14*z^3*(1 - 3*z + 3*z^2) - 
        q^11*z^2*(1 + 2*z + 4*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 7*z - 4*z^2 + z^3))*R1[{{1}, {{2, 0, 2}, {3, 2, 2}}}])/
      (q^11*z^5) - (q*(-2 + q*(-1 + z))*R1[{{1}, {{2, 1, 0}, {-1, 0, 2}}}])/
      z + (q*(-2 + q*(-1 + z))*R1[{{1}, {{2, 1, 0}, {-1, 1, 1}}}])/z - 
     ((-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R1[{{1}, {{2, 1, 0}, {-1, 1, 2}}}])/(q^4*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 0}, {-1, 2, 1}}}])/(q^4*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{2, 1, 0}, {-1, 2, 2}}}])/(q^2*z) - 
     ((1 - z - q^3*(-2 + z)*z + 2*q^7*z^3 + q^8*z^3 + q^4*z^2*(1 + z) + 
        2*q*(-1 + z + z^2) - q^2*(-1 + 3*z + z^2))*
       R1[{{1}, {{2, 1, 0}, {0, 0, 2}}}])/(q^3*z^3) - 
     (1 - q)*R1[{{1}, {{2, 1, 0}, {0, 2, 0}}}] - 
     (1 + 2*q + z^(-1) + 1/(q^2*z) - q^2/z)*
      R1[{{1}, {{2, 1, 0}, {0, 2, 1}}}] - 
     (q^2*(q*(-1 + z) - 2*(1 + z))*R1[{{1}, {{2, 1, 0}, {0, 2, 2}}}])/z - 
     ((-1 + q)*R1[{{1}, {{2, 1, 0}, {1, 0, 2}}}])/z - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-2 + z)*z^3 + q^10*z^4 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{2, 1, 0}, {2, 0, 2}}}])/(q^6*z^3) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{2, 1, 0}, {2, 2, 0}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(7 - 3*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - q^21*z^6*(15 + z) + 
        q^18*z^5*(1 + 2*z) - q^20*z^5*(1 + 7*z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) - 
        2*q^9*z^2*(-4 - 5*z + z^2) + 2*q^13*z^3*(3 + 3*z + z^2) + 
        q^8*z*(1 - 7*z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-6 - 13*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) + q^6*(z + z^2 - z^3) + 
        q^19*z^4*(-1 - 4*z - 4*z^2 + z^3) + q^16*z^3*(-2 + 11*z - 11*z^2 + 
          2*z^3) + q^22*(z^6 - 3*z^7))*R1[{{1}, {{2, 1, 0}, {2, 2, 2}}}])/
      (q^16*z^6) - ((-1 - q^5*z^3 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 + 
        q*(1 + z) - q^16*z^5*(4 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^10*z^3*(7 + 4*z) + q^8*z*(-1 + 7*z) + q^11*z^3*(2 - 4*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^14*z^4*(-1 + z + z^2) - 
        q^12*z^3*(2 + 3*z + z^2) - q^13*z^3*(-1 + 8*z + z^2) + 
        q^9*z^2*(-5 - 6*z + 2*z^2) + q^7*z*(2 - z + 2*z^2) + 
        q^15*(z^4 + z^6))*R1[{{1}, {{2, 1, 0}, {3, 2, 2}}}])/(q^6*z^4) - 
     ((1 + q^13*(-3 + z)*z^2 - 6*q^16*z^4 + q^18*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^14*z^3*(-2 + 3*z) - q^15*z^3*(1 + 3*z) + 
        q^3*(-1 + z - z^2) - q^8*z*(4 + z + z^2) + q^6*z*(1 + 3*z + z^2) + 
        q^12*z*(-1 + 6*z + 3*z^2) - q^10*z*(6 + z + 6*z^2) + 
        q^9*(5*z - 2*z^3) + q^5*(3 + 2*z - 4*z^2 + z^3) + 
        q^11*z*(4 - 2*z + 5*z^2 + z^3) - q^7*(1 + z - 6*z^2 + 2*z^3))*
       R1[{{1}, {{2, 1, 0}, {4, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + q^6*z^3 + q^7*z^3 + 
        q^2*(-1 + 2*z + 2*z^2))*R1[{{1}, {{2, 1, 1}, {-1, 0, 1}}}])/
      (q^5*z^3) - ((-1 + q)*q*R1[{{1}, {{2, 1, 1}, {-1, 0, 2}}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + q^6*z^3 + q^7*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {-1, 1, 0}}}])/(q^5*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z - q^7*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(2 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {-1, 1, 1}}}])/(q^5*z^3) + 
     q*R1[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 0, 0}}}])/(q^5*z^3) - 
     ((-1 + q^4 - q^3*(1 + 3*z))*R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/(q^3*z) - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}])/(q^2*z^2) + 
     q*(1 + q + 2*q^2 + q^3 - q*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 0}}}] - 
     ((-1 + 2*q + q^3*(-2 + z)*z + 3*q^6*z^3 + q^7*z^3 + q^5*z^2*(1 + z) - 
        q^4*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}])/(q^4*z^3) + 
     (q*(1 - q + z + q^2*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}])/z - 
     q^2*R1[{{1}, {{2, 1, 1}, {1, 0, 2}}}] - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{2, 1, 1}, {1, 2, 0}}}])/(q^2*z^2) - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 + 10*q^14*z^4 - 
        q^15*(-1 + z)*z^4 - 3*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) - q^16*z^4*(1 + 2*z) - 
        q^8*z*(1 + 3*z) + q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^13*z^3*(1 + 6*z + 4*z^2) + 
        q^11*(z^2 + 4*z^3 - 3*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}])/(q^9*z^4) - 
     ((-1 + q)*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 - q*(2 + z))*R1[{{1}, {{2, 1, 1}, {2, 2, 0}}}])/(q^6*z^3) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{2, 1, 1}, {3, 0, 2}}}] + 
     ((-1 + q - q^17*(-3 + z)*z^4 + q^23*z^7 - 4*q^24*z^7 - 8*q^25*z^7 - 
        3*q^26*z^7 + q^22*z^6*(2 + z) + 3*q^18*z^5*(3 + z) + 
        q^21*z^6*(8 + z) + 2*q^5*z*(2 + 2*z - 3*z^2) + 2*q^6*z*(-1 + z^2) - 
        2*q^16*z^4*(3 + z^2) + q^8*z^2*(14 + z^2) - 
        q^20*z^5*(2 - 6*z + z^2) + q^9*z^2*(-9 - 5*z + z^2) + 
        q^4*z*(-2 - 4*z + z^2) + q^2*(1 + 8*z + z^2) - 
        q^3*(1 + 9*z + 4*z^2) + q^7*z*(1 - 3*z + 6*z^2) + 
        q^10*z^2*(1 - 11*z - 9*z^2 + z^3) - q^19*z^4*(1 + z - 8*z^2 + z^3) + 
        q^14*z^3*(10 + 10*z - 8*z^2 + z^3) - q^12*z^2*(2 + 2*z + 5*z^2 + 
          z^3) + q^15*z^3*(-2 + 10*z + 7*z^2 + z^3) + 
        q^11*z^2*(1 + 6*z - 10*z^2 + 2*z^3) - q^13*z^2*(-1 + 9*z + 11*z^2 + 
          6*z^3))*R1[{{1}, {{2, 1, 1}, {3, 2, 1}}}])/(q^7*z^4*(-1 + q^5*z)) - 
     (q*(1 - q^4*z + q^5*(-6 + z)*z^2 + 2*q^6*(-2 + z)*z^2 + 
        q^7*(-1 + z)*z^2 - 2*q^9*z^3 - 7*q^10*z^3 + q^11*(-7 + z)*z^3 + 
        q^12*(-2 + z)*z^3 + 2*q^14*z^4 - q^15*z^4 - 5*q^16*z^4 - 2*q^17*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{2, 1, 1}, {4, 2, 2}}}])/z^2 + 
     (q*(2 + q)*R1[{{1}, {{2, 1, 2}, {-1, 0, 1}}}])/z - 
     ((1 - q^3*(-2 + z)*z - q*(2 + z) + q^2*(1 + 2*z))*
       R1[{{1}, {{2, 1, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     (q*(2 + q + z)*R1[{{1}, {{2, 1, 2}, {-1, 1, 0}}}])/z - 
     ((-1 + 3*q + 4*q^4*z + q^6*(-2 + z)*z^2 + 2*q^8*z^3 + q^9*z^3 - 
        q^5*z*(1 + z) + q^3*(1 - 5*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 2}, {-1, 1, 1}}}])/(q^4*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 2}, {-1, 1, 2}}}])/(q^4*z^3) - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{1}, {{2, 1, 2}, {-1, 2, 0}}}])/
      (q^3*z^3) + q*R1[{{1}, {{2, 1, 2}, {0, 0, 0}}}] - 
     ((-1 + q)*(1 - q + 2*q^5*z^3 + q^6*z^3 - 2*q^2*z*(1 + z) - 
        q^3*z*(1 + 2*z) + q^4*(z + 2*z^3))*R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}])/
      (q^3*z^3) - (q - 1/(q^2*z))*R1[{{1}, {{2, 1, 2}, {0, 1, 1}}}] - 
     ((1 + q^3 - q^4 + 3*q^3*z)*R1[{{1}, {{2, 1, 2}, {0, 1, 2}}}])/(q^2*z) - 
     (q*(-1 + q - z)*R1[{{1}, {{2, 1, 2}, {0, 2, 0}}}])/z - 
     (q^2*(-2 + q*(-1 + z))*R1[{{1}, {{2, 1, 2}, {0, 2, 1}}}])/z - 
     ((1 - 2*q^3*(-1 + z)*z + q^2*(1 + z) + q*(-2 + z^2))*
       R1[{{1}, {{2, 1, 2}, {0, 2, 2}}}])/z^2 - 
     q^2*R1[{{1}, {{2, 1, 2}, {1, 0, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R1[{{1}, {{2, 1, 2}, {1, 2, 0}}}])/
      (q^3*z^2) - q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{2, 1, 2}, {3, 0, 0}}}] - 
     ((2 + q - q*z)*R1[{{1}, {{2, 2, 0}, {-1, 0, 0}}}])/z - 
     ((-1 - 2*q^2 + q^3*(-1 + z))*R1[{{1}, {{2, 2, 0}, {-1, 0, 1}}}])/
      (q^2*z) - ((1 - 2*q + 2*q^3*z + q^4*z^2 + q^2*(1 - 2*z - 2*z^2))*
       R1[{{1}, {{2, 2, 0}, {-1, 1, 0}}}])/(q^5*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{2, 2, 0}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{2, 2, 0}, {-1, 2, 0}}}])/(q^10*z^4) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}])/(q^5*z^3) - 
     (1 + (1 + q^(-3) - q)/z)*R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}] - 
     ((-1 + q^5*z^2 - 2*q^9*z^3 + q^8*(-2 + z)*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((2*q^9 + q^11 - q^10*(-3 + z) - q^8*(-2 + z) + z^(-3) - q^5/z + 
        2*q^14*z + q^15*z - (q*(3 + z))/z^3 + (q^2*(3 + z))/z^3 + 
        (q^4*(-1 + 2*z))/z^2 + (q^3*(-1 + z - z^2))/z^3)*
       R1[{{1}, {{2, 2, 0}, {0, 2, 0}}}])/q^7 + (-1 + q)*q^12*(2 + q)*z^2*
      R1[{{1}, {{2, 2, 0}, {3, 2, 0}}}] - 
     ((1 + q^5*z - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - q*(1 + z) + 
        6*q^9*z^2*(1 + z) + q^16*z^5*(2 + z) - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) - q^11*z^3*(7 + 6*z) - q^15*z^4*(4 - 2*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^12*z^3*(-2 - 5*z + 2*z^2) + 
        q^13*z^3*(3 + 7*z + 2*z^2) + q^10*z^2*(-2 + 10*z + 7*z^2) - 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3) - q^14*z^3*(1 - 8*z - 3*z^2 + z^3) + 
        q^7*z*(-2 - z - 2*z^2 + z^3) + q^6*(z - 7*z^3 + z^4))*
       R1[{{1}, {{2, 2, 0}, {3, 2, 1}}}])/(q^7*z^4) - 
     ((-1 + q - z)*R1[{{1}, {{2, 2, 1}, {-2, 0, 1}}}])/(q*z^2) - 
     q^2*R1[{{1}, {{2, 2, 1}, {-2, 1, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) - q^10*z^2*(1 + z) + 
        q*(2 + z) + q^9*z^3*(2 + z))*R1[{{1}, {{2, 2, 1}, {-1, 0, 0}}}])/
      (q^10*z^4) - ((1 + q^3*z - q^7*z^3 + q^2*(1 - 2*z - 2*z^2) + 
        q^4*z*(2 + z - z^2) - q*(2 + z^2) + q^5*z*(-1 + z + z^2))*
       R1[{{1}, {{2, 2, 1}, {-1, 0, 1}}}])/(q^5*z^3) + 
     (q*(-2 + q*(-1 + z))*R1[{{1}, {{2, 2, 1}, {-1, 0, 2}}}])/z - 
     ((1 + q^2 - q^5*z + 2*q^6*z - q^3*(-1 + z)*z + q^4*z^2 - 2*q^11*z^3 - 
        q^13*z^4 - q^14*z^4 - q*(2 + z) - q^8*z^2*(2 + z) - 
        q^9*z^2*(1 + 2*z) + q^12*z^3*(-1 + 3*z) + q^7*z*(-1 + 2*z + z^2) + 
        q^10*(z^2 - z^4))*R1[{{1}, {{2, 2, 1}, {-1, 1, 0}}}])/(q^10*z^4) - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R1[{{1}, {{2, 2, 1}, {-1, 2, 0}}}])/
      (q^3*z^3) - ((1 - q^5*z^2 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^14*z^4 + q^15*z^4 - q^7*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^8*(z^2 + z^3 - z^4))*
       R1[{{1}, {{2, 2, 1}, {0, 0, 0}}}])/(q^7*z^3) + 
     q^2*z*R1[{{1}, {{2, 2, 1}, {0, 0, 1}}}] - 
     (q*(-1 + q - z)*R1[{{1}, {{2, 2, 1}, {0, 0, 2}}}])/z - 
     ((-1 + 3*q^4*z - q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^14*z^4 - q^15*z^4 + 
        q*(3 + z) - q^2*(4 + z) + q^6*(1 - 2*z - 3*z^2) + 
        2*q^5*(-1 - z + z^2) + q^3*(3 - z + z^2) + q^7*(z + z^3) + 
        q^8*z*(2 + 2*z + 2*z^2 + z^3) - q^9*(z + 2*z^3))*
       R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}])/(q^7*z^3) - 
     q^2*R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}] - 
     (q*(1 - q + z)*R1[{{1}, {{2, 2, 1}, {0, 2, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^3 + 
        q^2*(-1 + 2*z + z^2))*R1[{{1}, {{2, 2, 1}, {1, 0, 0}}}])/(q^2*z^2) - 
     q*(2 + q^2*(1 - 2*z) - q*(-3 + z) + q^3*z + 2*q^5*z + 3*q^6*z + q^7*z)*
      R1[{{1}, {{2, 2, 1}, {1, 0, 2}}}] - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R1[{{1}, {{2, 2, 1}, {4, 0, 2}}}])/z^2 + 
     ((-1 + q)*q^2*R1[{{1}, {{2, 2, 2}, {-2, 0, 2}}}])/z - 
     ((-1 + q^6 - q^4*z - q^3*(1 + z))*R1[{{1}, {{2, 2, 2}, {-1, 0, 1}}}])/
      (q^3*z) - ((-1 - q^3*z - q^5*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z^2) + q^4*z*(-2 - z + z^2) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 2, 2}, {-1, 0, 2}}}])/(q^4*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{2, 2, 2}, {-1, 1, 0}}}])/(q^9*z^4) - 
     ((-1 - q^2 + q^5*z - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^10*z^2 - 
        q^11*z^4 - 3*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^8*z^2*(2 + z) + q^9*z^2*(1 + 2*z) - q^7*z*(-1 + 2*z + z^2))*
       R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}])/(q^9*z^4) - 
     (q*(1 - q + z)*R1[{{1}, {{2, 2, 2}, {0, 0, 1}}}])/z - 
     ((-1 + q^5*z^2 - 2*q^7*z^2 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^8*z^2*(-1 - z + z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{2, 2, 2}, {0, 1, 0}}}])/(q^6*z^3) - 
     ((1 - q^5*(-1 + z)*z + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^14*z^4 + 
        q^15*z^4 - q^6*z*(2 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^7*z*(1 + 2*z) + q^3*(-1 + z - z^2) - 
        q^8*z^2*(-2 + z^2))*R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}])/(q^6*z^3) - 
     (q^3 - q^5)*R1[{{1}, {{2, 2, 2}, {0, 1, 2}}}] - 
     q^3*(-2 + 2*q - z)*R1[{{1}, {{2, 2, 2}, {1, 0, 1}}}] - 
     ((1 + q^5*z^3 + q^12*z^4 + 4*q^16*z^5 + q^17*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 - q*(1 + z) + q^13*z^4*(7 + z) - 
        q^2*(1 + 2*z) + q^15*z^4*(-1 + 3*z) + q^3*(1 + 3*z) + 
        q^10*z^3*(6 + 5*z) + q^8*z*(1 - 5*z + z^2) - 
        q^11*z^3*(1 - 4*z + z^2) - 2*q^9*z^2*(-2 - 3*z + z^2) - 
        q^14*z^4*(-2 + z + z^2) + q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3))*
       R1[{{1}, {{2, 2, 2}, {2, 2, 0}}}])/(q^7*z^4) - 
     ((-1 - q^15*(-1 + z)*z^4 + q^16*z^5 + q^17*z^5 + q*(1 + z) - 
        q^5*z^2*(1 + z) - q^13*z^4*(9 + z) + q^2*(1 + 2*z) + 
        q^14*z^4*(-2 + 3*z) - q^3*(1 + 3*z) + q^11*z^3*(-1 + 4*z) - 
        q^9*z^2*(1 + 5*z) - q^8*z*(1 - 3*z + z^2) + q^7*z*(2 - z + z^2) - 
        q^12*z^3*(1 + z + z^2) + q^6*z*(-1 + z + 2*z^2) - q^10*(z^2 + z^4))*
       R1[{{1}, {{2, 2, 2}, {3, 2, 2}}}])/(q^2*z^3) + 
     ((1 + q^2 + q^3*z + q^4*z^2 + q^6*z^2 - q^7*z^2*(1 + z) - q*(2 + z))*
       R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}])/z^2 - 
     ((1 - q*z - q^3*(-1 + z)*z + 10*q^13*z^4 - q^14*(-10 + z)*z^4 - 
        5*q^17*z^5 - q^18*z^5 - 4*q^21*z^6 - 4*q^22*z^6 - q^23*z^6 - 
        2*q^2*(1 + z) + q^5*z*(2 + z) - q^16*z^4*(1 + 5*z) + 
        q^10*z^2*(2 + 11*z - 7*z^2) + q^4*(1 - 2*z^2) + 
        q^12*z^3*(3 + 4*z - z^2) + q^6*z*(1 + z + z^2) - 
        q^8*z*(1 + 9*z + 2*z^2) + q^11*z^2*(1 + z + 4*z^2) - 
        q^7*z*(1 - 6*z - 2*z^2 + z^3) + q^9*(z + z^2 + 7*z^3 - z^4) + 
        q^15*(z^4 + 2*z^5 - z^6))*R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}])/
      (q^7*z^4) + (q*(2*z + q^2*z + 2*q^11*z^3 - q^10*(-5 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) + q^13*z^3*(-1 + 2*z) + 
        q^7*z*(-4 + z - 2*z^2) + q*(-1 + z - z^2) - q^6*z*(-3 + z^2) - 
        q^9*z^2*(-3 + z^2) + q^5*z*(-4 + 3*z + z^2) + q^3*(3 + 2*z + 2*z^2) + 
        q^8*z*(2 - 3*z + 4*z^2) - q^4*(2 + z^3))*
       R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/z^2 - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-2 + z)*z^3 + 3*q^22*(-1 + z)*z^6 + 
        q^24*(-1 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + q^21*z^6*(8 + z) + 
        q^23*z^6*(-7 + 3*z) + q^20*z^5*(-1 + 7*z) + 
        q^15*z^3*(-2 + 3*z - 4*z^2) + q^17*z^4*(2 + 8*z - 3*z^2) + 
        q^12*z^3*(7 + 9*z - 2*z^2) + q^19*z^5*(5 + 5*z - z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^18*z^4*(-2 + 3*z + z^2) + q^9*z^2*(-6 - 9*z + 2*z^2) - 
        q^8*z*(1 - 6*z + 2*z^2) - q^13*z^3*(3 + 5*z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 4*z^2) + q^14*z^3*(1 - 4*z + 5*z^2) + 
        q^16*(z^3 - 7*z^4 + 6*z^5 - 2*z^6))*
       R1[{{1}, {{3, 0, 1}, {3, 2, 2}}}])/(q^11*z^5) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^11*z^3 - 2*q^12*z^4 - 5*q^13*z^4 + 
        q^15*z^4 + q*(1 + z) + q^2*(1 + z) + q^9*z^2*(-2 - 2*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^8*z*(-1 + 5*z + 2*z^2))*
       R1[{{1}, {{3, 0, 2}, {2, 2, 2}}}])/(q^5*z^3) - 
     ((-1 - q^2 + 4*q^4*z + q^6*z^3 - q^15*z^6 + 4*q^23*z^6 - 
        3*q^24*(-1 + z)*z^6 + 4*q^26*z^7 - q^27*z^7 + q^28*z^7 + q^29*z^7 + 
        q*(2 + z) - q^21*z^6*(6 + z) + q^25*z^6*(1 + 3*z) - 
        2*q^16*z^4*(4 + 3*z) + q^20*z^5*(1 + 5*z) + 
        q^18*z^4*(-1 - 4*z + z^2) + q^14*z^3*(-5 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) - q^5*(-2 + z + z^2) + 
        q^17*z^4*(-9 - z + 2*z^2) + q^8*z*(-2 + 5*z + 2*z^2) - 
        q^7*(1 + z^3) + q^9*z*(-1 - 6*z - 3*z^2 + z^3) + 
        2*q^13*z^2*(-2 - 4*z - 2*z^2 + z^3) + q^11*z*(1 + 5*z + 7*z^2 + 
          2*z^3) + q^10*z*(1 - z - 4*z^2 + 3*z^3) - 
        q^12*z*(1 - z + 14*z^2 + 3*z^3) + q^19*(z^4 + 2*z^6))*
       R1[{{1}, {{3, 0, 2}, {3, 2, 1}}}])/(q^13*z^5) - 
     ((1 - q^4*z + 2*q^16*z^5 - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - 
        q*(1 + z) - q^15*z^5*(5 + z) - q^2*(1 + 3*z) - 
        q^10*z^2*(1 - 11*z + z^2) - q^7*z*(2 - 4*z + z^2) + 
        q^11*z^3*(-4 - 2*z + z^2) + q^9*z^2*(7 + 4*z + z^2) + 
        q^13*z^3*(-2 + 5*z + z^2) + q^3*(1 + 5*z + z^2) + 
        q^12*z^3*(1 - 2*z + 2*z^2) + q^6*z*(1 - 2*z - 4*z^2 + z^3) - 
        q^14*z^3*(-1 - 2*z + 2*z^2 + z^3) + q^8*(z - 9*z^2 + z^3 - z^4))*
       R1[{{1}, {{3, 0, 2}, {3, 2, 2}}}])/(q^6*z^4) - 
     (1 + 2*q - q^2*z)*R1[{{1}, {{3, 1, 0}, {-1, 0, 1}}}] - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{3, 1, 0}, {-1, 0, 2}}}])/(q*z) - 
     ((1 + q - q^4 - q^2*(1 + z) + q^3*(1 + z))*
       R1[{{1}, {{3, 1, 0}, {-1, 1, 1}}}])/(q*z) - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - q^10*z^4 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R1[{{1}, {{3, 1, 0}, {-1, 1, 2}}}])/(q^6*z^3) + 
     q^2*(-2 + q*(-1 + z) + z)*R1[{{1}, {{3, 1, 0}, {-1, 2, 1}}}] - 
     ((-1 + 3*q - q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{3, 1, 0}, {-1, 2, 2}}}])/(q^2*z^2) - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-4 + z)*z^3 + 
        q^9*(-1 + z)*z^3 + q^10*z^4 - 2*q^14*z^4 - q^15*z^4 + q*(3 + z) - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{3, 1, 0}, {0, 0, 2}}}])/(q^6*z^3) - 
     ((-1 + q)*R1[{{1}, {{3, 1, 0}, {0, 1, 0}}}])/(q*z) - 
     ((-1 - 2*q^7*(-1 + z)*z + q^14*(-2 + z)*z^4 + 2*q^18*z^5 - 
        q^17*(-8 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) - 
        q^13*z^4*(7 + z) + q^16*z^5*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2) + 
        q^15*(z^4 - 2*z^5))*R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}])/(q^14*z^5) + 
     q*(2 + q - q*z + 2*q^4*z + q^5*z)*R1[{{1}, {{3, 1, 0}, {0, 2, 0}}}] - 
     (-q^3 - 1/(q*z^2) + (2 - z)/z^2 + (q^2*(-2 + z))/z + q^4*z + q^5*z - 
       2*q^6*z - q^7*z + (q*(-1 + 3*z + 2*z^2))/z^2)*
      R1[{{1}, {{3, 1, 0}, {0, 2, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^6*z^2 + q^10*z^2 + 
        q^7*(-1 + z)*z^2 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + 
        2*q^8*z^2*(1 + z) - 2*q^9*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}])/(q^6*z^3) - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{1}, {{3, 1, 0}, {1, 0, 2}}}])/(q^2*z^2) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{3, 1, 0}, {2, 0, 0}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(7 - 3*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - q^21*z^6*(13 + z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-6 - 5*z + z^2) - 2*q^9*z^2*(-4 - 5*z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^18*z^4*(-2 + z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-5 - 13*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-2 + 11*z - 11*z^2 + 2*z^3) + q^20*(z^5 - 9*z^6) + 
        q^22*(z^6 - 3*z^7))*R1[{{1}, {{3, 1, 0}, {2, 0, 2}}}])/(q^18*z^6) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R1[{{1}, {{3, 1, 0}, {2, 2, 0}}}])/(q^6*z^3) - 
     ((-z - q^13*(-1 + z)*z^3 + 5*q^17*z^5 - 2*q^20*z^6 - 3*q^21*z^6 - 
        q^22*z^6 - q^6*z^2*(1 + z)^2 + q^15*z^4*(5 + 3*z - z^2) - 
        q^16*z^4*(1 - 6*z + z^2) + q*(1 + 3*z + z^2) - q^2*(1 + 4*z + z^2) + 
        q^4*(1 + 5*z + z^2) + q^9*z*(1 - 9*z + 2*z^2) + 
        q^11*z^2*(-4 + 8*z + z^2 - z^3) + q^8*z*(-2 + 5*z + z^3) - 
        q^5*z*(3 + 2*z - 4*z^2 + z^3) + q^3*(-1 - z - z^2 + z^3) - 
        q^12*z^2*(-1 + 7*z + z^2 + z^3) + q^10*z^2*(9 + 6*z + 4*z^2 + z^3) + 
        q^7*z*(2 + z - 7*z^2 + 2*z^3) + q^14*(z^3 + 7*z^4 - 6*z^5))*
       R1[{{1}, {{3, 1, 0}, {2, 2, 2}}}])/(q^8*z^4) + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{3, 1, 0}, {3, 0, 2}}}] + 
     (-1 + q)*q^12*(2 + q)*z^2*R1[{{1}, {{3, 1, 0}, {3, 2, 0}}}] + 
     q*R1[{{1}, {{3, 1, 1}, {-1, 0, 1}}}] - 
     ((1 + q^3*(2 - 3*z)*z + q^4*z^3 - q*(2 + z) + q^2*(1 + 2*z))*
       R1[{{1}, {{3, 1, 1}, {-1, 0, 2}}}])/(q*z^2) - 
     2*q*R1[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] - 
     ((-1 + q*(1 + z) + q^2*(1 + z) - q^4*z*(2 + z) - q^3*(1 + 3*z + 2*z^2))*
       R1[{{1}, {{3, 1, 1}, {-1, 1, 1}}}])/(q^2*z^2) - 
     q^3*R1[{{1}, {{3, 1, 1}, {-1, 1, 2}}}] - 
     ((1 + q^2 - 2*q^5*z - q^3*(-1 + z)*z + q^9*(-1 + z)*z^2 + 
        q^4*z*(1 + z) - q*(2 + z) + 2*q^8*z^2*(1 + 2*z) + 
        q^6*(z - 2*z^2 - 2*z^3) + q^7*(z^2 - 2*z^3))*
       R1[{{1}, {{3, 1, 1}, {-1, 2, 0}}}])/(q^7*z^3) - 
     ((1 - q + q^2*z^2)*R1[{{1}, {{3, 1, 1}, {-1, 2, 1}}}])/z - 
     q^2*(-1 + q*z)*R1[{{1}, {{3, 1, 1}, {-1, 2, 2}}}] - 
     (-1 - 3*q - 2*q^5*z - q^6*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}] - 
     ((-1 + q)*(-1 + q + q*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^18*z^5 + 
        q^17*(-11 + z)*z^5 + q^16*(-5 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) + q^15*z^4*(-1 + 2*z) - 2*q^11*z^3*(1 + 2*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(3 - 4*z + z^2) + 
        q^13*z^3*(-1 + 9*z + 3*z^2) + q^6*(z + z^2 - z^3))*
       R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(q^14*z^5) - 
     ((1 + q^7*(-2 + z)*z - q^15*z^4 - q^18*z^5 + 2*q^17*(-5 + z)*z^5 - 
        4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) + 2*q^5*z*(1 + z) - 
        2*q^16*z^5*(8 + z) + q^8*(z - 6*z^2) + q^9*z^2*(3 + 7*z - 2*z^2) + 
        q^3*(1 + z - z^2) + q^10*z^2*(2 + z - z^2) + 
        q^13*z^3*(-1 + 5*z + 2*z^2) + q^12*z^3*(-1 - 10*z + 3*z^2) - 
        q^11*z^2*(1 - 4*z + 5*z^2))*R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/
      (q^13*z^5) + (-1 + q)*q^5*(2 + q)*z*R1[{{1}, {{3, 1, 1}, {0, 2, 0}}}] - 
     ((-1 - q^2 + q^5*z - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 + 2*q^8*z^2 - 
        q^11*z^4 - 3*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^9*z^2*(1 + 4*z) - q^10*z^2*(1 - z + z^2) - q^7*z*(-1 + 2*z + z^2))*
       R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}])/(q^7*z^3) - 
     ((1 - 2*q + 2*q^3*z - q^6*z^3 - q^7*z^3 + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^2*(1 - 2*z - 2*z^2))*
       R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}])/(q*z^2) - 
     q*(3 - q*(-4 + z) - q^2*(-1 + z) + 4*q^5*z + 2*q^6*z)*
      R1[{{1}, {{3, 1, 1}, {1, 0, 2}}}] - 
     ((-1 + q^5*z^2 + q^7*z^3 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{3, 1, 1}, {1, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - q^7*(-2 + z)*z - 6*q^23*z^6 - q^24*z^6 + 2*q^22*(-3 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^18*z^5*(3 + z) + q^14*z^4*(-1 + 2*z) + 
        q^21*z^6*(3 + 2*z) + q^19*z^5*(2 + 3*z) + q^20*z^5*(-1 + 8*z) + 
        q^17*z^4*(5 + 9*z - 2*z^2) + 2*q^9*z^2*(-4 - 5*z + z^2) + 
        q^10*z^2*(1 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^13*z^3*(-1 + 5*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) + q^11*z^2*(1 + 3*z + 4*z^2) - 
        q^15*z^3*(2 + 2*z + 5*z^2) + q^12*(z^3 + 8*z^4 - 2*z^5) + 
        q^16*(z^3 - 5*z^4 + 6*z^5 - 2*z^6))*
       R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/(q^13*z^5) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{1}, {{3, 1, 1}, {2, 0, 2}}}])/(q^3*z^2) - 
     ((-1 + 6*q^16*z^4 - q^17*(-2 + z)*z^4 - q^18*z^5 + q^4*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^8*z*(7 + z) + q^15*z^3*(1 + 5*z) + 
        q^12*(z - 5*z^2) + q^13*z^2*(6 + 5*z - z^2) + q^3*(1 - z + z^2) + 
        q^9*z*(-6 - z + 2*z^2) - q^14*z^2*(1 - 3*z + 5*z^2) + 
        q^10*z*(2 - z + 6*z^2) - q^5*(2 + 2*z - 4*z^2 + z^3) - 
        q^6*(2 + 2*z + 3*z^2 + z^3) - q^11*z*(1 - 3*z + 9*z^2 + z^3) + 
        q^7*(2 + z - 4*z^2 + 2*z^3))*R1[{{1}, {{3, 1, 1}, {2, 2, 0}}}])/
      (q^9*z^3) - ((-1 - q^5*z^3 - q^11*(-1 + z)*z^3 - q^15*(-1 + z)*z^4 - 
        q^12*z^5 + q^16*z^5 - q^17*(-1 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) - 3*q^10*z^3*(2 + z) - 
        q^13*z^4*(7 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3))*
       R1[{{1}, {{3, 1, 1}, {2, 2, 2}}}])/(q^7*z^4) + 
     (q^4*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R1[{{1}, {{3, 1, 1}, {3, 2, 2}}}])/z - 
     ((-1 + q)*(1 + q + q^2)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{3, 1, 1}, {4, 0, 2}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{1}, {{3, 1, 1}, {4, 1, 0}}}])/(q*z^2) - 
     q^2*(-2 + q*z)*R1[{{1}, {{3, 1, 2}, {-1, 0, 0}}}] - 
     (q^2 - q^3 - 1/(q*z))*R1[{{1}, {{3, 1, 2}, {-1, 0, 1}}}] - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(9 + z) + 
        q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 7*z) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2) + 
        q^10*z^2*(-1 - 2*z + 2*z^2) - q^12*(z^3 + 2*z^5))*
       R1[{{1}, {{3, 1, 2}, {-1, 0, 2}}}])/(q^9*z^4) - 
     ((1 - q^3*(-1 + z) + q^4*z - q^2*(1 + z))*
       R1[{{1}, {{3, 1, 2}, {-1, 1, 0}}}])/(q*z) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 - q^15*z^4 - q^14*(-2 + z)*z^4 - 
        2*q^16*z^5 - q^17*z^5 - q*(1 + z) - q^2*(1 + z) + q^13*z^4*(9 + z) + 
        q^8*(z - 5*z^2) + q^3*(1 + z - z^2) - 2*q^9*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^12*z^3*(1 - z + z^2) + q^11*(z^3 - 8*z^4) + 
        q^10*(z^2 + 2*z^3 - 2*z^4))*R1[{{1}, {{3, 1, 2}, {-1, 1, 1}}}])/
      (q^9*z^4) - q^2*(2 + q)*R1[{{1}, {{3, 1, 2}, {-1, 1, 2}}}] - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) + q^3*z - 2*q^10*z^2 - 
       3*q^11*z^2 - q^12*z^2 - (2 + z)/(q^2*z^2) + q^4*(-3 + 2*z) + 
       q^5*(-1 + z - z^2))*R1[{{1}, {{3, 1, 2}, {-1, 2, 0}}}] - 
     (q*(1 + q^2 - q*(2 + z))*R1[{{1}, {{3, 1, 2}, {-1, 2, 1}}}])/z - 
     (q*(-1 - q^3*z + q^4*z + q*(2 + z) - q^2*(1 + z^2))*
       R1[{{1}, {{3, 1, 2}, {-1, 2, 2}}}])/z - 
     ((1 - q + q^2*z)*R1[{{1}, {{3, 1, 2}, {0, 0, 0}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z - 2*q^10*(-1 + z)*z^3 + q^12*(-4 + z)*z^4 - 
        2*q^14*(-1 + z)*z^4 - 7*q^16*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 + 2*q^23*z^7 + 3*q^24*z^7 + q^25*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        2*q^13*z^4*(3 + z) - q^17*z^5*(5 + z) + q^15*z^4*(-1 + 2*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^18*z^5*(-1 - z + z^2) + 
        q^6*(z + z^2 - z^3) + q^11*(z^3 - 3*z^4))*
       R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}])/(q^13*z^5) - 
     ((-1 + 2*q + 2*q^3*z^2 - q^4*z*(1 + z) + q^2*(-1 + z + 2*z^2))*
       R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}])/(q^2*z^2) - 
     ((-1 - 2*q^7*(-1 + z)*z - q^15*(-1 + z)*z^4 + q^18*z^5 - 
        q^17*(-10 + z)*z^5 - q^16*(-6 + z)*z^5 - 2*q^19*z^6 - q^20*z^6 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^10*z^3*(-3 + 2*z) + 2*q^11*z^3*(1 + 2*z) - 
        q^8*z*(1 - 6*z + z^2) - q^12*z^3*(3 - 4*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2) + q^13*(z^3 - 9*z^4 - 3*z^5))*
       R1[{{1}, {{3, 1, 2}, {0, 1, 2}}}])/(q^13*z^5) - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{1}, {{3, 1, 2}, {0, 2, 0}}}])/(q*z^2) - 
     (q + q^5 + q^2*(1 + z^(-1)) - 1/(q^6*z^3) - 1/(q^4*z^3) + 
       (-1 + z)/(q^3*z^2) - z^(-1) - 1/(q^2*z) + (q^3*(-1 + z))/z - 2*q^6*z + 
       q^7*z + q^8*z - q^4*(2 + z) + (2 + z)/(q^5*z^3))*
      R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}] - 
     ((-1 - q^5*z^3 - 9*q^13*z^4 - q^15*(-1 + z)*z^4 - q^12*z^5 + q^16*z^5 + 
        q^17*z^5 + q*(1 + z) + 2*q^14*z^4*(-1 + 2*z) + q^2*(1 + 2*z) + 
        q^11*z^3*(-2 + 3*z) - q^3*(1 + 3*z) + q^8*z*(-1 + 7*z) + 
        q^6*z*(-1 + z^2) + q^10*z^2*(-1 - 4*z + z^2) + 
        q^7*z*(2 - 3*z + z^2) + q^9*z^2*(-3 - 4*z + 3*z^2))*
       R1[{{1}, {{3, 1, 2}, {0, 2, 2}}}])/(q^8*z^4) - 
     (q + q^2 + 2*q^6*z - q^7*z - q^8*z)*R1[{{1}, {{3, 1, 2}, {1, 0, 0}}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{1}, {{3, 1, 2}, {2, 0, 0}}}])/(q^3*z^2) - 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R1[{{1}, {{3, 1, 2}, {3, 1, 0}}}] - 
     ((-1 + q^4*z + 2*q^3*z^2 - 2*q^6*z^2 - 2*q^12*z^4 + q^13*z^4 + 
        q^14*z^4 - q^2*(1 + z) + q^8*z^2*(1 + z) + q^10*z^3*(1 + z) + 
        q*(2 + z) - q^11*z^3*(2 + z) + q^7*z^2*(1 + 2*z) + 
        q^9*z^2*(-1 + z^2) + q^5*z*(-1 - z + z^2))*
       R1[{{1}, {{3, 1, 2}, {3, 2, 1}}}])/(q*z^3) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{3, 2, 0}, {-1, 0, 0}}}])/(q^2*z) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{3, 2, 0}, {-1, 0, 1}}}])/(q^2*z) + 
     (-1 + q)*q*(2 + q)*R1[{{1}, {{3, 2, 0}, {-1, 1, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{3, 2, 0}, {-1, 1, 1}}}])/(q^3*z^2) + 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 + q^5*z^2 - q^7*(-1 + z)*z^2 + 
        2*q^8*z^3 + q^9*z^3 + q^10*z^4 + q^11*z^4 - 2*q^6*z^2*(1 + z) - 
        q*(2 + z))*R1[{{1}, {{3, 2, 0}, {-1, 2, 0}}}])/(q^7*z^3) + 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 + q^2*(1 - 2*z - 2*z^2))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}])/(q^7*z^3) + 
     q^5*(-2 + q*(-1 + z))*R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}] - 
     ((1 - q^4*z + q^5*(-4 + z)*z^2 + q^6*(-1 + z)*z^2 - 2*q^9*z^3 - 
        5*q^10*z^3 + q^11*(-2 + z)*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 
        2*q^16*z^4 - q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{3, 2, 0}, {4, 0, 2}}}])/z^2 + 
     (q*(-2 + q*(-1 + z))*R1[{{1}, {{3, 2, 1}, {-2, 0, 0}}}])/z + 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^2 + q^7*z^3 + 
        q^5*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{3, 2, 1}, {-2, 0, 1}}}])/(q^4*z^3) - 
     q^3*R1[{{1}, {{3, 2, 1}, {-2, 1, 0}}}] + 
     (q^2*(1 + q*(-1 + z) + z)*R1[{{1}, {{3, 2, 1}, {-2, 1, 1}}}])/z + 
     ((1 + 2*q*(-1 + z) - z + 2*q^4*z^3 - 3*q^6*z^3 + 2*q^7*z^4 + 3*q^8*z^4 + 
        q^9*z^4 + q^3*z*(2 - 4*z + z^2) + q^2*(1 - 3*z + z^2 + 2*z^3) + 
        q^5*(z^2 + z^4))*R1[{{1}, {{3, 2, 1}, {-1, 0, 0}}}])/(q^4*z^3) - 
     ((-1 + 3*q - q^4*(-1 + z) + 4*q^7*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z*(2 + z^2) + q^3*(-1 - 4*z + z^2) + q^6*z*(1 - 3*z + z^2) + 
        2*q^2*(-1 + z + z^2))*R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}])/(q^4*z^2) - 
     ((1 + q^5*z + q^3*(1 + z) + q^4*(-1 + 2*z))*
       R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}])/(q*z) - 
     ((-1 - q^2 + q^4*z + q^3*(-2 + z)*z + q^6*z^3 + q^7*z^3 + q*(2 + z) - 
        q^5*z*(1 - 4*z + 2*z^2))*R1[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/
      (q^3*z^2) + q*(2 + q - q*z - q^2*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{3, 2, 1}, {-1, 1, 1}}}] - q^3*(q^2 + q*(3 - 2*z) - z)*
      R1[{{1}, {{3, 2, 1}, {-1, 2, 0}}}] - 
     ((1 - q^5*z^2 - 2*q^8*z^2 - q^7*z^3 - 2*q^11*z^3 + 2*q^12*z^4 - 
        q^13*z^4 - q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^9*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^10*z^2*(-1 + z + z^2))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}])/(q^8*z^3) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}])/(q*z^2) - 
     ((-1 + 3*q^10*(-1 + z)*z^3 + 3*q^14*(-1 + z)*z^4 + 7*q^16*z^5 - 
        q^17*(-5 + z)*z^5 + q^19*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) + q^18*z^5*(1 + z) - q^13*z^4*(6 + z) - 
        q^5*z*(1 + 2*z) - 2*q^9*z^2*(2 + 3*z) + q^12*z^3*(-1 + 4*z) + 
        q^11*z^3*(1 + 4*z) + q^3*(-1 - 2*z + z^2) - q^15*z^4*(-1 + z + z^2) - 
        q^7*z*(-2 + 5*z + z^2) + q^6*z*(-1 + 2*z + 2*z^2) + 
        q^8*z*(-1 + 7*z - 2*z^2 + z^3))*R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}])/
      (q^13*z^5) - (q*(-1 + q + 2*q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}])/z + 
     (-1 + q)*q^4*R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}] - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/(q*z^2) - 
     ((1 + q^5*z^3 - q^12*(-2 + z)*z^3 + 4*q^16*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 - q*(1 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + 
        q^10*z^3*(6 + 5*z) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) - q^11*z^3*(2 - 3*z + z^2) + 
        q^13*z^3*(-1 + 6*z + 2*z^2) + q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3) + 
        q^14*(z^4 - z^6) - q^15*(z^4 + z^6))*
       R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}])/(q^10*z^4) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - q^14*z^4 + q*(2 + z) - q^12*z^3*(1 + 2*z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2) + 
        q^13*(z^3 - 3*z^4))*R1[{{1}, {{3, 2, 1}, {1, 0, 2}}}])/(q^7*z^3) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 4*q^12*z^4 - q^14*z^4 + q^13*(-4 + z)*z^4 - 
        2*q^17*z^5 - q^18*z^5 + q*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{3, 2, 1}, {2, 0, 2}}}])/(q^6*z^3) - 
     (q^3*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R1[{{1}, {{3, 2, 1}, {3, 0, 2}}}])/z - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + q^4*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) + 2*q^8*z*(4 + z) + q^15*z^3*(1 + 3*z) + 
        q^13*z^2*(3 + 4*z - z^2) + 2*q^9*z*(-3 + z^2) + q^3*(1 - z + z^2) - 
        q^12*z*(-1 + 4*z + z^2) + q^10*z*(3 - 2*z + 7*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) + 2*q^7*(1 - 2*z^2 + z^3) - 
        q^6*(2 + 2*z + 3*z^2 + z^3) - q^11*z*(2 - 3*z + 7*z^2 + z^3))*
       R1[{{1}, {{3, 2, 1}, {3, 2, 0}}}])/(q^3*z^2) - 
     q^3*R1[{{1}, {{3, 2, 2}, {-2, 0, 1}}}] + 
     ((-1 + q)*(-1 + q + q*z + q^2*z)*R1[{{1}, {{3, 2, 2}, {-2, 0, 2}}}])/
      z^2 - (q^2*(2 + q)*(-1 + q*z)*R1[{{1}, {{3, 2, 2}, {-1, 0, 0}}}])/z - 
     ((-1 + 3*q + 2*q^6*z + q^3*(-4 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^4*(-1 - z + z^2) + 2*q^2*(-1 + z + z^2) + 
        q^5*(1 + 4*z + z^2 + z^3))*R1[{{1}, {{3, 2, 2}, {-1, 0, 1}}}])/
      (q^3*z^2) + ((-1 + 3*q + 2*q^7*z^2 + q^6*(-2 + z)*z^2 + 2*q^8*z^3 + 
        q^9*z^3 + q^4*(1 + z^2) + q^3*(-1 - 4*z + z^2) + 
        2*q^2*(-1 + z + z^2) + q^5*z*(2 + z + z^2))*
       R1[{{1}, {{3, 2, 2}, {-1, 0, 2}}}])/(q^3*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{3, 2, 2}, {-1, 1, 0}}}])/(q^2*z^2) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z - 2*q^5*(-2 + z)*z^2 + 
        q^6*z^3 + q^7*z^3 + q*(2 + z))*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/
      (q^2*z^2) - ((-1 + q^5*z^2 - q^6*z^2 + q^8*z^2 + q^9*(-1 + z)*z^2 + 
        q^7*z^3 + q^11*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 - 
        q^10*z^3*(2 + z) + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{3, 2, 2}, {0, 1, 0}}}])/(q^7*z^3) - 
     ((-1 - 2*q^7*(-1 + z)*z + 5*q^11*z^4 - q^15*(-2 + z)*z^4 + 4*q^14*z^5 + 
        q^16*z^5 + q^17*z^5 + q*(1 + z) + q^4*z*(2 + z) - q^13*z^4*(9 + z) + 
        q^2*(1 + 2*z) - q^3*(1 + 4*z) + q^8*z*(-1 + 5*z) + 
        q^9*z^2*(-2 - 6*z + z^2) + q^10*z^2*(-1 - 3*z + 2*z^2) + 
        q^6*z*(-1 - z + 2*z^2) - q^5*(z + z^3) - q^12*(z^3 + z^5))*
       R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}])/(q^9*z^4) - 
     (q^2*(-1 + q^4*(-2 + z)*z + q*(1 + z) + q^2*(1 + z) - q^3*(1 + 3*z))*
       R1[{{1}, {{3, 2, 2}, {0, 1, 2}}}])/z - 
     ((-1 - q^5*z^3 - q^12*z^4 - 4*q^16*z^5 - q^17*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) - q^13*z^4*(7 + z) + 
        q^2*(1 + 2*z) - q^3*(1 + 3*z) - q^10*z^3*(6 + 5*z) - 
        q^8*z*(1 - 5*z + z^2) + q^11*z^3*(1 - 4*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3) + q^15*(z^4 - 3*z^5))*
       R1[{{1}, {{3, 2, 2}, {0, 2, 0}}}])/(q^8*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + 2*q^23*z^6 + q^20*(-1 + z)*z^6 + 
        4*q^25*z^7 + 8*q^26*z^7 + 3*q^27*z^7 + q*(2 + z) - q^22*z^6*(2 + z) - 
        q^5*z*(3 + z) + 2*q^8*z^2*(4 + z) + q^11*z^2*(-1 + 3*z) - 
        q^7*z*(-3 + z^2) + q^16*z^4*(-7 - 8*z + z^2) + 
        q^21*z^5*(1 - 4*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^17*z^4*(2 - 3*z + 2*z^2) - q^18*z^4*(2 + 5*z + 2*z^2) - 
        q^15*z^3*(5 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2) - 
        q^12*z^2*(1 + 4*z + 3*z^2) + q^13*z^2*(2 - z - 5*z^2 + z^3) + 
        q^9*z*(-1 - 8*z - 3*z^2 + z^3) + q^14*z^2*(-1 + 7*z - 3*z^2 + z^3) + 
        q^19*(z^4 - 7*z^5 - 2*z^6))*R1[{{1}, {{3, 2, 2}, {1, 0, 1}}}])/
      (q^15*z^5) - q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{3, 2, 2}, {2, 0, 0}}}] - 
     (q^3*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{3, 2, 2}, {4, 0, 2}}}])/z^2 - q^3*(2 + q)*(-1 + q^4*z)*
      (-1 + q^5*z)*R1[{{1}, {{4, 0, 0}, {1, 2, 2}}}] + 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/
      (q^9*z^3) - ((-1 + q)*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/(q^6*z^3) + 
     ((-1 + q^5*z)*(1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + 
        q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 
        2*q^20*z^6 + q^21*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{1}, {{4, 0, 1}, {2, 2, 2}}}])/
      (q^9*z^4) + ((-1 + q^5*z)*(1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + 
        q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 
        2*q^20*z^6 + q^21*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{1}, {{4, 0, 1}, {3, 2, 1}}}])/
      (q^8*z^4) - ((-1 + q)*(-1 + q^5*z)*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{4, 0, 1}, {4, 2, 1}}}])/(q^2*z^3) - 
     ((-1 + q^5*z)*(-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 4*q^15*z^5 - 2*q^19*z^5 + 
        q^16*(-4 + z)*z^5 - 6*q^21*z^6 + 3*q^22*z^6 + 3*q^23*z^6 + 
        q^17*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - q^18*z^5*(3 + z) - 
        q^12*z^3*(3 + 4*z) + q^9*z^2*(-5 - 3*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2))*
       R1[{{1}, {{4, 0, 2}, {1, 2, 1}}}])/(q^15*z^5) - 
     ((-1 + q^5*z)*(-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - q^11*(-2 + z)*z^3 + 
        q^13*(-7 + z)*z^4 - q^17*z^5 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^16*z^5*(5 + z) + q^4*z*(-2 + z - z^2) + 
        2*q^9*z^2*(-2 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^10*z^3*(5 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - 
        q^8*z*(1 - 6*z - z^2 + z^3) - q^12*(z^3 + z^5))*
       R1[{{1}, {{4, 0, 2}, {1, 2, 2}}}])/(q^9*z^4) + 
     ((-1 + q^5*z)*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^3*(1 + z) + q^13*z^4*(3 + z) - q*(3 + 2*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^9*z^2*(-3 + z + z^2) - 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*(z - 7*z^2 - 2*z^3))*
       R1[{{1}, {{4, 0, 2}, {2, 2, 2}}}])/(q^5*z^3) + 
     ((-1 + q^5*z)*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^3*(1 + z) + q^13*z^4*(3 + z) - q*(3 + 2*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^9*z^2*(-3 + z + z^2) - 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*(z - 7*z^2 - 2*z^3))*
       R1[{{1}, {{4, 0, 2}, {3, 2, 1}}}])/(q^4*z^3) - 
     ((-1 + q^5*z)*(-1 - q^2 - q^7*(-2 + z)*z + q^3*(-1 + z)*z - 
        q^4*(-1 + z)*z + q^11*(-1 + z)*z^3 - 5*q^13*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 
        2*q^23*z^6 - q^12*z^4*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - 
        q^5*z*(2 + z) + q^10*z^3*(-3 + 2*z) + q^9*z^2*(-4 - 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2))*R1[{{1}, {{4, 0, 2}, {3, 2, 2}}}])/
      (q^7*z^4) - q^13*(2 + q)*z*(-1 + q^4*z)*(-1 + q^5*z)*
      R1[{{1}, {{4, 0, 2}, {4, 2, 1}}}] - 
     ((-1 + q)*q^5*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 0, 2}, {4, 2, 2}}}])/z^2 - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^14*(-1 + z)*z^4 - q^17*(-8 + z)*z^5 - 
        2*q^18*(-1 + z)*z^5 - q^19*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 
        q^16*z^5*(6 + z) - q^13*z^4*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2) + 
        q^15*(z^4 - 3*z^5))*R1[{{1}, {{4, 1, 0}, {-1, 0, 1}}}])/(q^13*z^5) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 3*z^2))*
       R1[{{1}, {{4, 1, 0}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 - q^7*z^2 - 2*q^10*z^3 - q^11*z^3 + q*(1 + z) + q^2*(2 + z) + 
        q^4*(3 - 4*z - 4*z^2) + q^5*(-1 + 4*z - 3*z^2) + q^3*(-4 + z^2) + 
        q^6*z*(-2 + z + z^2))*R1[{{1}, {{4, 1, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + 3*q^23*(-2 + z)*z^6 + 
        2*q^22*(-1 + z)*z^6 + q^24*(-1 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 
        q^21*z^6*(14 + z) + 2*q^20*z^5*(-1 + 4*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(7 + 4*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R1[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/(q^18*z^6) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 0}, {-1, 2, 0}}}])/(q^3*z^2) - 
     (q - q^5 + 2*q^4*z + q^3*(1 + z))*R1[{{1}, {{4, 1, 0}, {-1, 2, 1}}}] - 
     q^2*(-1 + q^4*(-1 + z) - 2*q^3*(1 + z))*
      R1[{{1}, {{4, 1, 0}, {-1, 2, 2}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + 2*q^20*(1 - 4*z)*z^5 + 
        q^22*(2 - 3*z)*z^6 + q^23*(7 - 3*z)*z^6 - q^24*(-1 + z)*z^6 - 
        2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) - q^21*z^6*(14 + z) + q^14*z^3*(-3 + 5*z - 6*z^2) + 
        q^3*(1 + 2*z - z^2) + q^19*z^5*(-8 - 6*z + z^2) - 
        2*q^9*z^2*(-4 - 5*z + z^2) + 2*q^18*z^4*(-1 + z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^12*z^3*(-10 - 12*z + 3*z^2) + q^17*z^4*(-5 - 13*z + 5*z^2) - 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^15*z^3*(4 - 5*z + 7*z^2) + 
        q^6*(z + z^2 - z^3) + q^16*z^3*(-2 + 11*z - 11*z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 0}, {0, 0, 2}}}])/(q^18*z^6) - 
     ((-1 + 2*z - q^6*(-1 + z)*z + q^7*z^2 + q^9*z^3 - q^10*z^3 - 
        q^2*(4 + z) + q*(3 + 2*z - z^2) + q^3*(4 + z^2) - q^4*(3 + 2*z^2) + 
        q^5*(1 - z + 4*z^2))*R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 + q^14*z^4 - q^16*z^4 + q^17*z^4 + q^18*z^4 + 
        q^6*(-1 + z)*(1 + z)^2 + q*(6 + z) - 2*q^2*(5 + 2*z) + 
        q^5*z*(-1 + 3*z) + q^15*z^3*(-1 + 3*z) + q^13*z^2*(-1 + 4*z) + 
        q^4*(2 + 6*z - 5*z^2) + q^11*z^2*(3 + 7*z - 2*z^2) + q^3*(4 + z^2) - 
        q^8*z*(6 + z^2) + q^7*z*(3 - 2*z + z^2) + q^10*(z - 5*z^3) + 
        q^9*z*(1 - 4*z - 3*z^2 + z^3) + q^12*(z^2 + 2*z^3 - 3*z^4))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/(q^10*z^3) - 
     ((1 + q^2*z + 2*q^6*z + q^14*(9 - 2*z)*z^4 - q^17*(-3 + z)*z^4 + 
        7*q^19*z^5 + 2*q^20*z^5 - q*(2 + z) - 3*q^15*z^4*(2 + z) - 
        q^12*z^2*(1 + 2*z) + q^16*z^4*(-2 + 3*z) + q^18*z^4*(1 + 3*z) - 
        q^11*z^2*(2 + 5*z) + q^13*z^3*(-2 + 9*z) + q^8*z^2*(-5 + 2*z + z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^9*z*(2 + z + 6*z^2 - 2*z^3) + q^7*z*(-3 - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - 2*z^2 + z^3) - q^10*z*(1 - 5*z - 2*z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}])/(q^12*z^4) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R1[{{1}, {{4, 1, 0}, {0, 2, 0}}}])/(q^7*z^3) - 
     ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 2*q^14*(-4 + z)*z^4 - 
        6*q^18*z^5 - q^20*z^5 + 2*q^22*z^6 + 3*q^23*z^6 + q^24*z^6 + 
        q*(2 + z) - q^19*z^5*(6 + z) + q^15*z^4*(5 + 2*z) + 
        q^11*z^2*(5 + 6*z) - q^17*z^4*(1 - 5*z + z^2) - 
        q^8*z^2*(-5 + 2*z + z^2) + q^3*(-1 + z + 2*z^2) - 
        q^4*(1 + 4*z + 2*z^2) + 2*q^9*z*(-1 - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - 2*z^2 + z^3) + q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^13*(z^3 - 7*z^4) + q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}])/(q^12*z^4) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/(q^5*z^2) - 
     ((-1 + q^7*z^2 - q^11*z^3 + q^8*(-2 + z)*z^3 + q^10*(-2 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 0, 2}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^10*z^4 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 + q*(2 + z) - q^4*z*(2 + z) + 
        2*q^5*z*(2 + z) + q^11*z^3*(3 + 2*z) + q^8*(z - 4*z^2) + 
        q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 - z + z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/(q^7*z^3) - 
     ((z - 5*q^17*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + 
        q^16*z^4*(3 - 6*z + z^2) - 2*q^13*z^3*(1 - z + z^2) - 
        q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - q^4*(1 + 8*z + 2*z^2) + 
        q^12*z^2*(-1 + 10*z + 3*z^2) + q^14*z^3*(-2 - 8*z + 5*z^2) + 
        q^7*z*(-2 + z + 11*z^2 - 3*z^3) + q^3*(1 + 2*z + z^2 - z^3) + 
        q^5*z*(6 + 3*z - 4*z^2 + z^3) + q^15*z^3*(1 - 5*z - z^2 + z^3) + 
        q^9*z*(-1 + 14*z - z^2 + z^3) - q^8*z*(-2 + 10*z + 2*z^2 + z^3) + 
        q^6*z*(-1 + z + 3*z^2 + z^3) + q^11*z^2*(4 - 15*z + 4*z^2 + z^3) - 
        q^10*z^2*(11 + 2*z + 7*z^2 + z^3))*R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/
      (q^10*z^4) - ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/(q*z^2) - 
     ((-1 + 4*q^3*z - q^8*(1 - 2*z)^2*z - 5*q^13*z^4 + q^12*(-7 + z)*z^4 - 
        q^16*z^5 - q^2*(1 + z) + q*(2 + z) - q^14*z^4*(3 + 2*z) + 
        q^9*z^3*(-5 + 3*z) + q^6*z*(-2 + 3*z - 4*z^2) + q^10*z^2*(-2 + z^2) + 
        q^5*z*(5 + z^2) + q^4*z*(-8 - 5*z + z^2) + q^11*z^3*(-4 - z + z^2) + 
        q^7*z*(2 - 3*z + 5*z^2) + q^15*(z^4 - 3*z^5))*
       R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + 7*q^13*z^2 + 7*q^15*z^4 + 6*q^16*z^4 + 2*q^17*z^4 + q^4*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) - q^9*z*(14 + 3*z) + q^8*z*(11 + 4*z) + 
        q^3*(1 - z + z^2) - q^6*z*(1 + 3*z + z^2) + 
        q^12*z*(1 - 13*z + 3*z^2) - q^14*z^2*(1 - 4*z + 8*z^2) - 
        q^5*(3 + 2*z - 4*z^2 + z^3) + q^10*z*(11 - z + 9*z^2 + z^3) + 
        q^7*(1 - z - 4*z^2 + 2*z^3) - q^11*z*(5 - 9*z + 8*z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 0}, {2, 0, 2}}}])/(q^10*z^3) + 
     ((1 + q^5*z^2 + 2*q^12*z^2 - 2*q^21*z^6 - q^22*z^7 - q^23*z^7 + 
        2*q^24*z^7 + q^25*z^7 - q*(1 + z) - q^4*z*(3 + z) - q^2*(1 + 3*z) - 
        q^11*z^3*(4 + 3*z) + q^10*z^2*(-3 + 7*z) + 
        q^8*z^2*(-9 + 5*z - 2*z^2) + q^19*z^5*(-3 + z + z^2) + 
        q^20*z^5*(2 + 3*z + z^2) + q^17*z^4*(-3 + 4*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^18*z^4*(1 - 7*z + 2*z^2) + 
        q^9*z^2*(5 + z + 5*z^2) - q^16*z^3*(1 - 4*z - 10*z^2 + z^3) + 
        q^6*z*(2 - 5*z - 8*z^2 + z^3) - 2*q^14*z^3*(2 - z - z^2 + z^3) + 
        q^7*z*(-1 + 10*z + 2*z^2 + z^3) - q^15*z^3*(-2 + 10*z + z^2 + 
          2*z^3) + q^13*z^2*(-1 + 4*z + z^2 + 3*z^3))*
       R1[{{1}, {{4, 1, 0}, {2, 1, 1}}}])/(q^9*z^4*(-1 + q^5*z)) - 
     ((1 + q^2 + q^11*z^4 + 2*q^12*z^4 + 6*q^13*z^4 + 2*q^14*z^4 + q^15*z^5 - 
        2*q^17*z^5 - q^18*z^5 - q*(2 + z) + q^3*z*(2 + z) - q^5*z*(5 + 3*z) + 
        q^7*z*(-2 + 4*z - 3*z^2) + q^9*z^2*(5 + 6*z - 2*z^2) + 
        q^6*z*(4 + z - z^2) - q^10*z^2*(1 - 2*z + 2*z^2) + 
        q^8*z*(1 - 5*z + 7*z^2) + q^4*(z + z^2 - z^3))*
       R1[{{1}, {{4, 1, 0}, {2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 0}, {2, 2, 0}}}])/z + 
     ((-1 + q - 12*q^14*z^5 + q^17*(4 - 5*z)*z^5 - 4*q^19*z^6 - 7*q^20*z^6 - 
        q^23*z^7 + q^2*(1 + z)^2 + q^16*z^5*(11 + 3*z) + 
        q^7*z*(2 - 3*z + z^2) + q^6*z^2*(3 - 3*z + z^2) + 
        q^3*(-1 + z + z^2) + q^18*z^5*(-1 + 2*z + z^2) + 
        q^12*z^3*(2 + 4*z + z^2) - q^5*z*(1 + 6*z + z^2) + 
        q^4*z*(-3 + z + 2*z^2) + q^15*z^4*(1 - 8*z + 3*z^2) - 
        q^9*z^2*(1 + 2*z - z^2 + z^3) + q^10*z^2*(-3 - 7*z^2 + 2*z^3) + 
        q^11*z^2*(1 - 8*z - 3*z^2 + 3*z^3) + q^13*(z^3 - 6*z^4) - 
        q^8*z*(1 - 6*z + 2*z^2 - 5*z^3 + z^4) + q^22*(z^6 - 2*z^7))*
       R1[{{1}, {{4, 1, 0}, {2, 2, 2}}}])/(q^6*z^4) - 
     ((-q^3 - q^6*(-1 + z) - 2*z + q*(-1 + z)*z + q^8*z^2 + q^4*(3 + z) + 
        q^7*(z - 2*z^2) - q^5*(3 + z + 2*z^2))*
       R1[{{1}, {{4, 1, 0}, {3, 0, 1}}}])/z + 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 0}, {3, 1, 0}}}])/z - 
     ((-2 - q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - 
        q^14*z^4 + 2*q*(2 + z) - q^5*z*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^4*(z - 2*z^2) - 2*q^7*z*(-1 + z^2) - 2*q^2*(1 + z^2) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^3*z*(-2 + z + z^2))*
       R1[{{1}, {{4, 1, 0}, {3, 1, 1}}}])/z^2 - 
     ((-1 + 2*q + q^15*(5 - 4*z)*z^4 + 3*q^19*z^5 + 4*q^20*z^5 + q^21*z^5 + 
        2*q^22*z^6 + q^23*z^6 + q^2*z*(2 + z) - q^16*z^4*(7 + 2*z) + 
        2*q^17*z^4*(-1 + 4*z) + q^3*(-3 - 2*z + z^2) + 
        q^14*z^3*(-2 + 4*z + z^2) - q^8*z*(1 - 3*z + 2*z^2) - 
        q^13*z^2*(1 + z + 5*z^2) + q^4*(2 - z - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - z^2 + z^3) - q^12*z^2*(2 + 3*z - z^2 + z^3) + 
        q^9*z*(-3 - 2*z - 6*z^2 + 2*z^3) + q^10*z*(3 - 8*z - 4*z^2 + 4*z^3) + 
        q^11*z*(-1 + 9*z + z^2 + 6*z^3) + q^7*(3*z + 4*z^3 - 2*z^4) - 
        q^6*(1 + 3*z - 3*z^2 - 4*z^3 + z^4) + q^18*(z^4 + z^5 - z^6))*
       R1[{{1}, {{4, 1, 0}, {3, 2, 1}}}])/(q^5*z^3) - 
     ((-1 + q)*q^3*(-1 + q^3*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/z^2 - 
     ((1 - q^4*z - q^8*z + q^5*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 - 
        q^12*(-1 + z)*z^2 + q^13*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 2*q^16*z^4 + 
        q^6*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^9*z*(3 + z - 2*z^2) + 
        q^3*(-1 + z - z^2) - q^10*z*(3 + z + 5*z^2) + 
        q^11*z*(1 - z + z^2 + z^3))*R1[{{1}, {{4, 1, 0}, {4, 1, 1}}}])/
      (q^4*z^2) + ((-1 + q)*q^2*(1 - q - q^2 + q^6*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{4, 1, 0}, {4, 2, 1}}}])/z^2 - 
     ((-1 + q^2*(-4 + z) + q^6*(-2 + z)*z^2 - q^7*z^3 + q^9*(-2 + z)*z^3 + 
        q^10*(-1 + z)*z^3 + q*(3 + z) - q^4*(1 - 7*z + z^2) - 
        q^5*z*(3 - 2*z + z^2) - 3*q^3*(-1 + 2*z + z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 0, 0}}}])/(q^3*z^2) - 
     ((1 + 2*q^7*(-1 + z)*z - 2*q^10*(-2 + z)*z^3 + 2*q^17*(-4 + z)*z^5 + 
        2*q^18*(-1 + z)*z^5 - 4*q^21*z^6 - 2*q^22*z^6 - q^19*(-3 + z)*z^6 - 
        q^20*(-1 + z)*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) - 2*q^16*z^5*(2 + z) - q^11*z^3*(4 + 5*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(5 - 5*z + z^2) + 
        q^15*z^4*(2 + z + z^2) - q^14*z^3*(-1 + 5*z + z^2) + 
        q^13*z^3*(-3 + 13*z + 4*z^2) + q^6*(z + z^2 - z^3))*
       R1[{{1}, {{4, 1, 1}, {-1, 0, 1}}}])/(q^13*z^5) - 
     ((1 + q^7*(-2 + z)*z - q^11*(1 - 2*z)^2*z^2 - q^18*z^5 + 
        2*q^17*(-5 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 - 4*q^21*z^6 - 
        2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) + 2*q^5*z*(1 + z) - 
        q^16*z^5*(15 + 2*z) + q^14*z^4*(1 + 3*z) + q^8*(z - 6*z^2) + 
        q^9*z^2*(3 + 7*z - 2*z^2) + q^3*(1 + z - z^2) + 
        q^10*z^2*(2 + z - z^2) - q^15*z^4*(2 - 3*z + z^2) + 
        q^13*z^3*(-1 + 5*z + 2*z^2) + q^12*z^3*(-1 - 10*z + 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 0, 2}}}])/(q^12*z^5) - 
     ((1 + q^2 + q^5*z - q^6*z - q^3*(-1 + z)*z + q^4*z^2 + 5*q^10*z^3 + 
        2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q^7*z*(1 + z) - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^9*z^2*(5 + 3*z - 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 + 12*q^14*z^4 - q^16*z^4 - 
        q^15*(-1 + z)*z^4 - 2*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) - q^8*z*(1 + 3*z) + 
        q^10*z^2*(3 + 8*z - 4*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*(z^3 - 4*z^4) + q^11*(z^2 + 4*z^3 - 2*z^4) + 
        q^9*(z - 3*z^2 + 6*z^3 - 2*z^4) + q^13*(z^3 + 7*z^4 - z^5))*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 1}}}])/(q^10*z^4) - 
     (q^2*(-1 + q*(1 + z) + q^2*(z - 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 2}}}])/z - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) - q^4*z - 2*q^6*z - q^7*z - 
       2*q^10*z^2 - 3*q^11*z^2 - q^12*z^2 - (2 + z)/(q^2*z^2))*
      R1[{{1}, {{4, 1, 1}, {-1, 2, 0}}}] - 
     ((-1 - 4*q^3*z + 3*q^6*z^3 + q^7*z^3 + q^5*z^2*(1 + z) + q*(2 + z) - 
        q^4*z*(-1 + 2*z + z^2) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 2, 1}}}])/(q*z^2) + 
     (q*(1 + q^2 - 2*q^4*z + q^5*z^2 - q*(2 + z) + q^3*z*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {-1, 2, 2}}}])/z + 
     ((1 + q^2 + q^5*z - q^3*(-1 + z)*z + q^6*(-1 + z)*z + q^4*z^2 + 
        q^11*z^3 - q^10*(-5 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - 
        q*(2 + z) + q^8*(z - 4*z^2) + q^9*z^2*(5 + 3*z - 3*z^2) - 
        q^7*z*(1 + 2*z + 2*z^2))*R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}])/
      (q^7*z^3) - ((2 - q^2*z + 2*q^5*z^2 + q^6*z^3 - q^7*z^3 + 2*q^8*z^3 + 
        q^9*z^3 + 2*q^4*z*(1 + z) - q*(3 + 2*z) + q^3*(1 + z - 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/(q^2*z^2) - 
     ((-1 - q^18*(-1 + z)*z^4 + 2*q^22*z^6 + 7*q^23*z^6 + 5*q^24*z^6 + 
        q^25*z^6 - q^2*(1 + z) - q^19*z^5*(1 + z) + q*(2 + z) + 
        q^15*z^4*(-5 + 2*z) - q^16*z^4*(9 + 2*z) + q^17*z^4*(-2 + 3*z) + 
        q^4*(1 - 2*z - 2*z^2) + 3*q^14*z^3*(-1 - 4*z + z^2) + 
        q^6*(-1 - 2*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) + 
        2*q^12*z^2*(-1 - 4*z + 3*z^2) - q^7*z*(-1 + z - 5*z^2 + z^3) + 
        q^5*(1 + 2*z - z^2 + z^3) + q^11*z*(-1 + 4*z - z^2 + z^3) - 
        q^8*z*(1 - 4*z + 3*z^2 + z^3) + q^10*z*(2 + z - z^2 + 2*z^3) + 
        q^9*z*(-1 - 6*z - 8*z^2 + 3*z^3) - q^13*(z^2 + 11*z^4))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/(q^13*z^4) - 
     ((-1 - q^4*(-4 + z)*z + 2*q^23*(1 - 3*z)*z^5 + q^24*z^6 - q^2*(1 + z) - 
        q^26*z^6*(1 + z) + q*(2 + z) - q^25*z^6*(2 + z) + q^3*z*(1 + 2*z) - 
        2*q^21*z^4*(1 + 2*z) + q^18*z^4*(-5 + 17*z) + 
        q^13*z^2*(2 + 2*z - 7*z^2) + q^15*z^3*(-4 + 5*z - 5*z^2) + 
        q^5*z*(-13 - 6*z + z^2) - q^11*z^2*(10 + z + z^2) + 
        q^6*z*(5 + 3*z + z^2) + q^10*z^2*(11 - 4*z + 2*z^2) + 
        q^16*z^3*(9 + 8*z + 2*z^2) + q^20*z^4*(1 + 4*z + 3*z^2) - 
        q^22*z^4*(-1 + z + 11*z^2) - q^17*z^3*(4 - 3*z - 15*z^2 + z^3) - 
        q^8*z*(4 + z - 4*z^2 + z^3) - q^7*z*(-8 - 10*z + z^2 + z^3) + 
        q^12*z^2*(-2 - 11*z - z^2 + 2*z^3) + q^9*z*(-1 - 9*z - 4*z^2 + 
          3*z^3) + q^14*(z^2 + 4*z^3 + 7*z^4 - 5*z^5) + q^19*(z^4 + z^6))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(q^13*z^4*(-1 + q^5*z)) - 
     ((1 - 4*q^10*(-1 + z)*z^3 + q^18*(-1 + z)*z^5 + 5*q^23*z^6 + q^24*z^6 - 
        q^22*(-4 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) - q^21*z^6*(6 + z) + q^5*z*(1 + 2*z) - 
        q^19*z^5*(6 + 5*z) + q^3*(1 + 2*z - z^2) + 
        q^12*z^3*(-4 - 5*z + z^2) - q^11*z^3*(1 + 6*z + z^2) - 
        q^20*z^5*(-2 + 7*z + z^2) + q^13*z^3*(5 + 5*z + 2*z^2) + 
        q^9*z^2*(4 + 3*z + 3*z^2) + q^7*z*(-2 + 11*z + 4*z^2) + 
        q^17*z^4*(-3 - 9*z + 5*z^2) + q^15*z^3*(1 - z + 7*z^2) + 
        q^6*(z - 5*z^2 - 2*z^3) - q^8*z*(-1 + 10*z - 2*z^2 + z^3) - 
        q^14*z^3*(1 - 6*z - z^2 + z^3) + q^16*z^3*(-1 + 2*z - 13*z^2 + 
          4*z^3))*R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((-1 + q^2*z + q^5*z - 2*q^8*z^3 + q^10*z^4 + q^11*z^4 + q*(1 + z) - 
        q^6*z*(3 + 2*z) + q^3*(1 - z + z^2) + q^4*(-1 + 2*z^2) + 
        q^7*z*(1 - z + 2*z^2))*R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q^5*z + q^4*z^2 - q^15*(-4 + z)*z^4 - q^17*(-8 + z)*z^5 - 
        q^16*(-6 + z)*z^5 - q^18*(-1 + z)*z^5 - 2*q^20*z^6 - q^21*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^10*z^3*(-3 + 2*z) + q^11*z^3*(2 + 5*z) - 
        q^12*z^3*(1 - 4*z + z^2) + q^7*z*(2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-2 - z + z^2) - 
        q^14*z^3*(-1 + 4*z + z^2) - q^13*z^3*(2 + 7*z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2) - q^8*z*(1 - 6*z + 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}])/(q^10*z^4) - 
     ((-1 + q*z - q^6*z^3 + q^18*z^5 - q^17*(-8 + z)*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 + 2*q^2*(1 + z) + q^3*z*(1 + z) - 
        2*q^5*z*(1 + z) - q^14*z^4*(9 + 2*z) - q^4*(1 + 3*z) - 
        q^13*z^4*(5 + 4*z) + q^11*z^3*(-9 + 5*z) + q^7*z*(1 - z + z^2) + 
        q^15*z^4*(-1 + 3*z + z^2) + q^8*z*(1 + 3*z + z^2) + 
        q^16*z^4*(1 + 13*z + z^2) + q^10*z^2*(-5 - 6*z + 2*z^2) + 
        q^9*z*(-1 + 4*z - 6*z^2 + 2*z^3) + q^12*(z^3 + 13*z^4 - 3*z^5))*
       R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}])/(q^9*z^4) - 
     ((-1 + q^6*(-5 + z)*z + q^8*(5 - 3*z)*z^2 - 3*q^19*z^4 + q^20*z^5 + 
        q^22*z^6 - 2*q^23*z^6 - 3*q^24*z^6 - q^25*z^6 - q^18*z^3*(2 + z) + 
        q^21*z^5*(2 + z) + q*(5 + z) - q^2*(4 + 3*z) + 
        q^4*(3 + 3*z - 6*z^2) + q^17*z^3*(3 + 5*z - 2*z^2) + 
        q^3*(-3 - 4*z + z^2) + q^7*z*(3 - z + z^2) + q^5*z*(5 - z + z^2) + 
        q^11*z^2*(1 - 5*z + 2*z^2) - q^12*z^2*(8 + 7*z + 3*z^2) + 
        q^13*z^2*(5 + z - 8*z^2 + z^3) + q^10*z*(-1 + z - 5*z^2 + z^3) + 
        q^14*z^2*(-2 + z - z^2 + z^3) + q^9*(z - 3*z^3 + z^4) + 
        q^16*(z^3 - 2*z^4 - 4*z^5) + q^15*(z^2 + z^3 + 6*z^4 - z^5))*
       R1[{{1}, {{4, 1, 1}, {1, 0, 1}}}])/(q^9*z^3*(-1 + q^5*z)) - 
     ((-1 + q^14*(2 - 9*z)*z^3 + q^22*(-6 + z)*z^6 + 2*q^23*(-3 + z)*z^6 + 
        q^21*(-1 + z)*z^6 + q^24*(-1 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 
        q^12*z^3*(3 + 7*z - z^2) - 2*q^17*z^4*(-2 - 4*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 + z + z^2) - 
        2*q^7*z*(-1 + 2*z + z^2) + q^19*z^5*(2 + 6*z + z^2) + 
        q^9*z^2*(-7 - 9*z + 2*z^2) + q^20*z^5*(-1 - 3*z + 2*z^2) - 
        q^8*z*(1 - 7*z + 3*z^2) - q^13*z^3*(3 + 3*z + 4*z^2) + 
        q^11*z^2*(1 + 2*z + 5*z^2) - q^15*z^3*(2 - 5*z + 6*z^2 + z^3) + 
        q^10*(z^2 + 4*z^4 - z^5) + q^16*(z^3 - 6*z^4 + 3*z^5 - 2*z^6) + 
        q^18*(z^4 + z^7))*R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/(q^14*z^5) - 
     ((1 - q^3*(-1 + z)*z - q^6*(-1 + z)*z + 4*q^21*z^6 + 2*q^22*z^6 - 
        4*q^23*z^6 - 2*q^24*z^6 - q*(3 + z) + q^2*(3 + z) - 
        q^18*z^5*(10 + z) + q^19*z^5*(-5 + 2*z) + q^9*z*(-3 + 11*z) + 
        q^14*z^3*(-2 - 16*z + z^2) + 2*q^4*(-1 - 2*z + z^2) + 
        2*q^7*z*(-1 + 2*z + z^2) + q^5*(1 + 3*z + z^2) - 
        q^8*z*(-3 + 10*z + z^2) + q^15*z^3*(-1 + 2*z + 8*z^2) + 
        q^11*z^2*(3 + 4*z + 4*z^2 - z^3) + q^12*z^2*(2 + 3*z + 7*z^2 - z^3) + 
        q^10*z*(1 - 10*z - 4*z^2 + z^3) - q^13*z^2*(1 - 4*z - z^2 + z^3) + 
        q^16*(z^4 + 3*z^5 - z^6) - q^17*(z^4 + z^6))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/(q^11*z^4) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 0}}}])/(q^3*z^2) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(q*z^2) - 
     ((1 - q^13*(-8 + z)*z^4 - 4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + 
        q^16*z^5*(3 + z) - q*(1 + 2*z) + q^11*z^3*(-2 + 3*z) + 
        q^3*(1 - 3*z - 2*z^2) + q^9*z^2*(5 + 9*z - 2*z^2) + q^4*z*(4 + z^2) + 
        q^2*(-1 + 2*z + z^2) + q^10*z^3*(6 + 2*z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) - q^15*z^4*(1 + 3*z + z^2) - 
        q^14*z^4*(-2 + 4*z + z^2) - q^5*z*(1 - 2*z + 2*z^2) + 
        q^6*z*(1 - z + 4*z^2) + q^8*z*(1 - 7*z - z^2 + z^3) - 
        q^7*z*(2 - 2*z + 2*z^2 + z^3))*R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/
      (q^4*z^3) - (2 + 3*q + q^4*(-2 + 2/z) - z^(-2) - 2/z + 2/(q^4*z) + 
       1/(q*z) - q^2*z + 2*q^7*z - q^6*(-6 + z)*z + 3*q^10*z^2 + q^11*z^2 + 
       2*q^8*z*(1 + z) + q^9*z*(-1 + 2*z) + (3 + 2*z)/(q^2*z^2) + 
       (-2 + z - z^2)/(q^3*z^2) + q^5*(3 + 2*z - z^2) - (q^3*(3 + z^2))/z)*
      R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}] + 
     ((-1 + q^6*(-1 + z)*z + 2*q^13*z^4 + q^15*z^4 - q^14*(-3 + z)*z^4 - 
        2*q^16*z^5 + q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + q^11*z^3*(1 + z) + 
        q^12*z^3*(1 + z) + q*(3 + z) + q^10*z^2*(3 + z) - q^2*(3 + 2*z) - 
        q^4*z*(2 + 3*z) + q^3*(1 + 2*z + 2*z^2) - q^8*z*(3 - 5*z + z^3) + 
        q^5*(z + z^3) - q^7*z*(-3 + z - 5*z^2 + z^3) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R1[{{1}, {{4, 1, 1}, {2, 0, 2}}}])/
      (q^7*z^3) - ((2 + q^3*(3 - 2*z)*z + 4*q^19*z^5 - q^18*(-5 + z)*z^5 - 
        2*q^20*z^6 + 7*q^21*z^6 - 2*q^22*z^6 - 3*q^23*z^6 + q^2*(4 + z) - 
        q*(5 + 2*z) + q^16*z^4*(3 + 5*z) + q^12*z^3*(3 + 11*z - z^2) - 
        2*q^13*z^3*(-1 - 7*z + z^2) + q^15*z^4*(4 - z + z^2) - 
        2*q^6*z*(-1 + 2*z + z^2) + q^5*(1 + 3*z + z^2) - 
        q^17*z^4*(1 - 6*z + 2*z^2) + q^4*(-2 - 5*z + 2*z^2) + 
        q^7*z*(-5 + 13*z + 2*z^2) - q^14*z^3*(1 + 2*z + 7*z^2) - 
        q^9*z*(3 - 23*z - 4*z^2 + z^3) + q^11*z^2*(3 + 5*z^2 + z^3) - 
        q^8*z*(-5 + 26*z + 5*z^2 + z^3) + q^10*z*(1 - 10*z + 7*z^2 - 12*z^3 + 
          z^4))*R1[{{1}, {{4, 1, 1}, {2, 1, 1}}}])/(q^10*z^4) - 
     ((-1 - q^4 + q^3*(-2 + z)*z - 4*q^15*(-1 + z)*z^3 - 2*q^19*z^4 - 
        8*q^21*z^5 + 2*q^22*z^5 + 2*q^23*z^5 - q^2*(2 + z) + q*(3 + z) - 
        q^18*z^4*(7 + z) + q^13*z^3*(5 + 2*z) + q^11*z*(2 + 2*z - 3*z^2) + 
        q^14*z^2*(5 + 3*z - 2*z^2) + q^8*z*(6 + 5*z - 2*z^2) + 
        q^5*z*(2 + 3*z - z^2) + q^17*z^3*(-3 - 11*z + z^2) + 
        q^9*z*(-8 - 7*z + z^2) + 2*q^16*z^2*(-1 - 2*z + 2*z^2 + z^3) - 
        q^6*(-2 + 4*z^2 + z^3) + q^10*z*(-2 - 6*z + 6*z^2 + z^3) + 
        q^7*(-1 + z + 3*z^2 + 2*z^3) + q^12*(z + 4*z^2 + 4*z^3 - 2*z^4) + 
        q^20*(z^4 - 7*z^5))*R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/
      (q^4*z^2*(-1 + q^5*z)) - ((1 - 5*q^17*z^4 - q^18*z^4 + 
        q^16*(-2 + z)*z^4 + 2*q^19*z^5 + q^20*z^5 + 4*q^12*z^2*(1 + z) + 
        3*q^2*(2 + z) + q^14*z^4*(4 + z) - q*(5 + z) + q^15*z^4*(8 + z) + 
        q^13*z^3*(4 + 3*z) + q^7*z*(-5 + z - z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(2 - 2*z + z^2) - q^9*z^2*(-4 + 2*z + z^2) + 
        q^5*(2 - z + 2*z^2) - q^6*z*(-5 + z + 2*z^2) + 
        q^4*(-5 - 5*z + 4*z^2) - q^10*z*(1 + 4*z - 6*z^2 + 2*z^3) - 
        q^11*z*(-1 + z - 3*z^2 + 2*z^3))*R1[{{1}, {{4, 1, 1}, {2, 2, 2}}}])/
      (q^2*z^2) + ((-1 + q)^3*q^2*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 1}, {3, 0, 2}}}])/z - 
     ((1 + q^6*(-3 + z)*z^2 + q^17*z^5 + q^18*(3 - 2*z)*z^5 + 5*q^20*z^6 + 
        4*q^21*z^6 + q^22*z^6 + q^19*z^5*(1 + z) + q^2*(2 + z) + 
        2*q^13*z^4*(2 + z) - q*(3 + z) + q^5*z^2*(3 + z) + 
        q^14*z^4*(-7 + 4*z) + q^10*z^3*(-4 + 5*z - 2*z^2) + 
        q^3*(1 + z - z^2) - q^15*z^4*(2 - 6*z + z^2) - 
        q^16*z^4*(-1 + z + z^2) + q^12*z^3*(-5 + 2*z + z^2) + 
        q^4*(-1 + 2*z^2) - q^11*z^2*(2 - 3*z - 3*z^2 + z^3) + 
        q^7*z*(-3 + z - 2*z^2 + z^3) + q^8*z*(3 - 8*z - z^2 + z^3) - 
        q^9*z*(1 - 8*z - 2*z^2 - 4*z^3 + z^4))*
       R1[{{1}, {{4, 1, 1}, {3, 1, 0}}}])/(q^9*z^4) - 
     ((-1 - q^2 + 5*q^4*z + q^3*(-2 + z)*z + 5*q^22*z^6 + 10*q^23*z^6 + 
        4*q^24*z^6 + q*(2 + z) - 3*q^5*z*(2 + z) + q^21*z^5*(4 + 3*z) + 
        q^7*z*(9 + 5*z - 3*z^2) + q^11*z^2*(4 + 5*z - z^2) - 
        q^17*z^4*(2 - 4*z + z^2) + q^6*z*(-3 - 2*z + z^2) + 
        q^9*z^2*(-9 - z + z^2) + q^20*z^4*(3 + 10*z + z^2) + 
        q^8*z*(-4 + 5*z + 2*z^2) + q^10*z^2*(3 - 5*z + 3*z^2) - 
        q^14*z^2*(1 - 7*z + 4*z^2) - q^15*z^3*(5 + 5*z + 4*z^2) + 
        q^12*z^2*(-6 - 3*z - 4*z^2 + z^3) + q^13*z^2*(3 - 7*z - 7*z^2 + 
          2*z^3) - q^18*z^3*(1 - 3*z - 4*z^2 + 3*z^3) + 
        q^16*(z^3 - 2*z^4 - 2*z^5) + q^19*(z^3 - 3*z^4 + 4*z^5 - 2*z^6))*
       R1[{{1}, {{4, 1, 1}, {3, 1, 1}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((-1 + 2*q + 3*q^15*(1 - 3*z)*z^3 + q^17*z^4 - 6*q^20*z^5 - 2*q^21*z^5 + 
        q^19*(-4 + z)*z^5 - 4*q^22*z^6 - 6*q^23*z^6 + q^24*(-2 + z)*z^6 + 
        2*q^27*z^7 - 3*q^28*z^7 - 2*q^29*z^7 - q^14*z^3*(1 + 11*z) + 
        q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + 
        q^18*z^4*(-1 - 2*z + 2*z^2) + q^16*z^3*(-1 + 6*z + 3*z^2) + 
        q^12*z^2*(2 + 4*z + 2*z^2 - z^3) + q^5*(-1 - 4*z + z^3) + 
        q^9*z*(3 - 3*z - 5*z^2 + z^3) + q^4*(-2 - 2*z^2 + z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^7*z*(-1 + z - 4*z^2 + 2*z^3) + 
        q^10*z*(-3 + 6*z - 3*z^2 + 4*z^3) + q^11*z*(1 - 8*z - 3*z^2 + 
          8*z^3) + q^13*(z^2 + 2*z^3 - 3*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4))*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/(q^8*z^4) - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 2*q^9*z^3 - 5*q^10*z^3 - 
        4*q^12*z^3 + q^11*(-2 + z)*z^3 + q^13*(-2 + z)*z^3 + 2*q^14*z^4 - 
        3*q^15*z^4 - 3*q^17*z^4 + q^19*z^4 - 2*q^22*z^5 - q^23*z^5 - 
        q*(3 + z) + q^2*(4 + z) - q^3*(4 + z^2) + q^6*z*(-1 + z + z^2) + 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{1}, {{4, 1, 1}, {4, 2, 1}}}])/z^2 + 
     ((-1 + q)*q^9*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^14*(-1 + z)*z^4 - 
        2*q^18*z^5 + q^17*(-8 + z)*z^5 - 4*q^21*z^6 - 2*q^22*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^16*z^5*(6 + z) + q^13*z^4*(7 + z) + q^15*z^4*(-1 + 3*z) - 
        q^11*z^3*(1 + 4*z) + q^9*z^2*(4 + 7*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^6*(z + z^2 - z^3))*
       R1[{{1}, {{4, 1, 2}, {-1, 0, 0}}}])/(q^12*z^5) - 
     ((1 - q^2*(-4 + z) + q^6*(-1 + z)*z + q^7*(-1 + z)*z^2 - q^8*z^3 + 
        2*q^9*z^3 + q^10*z^3 - q*(3 + z) + q^5*z*(4 - z + z^2) + 
        q^4*(1 - 6*z + 2*z^2) + q^3*(-3 + 5*z + 3*z^2))*
       R1[{{1}, {{4, 1, 2}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^10*(-2 + z)*z^3 - q^17*(-9 + z)*z^5 - 
        q^19*z^6 - q^20*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + q^14*z^3*(-1 + 4*z) + 
        q^11*z^3*(4 + 5*z) + q^13*z^3*(3 - 12*z - 4*z^2) - 
        q^8*z*(1 - 6*z + z^2) + q^18*z^5*(2 - 5*z + z^2) - 
        q^12*z^3*(5 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^15*z^4*(3 + 2*z + z^2) + 
        q^16*z^4*(1 + 5*z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2))*
       R1[{{1}, {{4, 1, 2}, {-1, 0, 2}}}])/(q^12*z^5) - 
     ((1 - 2*q - q^2*(-1 + z) - q^4*z + q^6*z^2 + q^7*z^3 - q^8*z^4 - 
        q^9*z^4 + q^3*(z - 2*z^2) + q^5*(z + z^2 - 3*z^3))*
       R1[{{1}, {{4, 1, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     ((-1 + 2*q - q^7*(-3 + z)*z^3 + q^8*(-2 + z)*z^3 + q^9*z^4 - 
        q^3*z*(1 + z) - q^6*z^2*(1 + z) + q^2*(-1 + z - 2*z^2) + 
        q^5*z*(-1 - 2*z + z^2) + q^4*(z + 2*z^3))*
       R1[{{1}, {{4, 1, 2}, {-1, 1, 1}}}])/(q*z^2) - 
     (q - q^5 + q^4*(1 + 3*z))*R1[{{1}, {{4, 1, 2}, {-1, 1, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^7*z^3 - q^11*z^3 + 
        q^10*z^4 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q*(2 + z) + q^9*z^2*(-1 + z + z^2))*
       R1[{{1}, {{4, 1, 2}, {-1, 2, 0}}}])/(q^5*z^3) - 
     q^5*(-2 + q*(-1 + z))*R1[{{1}, {{4, 1, 2}, {-1, 2, 1}}}] - 
     (q^3*(1 - 2*q^3*(-1 + z)*z + q^2*(1 + z) + q*(-2 + z^2))*
       R1[{{1}, {{4, 1, 2}, {-1, 2, 2}}}])/z - 
     (3*q^2 + q^3 + q*(-2 + 3/z) + 2/(q^2*z^2) + (2 - z)/z^2 + q^4*z - 
       q^5*z + 2*q^6*z + q^7*z - (2*(2 + z))/(q*z^2))*
      R1[{{1}, {{4, 1, 2}, {0, 0, 0}}}] - 
     ((1 + 2*q^12*(-1 + z)*z^3 - 4*q^14*z^4 - 4*q^15*z^4 - q^16*z^4 - 
        q^13*z^3*(3 + z) - q*(6 + z) + q^2*(9 + 4*z) + q^5*(2 + z - 2*z^2) + 
        q^3*(-2 + z - z^2) - q^7*z*(4 - 3*z + z^2) + q^8*z*(6 - z + z^2) - 
        q^6*z*(-1 + 2*z + z^2) + q^11*z^2*(-3 - 4*z + 2*z^2) + 
        q^4*(-4 - 6*z + 5*z^2) + q^10*z*(-1 + 8*z^2) - 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}])/
      (q^9*z^3) - ((-1 - q^2 - 2*q^5*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z - 
        q^14*(-5 + z)*z^3 + q^19*z^5 - q^20*(-3 + z)*z^5 - 3*q^18*z^6 + 
        7*q^22*z^6 + 4*q^23*z^6 + q*(2 + z) - q^6*z^2*(3 + z) + 
        q^12*z^3*(3 + 4*z - 3*z^2) + q^9*z^2*(-4 - 4*z + z^2) + 
        q^10*z^3*(-3 - 2*z + z^2) + q^7*z*(2 + 2*z + z^2) + 
        q^11*z^3*(-2 + 4*z + z^2) - q^13*z^3*(5 + 5*z + z^2) + 
        q^16*z^4*(-4 + 8*z + z^2) - 2*q^15*z^3*(1 - z + 4*z^2) - 
        q^8*z*(1 - 5*z - 3*z^2 + z^3) + q^21*(z^5 - 4*z^6) + 
        q^17*(z^4 + 10*z^5 - z^6))*R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/
      (q^15*z^5) - ((-1 + q^14*(3 - 5*z)*z^3 - q^20*z^5 + q^21*z^5 + 
        4*q^22*z^6 + 8*q^23*z^6 + 3*q^24*z^6 - q^2*(1 + z) + q*(2 + z) - 
        q^19*z^5*(9 + z) - q^15*z^4*(2 + 3*z) + q^4*(1 + 4*z - z^2) + 
        q^18*z^4*(-2 + 7*z + z^2) + q^3*(-1 + z + 2*z^2) + 
        q^7*z*(5 + 5*z - z^3) + q^12*z^2*(-4 - 10*z + z^3) - 
        q^8*z*(1 - 4*z + z^3) + q^6*(-1 - 2*z + z^3) + 
        q^5*(1 - 6*z - 5*z^2 + z^3) + q^11*z*(-1 + z - z^2 + z^3) + 
        q^17*z^3*(-1 - 2*z + 7*z^2 + z^3) + q^9*z*(-2 - 5*z - 3*z^2 + 
          3*z^3) + q^10*z*(2 + 2*z - 3*z^2 + 3*z^3) + 
        q^13*(z^2 - 6*z^3 - 16*z^4) + q^16*(z^3 - 4*z^4 - 3*z^5))*
       R1[{{1}, {{4, 1, 2}, {0, 1, 2}}}])/(q^12*z^4) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R1[{{1}, {{4, 1, 2}, {0, 2, 0}}}])/
      (q^9*z^4) - q^4*(1 + q^2 - q*(2 + z))*
      R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}] - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - q^14*(-4 + z)*z^4 + 
        q^15*(-2 + z)*z^4 - 5*q^17*z^5 - q^18*z^5 + 2*q^20*z^6 + q^21*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(6 + z) + q^16*z^5*(-9 + 2*z) - q^11*z^3*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(1 - 4*z + z^2) + 
        q^6*(z + z^2 - z^3))*R1[{{1}, {{4, 1, 2}, {0, 2, 2}}}])/(q^9*z^4) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R1[{{1}, {{4, 1, 2}, {1, 0, 0}}}])/(q^7*z^3) - 
     ((1 - 5*q^24*z^6 - q^25*z^6 - 2*q^26*z^7 - 7*q^27*z^7 - 7*q^28*z^7 - 
        2*q^29*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(2 + z) - 
        q^8*z^2*(5 + z) + q^20*z^5*(7 + 2*z) + q^21*z^5*(8 + 5*z) + 
        q^9*z^2*(-2 + z - z^2) + q^6*z*(3 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^23*z^5*(-1 - 7*z + z^2) - 2*q^18*z^4*(-3 - 3*z + z^2) + 
        q^5*(-2 - 2*z + z^2) + q^7*(1 + z + z^2) + 
        q^19*z^4*(-1 + 4*z + z^2) - q^11*z^2*(5 + z + 4*z^2) + 
        q^13*z^2*(5 + 13*z + 7*z^2 - z^3) + q^12*z*(1 + z + 9*z^2 + z^3) - 
        q^14*z^2*(1 - 9*z - 10*z^2 + 2*z^3) - q^17*z^3*(-4 - 19*z + z^2 + 
          2*z^3) + q^15*z^2*(-1 - 8*z + z^2 + 3*z^3) - 
        q^10*z*(1 - 6*z - 5*z^2 + 4*z^3) + q^16*(z^2 + 16*z^4 + 7*z^5 - 
          z^6) + q^22*(z^5 + z^6 - z^7))*R1[{{1}, {{4, 1, 2}, {1, 0, 1}}}])/
      (q^16*z^5) - ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{4, 1, 2}, {1, 2, 2}}}])/z^2 - 
     ((-1 + q^3*(-1 + z)^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        q^10*(-3 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + 3*q^6*z*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + q^5*z*(-1 + 2*z) + 
        q^4*(1 + 3*z - 4*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^8*z*(-1 + z + z^2) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 0}}}])/(q^3*z^2) - 
     ((2 - q^2*z - 4*q^5*z + q^11*z^4 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-5 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) - 
        q*(3 + 2*z) + q^4*z*(4 + 3*z - z^2) + q^6*z*(4 + z^2) - 
        4*q^7*z*(1 - z + z^2) + q^12*z^3*(-1 + 2*z + z^2) - 
        q^10*z^2*(1 + 4*z + z^2) + q^13*z^3*(-1 + 5*z + z^2) + 
        q^8*z*(3 - 9*z + 2*z^2) - q^9*z*(1 - 6*z + z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/(q^6*z^3) - 
     ((-1 - q^2 - q^5*z + q^3*z^2 + 4*q^16*z^5 - q^15*(-3 + z)*z^5 + 
        q^18*(-2 + z)*z^5 + q^19*(-1 + z)*z^5 + 2*q^20*z^6 - q^21*z^6 + 
        3*q^22*z^6 + 2*q^23*z^6 + q*(2 + z) + 2*q^17*z^5*(3 + z) - 
        q^4*z*(1 + 2*z) - q^6*z^2*(5 + 2*z) + q^12*z^3*(4 + 3*z - 3*z^2) - 
        q^13*z^3*(-1 + 3*z + z^2) - 2*q^10*z^2*(2 + 3*z^2) + 
        q^7*z*(2 + 9*z + 5*z^2) + q^9*z^2*(-1 - 7*z + 6*z^2) + 
        q^11*z^2*(2 - 8*z - z^2 + z^3) - q^8*(z - 2*z^3 + z^4) + 
        q^14*(z^4 + 4*z^5 - z^6))*R1[{{1}, {{4, 1, 2}, {2, 1, 2}}}])/
      (q^8*z^4) - ((-1 - 2*q^9*z - q^5*(-1 + z)*z + q^6*(-1 + z)*z - 
        q^8*z^3 - q^12*(-2 + z)*z^3 + q^14*z^4 + 3*q^15*z^4 + q^16*z^4 + 
        q*(2 + z) + q^11*z^2*(3 + 3*z - z^2) - q^4*(-1 + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(2 + z + z^2) - 
        q^10*z*(-1 + 4*z + z^2) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 2}, {2, 2, 0}}}])/(q*z^2) + 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^6 + 2*q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) + q^16*z^4*(1 + z) - q^11*z^3*(5 + z) - 
        q^13*z^4*(8 + z) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^15*z^4*(-1 + 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/(q^6*z^4) - 
     ((-1 + q^17*(-1 + z)*z^3 + 3*q^18*z^4 - q^19*z^4 - q^20*z^4 - 
        q^2*(2 + z) + q*(3 + z) + q^4*(3 + z) + q^16*z^3*(1 + 7*z) + 
        q^3*(-1 - 2*z + z^2) - q^12*z*(-4 + z + z^2) + 
        q^9*z*(-3 + 2*z + z^2) + q^10*z*(2 - z + 4*z^2) + 
        q^15*z^2*(-1 + 2*z + 5*z^2) + q^6*(6 + 3*z - z^3) + 
        q^7*(1 + 4*z - 5*z^2 + z^3) - q^5*(7 + z - 3*z^2 + z^3) - 
        q^13*z*(-1 - 5*z + z^2 + z^3) - q^11*z*(6 + 2*z^2 + z^3) + 
        q^8*(-2 - 2*z + 4*z^2 + z^3) - q^14*z*(1 + z - 10*z^2 + 3*z^3))*
       R1[{{1}, {{4, 1, 2}, {2, 2, 2}}}])/(q^3*z^2) - 
     ((-1 - q^2 - 4*q^20*z^5 + 2*q^21*z^5 + 8*q^23*z^6 + 3*q^24*z^6 + 
        q*(2 + z) + q^22*z^5*(1 + 4*z) + q^4*(1 + 7*z) - 
        q^15*z^3*(8 + 17*z) + q^5*(1 - 9*z - 4*z^2) + 
        q^7*z*(5 + 3*z - 4*z^2) + q^18*z^4*(1 - 8*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^12*z^3*(-10 - z + z^2) - 
        q^19*z^4*(-1 + 14*z + z^2) + q^9*z^2*(-5 - 4*z + 2*z^2) + 
        q^8*z*(-9 - 4*z + 3*z^2) + q^16*z^2*(1 + 2*z - 21*z^2 + z^3) + 
        q^13*z^2*(5 - 2*z - 14*z^2 + z^3) + q^11*z*(-1 + z - 2*z^2 + z^3) + 
        q^17*z^3*(1 - 6*z - z^2 + z^3) + q^6*(-1 + 4*z + z^2 + z^3) + 
        q^10*z*(4 + 7*z - 10*z^2 + 2*z^3) + q^14*z^2*(-6 + 3*z - 5*z^2 + 
          2*z^3))*R1[{{1}, {{4, 1, 2}, {3, 1, 2}}}])/(q^5*z^3) - 
     (q^2*(1 + q^2 - q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^10*z^2 + q^11*z^3 - 
        q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(2 + z) + q^6*z*(4 + z) - 
        q^7*z*(2 + z^2) + q^5*z*(-3 - 2*z + z^2) + q^8*z*(-1 - 2*z + 2*z^2) + 
        q^9*(z + z^2 - 4*z^3))*R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/z^2 + 
     (q*(1 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - q^10*(-6 + z)*z^3 + q^14*z^4 + 
        2*q^15*z^4 + q^16*z^4 + 2*q^12*z^3*(1 + z) - q^6*z^2*(2 + z) - 
        q*(4 + z) + q^5*z*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^2*(3 + 2*z) + 
        q^9*z^2*(3 + 2*z - z^2) + q^3*(2 + 3*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-2 - 2*z + 3*z^2))*R1[{{1}, {{4, 1, 2}, {3, 2, 2}}}])/z^2 - 
     ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R1[{{1}, {{4, 1, 2}, {4, 0, 2}}}])/z^2 + 
     (q*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/z^2 - 
     ((1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R1[{{1}, {{4, 1, 2}, {4, 1, 2}}}])/(q*z^3) - 
     ((1 - q^2*(-1 + z) + 4*q^3*z + q^4*(-3 + z)*z - q^9*z^4 - q^10*z^4 - 
        q*(2 + z) + q^5*z*(1 - z + z^2) + q^6*(z^2 - 2*z^3))*
       R1[{{1}, {{4, 2, 0}, {-1, 0, 0}}}])/(q^3*z^2) - 
     ((-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {-1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {-1, 1, 0}}}])/(q^7*z^3) - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) - q^4*z - 2*q^5*z - 2*q^7*z - 
       q^8*z + q^6*(-1 + z)*z - 2*q^9*z^2 - 5*q^10*z^2 - 2*q^11*z^2 - 
       (2 + z)/(q^2*z^2))*R1[{{1}, {{4, 2, 0}, {-1, 1, 1}}}] - 
     (-q - 1/(q^3*z^2) - 1/(q*z^2) + (-1 + z)/z + q^4*z + 2*q^5*z + q^7*z - 
       q^6*(-3 + z)*z + 2*q^9*z^2 + 3*q^10*z^2 + 3*q^11*z^2 + q^12*z^2 + 
       (2 + z)/(q^2*z^2))*R1[{{1}, {{4, 2, 0}, {-1, 2, 0}}}] - 
     ((-1 - q^5*z + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 
        6*q^9*z^2*(1 + z) - q^16*z^5*(2 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(7 + 6*z) + q^10*z^2*(2 - 10*z - 7*z^2) + 
        q^12*z^3*(2 + 5*z - 2*z^2) + q^15*z^4*(4 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^13*z^3*(3 + 7*z + 2*z^2) + 
        q^7*z*(2 + z + 2*z^2 - z^3) + q^8*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^14*z^3*(1 - 8*z - 3*z^2 + z^3) - q^6*(z - 7*z^3 + z^4))*
       R1[{{1}, {{4, 2, 0}, {-1, 2, 1}}}])/(q^9*z^4) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 0, 0}}}])/(q^7*z^3) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 - q^13*z^4 - 3*q^14*z^4 - q^15*z^4 + 
        2*q^17*z^5 + q^18*z^5 - 2*q^19*z^5 - q^20*z^5 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 1, 0}}}])/(q^8*z^3) - 
     ((-z - 2*q^20*z^6 - 5*q^21*z^6 - 4*q^22*z^6 - q^23*z^6 + 
        q^18*z^5*(2 + z) - q^2*z*(4 + z) + q^4*z*(5 + 2*z) + 
        q^17*z^4*(-4 + 7*z) + q^14*z^3*(2 + 2*z - z^2) + 
        q^13*z^3*(-8 - 9*z + z^2) + q*(1 + 3*z + z^2) + 
        q^12*z^2*(-1 - z + 2*z^2) + q^15*z^3*(2 + 18*z + 6*z^2 - z^3) + 
        q^3*(-2 - 3*z - z^2 + z^3) - q^11*z^2*(-1 - 20*z + z^2 + z^3) - 
        q^6*z*(4 + 3*z + 3*z^2 + z^3) - q^16*z^3*(1 - 4*z - 14*z^2 + 2*z^3) + 
        q^8*z*(-1 + 8*z - 7*z^2 + 2*z^3) + q^9*z*(-1 - 13*z + z^2 + 2*z^3) + 
        q^7*z*(4 - 11*z^2 + 3*z^3) + q^10*z*(1 + 9*z + 9*z^2 + 6*z^3) + 
        q^5*(1 + z - 2*z^2 + 4*z^3 - z^4))*R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/
      (q^11*z^4) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + q^14*z^4 - q*(2 + z) + q^13*z^3*(-1 + 3*z) + 
        q^12*z^3*(1 + 3*z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 4*z - z^2))*R1[{{1}, {{4, 2, 0}, {0, 1, 2}}}])/
      (q^5*z^3) - ((1 + 3*q^14*(-1 + z)*z^3 - 6*q^16*z^4 - 2*q^17*z^4 - 
        q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 2*q^8*z*(4 + z) - 
        q^15*z^3*(1 + 3*z) + q^12*z*(-2 + 5*z) + q^10*z*(-6 + z - 7*z^2) + 
        q^3*(-1 + z - z^2) + q^13*z^2*(-4 - 2*z + z^2) + q^9*(7*z - 2*z^3) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) - 2*q^7*(1 - 2*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(5 - 2*z + 7*z^2 + z^3))*
       R1[{{1}, {{4, 2, 0}, {0, 2, 0}}}])/(q^11*z^3) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 2, 1}}}])/(q^5*z^3) - 
     ((-1 + q^2 - 2*q^4*z - q^10*z^2 + q^5*(-2 + z)*z^2 - 8*q^13*z^4 + 
        q^12*(-1 + z)*z^4 + 6*q^16*z^5 + 2*q^17*z^5 - 4*q^19*z^6 + 
        2*q^20*z^6 + 4*q^21*z^6 + q^22*z^6 + q*(1 + z) - q^14*z^4*(2 + z) + 
        q^15*z^4*(1 + 3*z) - q^8*z*(1 - 5*z + z^2) + 
        q^11*z^3*(-3 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 + z + 2*z^2) + q^9*z^2*(-2 - 7*z + 3*z^2) - q^6*(z + z^3))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 0}}}])/(q^10*z^4) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 6*q^12*z^3 + 2*q^15*(1 - 3*z)*z^4 - 
        4*q^16*z^5 + q^17*(-2 + z)*z^5 + q^18*z^6 + 2*q^19*z^6 - q^20*z^6 - 
        3*q^21*z^6 - q^22*z^6 - q*(1 + z) - q^2*(1 + z) + 
        q^9*z^2*(5 + 7*z - 2*z^2) + q^3*(1 + z - z^2) + 
        q^8*z*(1 - 6*z + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^10*z^2*(2 - 2*z + z^2) - q^11*z^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-4 + 7*z + z^2) + q^14*(z^3 - 4*z^4))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}])/(q^10*z^4) - 
     ((-1 - q^5*z - q^17*z^6 - q^18*z^6 + 2*q^19*z^6 + 3*q^20*z^6 + 
        q^21*z^6 + q*(1 + z) + q^4*z*(3 + z) - q^16*z^5*(4 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(11 + 4*z) - q^9*z^2*(10 + 9*z) + 
        q^10*z^2*(4 - 9*z - 6*z^2) + q^12*z^3*(-3 + 6*z - 2*z^2) + 
        q^14*z^4*(-2 - 4*z + z^2) + q^15*z^4*(1 - z + z^2) - 
        q^3*(1 + 6*z + z^2) + q^7*z*(2 + z + 2*z^2 - z^3) + 
        q^8*z*(-1 + 5*z - 4*z^2 + z^3) - q^6*(z - 7*z^3 + z^4) + 
        q^13*(z^3 - 6*z^4 - 3*z^5))*R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}])/
      (q^10*z^4) - ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^5*(-1 + z) + q^2*z + q^9*z + q^8*z^3 + q^14*z^3 - 
        q^13*(-2 + z)*z^3 + 2*q^15*z^4 + 3*q^16*z^4 + q^17*z^4 + q*(1 + z) + 
        q^7*z^2*(1 + z) - q^4*(3 + 2*z) + q^11*(z - 4*z^2) + 
        q^6*(z - 2*z^2) + q^10*z*(-2 + z - z^2) + q^12*z^2*(3 + 3*z - z^2) + 
        q^3*(2 + z^2))*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(q^4*z^2) - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        7*q^10*z^3 - q^11*(-3 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {2, 1, 1}}}])/(q^3*z^2) - 
     (-1 + q)*q^7*(2 + q)*z*R1[{{1}, {{4, 2, 0}, {2, 2, 0}}}] + 
     (-1 + q)*q^8*z*R1[{{1}, {{4, 2, 0}, {2, 2, 1}}}] - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{1}, {{4, 2, 0}, {3, 0, 0}}}])/(q^4*z^2) - 
     (-1 + q^2*(-4 + z) + q^3*(-1 + z) - z^(-2) + 1/(q^3*z^2) + z^(-1) - 
       q/z - 2*q^6*z - 5*q^7*z + q^8*(-2 + z)*z + 2*q^11*z^2 - 3*q^12*z^2 - 
       2*q^13*z^2 - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R1[{{1}, {{4, 2, 0}, {3, 1, 0}}}] - 
     ((-1 + q)*(-1 + q^7*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 2, 0}, {3, 1, 1}}}])/z^2 + 
     ((-1 + q)^2*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 2, 0}, {3, 2, 0}}}])/z^2 + 
     (q^2*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{1}, {{4, 2, 0}, {3, 2, 1}}}])/z^2 - 
     (q^7*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 2, 0}, {4, 1, 1}}}])/z - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{4, 2, 1}, {-2, 0, 0}}}])/(q*z) + 
     ((1 + q^2*z + q^3*(1 + 2*z) - q^4*(1 + z^2))*
       R1[{{1}, {{4, 2, 1}, {-2, 0, 1}}}])/(q*z) + 
     q^2*R1[{{1}, {{4, 2, 1}, {-2, 0, 2}}}] + 
     ((-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R1[{{1}, {{4, 2, 1}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + q + 2*q*z - q^5*(-1 + z)*z^2 - 4*q^12*(-2 + z)*z^4 - 
        q^16*(-8 + z)*z^5 - q^17*(-7 + z)*z^5 - 2*q^18*(-1 + z)*z^5 - 
        q^19*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + q^11*z^3*(4 + 12*z - 3*z^2) + 
        q^2*(1 + z - z^2) + q^13*z^4*(-6 - 6*z + z^2) + q^7*z*(2 - z + z^2) - 
        q^3*(1 + 4*z + z^2) + q^15*z^4*(1 + 11*z + z^2) + 
        q^6*z*(-1 + 2*z^2) + q^9*z^2*(-5 - 10*z + 2*z^2) + 
        q^14*z^4*(-1 + 13*z + 3*z^2) + q^4*(z + z^2 - z^3) - 
        q^8*z*(1 - 5*z - z^2 + z^3) + q^10*(z^2 - 6*z^3 + 8*z^4 - 2*z^5))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 0}}}])/(q^12*z^5) - 
     ((1 - q*z + 6*q^3*z + q^5*(-2 + z)*z^2 + 5*q^22*z^6 + q^24*z^7 - 
        3*q^15*z^4*(1 + z) + q^21*z^5*(1 + z) + q^23*z^6*(3 + z) - 
        q^2*(2 + 3*z) + q^20*z^5*(-3 + 4*z) + q^4*(1 - 5*z - 5*z^2) + 
        q^6*z*(3 + 6*z - 5*z^2) + q^10*z^2*(-3 + 8*z - 4*z^2) - 
        q^9*z^2*(1 - 7*z + z^2) + q^7*z*(1 + 5*z + z^2) - 
        q^16*z^3*(5 + 5*z + z^2) - q^19*z^4*(2 + 9*z + 3*z^2) + 
        q^8*z*(-1 - 3*z + 4*z^2) - q^17*z^3*(-3 + 6*z + z^3) + 
        q^11*z^2*(4 - 5*z^2 + z^3) + q^12*z^2*(-2 + 4*z - 9*z^2 + 2*z^3) + 
        q^14*z^2*(-1 + 4*z + z^2 + 2*z^3) + q^13*z^2*(2 - 2*z + 7*z^2 + 
          3*z^3) - q^18*z^3*(1 - 5*z + 11*z^2 + 4*z^3))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/(q^11*z^4*(-1 + q^5*z)) - 
     ((1 - q^2*(-1 + z) + q^4*(-3 + z)*z + q^7*z^2 - 2*q^6*z^3 - q^9*z^4 - 
        q^10*z^4 - q*(2 + z) + q^3*z*(4 + z) + q^5*z*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}])/(q^2*z^2) - 
     ((1 - q - q^4*(-3 + z)*z^2 - 7*q^21*z^6 - q^22*z^6 + 2*q^24*z^7 + 
        3*q^25*z^7 + q^26*z^7 + q^6*z*(2 + z - 3*z^2) + 
        q^8*z^2*(-11 + z - z^2) + q^9*z^2*(7 + 4*z - z^2) - 
        q^17*z^4*(4 + z^2) + q^20*z^5*(1 - 4*z + z^2) - 
        2*q^11*z^3*(2 - 4*z + z^2) + q^19*z^5*(-1 - z + z^2) - 
        q^2*(1 + 8*z + z^2) + q^3*(1 + 10*z + 4*z^2) - 
        q^7*z*(1 - 2*z + 5*z^2) + q^5*z*(-3 - 4*z + 6*z^2) - 
        q^10*z^2*(2 - 8*z - 6*z^2 + z^3) - q^14*z^3*(5 + 6*z - 3*z^2 + z^3) - 
        q^15*z^3*(-2 + 6*z + z^2 + z^3) + q^16*z^3*(-1 + 3*z + 4*z^2 + z^3) + 
        q^12*z^2*(2 + 4*z + 4*z^2 + z^3) + q^13*z^2*(-1 + 4*z + 9*z^2 + 
          4*z^3) + q^18*(z^4 - 8*z^5 - 2*z^6))*
       R1[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(q^10*z^4*(-1 + q^5*z)) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 3*z - z^2))*R1[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/
      (q^7*z^3) - q^8*(2 + q)*z*R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^7*z^3 - q^11*z^3 + 
        q^10*z^4 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q*(2 + z) + q^9*z^2*(-1 + z + z^2))*
       R1[{{1}, {{4, 2, 1}, {-1, 2, 0}}}])/(q^5*z^3) - 
     ((1 - 6*q^16*z^4 + q^17*(-4 + z)*z^4 + q^18*(-1 + z)*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) - q^15*z^3*(4 + 3*z) + q^3*(-1 + z - z^2) - 
        q^8*z*(5 + z^2) + q^13*z^2*(-2 - 2*z + z^2) - 
        q^9*z*(-2 + z + 2*z^2) + q^14*z^2*(-2 - 3*z + 5*z^2) - 
        q^10*z*(1 - 2*z + 6*z^2) + q^12*z*(-2 + 4*z + 7*z^2) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) + q^6*(2 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(3 - 2*z + 5*z^2 + z^3) - q^7*(2 + z - 6*z^2 + 2*z^3))*
       R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(q^11*z^3) - 
     q^4*z*(2 + q^2*(1 - 2*z) - q*(-3 + z) + q^3*z + 2*q^5*z + 3*q^6*z + 
       q^7*z)*R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}] + 
     ((z + q^19*z^5 + q^17*(-10 + z)*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 + q^18*z^5*(1 + z) + q^16*z^4*(2 - 12*z + z^2) + 
        q^15*z^4*(-7 - 4*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 5*z + z^2) + 
        2*q^14*z^3*(1 - 3*z + 3*z^2) + q^4*(-1 + 5*z + 3*z^2) - 
        q^10*z^2*(3 + 6*z + 4*z^2) + q^11*z^2*(3 - 6*z + 5*z^2) - 
        q^3*(-1 + 5*z + z^3) + q^5*z*(-1 + 2*z - 5*z^2 + z^3) - 
        q^8*z*(-2 + 6*z + 2*z^2 + z^3) + q^12*z^2*(-4 + 7*z + 3*z^2 + z^3) + 
        q^6*z*(-3 - 5*z + 7*z^2 + z^3) + q^13*z^2*(1 - 8*z - 7*z^2 + 3*z^3) - 
        q^9*z*(1 - 8*z - 3*z^2 + 3*z^3) + q^7*(z^2 + 2*z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}])/(q^11*z^4) - 
     ((-1 - q^4*z + 8*q^12*z^4 + 2*q^16*z^5 + 4*q^17*z^5 + q^19*z^6 - 
        3*q^20*z^6 - 2*q^21*z^6 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(8 + z) + q^15*z^4*(1 - 5*z + z^2) + 
        q^14*z^4*(-1 - 4*z + z^2) + 3*q^9*z^2*(-1 - 3*z + z^2) + 
        q^3*(-1 - z + z^2) - q^6*z*(1 + 4*z + z^2) + 
        q^7*z*(2 + 3*z + 3*z^2) + q^10*z^2*(-2 - 3*z - 4*z^2 + z^3) - 
        q^8*z*(1 - 4*z - z^2 + z^3) + q^11*(z^2 + 4*z^4 + z^5) + 
        q^18*(z^5 - 2*z^6))*R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/(q^9*z^4) - 
     ((-1 - q^2 + q^5*z + q^3*(-1 + z)*z - 2*q^9*z^3 - q^4*z*(1 + z) + 
        q*(2 + z) - q^8*z^2*(1 + 3*z) + q^7*z*(-1 - 2*z + 2*z^2) + 
        q^6*z*(1 + 3*z + 2*z^2))*R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}])/
      (q^2*z^2) + ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 
        2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R1[{{1}, {{4, 2, 1}, {0, 2, 0}}}])/(q^9*z^4) - 
     ((1 + 2*q^2 - 4*q^4*z - 9*q^13*z^3 - 5*q^20*z^6 + 3*q^21*z^6 + 
        5*q^22*z^6 + q^23*z^6 - 2*q^14*z^4*(1 + z) - q*(2 + z) + 
        q^15*z^4*(5 + z) + q^19*z^5*(-1 + 3*z) - q^17*z^4*(3 + 4*z) + 
        q^16*z^4*(-5 + 6*z) + q^8*z*(2 - 13*z - 4*z^2) + q^3*(-2 + z - z^2) + 
        q^7*z*(-3 + 7*z + 2*z^2) + q^5*(2 + 7*z + 2*z^2) + 
        q^9*z*(-3 + 10*z + 2*z^2) + q^12*z^2*(-6 + 5*z + 8*z^2 - 3*z^3) - 
        q^6*(1 + z + 2*z^2 + 2*z^3) + q^11*z*(-1 + 13*z - z^2 + 7*z^3) + 
        q^10*z*(3 - 10*z + 9*z^2 - 7*z^3 + z^4) + q^18*(z^4 - 5*z^5))*
       R1[{{1}, {{4, 2, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 7*q^16*z^5 + 2*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 6*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{1}, {{4, 2, 1}, {1, 0, 2}}}])/(q^9*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z - 4*q^16*z^5 + q^17*(-2 + z)*z^5 + 
        3*q^20*z^6 - 2*q^21*z^6 + 2*q^22*z^6 - q^24*z^6 + 2*q^6*z^2*(1 + z) - 
        3*q^19*z^5*(1 + z) + q*(2 + z) - q^18*z^5*(6 + z) - q^5*z*(3 + 2*z) + 
        q^14*z^4*(-3 + 4*z) + q^9*z^2*(-9 - 4*z + z^2) - 
        2*q^7*z*(-1 + 2*z + z^2) + q^13*z^3*(1 - 11*z + 2*z^2) - 
        q^10*z^2*(-5 + 4*z - 7*z^2 + z^3) + q^12*z^2*(1 - 3*z - 5*z^2 + 
          z^3) + q^8*z*(-1 + 9*z + z^2 + z^3) - 
        q^11*z^2*(3 - 4*z + 2*z^2 + z^3))*R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/
      (q^11*z^4) - ((1 + q^5*(-1 + z)*z + 2*q^7*z^3 - 2*q^6*z*(1 + z) - 
        q*(2 + z) + q^10*z^3*(2 + z) + q^9*z^2*(2 + 3*z) + 
        q^3*(2 + 3*z - 3*z^2) + q^8*(z + z^2 - 3*z^3) + q^4*(-1 + z^3))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 - q^5*z - q^3*(-1 + z)*z - q^6*z^2 + q^7*z^2 + q^8*z^2 - 
        q^10*z^3 + q^4*z*(1 + z) - q*(2 + z))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/(q*z^2) - 
     ((1 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 
        2*q^8*z*(4 + z) + q^14*z^3*(-2 + 3*z) - q^15*z^3*(1 + 3*z) + 
        q^12*z*(-1 + 4*z) + q^10*z*(-3 + 2*z - 7*z^2) + q^3*(-1 + z - z^2) - 
        2*q^9*z*(-3 + z^2) + q^13*z^2*(-3 - 3*z + z^2) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) - 2*q^7*(1 - 2*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(2 - 3*z + 7*z^2 + z^3))*
       R1[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/(q^5*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}])/z^2 - 
     ((1 - q^5*(-1 + z)*z + q^11*z^3 - q^10*(-3 + z)*z^3 + 3*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 - q^6*z*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + q^8*(z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(2 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}])/(q^2*z^2) - 
     ((1 + 2*q^9*z + q^5*(-1 + z)*z - q^6*(-1 + z)*z + q^8*z^3 + 
        q^12*(-2 + z)*z^3 - q^14*z^4 - 3*q^15*z^4 - q^16*z^4 - q*(2 + z) + 
        q^13*z^3*(-1 + 2*z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^11*z^2*(-3 - 3*z + z^2) - q^7*z*(2 + z + z^2) + 
        q^10*z*(-1 + 4*z + z^2))*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(q*z^2) - 
     ((1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R1[{{1}, {{4, 2, 1}, {3, 0, 1}}}])/(q*z^2) + 
     q^8*z*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}] - 
     ((-1 + 4*q^17*z^4 + q^18*z^4 - q^16*(-2 + z)*z^4 - 2*q^19*z^5 - 
        q^20*z^5 - q^13*z^3*(2 + z) - q^15*z^4*(4 + z) + q*(5 + z) - 
        q^12*z^2*(4 + 3*z) - q^2*(10 + 3*z) + q^4*(3 + 6*z - 4*z^2) + 
        q^7*z*(5 - 3*z + z^2) - q^8*z*(5 - 2*z + z^2) + q^3*(6 + 2*z + z^2) - 
        q^14*z^3*(1 + 3*z + z^2) + q^5*(-3 - 3*z + 2*z^2) + 
        q^6*z*(-5 - 2*z + 2*z^2) + q^11*z*(-1 + z + z^3) + 
        q^10*z*(1 + 7*z - 4*z^2 + z^3) + q^9*z*(2 - 6*z + 2*z^2 + z^3))*
       R1[{{1}, {{4, 2, 1}, {3, 1, 0}}}])/(q^2*z^2) + 
     (-1 + q)*q^15*(2 + q)*z^2*R1[{{1}, {{4, 2, 1}, {3, 2, 0}}}] + 
     (q^5*(-1 + q^8*z + q^5*(-1 + z)*z^2 + q^10*z^3 + 2*q^11*z^4 + q^12*z^4 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + q^3*z*(1 + 2*z) + 
        q^9*z^2*(1 - z + z^2) + q^6*(z + z^3) - q^7*z*(2 + z - z^2 + z^3))*
       R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/z^2 - 
     ((-1 + q)^2*q^9*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 2, 1}, {4, 2, 0}}}])/z + 
     q^2*R1[{{1}, {{4, 2, 2}, {-2, 0, 0}}}] - 
     (q^3*(-1 + q - 2*z + q*z)*R1[{{1}, {{4, 2, 2}, {-2, 0, 1}}}])/z - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^11*(1 - 2*z)*z^3 - q^15*z^4 - 
        q^14*(-2 + z)*z^4 + q^12*z^5 - 2*q^16*z^5 - q^17*z^5 - q*(1 + z) - 
        q^2*(1 + z) + q^13*z^4*(9 + z) + q^3*(1 + z - z^2) + 
        q^8*z*(1 - 5*z + z^2) - 2*q^9*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^10*(z^2 + 2*z^3 - z^4))*
       R1[{{1}, {{4, 2, 2}, {-2, 0, 2}}}])/(q^8*z^4) - 
     (q^2 + q^3 - q^4 - z^(-1))*R1[{{1}, {{4, 2, 2}, {-1, 0, 0}}}] - 
     ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z - q^6*(-2 + z)*z^2 + 
        q^20*(-11 + z)*z^5 + q^23*z^6 + q^24*z^6 + q^22*z^5*(1 + z) - 
        q*(2 + z) + q^5*z*(2 + z) + q^21*z^5*(-1 + 7*z) + 
        q^9*z^2*(4 + 4*z - z^2) + q^13*z^3*(3 + 7*z - z^2) + 
        q^7*z*(-1 + 3*z + z^2) - q^11*z^2*(1 + 4*z + z^2) - 
        q^8*z*(-2 + 5*z + z^2) - q^18*z^4*(2 + z + 2*z^2) - 
        q^19*z^4*(1 + 12*z + 2*z^2) - q^16*z^3*(3 + 10*z - 9*z^2 + z^3) + 
        q^14*z^2*(1 + z - 2*z^2 + z^3) - q^17*z^3*(1 + 3*z - 7*z^2 + 2*z^3) - 
        q^10*z*(1 + 4*z - 4*z^2 + 3*z^3) + q^15*z^2*(-1 + 2*z - 8*z^2 + 
          7*z^3) + q^12*(z^2 + 5*z^4))*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}])/
      (q^15*z^5) - ((1 + q - q*z - q^7*(-2 + z)*z^2 - 2*q^12*z^4 - 
        4*q^20*z^6 - 8*q^21*z^6 - 3*q^22*z^6 - 3*q^2*(1 + z) + 
        q^6*z^2*(1 + z) - q^3*(1 + z)^2 + q^17*z^5*(2 + z) + 
        q^5*z*(3 + 2*z) + q^10*z^2*(8 + 14*z - 5*z^2) + q^4*(2 + 4*z - z^2) - 
        q^15*z^4*(-1 + z + z^2) - q^16*z^4*(2 + 4*z + z^2) - 
        q^8*z*(3 + 2*z + 3*z^2) + q^11*z^2*(1 + 11*z + 3*z^2) + 
        q^13*z^3*(2 + 11*z + 4*z^2) + q^14*z^3*(-1 + 20*z + 4*z^2) - 
        2*q^9*z*(-1 + 5*z - 3*z^2 + z^3))*R1[{{1}, {{4, 2, 2}, {-1, 0, 2}}}])/
      (q^10*z^4) - ((1 + q^5*z^3 - q^12*z^4 + 6*q^16*z^5 + 2*q^17*z^5 - 
        2*q^18*z^6 - 7*q^19*z^6 - 5*q^20*z^6 - q^21*z^6 - q*(1 + z) + 
        6*q^10*z^3*(1 + z) + q^13*z^4*(6 + z) - q^2*(1 + 2*z) + 
        q^3*(1 + 3*z) + q^9*z^2*(4 + 7*z - 3*z^2) + q^8*z*(1 - 4*z + z^2) - 
        q^11*z^3*(1 - 4*z + z^2) + q^15*z^4*(-1 + 2*z + z^2) - 
        q^14*z^4*(-2 + 3*z + z^2) - q^7*z*(2 + 2*z + 3*z^2) + 
        q^6*(z + 2*z^2 - z^3))*R1[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/
      (q^8*z^4) + ((-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z + 
        2*q^8*z^3 + q^11*(-3 + z)*z^3 - 5*q^12*z^4 + q^14*z^4 + q^13*z^5 - 
        2*q^16*z^5 - 5*q^17*z^5 - 2*q^18*z^5 + q^7*z^2*(1 + z) + 
        q^9*z^2*(1 + z) + q*(2 + z) - q^5*z*(2 + z) + 
        q^10*z^2*(-1 - z + z^2))*R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/
      (q^6*z^3) + q^7*(1 + q)^2*z*R1[{{1}, {{4, 2, 2}, {-1, 1, 2}}}] - 
     ((1 + q^14*(2 - 3*z)*z^4 + q^15*(-1 + z)*z^4 - q^16*z^5 - q^17*z^5 - 
        q*(1 + z) + q^5*z^2*(1 + z) + q^13*z^4*(9 + z) - q^2*(1 + 2*z) + 
        q^3*(1 + 3*z) + q^9*z^2*(1 + 5*z) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 3*z + z^2) + q^12*z^3*(1 + z + z^2) - 
        q^6*z*(-1 + z + 2*z^2) + q^11*(z^3 - 4*z^4) + q^10*(z^2 + z^4))*
       R1[{{1}, {{4, 2, 2}, {-1, 2, 2}}}])/(q^4*z^3) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 - 2*q^23*z^6 - 
        q^24*z^6 + 2*q^25*z^7 + 7*q^26*z^7 + 5*q^27*z^7 + q^28*z^7 - 
        q^19*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - q^20*z^5*(6 + z) + 
        q^8*z^2*(7 + 2*z) - q^12*z^3*(3 + 5*z) + q^17*z^4*(-6 - 6*z + z^2) + 
        q^21*z^5*(-2 - 3*z + z^2) - q^7*z*(-1 + z + z^2) - 
        q^22*z^5*(-1 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^14*z^2*(2 + 2*z + z^3) + q^13*z^2*(-1 - 2*z - 6*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 3*z^2 + z^3) + q^16*z^3*(-4 - 7*z - z^2 + z^3) + 
        q^10*z*(-1 - z - 4*z^2 + 3*z^3) - q^15*z^2*(1 - 4*z + z^2 + 4*z^3) + 
        q^18*(z^4 - 8*z^5))*R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}])/(q^15*z^5) - 
     ((-1 + 5*q^16*z^4 + q^17*z^4 + q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^8*z*(7 + 2*z) + q^14*z^2*(-3 + 2*z - 2*z^2) + 
        q^13*z^2*(6 + 3*z - z^2) + q^12*z*(1 - 5*z + z^2) + 
        q^3*(1 - z + z^2) + q^9*z*(-5 + z + 2*z^2) + q^10*z*(4 - z + 7*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) + 2*q^7*(1 - 2*z^2 + z^3) - 
        q^6*(2 + 2*z + 3*z^2 + z^3) - q^11*z*(3 - z + 6*z^2 + z^3) + 
        q^15*(z^2 + 6*z^4))*R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}])/(q^10*z^3) - 
     ((z + 2*q^8*(1 - 4*z)*z + 2*q^14*(-1 + z)^2*z^3 + 2*q^18*z^5 + 
        q^19*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + 
        2*q^16*z^4*(1 - 7*z + z^2) + q^15*z^4*(-3 - 4*z + z^2) - 
        q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - q^4*(1 + 5*z + z^2) - 
        q^10*z^2*(9 + 5*z + 5*z^2) + q^3*(1 + z + z^2 - z^3) + 
        q^5*z*(2 + 2*z - 4*z^2 + z^3) + q^12*z^2*(-3 + 7*z - 4*z^2 + z^3) + 
        q^13*z^2*(1 - 6*z - 3*z^2 + z^3) + q^11*z^2*(4 - 9*z + 2*z^2 + z^3) + 
        q^6*z*(2 + 2*z + 2*z^2 + z^3) - q^7*z*(3 + z - 5*z^2 + 2*z^3) - 
        q^9*z*(1 - 12*z + z^2 + 2*z^3) + q^17*(z^4 - 4*z^5))*
       R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(q^10*z^4) - 
     ((-1 + q + 2*q*z - q^4*z^3 + q^15*z^4 + 2*q^14*(-1 + z)*z^4 + 
        2*q^16*z^5 + q^17*z^5 + 3*q^6*z^2*(1 + z) + q^13*z^4*(-11 + 2*z) + 
        q^5*z*(1 + 2*z) + q^7*(z - 4*z^2) + q^2*(1 + z - z^2) - 
        q^11*z^3*(2 - 6*z + z^2) - q^3*(1 + 4*z + z^2) - 
        q^12*z^3*(1 + 5*z + 2*z^2) - q^9*z^2*(1 + 3*z + 4*z^2) + 
        q^10*z^2*(-1 + 5*z^2) - q^8*z*(1 - 3*z + 7*z^2 + 3*z^3))*
       R1[{{1}, {{4, 2, 2}, {0, 1, 2}}}])/(q^4*z^3) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{1}, {{4, 2, 2}, {1, 0, 0}}}])/(q^3*z^2) - 
     ((-1 - 4*q^6*z - q^5*(-2 + z)*z + q^11*(-1 + z)^2*z^2 + q^14*z^4 - 
        q^15*z^4 - q^16*z^4 + q*(2 + z) - q^12*z^3*(1 + 2*z) - 
        q^4*(-1 + z^2) - q^8*z*(2 - 9*z + z^2) + q^9*z^2*(-6 - 7*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(5 - 2*z + z^2) + 
        q^10*z^2*(-1 - 4*z + 3*z^2) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 2}, {1, 0, 1}}}])/(q^6*z^3) - 
     ((-1 + 2*q^10*(-1 + z)*z^3 + q^15*z^5 - q^16*z^5 - q^17*z^5 + 
        q*(2 + z) + q^13*z^4*(2 + z) - q^4*z*(5 + 3*z) - q^11*z^3*(1 + 4*z) + 
        q^8*z^2*(6 + 3*z - z^2) + q^3*z*(5 + 4*z - z^2) + 
        2*q^5*z*(1 - z + z^2) + q^12*z^3*(1 - z + z^2) + 
        2*q^9*z^2*(-1 + z + z^2) + q^2*(-1 - 2*z + 2*z^2) - 
        q^6*z*(3 + z + 5*z^2) + q^7*z*(2 - z + 6*z^2) + q^14*(z^4 - 3*z^5))*
       R1[{{1}, {{4, 2, 2}, {1, 0, 2}}}])/(q^5*z^3) - 
     ((-1 - q^6*z^2 + q^7*z^3 + q^10*z^3 + q^11*z^4 - q^8*z^2*(2 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^5*z*(-1 + 2*z) + q^9*z^2*(-1 + 2*z) + 
        q^4*(-1 + z - 2*z^2) + q^3*(3 + z^2))*
       R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 - q^2 + q^4*z + q^5*z + q^3*(-2 + z)*z + q^8*(3 - 2*z)*z^2 - 
        q^10*z^3 + q^7*z*(1 + z) - q^9*z^2*(1 + z) + q*(2 + z) - 
        q^6*z*(2 + z))*R1[{{1}, {{4, 2, 2}, {1, 1, 2}}}])/(q*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{4, 2, 2}, {2, 0, 0}}}])/z^2 - 
     ((-1 + q^3*(-1 + z)*z + q^17*(-1 + z)*z^3 + 3*q^18*z^4 - q^19*z^4 - 
        q^20*z^4 + q*(3 + z) - q^2*(3 + z) + 2*q^4*(4 + z) + 
        2*q^16*z^3*(1 + 3*z) + q^15*z^2*(-1 + z + z^2) + 
        q^9*z*(-1 + 5*z + 3*z^2) + q^10*z*(4 - z + 4*z^2) - q^6*(-6 + z^3) + 
        q^7*(3 + 8*z - 10*z^2 + z^3) + q^12*z*(4 - 8*z - 7*z^2 + z^3) - 
        q^5*(14 + 6*z - 4*z^2 + z^3) - q^13*z*(-1 - 7*z + z^2 + z^3) - 
        q^11*z*(8 - 3*z + 2*z^2 + z^3) + q^8*(-2 - 2*z + 4*z^2 + z^3) - 
        q^14*z*(1 + z - 10*z^2 + 4*z^3))*R1[{{1}, {{4, 2, 2}, {2, 1, 1}}}])/
      (q^4*z^2) - ((1 + 2*q^13*z^4 - 6*q^17*z^4 - q^18*z^4 + 
        q^16*(-5 + z)*z^4 + 2*q^19*z^5 + q^20*z^5 + q^14*z^4*(1 + z) - 
        q*(5 + z) + q^15*z^4*(5 + z) + q^2*(7 + 3*z) + 
        q^6*z*(3 + z - 2*z^2) + q^7*z*(-3 + z - z^2) + q^3*(-2 + z - z^2) + 
        q^11*z^2*(3 + 2*z - z^2) + q^5*(1 + z^2) + q^8*z*(1 - 4*z + z^2) + 
        q^4*(-2 - 4*z + 4*z^2) - q^9*z*(1 - 6*z + z^3) - 
        q^10*z*(-1 + 6*z - 2*z^2 + z^3) + q^12*(z^2 + z^4))*
       R1[{{1}, {{4, 2, 2}, {2, 1, 2}}}])/(q*z^2) - 
     q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{4, 2, 2}, {3, 0, 0}}}] - 
     ((1 + q^2 - q^3*z^2 + q^6*(-1 + z)*z^2 + q^11*(5 - 2*z)*z^3 - 
        q^14*(-1 + z)*z^4 - 2*q^15*z^5 - 5*q^16*z^5 - 4*q^17*z^5 + q^19*z^5 + 
        2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 + q^5*z*(1 + z) + 
        q^18*z^5*(1 + z) - q*(2 + z) + q^13*z^4*(4 + z) + q^4*z*(1 + 2*z) + 
        q^9*z^2*(3 + 3*z - z^2) - q^7*z*(2 + z^2) - q^8*z*(-1 + 4*z + z^2) + 
        q^12*z^3*(-2 - 3*z + 2*z^2))*R1[{{1}, {{4, 2, 2}, {3, 1, 2}}}])/
      (q*z^3) + q^12*z*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^8*z - q^9*z + 
       2*q^12*z^2 + q^13*z^2)*R1[{{1}, {{4, 2, 2}, {4, 1, 1}}}] - 
     q*(2 + q)*(-1 + q^4*z)*R1[{{1}, {{5, 1, 1}, {-1, 0, 0}}}] - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 - q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + 3*q^15*z^4 + 3*q^16*z^4 + q^17*z^4 - 2*q^20*z^5 - 
        q^21*z^5 - q*(6 + z) + q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + 
        q^12*z^3*(1 + 2*z) + q^2*(7 + 4*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + q^4*(-2 - 4*z + 5*z^2))*
       R1[{{1}, {{5, 1, 1}, {-1, 0, 1}}}])/(q^10*z^3*(-1 + q^5*z)) - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {-1, 0, 2}}}])/(q^7*z^3) - 
     ((1 + z - 2*q^19*z^6 - 5*q^20*z^6 - 2*q^21*z^6 - 2*q^7*z*(1 + z)^2 + 
        q^16*z^5*(4 + z) - q^15*z^4*(1 - 3*z + z^2) + 
        5*q^4*z*(-1 - z + z^2) - q*(1 + 7*z + z^2) + q^8*z*(1 - z + 2*z^2) + 
        2*q^12*z^3*(1 - z + 2*z^2) - q^5*z*(-1 + z + 2*z^2) + 
        q^2*(-1 + 4*z + 4*z^2) + q^13*z^3*(2 + 7*z + 5*z^2) + 
        q^9*z^2*(7 + 10*z + 2*z^2 - z^3) + q^3*(1 + 6*z + 4*z^2 - z^3) - 
        q^10*z^2*(4 - 9*z - 10*z^2 + z^3) - q^14*z^3*(1 - 3*z - 5*z^2 + 
          z^3) + q^11*(z^2 - 10*z^3 - 7*z^4) + q^6*(z - 10*z^3 + z^4))*
       R1[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(q^10*z^4) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 - 
        4*q^17*z^5 - 6*q^18*z^5 - 2*q^19*z^5 - 2*q^20*z^6 - q^21*z^6 - 
        q^5*z*(1 + z) - q^2*(2 + z) + 3*q^14*z^4*(2 + z) + q*(3 + z) + 
        q^13*z^4*(-7 + 2*z) + 3*q^8*z*(-1 + 2*z) + q^4*(1 + 2*z - 2*z^2) + 
        q^10*z^2*(2 + 4*z - z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-1 - z + z^2) + q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^11*(z^2 + z^3 - z^4))*R1[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/
      (q^11*z^4) - ((1 - q^4*z + 2*q^24*z^7 + 5*q^25*z^7 + 2*q^26*z^7 - 
        q*(1 + z) - q^5*z*(1 + z) - q^21*z^6*(6 + z) - q^8*z^2*(10 + z) - 
        q^2*(1 + 3*z) - q^14*z^3*(9 + 7*z) + q^15*z^3*(4 - 11*z - 7*z^2) + 
        q^9*z^2*(11 + 11*z - 5*z^2) + q^20*z^5*(1 - 8*z + z^2) - 
        q^11*z^3*(9 - 2*z + z^2) + q^3*(1 + 5*z + z^2) - 
        2*q^17*z^4*(1 - z + 2*z^2) - q^18*z^4*(2 + 7*z + 5*z^2) + 
        q^10*z^2*(-4 + 11*z + 7*z^2) + q^7*z*(-1 - 4*z - 7*z^2 + z^3) + 
        q^19*z^4*(1 - 3*z - 7*z^2 + z^3) + q^6*z*(2 + 6*z - 5*z^2 + z^3) + 
        q^16*z^3*(-1 + 10*z + 10*z^2 + z^3) + q^12*z^2*(2 + 5*z - z^2 + 
          2*z^3) + q^13*z^2*(-1 + 5*z + 7*z^2 + 3*z^3))*
       R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}])/(q^10*z^4*(-1 + q^5*z)) - 
     ((1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + q^13*(7 - 2*z)*z^4 + 
        4*q^17*z^5 + 4*q^18*z^5 + q^19*z^5 + 2*q^20*z^6 + q^21*z^6 + 
        2*q^22*z^6 + q^23*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}])/
      (q^11*z^4) - ((1 + 2*q^15*z^5 + 3*q^16*z^5 + 3*q^17*z^5 + 3*q^18*z^5 + 
        q^19*z^5 - 2*q^22*z^6 - q^23*z^6 + q^2*(1 + z) - q*(2 + z) - 
        q^3*z*(5 + 2*z) + q^4*z*(7 + 5*z) - q^9*z^2*(4 + z^2) - 
        q^5*z*(1 - 3*z + z^2) + q^10*z^2*(2 - 3*z + z^2) - 
        q^8*z*(1 + z + 2*z^2) + q^6*z*(-1 - 3*z + 5*z^2) + q^7*(z - 2*z^3) - 
        q^12*z^2*(2 + z - 4*z^2 + z^3) + q^13*(z^2 - z^4) + 
        q^11*(z^2 + 3*z^3 + 2*z^4 - z^5) + q^14*(z^3 + 2*z^5))*
       R1[{{1}, {{5, 1, 1}, {2, 0, 1}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {2, 0, 2}}}])/(q*z^2) + 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {2, 1, 0}}}])/(q^6*z^3) - 
     ((1 - 4*q^16*z^4 - q^17*z^4 + q^15*(-2 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 + 2*q^12*z^3*(1 + z) - q*(2 + z) - q^6*z*(2 + z) + 
        q^14*z^4*(4 + z) - q^7*z*(1 + 2*z) + 2*q^10*z^2*(2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) - q^11*z^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-1 + 2*z + z^2) + q^4*(1 + 3*z^2) - q^8*z*(2 + 3*z^2) - 
        q^9*z*(-2 + 4*z + z^3) - q^5*(1 - 2*z - 3*z^2 + z^3))*
       R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     ((1 - 2*q + 2*q^19*(1 - 2*z)*z^4 - q^22*(-2 + z)*z^5 - 2*q^24*z^6 - 
        5*q^25*z^6 - 2*q^26*z^6 - 2*q^27*z^7 - q^28*z^7 + 
        q^20*z^5*(-3 + 2*z) + q^21*z^5*(7 + 3*z) + 
        q^11*z^2*(10 + z - 8*z^2) + q^3*(-3 + z - z^2) + 
        q^17*z^3*(2 + 2*z - z^2) + q^23*z^5*(-1 + z^2) - 
        q^2*(-2 + 2*z + z^2) + q^13*z^2*(-1 + 3*z^2) + 
        q^14*z^2*(3 - 2*z + 10*z^2) + q^15*z^2*(-3 + 6*z + 10*z^2) + 
        2*q^10*z*(1 - 4*z + 2*z^2 - 2*z^3) + q^5*(1 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) - q^9*z*(5 - 2*z - 5*z^2 + z^3) + 
        q^12*z^2*(-3 - 5*z - 2*z^2 + z^3) + q^8*z*(4 - 4*z - 2*z^2 + z^3) - 
        q^18*z^3*(-1 - 2*z + 3*z^2 + z^3) + q^7*z*(-2 + z - 4*z^2 + 2*z^3) - 
        q^16*z^2*(-1 + 8*z + 7*z^2 + 3*z^3) + q^6*(-1 - 2*z + 2*z^2 - 5*z^3 + 
          z^4))*R1[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + 5*q^16*z^4 + q^17*z^4 - q^15*(-4 + z)*z^4 - 2*q^18*z^5 - 
        q^19*z^5 + q*(2 + z) + q^7*z*(2 + z) - q^14*z^4*(4 + z) + 
        q^6*z*(1 + 2*z) - q^12*z^3*(3 + 2*z) + q^8*z^2*(-1 + 3*z) + 
        q^4*(1 + z - 3*z^2) + q^5*z*(-2 - 3*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^11*z^2*(-1 + z + z^2) - q^13*z^3*(-1 + 2*z + z^2) + 
        q^10*z^2*(-3 - 3*z + 2*z^2) + q^9*z*(-1 + 4*z + z^3))*
       R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + 2*q + 2*q^14*(1 - 5*z)*z^3 - 10*q^15*z^4 + 2*q^17*z^4 - 
        3*q^19*z^5 - 6*q^20*z^5 - 2*q^21*z^5 - 2*q^22*z^6 - q^23*z^6 + 
        q^16*z^4*(5 + 4*z) + q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + 
        q^18*z^4*(-1 + 2*z + z^2) + q^12*z^2*(2 + 4*z + 2*z^2 - z^3) + 
        q^5*(-1 - 4*z + z^3) + q^9*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^4*(-2 - 2*z^2 + z^3) - q^8*z*(1 - 5*z - 2*z^2 + z^3) - 
        q^7*z*(-1 + z - 4*z^2 + 2*z^3) + q^10*z*(-3 + 6*z - 3*z^2 + 4*z^3) + 
        q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + q^13*(z^2 + z^3 - 3*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4))*
       R1[{{1}, {{5, 1, 1}, {3, 0, 2}}}])/(q^11*z^4) - 
     ((-1 + q^11*z^2 + 2*q^12*(1 - 4*z)*z^3 + q^15*(2 - 3*z)*z^4 - 
        4*q^17*z^5 - 6*q^18*z^5 - 2*q^19*z^5 - 2*q^20*z^6 - q^21*z^6 + 
        q^6*z*(1 + z) - q^2*(2 + z) + 3*q^14*z^4*(2 + z) + q*(3 + z) + 
        q^13*z^4*(-7 + 2*z) - q^5*z*(3 + 2*z) + q^4*(1 + 3*z - 2*z^2) + 
        q^7*z*(3 + z - z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-1 - z + z^2) + q^8*z*(-3 + 5*z + z^2) + 
        q^9*z*(1 - 6*z - z^2 + z^3) + q^10*(z^2 + 4*z^3 - z^4))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/(q^3*z^3) + 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/z^2 - 
     ((-1 + q)*q^3*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {4, 1, 1}}}])/z^2 - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 4*q^15*z^5 - q^19*z^5 + 
        q^16*(-4 + z)*z^5 - 6*q^21*z^6 + q^22*z^6 + 2*q^23*z^6 + 
        q^17*z^5*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - 
        q^12*z^3*(3 + 4*z) + q^9*z^2*(-5 - 3*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2))*
       R1[{{1}, {{5, 1, 2}, {-1, 0, 1}}}])/(q^16*z^5) - 
     ((-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - q^11*(-2 + z)*z^3 + 
        q^13*(-8 + z)*z^4 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^12*z^3*(1 + z)^2 - q^16*z^5*(3 + z) + q^4*z*(-2 + z - z^2) + 
        2*q^9*z^2*(-2 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^10*z^3*(5 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - q^8*z*(1 - 6*z - z^2 + z^3))*
       R1[{{1}, {{5, 1, 2}, {-1, 0, 2}}}])/(q^10*z^4) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R1[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/
      (q^13*z^5) - ((1 + q^7*(-2 + z)*z + q^6*z^3 - q^11*z^3 - 
        q^13*(-7 + z)*z^4 + q^17*z^5 - 4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + 
        q^16*z^5*(5 + z) - q*(1 + 2*z) + q^3*(1 - 2*z - 2*z^2) + 
        q^5*z*(2 + 3*z - 2*z^2) + q^9*z^2*(2 + 7*z - 2*z^2) + 
        q^4*z*(1 - z + z^2) + q^12*z^3*(1 + z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^15*z^4*(1 + 3*z + z^2) - q^14*z^4*(-2 + 4*z + z^2) + 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) + q^10*z^2*(1 + 5*z + 2*z^2 + z^3))*
       R1[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-2 - 2*q^2 - q^3*z - q^11*z^3 + 6*q^15*z^4 + q^16*z^4 - 
        q^14*(-6 + z)*z^4 - q^12*z^5 - 2*q^17*z^5 - q^18*z^5 + 2*q*(2 + z) - 
        q^13*z^4*(3 + z) + q^9*z^2*(-3 + z^2) + q^4*z*(-2 - 4*z + z^2) + 
        q^10*z^2*(-1 + 2*z + z^2) + q^7*z*(1 - 3*z + 3*z^2) + 
        q^8*z*(-1 + 6*z + 3*z^2) + q^6*(z + 2*z^2 - z^3))*
       R1[{{1}, {{5, 1, 2}, {-1, 1, 2}}}])/(q^7*z^3) - 
     ((1 + q^2 - 4*q^4*z - q^6*z^3 - q^19*z^4 + 4*q^15*z^5 - q^20*z^5 + 
        6*q^21*z^6 - 3*q^22*z^6 - 3*q^23*z^6 - 2*q^24*z^6 - q^25*z^6 - 
        q*(2 + z) + q^18*z^4*(1 + 3*z) + q^8*z*(2 - 5*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^14*z^3*(5 + 4*z - z^2) + 
        q^16*z^4*(8 + 5*z - z^2) + q^5*(-2 + z + z^2) - 
        q^17*z^4*(-9 + 2*z + z^2) + q^10*z*(-1 + z + 3*z^2 - 3*z^3) + 
        q^13*z^2*(4 + 9*z + 3*z^2 - z^3) + q^7*(1 + z^3) - 
        q^11*z*(1 + 5*z + 4*z^2 + z^3) + q^12*z*(1 - z + 11*z^2 + 2*z^3) + 
        q^9*(z + 6*z^2 + 3*z^3 - z^4))*R1[{{1}, {{5, 1, 2}, {0, 0, 0}}}])/
      (q^16*z^5) - ((1 + q^2 - q^9*(-2 + z)*z^3 - 4*q^15*z^5 - 10*q^16*z^5 - 
        4*q^17*z^5 + q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 - 
        q^3*z*(1 + z) + 2*q^5*z*(1 + z) - q*(2 + z) + q^18*z^5*(2 + z) + 
        q^4*z*(2 + 3*z) + q^10*z^2*(3 - z + z^2) - q^7*z*(2 + z + z^2) - 
        q^11*z^2*(1 - 9*z + 2*z^2) + q^6*z*(-1 - 2*z + 2*z^2) + 
        q^13*z^3*(-1 + 3*z + 2*z^2) + q^12*z^3*(-3 - 4*z + 3*z^2) + 
        q^8*(z - 3*z^2 - 2*z^3))*R1[{{1}, {{5, 1, 2}, {0, 1, 2}}}])/
      (q^9*z^4) - ((-1 + 2*q^4*z - 3*q^11*z^2 + 6*q^16*z^5 + 13*q^17*z^5 - 
        q^20*z^5 - q^18*(-3 + z)*z^5 - 2*q^21*z^6 + q^22*z^6 + 5*q^23*z^6 + 
        2*q^24*z^6 + q*(1 + z) + q^2*(1 + z) - 4*q^5*z*(1 + z) - 
        2*q^6*z*(1 + z) - q^19*z^5*(3 + z) + q^10*z^3*(-5 + 3*z) + 
        q^7*z*(3 + z - 2*z^2) + q^3*(-1 - z + z^2) - 
        q^14*z^3*(-1 + 5*z + z^2) - q^13*z^3*(-3 + z + 3*z^2) + 
        q^8*z*(1 + 7*z + 3*z^2) + q^9*z*(-1 - z - z^2 + z^3) + 
        q^12*(z^2 - 9*z^3 + z^4 - z^5))*R1[{{1}, {{5, 1, 2}, {1, 0, 2}}}])/
      (q^10*z^4) - ((2 - q^2*z + 4*q^11*z^2 + q^14*(-5 + z)*z^4 + 
        2*q^15*(-2 + z)*z^4 + 2*q^16*(-1 + z)*z^4 + 5*q^17*z^5 + 2*q^18*z^5 + 
        q^6*z*(1 + z) + q^3*(1 + 2*z) - q*(3 + 2*z) + q^5*z*(5 + 4*z) + 
        q^13*z^3*(-1 + 10*z) + q^8*z*(2 - 7*z - 2*z^2) + 
        q^9*z^2*(4 - 3*z - 2*z^2) - q^4*z*(2 - 2*z + z^2) + 
        q^7*z*(-5 - z + z^2) - q^10*z^2*(3 + z + 2*z^2) + 
        q^12*z^2*(-1 + 3*z + 2*z^2))*R1[{{1}, {{5, 1, 2}, {1, 1, 0}}}])/
      (q^7*z^3) - ((-1 - q^5 + q^8*(-4 + z)*z + q^3*(-2 + z)*z - q^11*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + 
        q*(5 + z) + q^4*(3 + 4*z - 4*z^2) + q^10*z^2*(1 - 7*z + z^2) + 
        q^7*z*(4 - z + z^2) + q^6*z*(-1 + 2*z + z^2) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{5, 1, 2}, {2, 0, 0}}}])/(q^4*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 4*q^12*z^4 - 2*q^16*z^4 - q^17*z^4 + 
        q^13*(-6 + z)*z^4 + q^14*(-2 + z)*z^4 - 4*q^18*z^5 - 2*q^19*z^5 + 
        2*q^20*z^5 + q^21*z^5 + q*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}])/(q^7*z^3) - 
     ((-1 + q + 2*q*z + q^7*(-1 + z)^2*z + q^13*(-7 + z)*z^4 + 4*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - q^12*z^4*(3 + z) - q^16*z^5*(3 + z) + 
        q^4*z*(-2 + z - z^2) - q^2*(-1 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^9*z^2*(-3 - 9*z + 2*z^2) + q^5*z*(-1 - 2*z + 2*z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^6*(z + z^2 - z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(2 + 6*z + 2*z^2 + z^3) + 
        q^11*(z^2 + 2*z^3 - z^4))*R1[{{1}, {{5, 1, 2}, {2, 0, 2}}}])/
      (q^4*z^3) - ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z - 2*q^9*z^3 + 
        6*q^19*z^5 - q^18*(-7 + z)*z^5 - 3*q^21*z^6 - q^22*z^6 + q*(2 + z) - 
        2*q^17*z^5*(2 + z) - q^5*z*(4 + z) - q^16*z^5*(7 + 2*z) - 
        2*q^14*z^3*(2 + 3*z) + q^6*z*(2 + z - z^2) - 
        q^15*z^4*(4 + 3*z + z^2) + 2*q^10*z^2*(1 - z + 2*z^2) + 
        q^7*z*(1 - 2*z - 7*z^2 + z^3) + q^11*z^2*(-2 + 2*z + 3*z^2 + z^3) + 
        q^8*z*(-1 + z + 2*z^3) + q^13*z^2*(-1 - 5*z^2 + 3*z^3) + 
        q^12*(z^2 - 6*z^4 + 3*z^5) + q^20*(z^5 - 2*z^6))*
       R1[{{1}, {{5, 1, 2}, {2, 1, 2}}}])/(q^4*z^3) - 
     ((1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R1[{{1}, {{5, 1, 2}, {3, 0, 2}}}])/(q^4*z^3) + 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 2}, {3, 1, 0}}}])/z^2 + 
     (q*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(3 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R1[{{1}, {{5, 1, 2}, {3, 1, 1}}}])/z^2 - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^13*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - q^18*z^5*(1 + z) + q*(2 + z) + 
        q^9*z^2*(-6 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^8*z*(-1 + 7*z + z^2) + q^10*z^2*(1 - 3*z + 2*z^2))*
       R1[{{1}, {{5, 1, 2}, {3, 1, 2}}}])/(q^2*z^3) - 
     q^18*(2 + q)*z^2*(-1 + q^4*z)*R1[{{1}, {{5, 1, 2}, {4, 1, 1}}}] - 
     ((-1 + q)*q^10*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 2}, {4, 1, 2}}}])/z + 
     (q^4*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 0}, {0, 1, 2}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 8*q^16*z^5 + 3*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{1}, {{5, 2, 0}, {2, 1, 2}}}])/(q*z^3) + 
     ((-1 + q)^2*q^8*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 2, 0}, {3, 1, 2}}}])/z - 
     ((1 - q^2*(-1 + z) + 4*q^3*z - 3*q^4*z + q^7*z^3 - q^9*z^4 - q^10*z^4 - 
        q*(2 + z) + q^5*z*(1 - z + z^2) + q^6*(z^2 - 2*z^3))*
       R1[{{1}, {{5, 2, 1}, {-2, 0, 0}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 4*q^3*z + 3*q^4*z - q^7*z^3 + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 1}, {-2, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 - q^14*(-2 + z)*z^4 - q^16*z^5 - 
        q^17*z^5 - q*(1 + z) - q^2*(1 + z) + q^13*z^4*(9 + z) + 
        q^15*z^4*(-1 + 2*z) + q^8*(z - 5*z^2) + q^3*(1 + z - z^2) - 
        2*q^9*z^2*(-1 - 3*z + z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^11*(z^3 - 5*z^4) + q^10*(z^2 + 2*z^3 - z^4) + q^12*(z^3 + z^5))*
       R1[{{1}, {{5, 2, 1}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((1 + q^2 - q^5*z - q^3*(-1 + z)*z + q^4*z^2 - 3*q^8*z^2 - q^11*z^4 + 
        q^12*z^4 - 2*q^14*z^4 - q^15*z^4 - q^10*z^3*(1 + z) + 
        q^13*z^4*(1 + z) - q*(2 + z) + q^6*z*(2 + z) - q^7*z*(1 - z + z^2) + 
        q^9*(z^2 - 3*z^3))*R1[{{1}, {{5, 2, 1}, {-2, 1, 1}}}])/(q^5*z^3) - 
     ((-1 + q*z + q^5*z + q^3*z^2 - 10*q^14*z^4 - q^16*(-1 + z)*z^4 + 
        3*q^18*z^5 + q^19*z^5 - q^17*(-1 + z)*z^5 + 2*q^2*(1 + z) - 
        q^6*z*(2 + z) + q^15*z^4*(-1 + 2*z) + 2*q^12*z^3*(1 + 3*z) + 
        q^11*z^3*(-3 + 4*z) + q^10*z^2*(-4 - 10*z + z^2) + 
        q^4*(-1 - 3*z + z^2) - q^13*z^3*(2 + 4*z + z^2) + 
        q^7*z*(1 - 2*z + 2*z^2) + q^8*(z + 2*z^2 - 2*z^3) + 
        q^9*z*(-1 + 3*z - 6*z^2 + 2*z^3))*R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/
      (q^9*z^4) + ((1 + q^2 + q^4*(-1 + z)*z + q^6*z^2 + 2*q^8*z^3 + 
        q^9*z^3 + q^5*z*(1 + z) - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/(q*z^2) - 
     (-q^2 - z^(-2) - 1/(q^2*z^2) + (q*(-1 + z))/z + q^5*z + 2*q^7*z + 
       q^8*z + 2*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + (2 + z)/(q*z^2))*
      R1[{{1}, {{5, 2, 1}, {-1, 1, 0}}}] + 
     ((-1 - 4*q^3*z - q^4*(-1 + z)*z + 3*q^6*z^3 + q^7*z^3 + 2*q*(1 + z) + 
        q^5*z^2*(1 + 2*z) + q^2*(-1 + z + z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/z^2 - 
     (q^3*(-1 + q + q^2*z + q^4*z^2 - q^3*z*(2 + z))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/z - 
     ((-1 + q^4*(-1 + z)*z - 4*q^25*z^7 - 4*q^26*z^7 - q^27*z^7 + q*(1 + z) + 
        q^2*(1 + z) + q^21*z^6*(5 + z) - q^16*z^3*(1 + 2*z) + 
        q^18*z^5*(6 + 7*z) + q^20*z^5*(1 + 11*z) + 
        q^12*z^2*(-2 + 3*z - 2*z^2) + q^3*(-1 - z + z^2) - 
        q^11*z^2*(-2 + z + z^2) - q^5*z*(-1 + 6*z + z^2) + 
        q^6*z*(-2 + 3*z^2) + q^8*z^2*(3 - 4*z + 4*z^2) + 
        q^17*z^4*(-3 + z + 4*z^2) + q^9*z^2*(-3 - 12*z + 5*z^2) + 
        q^19*z^4*(1 + 3*z + 9*z^2) - q^10*z^2*(2 + 6*z + 9*z^2) + 
        q^15*z^3*(2 + 5*z + 3*z^2 - z^3) - q^14*z^3*(-1 - 7*z + z^2 + 
          2*z^3) + q^7*(z + 5*z^2 + 8*z^3 - z^4) + 
        q^13*(z^2 - 2*z^3 - 4*z^4 + z^5 - z^6))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/(q^9*z^4*(-1 + q^5*z)) - 
     ((-1 - q^8*(-1 + z)^2*z + q^5*z^2 - q^11*z^3 + q^10*(-3 + z)*z^3 + 
        q^9*(-1 + z)*z^3 - q^14*z^4 - 2*q^12*z^3*(1 + z) + q*(3 + z) - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(1 - z + z^2) + q^13*(z^3 - 3*z^4))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}])/(q^3*z^2) - 
     ((-1 - z - q^8*(-15 + z)*z^2 + q^22*z^6 - 2*q^24*z^7 - 5*q^25*z^7 - 
        2*q^26*z^7 + q^21*z^6*(8 + z) + q^14*z^3*(12 + 9*z - 7*z^2) + 
        q^2*(1 + 2*z - 3*z^2) + q^5*z*(6 + 10*z - 3*z^2) + 
        2*q^4*z*(3 + 2*z - 2*z^2) - q^15*z^3*(6 - 11*z + z^2) - 
        q^20*z^5*(1 - 9*z + z^2) + q*(1 + 6*z + z^2) + 
        q^17*z^4*(2 - 7*z + 3*z^2) + q^18*z^4*(2 + 7*z + 5*z^2) - 
        q^6*z*(5 + 7*z - 16*z^2 + z^3) + q^3*(-1 - 15*z - 8*z^2 + z^3) - 
        q^19*z^4*(1 - 3*z - 7*z^2 + z^3) + q^9*z^2*(-19 - 16*z + 4*z^2 + 
          z^3) - q^16*z^3*(-1 + 13*z + 16*z^2 + z^3) + 
        q^10*z^2*(3 - 18*z - 10*z^2 + 2*z^3) + 
        q^11*z^2*(3 + 14*z - 10*z^2 + 2*z^3) - 
        q^13*z^2*(-1 + 6*z + 4*z^2 + 7*z^3) + q^7*(z + 2*z^2 + 10*z^3 - 
          z^4) - 2*q^12*(z^2 - z^4 + z^5))*R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/
      (q^5*z^3*(-1 + q^5*z)) - ((-1 - 4*q^19*z^5 - q^21*z^6 - q^2*(1 + z) + 
        q*(3 + z) + q^7*z*(4 + z) + q^6*(1 + 2*z) - q^5*z*(1 + 2*z) - 
        q^20*z^5*(1 + 2*z) - q^18*z^4*(1 + 6*z) + q^8*z*(-2 + 7*z) + 
        q^15*z^3*(1 + 10*z) + q^12*z^2*(3 + 10*z - 10*z^2) + 
        q^9*z^2*(-6 - 3*z + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^16*z^4*(10 - z + z^2) - q^4*(1 + 2*z^2) - 
        q^10*z*(1 + z - 4*z^2 + z^3) + q^13*z^2*(1 + 4*z - 11*z^2 + 2*z^3) + 
        q^11*(z - 2*z^2 + 7*z^3 - 3*z^4) + q^17*(z^4 - 5*z^5) + 
        q^14*(z^3 + 4*z^5))*R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(q^6*z^3) + 
     q^10*z^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{5, 2, 1}, {1, 0, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + q*(2 + z))*R1[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((-1 - 2*q^2 - q^6*z - q^7*(-2 + z)*z - 7*q^15*z^4 - 2*q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + q^17*z^4*(1 + z) + q*(2 + z) - 
        q^18*z^5*(4 + z) + q^14*z^4*(-3 + 2*z) + q^16*z^4*(-2 + 3*z) - 
        q^5*(1 + 3*z) + q^4*(1 + 2*z - z^2) + q^3*(1 + z^2) + 
        q^13*z^3*(-1 - 6*z + z^2) + q^8*z*(-2 + 4*z + z^2) + 
        q^11*z^2*(-1 - 6*z + 4*z^2) + q^10*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^9*z*(2 - 4*z - 2*z^2 + z^3) - q^12*z^2*(1 + 3*z + 4*z^2 + z^3))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/(q^5*z^3) + 
     (q^4*(1 - q^6*(-3 + z)*z^2 + 4*q^7*z^3 - q^8*z^3 + 2*q^9*z^3 + 
        q^10*z^3 - q*(2 + z) + q^5*z*(3 + z) + 2*q^2*(1 + z^2) - 
        q^4*(-1 + 3*z + z^2) + q^3*(-2 + z - z^3))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/z - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R1[{{1}, {{5, 2, 1}, {2, 0, 0}}}])/
      (q^3*z^2) - ((-1 - z - q^12*(-2 + z)*z^3 - 4*q^13*z^4 - 
        2*q^15*(-1 + z)*z^4 - 3*q^18*z^5 - 2*q^19*z^5 + q^17*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 + q^11*z^2*(1 + z) + 2*q^10*z^2*(1 + z)^2 + 
        q^14*z^4*(6 + z) - q^5*z^2*(2 - 5*z + z^2) + 
        q^16*z^4*(-1 - 4*z + z^2) - q^6*z^2*(-2 + z + z^2) + 
        q*(3 + 4*z + z^2) - q^2*(2 + 5*z + z^2) - q^4*(-1 + z + 2*z^2) + 
        q^8*z*(-3 + 6*z + z^2 - z^3) + 3*q^7*(z + z^3) + 
        q^3*(-1 + 2*z + z^2 + z^3) + q^9*z*(1 - 8*z - 2*z^2 + 3*z^3))*
       R1[{{1}, {{5, 2, 1}, {2, 0, 1}}}])/(q^4*z^3) - 
     (q^4*(1 - 2*q^5*(-2 + z)*z - q^6*(-1 + z)^2*z - q*(4 + z) + 
        q^7*z^2*(-1 + 4*z) + 2*q^2*(3 + z + z^2) + q^4*(1 - 5*z + 2*z^2) + 
        q^3*(-4 + z - z^3))*R1[{{1}, {{5, 2, 1}, {2, 0, 2}}}])/z - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 3*q^15*z^4 - 3*q^17*z^4 - 
        2*q^18*z^4 - 2*q^22*z^5 - q^23*z^5 + q^13*z^3*(1 + z) - q*(3 + z) + 
        q^2*(4 + z) + q^14*z^3*(1 + 2*z) - q^3*(4 + z^2) + 
        q^6*z*(-1 + z + z^2) - q^10*z*(2 + z + 5*z^2) + q^12*(z^2 - 5*z^3) + 
        q^9*(z - 2*z^3) + q^5*(-1 + z - 5*z^2 + z^3) + 
        q^11*(z - 2*z^3 + z^4))*R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/
      (q^4*z^2) - (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z*(1 + z) + 
        2*q^5*z*(1 + z) + q*(2 + z) + q^12*z^4*(2 + z) + q^6*z^2*(1 + 3*z) + 
        q^11*z^3*(2 + 3*z) + q^9*z^2*(-1 - z + 2*z^2) + 
        q^8*(z + 2*z^2 - z^3) - q^7*z*(2 + 5*z - z^2 + z^3) + 
        q^10*(z^2 + 4*z^4))*R1[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/z^2 + 
     (q^4*(1 - q^3*(-1 + z)^2 - 2*q^5*z^2 - 2*q^6*z^2 + 2*q^11*z^3 - 
        q^10*(-5 + z)*z^3 + q^14*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - 
        q*(5 + z) + q^13*z^3*(-1 + 3*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + q^4*(-1 - 3*z + 4*z^2))*
       R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}])/z - 
     (q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}])/z - 
     (q^6*(3 - q^2*z + 2*q^5*(-1 + z)*z + q^6*(-1 + z)^2*z + q^11*z^3 - 
        5*q^15*z^4 - q^16*z^4 + q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + 
        q^18*z^5 + q^13*z^4*(1 + z) - q*(5 + 3*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^3*(3 + 3*z - z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3) - q^4*(1 - 3*z - 4*z^2 + z^3))*
       R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}])/z - 
     ((1 - 2*q - q^17*z^4 + 6*q^20*z^5 + 2*q^21*z^5 - q^19*(-4 + z)*z^5 + 
        2*q^22*z^6 + 3*q^23*z^6 + q^24*z^6 + 3*q^15*z^3*(1 + 4*z) - 
        q^16*z^4*(3 + 5*z) + q^3*(-3 + z - z^2) - q^2*(-2 + 2*z + z^2) + 
        q^13*z^2*(-3 - z + 2*z^2) + q^10*z*(3 - 9*z + 3*z^2 - 4*z^3) + 
        q^5*(1 + 4*z - z^3) + q^4*(2 + 2*z^2 - z^3) - 
        q^9*z*(3 - 5*z - 4*z^2 + z^3) + q^12*z^2*(-2 - 3*z - 3*z^2 + z^3) + 
        q^8*z*(2 - 5*z - 2*z^2 + z^3) + q^14*z^2*(1 - 6*z + 6*z^2 + z^3) + 
        q^7*z*(-3 - 4*z^2 + 2*z^3) - q^11*z*(1 - 11*z - 4*z^2 + 8*z^3) + 
        q^6*(-1 - z + 2*z^2 - 5*z^3 + z^4) + q^18*(z^4 - z^6))*
       R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}])/(q^3*z^3) - 
     (q^6*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}])/z - 
     (q^5*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{1}, {{5, 2, 1}, {4, 1, 1}}}])/z - 
     q^7*(2 + q)*z*R1[{{1}, {{5, 2, 2}, {-2, 0, 0}}}] - 
     ((-1 + q)*(-1 + q^2*z + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 2, 2}, {-2, 0, 1}}}])/(q*z^2) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-2 + z)*z + q^7*z^2 + 2*q^9*z^3 + 
        q^8*(-3 + z)*z^3 + q*(2 + z) - q^5*z*(2 + z^2) + q^6*(z + z^3))*
       R1[{{1}, {{5, 2, 2}, {-2, 0, 2}}}])/(q*z^2) + 
     (q^2*(-1 + q + q^2 - 2*q^3 + 2*q*z + 2*q^5*z^2 + q^6*z^2 + 
        q^4*(1 + z^2))*R1[{{1}, {{5, 2, 2}, {-2, 1, 0}}}])/z - 
     (-q^3 - q^7 + q^5*(1 + z^(-1)) + 1/(q^4*z^3) + 1/(q^2*z^3) + 
       (1 - z)/(q*z^2) + z^(-1) - q^8*z + q^9*z + q^6*(1 + z) - 
       (q^4*(1 + z))/z - (2 + z)/(q^3*z^3))*
      R1[{{1}, {{5, 2, 2}, {-2, 1, 1}}}] - 
     ((-1 + 2*q^5*z - 2*q^6*z - q^16*z^4 - q^15*(-2 + z)*z^4 - 2*q^17*z^5 - 
        q^18*z^5 - q^2*(2 + z) + q*(3 + z) + q^14*z^4*(10 + z) + 
        q^8*z*(-2 + 5*z) + q^4*(1 + z - 2*z^2) + q^10*z^2*(2 + 6*z - z^2) + 
        q^3*(-1 - 2*z + z^2) + q^7*z*(2 - z + z^2) + q^13*z^3*(1 + z + z^2) + 
        q^9*z*(1 - 6*z + 2*z^2) + q^12*(z^3 - 7*z^4) + 
        q^11*(z^2 + 2*z^3 - z^4))*R1[{{1}, {{5, 2, 2}, {-2, 1, 2}}}])/
      (q^4*z^3) - ((-1 - q^2 + q^3*(-3 + z)*z - q^8*z^3 + q^9*z^4 + 
        q^10*z^4 + 2*q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^6*z*(-3 - z + z^2) + q^7*z*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 2}, {-1, 0, 0}}}])/(q*z^2) - 
     ((-1 - q^2 + q^5*(-2 + z)*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z + 
        q^10*z^3 - q^12*(-3 + z)*z^4 - q^13*z^4*(1 + z) + q*(2 + z) + 
        q^7*z^2*(1 + 2*z) + q^6*(z - 2*z^2) + q^11*z^3*(1 - 3*z + z^2) + 
        q^8*(z^3 - 2*z^4) + q^9*(z^3 - 2*z^4))*
       R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}])/(q^4*z^3) - 
     ((1 - q^2*z + 2*q^8*(1 - 2*z)*z + q^18*z^4 + q^17*(-2 + z)*z^4 + 
        2*q^19*z^5 + q^20*z^5 - q*(1 + z) + 2*q^4*(1 + z) + q^5*(1 + z) - 
        q^15*z^3*(1 + z)^2 - q^16*z^4*(10 + z) + q^14*z^3*(-1 + 7*z) - 
        q^3*(2 + z^2) - q^7*z*(3 - 2*z + z^2) + 2*q^12*z^2*
         (-1 - 3*z + 2*z^2) + q^6*(-1 + z + 3*z^2) + 
        q^13*z^2*(-1 - 2*z + 6*z^2) + q^9*z*(-2 + z - z^3) - 
        q^10*z*(-2 + 4*z + z^3) - q^11*z*(1 - 6*z + z^2 + z^3))*
       R1[{{1}, {{5, 2, 2}, {-1, 0, 2}}}])/(q^6*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^6*z^2 - q^9*z^2 - q^11*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z) + 
        q^7*z^2*(1 + 3*z))*R1[{{1}, {{5, 2, 2}, {-1, 1, 0}}}])/(q^4*z^3) + 
     q^6*(-2 + q*(-1 + z))*R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] - 
     (q^2*(1 - q^2 + 2*q^5*(-1 + z)*z - q*(1 + z) + q^3*(2 + z) + 
        q^4*(-1 - z + z^2))*R1[{{1}, {{5, 2, 2}, {-1, 1, 2}}}])/z + 
     ((-1 - q^2 + 3*q^4*z + q^5*(-3 + z)*z + q^3*(-2 + z)*z + q^10*z^3 - 
        q^11*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^7*z^2*(3 + 4*z) + q^6*z*(1 - 5*z + z^2) - q^9*z^2*(1 - z + z^2) + 
        q^8*(z^2 + 2*z^3 - 2*z^4))*R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}])/
      (q^4*z^3) - ((-1 - q^2 + q^3*(-2 + z)*z - 9*q^21*z^6 - q^22*z^6 + 
        4*q^23*z^6 + q^24*z^6 + q*(2 + z) - 2*q^9*z^2*(4 + z) - 
        q^13*z^2*(4 + z) + q^4*(-1 + 3*z) + q^20*z^5*(-1 + 3*z) - 
        q^18*z^4*(3 + 4*z) + q^16*z^4*(-2 - 9*z + z^2) + 
        q^14*z^3*(-5 - 5*z + z^2) - q^5*(-1 + 3*z + z^2) + 
        q^17*z^4*(-9 - 2*z + 2*z^2) + q^8*z*(-3 + 8*z + 4*z^2) - 
        q^15*z^3*(1 + z + 5*z^2) + q^6*(1 + 2*z + z^2 + z^3) - 
        q^7*(1 - 2*z + 2*z^2 + 2*z^3) + q^10*z*(-1 + 2*z - 6*z^2 + 3*z^3) + 
        q^11*z*(2 - 3*z + 4*z^2 - 3*z^3 + z^4) + 
        q^12*z*(-1 + 6*z - 7*z^2 - 2*z^3 + z^4) + q^19*(z^4 - 5*z^5))*
       R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}])/(q^11*z^4) - 
     ((-1 + 2*q^4*z^2 - q^14*(-1 + z)*z^4 + q^16*(-2 + z)*z^5 + q^20*z^6 + 
        3*q^21*z^6 + 8*q^23*z^7 + 3*q^24*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^17*z^6*(4 + z) - q^19*z^6*(5 + z) + q^22*z^6*(1 + 4*z) + 
        q^9*z^2*(-6 - 6*z + z^2) + 2*q^10*z^2*(1 - 4*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + 2*q^6*z*(-1 + z + z^2) - 
        q^13*z^4*(12 + 2*z + z^2) - q^5*z*(-1 + 3*z + z^2) + 
        q^18*z^5*(1 + 3*z + z^2) + q^12*z^3*(-4 - 7*z + 2*z^2) - 
        q^11*z^2*(1 - 7*z - 2*z^2 + z^3) - q^7*z*(-2 + 5*z - 2*z^2 + z^3) + 
        q^8*z*(-1 + 8*z - 2*z^2 + 2*z^3) + q^15*(z^4 - z^6))*
       R1[{{1}, {{5, 2, 2}, {0, 0, 2}}}])/(q^8*z^4) - 
     ((1 + 5*q^17*z^5 - q^18*(-1 + z)*z^5 - 5*q^19*z^6 - 8*q^20*z^6 - 
        3*q^21*z^6 + 2*q^12*z^2*(1 + z)^2 + q^16*z^5*(6 + z) - q*(1 + 2*z) + 
        q^6*z*(1 + 3*z) - q^11*z^2*(1 + 4*z) + q^9*z^2*(3 + 5*z - 3*z^2) + 
        q^5*z*(7 + 6*z - 2*z^2) + q^13*z^3*(2 + 9*z - 2*z^2) + 
        q^4*z*(-4 - 2*z + z^2) + q^2*(-1 + 2*z + z^2) + 
        2*q^7*z*(-2 - z + 2*z^2) - q^3*(-1 + z + 2*z^2) + 
        q^8*z*(1 - 6*z - z^2 + z^3) + q^10*z^2*(-2 + 4*z + z^2 + z^3) - 
        q^15*z^3*(-1 - 2*z + 2*z^2 + z^3) - q^14*z^3*(1 - 4*z + 4*z^2 + z^3))*
       R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/(q^5*z^3) - 
     ((-1 - 2*q^20*(-3 + z)*z^6 - 2*q^23*z^7 - q^24*z^7 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + q^22*z^6*(1 + z) + 
        q^21*z^6*(3 + z) - q^19*z^6*(5 + z) + q^17*z^4*(1 + 3*z) + 
        q^11*z^3*(2 + 3*z) + q^14*z^4*(7 + 5*z) - q^12*z^3*(1 - 8*z + z^2) + 
        q^6*z*(-1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-3 + 3*z + z^2) + q^9*z^2*(-5 - 11*z + 3*z^2) + 
        q^13*z^3*(4 - 9*z + 3*z^2) + q^7*z*(2 + 7*z + 3*z^2) - 
        q^8*z*(1 + z + 4*z^2) + q^10*z^2*(2 - 2*z - 6*z^2 + z^3) - 
        q^18*z^4*(1 + 2*z + z^2 + z^3) + q^15*z^3*(-2 - 5*z - z^2 + 2*z^3))*
       R1[{{1}, {{5, 2, 2}, {0, 1, 2}}}])/(q^8*z^4) - 
     (4 + q^2*(-3 + z) + q^3*(-1 + z) - 1/(q^5*z^2) + 1/(q*z) - z + 2*q^4*z + 
       5*q^5*z - 3*q^7*z + q^8*z - q^6*z^2 + 3*q^10*z^2 + 4*q^11*z^2 - 
       q^12*z^2 + q^13*z^2 + q^14*z^2 - q*(1 + z) + (3 + z)/(q^4*z^2) - 
       (3 + z)/(q^3*z^2) + q^9*(z - 3*z^2) + (1 - z + z^2)/(q^2*z^2))*
      R1[{{1}, {{5, 2, 2}, {1, 0, 0}}}] - 
     ((-2 + 2*q^3*(-1 + z)^2 - 5*q^11*z^3 + 2*q^13*(1 - 2*z)*z^3 - 
        6*q^14*z^4 - 2*q^15*z^4 - 4*q^12*z^3*(1 + z) - 6*q^2*(2 + z) + 
        2*q*(5 + z) + q^8*z*(1 + 5*z) + q^4*(2 + 6*z - 8*z^2) + 
        q^10*z^2*(-3 - 8*z + 2*z^2) + q^7*z*(2 - z + 2*z^2) + 
        q^6*z*(1 + 2*z + 2*z^2) + q^9*z*(-2 - 3*z - 6*z^2 + 2*z^3))*
       R1[{{1}, {{5, 2, 2}, {1, 0, 1}}}])/(q^2*z^2) - 
     ((1 + 5*q^16*z^5 + 6*q^22*z^6 + q^23*z^6 - q^21*(-7 + z)*z^6 - 
        q^20*(-1 + z)*z^6 - 2*q^24*z^7 - q^25*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) + 2*q^18*z^5*(1 + 2*z) + 
        q^9*z^2*(3 + 12*z - 4*z^2) + q^13*z^3*(-5 + 8*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^11*z^3*(-4 - 6*z + z^2) + 
        q^14*z^3*(2 - 6*z + z^2) - q^19*z^5*(2 - 4*z + z^2) + 
        q^17*z^4*(-1 + z + z^2) - q^12*z^3*(-2 + 7*z + z^2) - 
        q^7*z*(2 + 9*z + 2*z^2) + q^10*z^2*(-3 - 3*z + 5*z^2) + 
        q^8*z*(1 + 7*z + 8*z^2) + q^6*(z + 3*z^2 - z^3) + 
        q^15*(z^3 + 10*z^4 + 6*z^5 - 2*z^6))*
       R1[{{1}, {{5, 2, 2}, {1, 0, 2}}}])/(q^8*z^4) - 
     ((-1 - q^5*(-1 + z)*z + q^13*(2 - 3*z)*z^3 - q^14*(-1 + z)*z^3 + 
        2*q^15*z^4 + q^16*z^4 + q^6*z^2*(2 + z) + q*(5 + z) + 
        q^8*z*(-1 + 2*z) - q^2*(5 + 3*z) - q^12*z^3*(1 + 4*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^11*z^2*(2 + z - z^2) + q^7*z*(3 + z^2) + 
        q^3*(-1 - 3*z + z^2) + q^10*z*(1 - 3*z - 4*z^2 + z^3) + 
        q^9*z*(-2 - 2*z - 2*z^2 + z^3))*R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/
      (q^2*z^2) - ((1 - q^8*(-3 + z)*z + q^5*(-1 + z)*z + q^11*(-1 + z)*z^2 + 
        4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q^6*z^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + q^2*(5 + 3*z) + 
        q^3*(1 + 3*z - z^2) - q^7*z*(4 + z^2) + q^4*(-2 - 3*z + 4*z^2) - 
        q^10*z*(1 + z - 7*z^2 + z^3) + q^9*(z + 4*z^2 + 2*z^3 - z^4))*
       R1[{{1}, {{5, 2, 2}, {2, 0, 0}}}])/(q^2*z^2) - 
     ((-2 + q^2*z - q^5*(-1 + z)*z - q^11*z^3 + 6*q^15*z^4 + q^16*z^4 - 
        q^14*(-5 + z)*z^4 - q^12*z^5 - 2*q^17*z^5 - q^18*z^5 - q^3*(1 + z) - 
        q^13*z^4*(5 + z) + q*(3 + 2*z) + q^8*z*(-1 + 7*z) + 
        q^4*z*(-3 - 3*z + z^2) - q^6*z*(1 - z + z^2) + 
        q^10*z^2*(-1 + 2*z + z^2) + q^9*z^2*(-3 + 2*z^2) + 
        q^7*z*(2 - 3*z + 3*z^2))*R1[{{1}, {{5, 2, 2}, {2, 0, 1}}}])/z^2 + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^7*(3 - 2*z)*z^2 + 
        q^8*(-4 + z)*z^2 + q^11*z^3 - q^10*(-1 + z)*z^3 + 2*q^12*z^4 + 
        3*q^13*z^4 + q^14*z^4 + q^4*z*(1 + z) - q*(2 + z) - q^5*z*(2 + z) + 
        q^9*z^2*(2 + 4*z - z^2))*R1[{{1}, {{5, 2, 2}, {2, 0, 2}}}])/z^2 - 
     ((2 - q^2*z + 4*q^11*z^2 + q^14*(-5 + z)*z^4 + 2*q^15*(-2 + z)*z^4 + 
        2*q^16*(-1 + z)*z^4 + 5*q^17*z^5 + 2*q^18*z^5 + q^3*(1 + 2*z) - 
        q*(3 + 2*z) + 2*q^5*z*(3 + 2*z) + q^13*z^3*(-1 + 10*z) + 
        q^9*z^2*(5 - 3*z - 2*z^2) + q^7*z*(-6 - 2*z + z^2) - 
        q^4*z*(2 - 2*z + z^2) - 3*q^8*z*(-1 + 2*z + z^2) + 
        q^12*z^2*(-1 + 3*z + z^2) - q^10*z^2*(3 + 2*z^2))*
       R1[{{1}, {{5, 2, 2}, {2, 1, 0}}}])/z^2 - 
     ((1 - q^4*(-2 + z) - q^3*(-3 + z)*z - 3*q^14*(-1 + z)*z^4 + 2*q^22*z^6 + 
        2*q^23*z^6 + 3*q^24*z^6 + q^25*z^6 + 3*q^5*z*(1 + z) - q*(2 + z) - 
        2*q^15*z^4*(4 + z) + q^17*z^4*(-1 + 2*z) + q^21*z^5*(-1 + 2*z) + 
        q^19*z^5*(2 + 3*z) - q^20*z^5*(2 + 3*z) + q^16*z^4*(-9 + 5*z) + 
        q^13*z^3*(-5 + 6*z - 2*z^2) - q^8*z^2*(8 + z + z^2) + 
        q^18*z^4*(1 + 4*z + z^2) + q^7*z*(-3 + 3*z + 2*z^2) - 
        q^12*z^2*(4 + 7*z - 12*z^2 + z^3) - q^6*(1 + 2*z + z^2 + 2*z^3) + 
        q^9*(z + z^2 + 3*z^3 - z^4) + q^10*z*(1 + 6*z + 6*z^2 - 7*z^3 + 
          z^4) + q^11*z*(-1 + z - 11*z^2 + 2*z^3 + z^4))*
       R1[{{1}, {{5, 2, 2}, {2, 1, 1}}}])/(q^3*z^3) + 
     (q^3*(-1 + q + 2*q*z + q^11*(3 - 5*z)*z^3 + q^13*(-7 + z)*z^4 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^12*z^3*(1 + z)^2 - 
        q^16*z^5*(3 + z) + q^6*z*(-1 + z - 3*z^2) - q^4*z*(3 + z^2) + 
        q^9*z^2*(-6 - 9*z + z^2) + q^5*z*(1 - z + z^2) - q^2*(-1 + z + z^2) + 
        q^3*(-1 + z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) - q^8*z*(1 - 7*z - z^2 + z^3) + 
        q^7*z*(2 - 2*z + z^2 + z^3) - q^10*z^2*(-1 + 5*z + 2*z^2 + z^3))*
       R1[{{1}, {{5, 2, 2}, {2, 1, 2}}}])/z^2 - 
     (q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{5, 2, 2}, {3, 0, 0}}}])/z - 
     (q^5*(1 + q^2 - q^6 - q^3*(-1 + z)*z - q^8*(-1 + z)*z - 
        q^11*(-1 + z)*z^2 + q^12*z^3 - q*(2 + z) - q^4*(1 + z^2) - 
        q^7*z*(1 - z + z^2) - q^9*z*(2 + z + 2*z^2) + q^10*(z - z^3) + 
        q^5*(2 + z - z^2 + z^3))*R1[{{1}, {{5, 2, 2}, {3, 0, 2}}}])/z + 
     q^17*(2 + q)*z^2*(-1 + q^3*z)*R1[{{1}, {{5, 2, 2}, {3, 1, 0}}}] + 
     (q^6*(1 + q^5*(-1 + z)*z - 3*q^8*z^2 + 3*q^11*z^3 + 3*q^14*z^4 + 
        q^15*z^4 + 2*q^12*z^3*(1 + z) - q^6*z^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) - 
        q^7*z*(2 + z^2) + q^4*(-2 - 3*z + 4*z^2) + 
        q^9*(z + 3*z^2 + 2*z^3 - z^4) + q^10*(z^2 + 5*z^3 - z^4))*
       R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/z + 
     (q^4*(1 - q^2*(-1 + z) + 7*q^3*z - 3*q^6*(-1 + z)*z^2 - 2*q^18*z^5 + 
        q^17*(-2 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(4 + z) - q^4*z*(10 + 3*z) + q^10*z^2*(-3 + 6*z - 5*z^2) + 
        q^11*z^2*(3 - 8*z - 2*z^2) + q^14*z^3*(3 + 7*z - z^2) + 
        q^5*z*(6 + z^2) + q^9*z^2*(3 + z + z^2) + q^15*z^4*(4 + z + z^2) - 
        q^8*z*(-1 + 4*z + z^2) + q^12*z^2*(-2 + 6*z + 3*z^2 - 2*z^3) - 
        q^7*z*(2 - 2*z - 6*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 5*z^4 - 2*z^5))*
       R1[{{1}, {{5, 2, 2}, {3, 1, 2}}}])/z^2 + (-1 + q)^2*q^14*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{1}, {{5, 2, 2}, {4, 1, 0}}}] - 
     (-1 + q)^2*q^14*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R1[{{1}, {{5, 2, 2}, {4, 1, 2}}}] + q^7*(2 + q)*z*(-1 + q^4*z)*
      R1[{{1}, {{6, 2, 1}, {-2, 0, 0}}}] - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 + q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - 3*q^15*z^4 - 3*q^16*z^4 - q^17*z^4 + 2*q^20*z^5 + 
        q^21*z^5 + q*(6 + z) + q^5*z*(1 + 2*z) - q^12*z^3*(1 + 2*z) - 
        q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + q^7*z*(3 + z^2) + 
        q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R1[{{1}, {{6, 2, 1}, {-2, 0, 1}}}])/
      (q^4*z^2*(-1 + q^5*z)) + ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{6, 2, 1}, {-2, 0, 2}}}])/(q*z^2) - 
     ((-1 - z + 2*q^19*z^6 + 5*q^20*z^6 + 2*q^21*z^6 + 2*q^7*z*(1 + z)^2 - 
        q^16*z^5*(4 + z) + q^2*(1 - 4*z - 4*z^2) + q^8*z*(-1 + z - 2*z^2) + 
        5*q^4*z*(1 + z - z^2) + q^15*z^4*(1 - 3*z + z^2) + 
        q*(1 + 7*z + z^2) - 2*q^12*z^3*(1 - z + 2*z^2) + 
        q^5*z*(-1 + z + 2*z^2) - q^13*z^3*(2 + 7*z + 5*z^2) + 
        q^11*z^2*(-1 + 10*z + 7*z^2) + q^10*z^2*(4 - 9*z - 10*z^2 + z^3) + 
        q^14*z^3*(1 - 3*z - 5*z^2 + z^3) + q^3*(-1 - 6*z - 4*z^2 + z^3) + 
        q^9*z^2*(-7 - 10*z - 2*z^2 + z^3) - q^6*(z - 10*z^3 + z^4))*
       R1[{{1}, {{6, 2, 1}, {-2, 1, 0}}}])/(q^4*z^3) - 
     ((1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + q^13*(7 - 2*z)*z^4 + 
        4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 + 
        q^5*z*(1 + z) + q^2*(2 + z) - 3*q^14*z^4*(2 + z) - q*(3 + z) + 
        q^15*z^4*(-2 + 3*z) + q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{1}, {{6, 2, 1}, {-2, 1, 2}}}])/
      (q^5*z^3) - ((-1 + q^4*z - 2*q^24*z^7 - 5*q^25*z^7 - 2*q^26*z^7 + 
        q*(1 + z) + q^5*z*(1 + z) + q^21*z^6*(6 + z) + q^8*z^2*(10 + z) + 
        q^2*(1 + 3*z) + q^14*z^3*(9 + 7*z) + q^10*z^2*(4 - 11*z - 7*z^2) - 
        q^20*z^5*(1 - 8*z + z^2) + q^11*z^3*(9 - 2*z + z^2) - 
        q^3*(1 + 5*z + z^2) + 2*q^17*z^4*(1 - z + 2*z^2) + 
        q^9*z^2*(-11 - 11*z + 5*z^2) + q^18*z^4*(2 + 7*z + 5*z^2) + 
        q^15*z^3*(-4 + 11*z + 7*z^2) + q^12*z^2*(-2 - 5*z + z^2 - 2*z^3) - 
        q^19*z^4*(1 - 3*z - 7*z^2 + z^3) - q^6*z*(2 + 6*z - 5*z^2 + z^3) - 
        q^16*z^3*(-1 + 10*z + 10*z^2 + z^3) - q^13*z^2*(-1 + 5*z + 7*z^2 + 
          3*z^3) + q^7*(z + 4*z^2 + 7*z^3 - z^4))*
       R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/(q^4*z^3*(-1 + q^5*z)) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 - 
        4*q^17*z^5 - 4*q^18*z^5 - q^19*z^5 - 2*q^20*z^6 - q^21*z^6 - 
        2*q^22*z^6 - q^23*z^6 - q^5*z*(1 + z) - q^2*(2 + z) + 
        3*q^14*z^4*(2 + z) + q*(3 + z) + q^13*z^4*(-7 + 2*z) + 
        3*q^8*z*(-1 + 2*z) + q^4*(1 + 2*z - 2*z^2) + 
        q^10*z^2*(2 + 4*z - z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-1 - z + z^2) + q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^11*(z^2 + z^3 - z^4))*R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}])/
      (q^5*z^3) - ((-1 - 2*q^15*z^5 - 3*q^16*z^5 - 3*q^17*z^5 - 3*q^18*z^5 - 
        q^19*z^5 + 2*q^22*z^6 + q^23*z^6 - q^2*(1 + z) + q*(2 + z) + 
        q^3*z*(5 + 2*z) - q^4*z*(7 + 5*z) + q^13*z^2*(-1 + z^2) + 
        q^9*z^2*(4 + z^2) + q^5*z*(1 - 3*z + z^2) - 
        q^10*z^2*(2 - 3*z + z^2) + q^7*z*(-1 + 2*z^2) + 
        q^8*z*(1 + z + 2*z^2) + q^6*(z + 3*z^2 - 5*z^3) + 
        q^12*z^2*(2 + z - 4*z^2 + z^3) + q^11*z^2*(-1 - 3*z - 2*z^2 + z^3) - 
        q^14*(z^3 + 2*z^5))*R1[{{1}, {{6, 2, 1}, {1, 0, 1}}}])/
      (z^2*(-1 + q^5*z)) + ((-1 + q)*q^5*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{6, 2, 1}, {1, 0, 2}}}])/z - 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/z^2 + 
     (q^3*(1 - 4*q^16*z^4 - q^17*z^4 + q^15*(-2 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 + 2*q^12*z^3*(1 + z) - q*(2 + z) - q^6*z*(2 + z) + 
        q^14*z^4*(4 + z) - q^7*z*(1 + 2*z) + 2*q^10*z^2*(2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) - q^11*z^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-1 + 2*z + z^2) + q^4*(1 + 3*z^2) - q^8*z*(2 + 3*z^2) - 
        q^9*z*(-2 + 4*z + z^3) - q^5*(1 - 2*z - 3*z^2 + z^3))*
       R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/z - 
     ((-1 + 2*q + q^20*(3 - 2*z)*z^5 + q^22*(-2 + z)*z^5 + 2*q^24*z^6 + 
        5*q^25*z^6 + 2*q^26*z^6 + 2*q^27*z^7 + q^28*z^7 + 
        2*q^19*z^4*(-1 + 2*z) - q^21*z^5*(7 + 3*z) + 
        q^15*z^2*(3 - 6*z - 10*z^2) + q^14*z^2*(-3 + 2*z - 10*z^2) + 
        q^17*z^3*(-2 - 2*z + z^2) + q^3*(3 - z + z^2) + 
        q^2*(-2 + 2*z + z^2) + q^11*z^2*(-10 - z + 8*z^2) + 
        q^12*z^2*(3 + 5*z + 2*z^2 - z^3) + q^5*(-1 - 4*z + z^3) + 
        q^9*z*(5 - 2*z - 5*z^2 + z^3) + q^4*(-2 - 2*z^2 + z^3) - 
        q^8*z*(4 - 4*z - 2*z^2 + z^3) + q^18*z^3*(-1 - 2*z + 3*z^2 + z^3) - 
        q^7*z*(-2 + z - 4*z^2 + 2*z^3) + 2*q^10*z*(-1 + 4*z - 2*z^2 + 
          2*z^3) + q^16*z^2*(-1 + 8*z + 7*z^2 + 3*z^3) + q^13*(z^2 - 3*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4) + q^23*(z^5 - z^7))*
       R1[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/(q^5*z^3) - 
     (q^3*(1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}])/z - 
     ((1 - 2*q + 10*q^15*z^4 - 2*q^17*z^4 + 3*q^19*z^5 + 6*q^20*z^5 + 
        2*q^21*z^5 + 2*q^22*z^6 + q^23*z^6 - q^16*z^4*(5 + 4*z) + 
        2*q^14*z^3*(-1 + 5*z) + q^3*(-3 + z - z^2) - q^2*(-2 + 2*z + z^2) - 
        q^18*z^4*(-1 + 2*z + z^2) + q^13*z^2*(-1 - z + 3*z^2) + 
        q^10*z*(3 - 6*z + 3*z^2 - 4*z^3) + q^5*(1 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) - q^9*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) + q^12*z^2*(-2 - 4*z - 2*z^2 + z^3) + 
        q^7*z*(-1 + z - 4*z^2 + 2*z^3) - q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + 
        q^6*(-1 - 2*z + 2*z^2 - 5*z^3 + z^4))*
       R1[{{1}, {{6, 2, 1}, {2, 0, 2}}}])/(q^5*z^3) - 
     (q^3*(1 - q^11*z^2 + q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 
        2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 - q^6*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^5*z*(3 + 2*z) + 
        q^15*z^4*(-2 + 3*z) + 2*q^12*z^3*(-1 + 4*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) + q^7*z*(-3 - z + z^2) - 
        q^8*z*(-3 + 5*z + z^2) + q^4*(-1 - 3*z + 2*z^2) - 
        q^9*z*(1 - 6*z - z^2 + z^3) + q^16*(z^4 + z^5 - z^6))*
       R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/z^2 - 
     ((-1 + q)*q^8*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/z + 
     ((-1 + q)*q^9*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 1}, {3, 1, 1}}}])/z - 
     ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z - q^6*(-1 + z)*z^2 - 
        q^13*(-7 + z)*z^4 - q^14*(-3 + z)*z^4 + 4*q^15*z^5 + q^19*z^5 - 
        q^16*(-4 + z)*z^5 + 6*q^21*z^6 - q^22*z^6 - 2*q^23*z^6 - 
        q^17*z^5*(1 + z) + q^18*z^5*(1 + z) - q*(2 + z) + q^5*z*(3 + z) + 
        q^12*z^3*(3 + 4*z) + q^10*z^2*(-2 + 4*z - 3*z^2) + 
        q^9*z^2*(5 + 3*z - z^2) + q^7*z*(-2 + z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*(z - 6*z^2 - 2*z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 0, 1}}}])/(q^10*z^4) - 
     ((1 - 2*q^5*(-1 + z)*z^2 + q^11*(-2 + z)*z^3 - q^13*(-8 + z)*z^4 - 
        4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + q^12*z^3*(1 + z)^2 + 
        q^16*z^5*(3 + z) - q*(1 + 2*z) + q^3*(1 - 2*z - 2*z^2) - 
        2*q^9*z^2*(-2 - 4*z + z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^4*z*(2 - z + z^2) + q^2*(-1 + 2*z + z^2) + 
        q^10*z^3*(5 + 2*z + z^2) - q^15*z^4*(1 + 3*z + z^2) - 
        q^14*z^4*(-2 + 4*z + z^2) + q^6*(z + z^3) + 
        q^8*z*(1 - 6*z - z^2 + z^3))*R1[{{1}, {{6, 2, 2}, {-2, 0, 2}}}])/
      (q^4*z^3) + ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 
        2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 1, 0}}}])/(q^7*z^4) - 
     ((-1 + q + 2*q*z - q^7*(-2 + z)*z - q^6*z^3 + q^11*z^3 + 
        q^13*(-7 + z)*z^4 - q^17*z^5 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^16*z^5*(5 + z) - q^4*z*(1 - z + z^2) - q^12*z^3*(1 + z + z^2) - 
        q^2*(-1 + 2*z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) + q^9*z^2*(-2 - 7*z + 2*z^2) + 
        q^5*z*(-2 - 3*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(1 + 5*z + 2*z^2 + z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 1, 1}}}])/(q^4*z^3) - 
     ((2 + 2*q^2 + q^3*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 - 2*q*(2 + z) + 
        q^13*z^4*(3 + z) + q^4*z*(2 + 4*z - z^2) - q^9*z^2*(-3 + z^2) + 
        q^6*z*(-1 - 2*z + z^2) - q^10*z^2*(-1 + 2*z + z^2) - 
        q^7*z*(1 - 3*z + 3*z^2) + q^8*(z - 6*z^2 - 3*z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 1, 2}}}])/(q*z^2) - 
     ((-1 - q^2 + 4*q^4*z + q^6*z^3 + q^19*z^4 - 4*q^15*z^5 + q^20*z^5 - 
        6*q^21*z^6 + 3*q^22*z^6 + 3*q^23*z^6 + 2*q^24*z^6 + q^25*z^6 + 
        q*(2 + z) - q^18*z^4*(1 + 3*z) + q^16*z^4*(-8 - 5*z + z^2) + 
        q^14*z^3*(-5 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        q^5*(-2 + z + z^2) + q^17*z^4*(-9 + 2*z + z^2) + 
        q^8*z*(-2 + 5*z + 2*z^2) - q^7*(1 + z^3) + 
        q^13*z^2*(-4 - 9*z - 3*z^2 + z^3) + q^9*z*(-1 - 6*z - 3*z^2 + z^3) + 
        q^11*z*(1 + 5*z + 4*z^2 + z^3) - q^12*z*(1 - z + 11*z^2 + 2*z^3) + 
        q^10*z*(1 - z - 3*z^2 + 3*z^3))*R1[{{1}, {{6, 2, 2}, {-1, 0, 0}}}])/
      (q^10*z^4) - ((-1 - q^2 + q^9*(-2 + z)*z^3 + 4*q^15*z^5 + 10*q^16*z^5 + 
        4*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + 
        q^3*z*(1 + z) - 2*q^5*z*(1 + z) + q*(2 + z) - q^18*z^5*(2 + z) - 
        q^4*z*(2 + 3*z) + q^12*z^3*(3 + 4*z - 3*z^2) + 
        q^10*z^2*(-3 + z - z^2) + q^7*z*(2 + z + z^2) + 
        q^11*z^2*(1 - 9*z + 2*z^2) + q^8*z*(-1 + 3*z + 2*z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) + q^13*(z^3 - 3*z^4 - 2*z^5))*
       R1[{{1}, {{6, 2, 2}, {-1, 1, 2}}}])/(q^3*z^3) - 
     ((1 - 2*q^4*z + 3*q^11*z^2 + q^10*(5 - 3*z)*z^3 - 6*q^16*z^5 - 
        13*q^17*z^5 + q^20*z^5 + q^18*(-3 + z)*z^5 + 2*q^21*z^6 - q^22*z^6 - 
        5*q^23*z^6 - 2*q^24*z^6 - q*(1 + z) - q^2*(1 + z) + 4*q^5*z*(1 + z) + 
        2*q^6*z*(1 + z) + q^19*z^5*(3 + z) + q^3*(1 + z - z^2) + 
        q^14*z^3*(-1 + 5*z + z^2) + q^7*z*(-3 - z + 2*z^2) + 
        q^13*z^3*(-3 + z + 3*z^2) - q^8*z*(1 + 7*z + 3*z^2) + 
        q^12*z^2*(-1 + 9*z - z^2 + z^3) + q^9*(z + z^2 + z^3 - z^4))*
       R1[{{1}, {{6, 2, 2}, {0, 0, 2}}}])/(q^4*z^3) - 
     ((-2 + q^2*z - 4*q^11*z^2 - q^14*(-5 + z)*z^4 - 2*q^15*(-2 + z)*z^4 - 
        2*q^16*(-1 + z)*z^4 - 5*q^17*z^5 - 2*q^18*z^5 - q^6*z*(1 + z) - 
        q^3*(1 + 2*z) + q*(3 + 2*z) - q^5*z*(5 + 4*z) + q^7*z*(5 + z - z^2) + 
        q^4*z*(2 - 2*z + z^2) + q^10*z^2*(3 + z + 2*z^2) + 
        q^9*z^2*(-4 + 3*z + 2*z^2) + q^8*z*(-2 + 7*z + 2*z^2) + 
        q^13*(z^3 - 10*z^4) + q^12*(z^2 - 3*z^3 - 2*z^4))*
       R1[{{1}, {{6, 2, 2}, {0, 1, 0}}}])/(q*z^2) - 
     (q^2*(1 + q^5 - q^8*(-4 + z)*z - q^3*(-2 + z)*z + q^11*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - 
        q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^7*z*(-4 + z - z^2) - 
        q^10*z^2*(1 - 7*z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^4*(-3 - 4*z + 4*z^2) - q^9*z*(1 - 3*z - 2*z^2 + z^3))*
       R1[{{1}, {{6, 2, 2}, {1, 0, 0}}}])/z - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 4*q^12*z^4 + 2*q^16*z^4 + q^17*z^4 - 
        q^13*(-6 + z)*z^4 - q^14*(-2 + z)*z^4 + 4*q^18*z^5 + 2*q^19*z^5 - 
        2*q^20*z^5 - q^21*z^5 - q*(2 + z) + q^8*(z - 4*z^2) + 
        q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}])/(q*z^2) + 
     (q^2*(-1 + q + 2*q*z + q^7*(-1 + z)^2*z + q^13*(-7 + z)*z^4 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^12*z^4*(3 + z) - 
        q^16*z^5*(3 + z) + q^4*z*(-2 + z - z^2) - q^2*(-1 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^9*z^2*(-3 - 9*z + 2*z^2) + q^5*z*(-1 - 2*z + 2*z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^6*(z + z^2 - z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(2 + 6*z + 2*z^2 + z^3) + 
        q^11*(z^2 + 2*z^3 - z^4))*R1[{{1}, {{6, 2, 2}, {1, 0, 2}}}])/z^2 - 
     (q^2*(1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 6*q^19*z^5 + 
        q^18*(-7 + z)*z^5 + 3*q^21*z^6 + q^22*z^6 - q*(2 + z) + 
        2*q^17*z^5*(2 + z) + q^5*z*(4 + z) + q^20*z^5*(-1 + 2*z) + 
        q^16*z^5*(7 + 2*z) + 2*q^14*z^3*(2 + 3*z) + q^6*z*(-2 - z + z^2) + 
        q^15*z^4*(4 + 3*z + z^2) - 2*q^10*z^2*(1 - z + 2*z^2) - 
        q^7*z*(1 - 2*z - 7*z^2 + z^3) - q^11*z^2*(-2 + 2*z + 3*z^2 + z^3) - 
        q^8*z*(-1 + z + 2*z^3) + q^13*(z^2 + 5*z^4 - 3*z^5) - 
        q^12*(z^2 - 6*z^4 + 3*z^5))*R1[{{1}, {{6, 2, 2}, {1, 1, 2}}}])/z^2 + 
     (q^2*(1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R1[{{1}, {{6, 2, 2}, {2, 0, 2}}}])/z^2 - 
     ((-1 + q)*q^8*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 2}, {2, 1, 0}}}])/z - 
     (q^7*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(3 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R1[{{1}, {{6, 2, 2}, {2, 1, 1}}}])/z + 
     (q^4*(-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^13*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - q^18*z^5*(1 + z) + q*(2 + z) + 
        q^9*z^2*(-6 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^8*z*(-1 + 7*z + z^2) + q^10*z^2*(1 - 3*z + 2*z^2))*
       R1[{{1}, {{6, 2, 2}, {2, 1, 2}}}])/z^2 + q^24*(2 + q)*z^3*(-1 + q^4*z)*
      R1[{{1}, {{6, 2, 2}, {3, 1, 1}}}] + (-1 + q)*q^16*(-1 + q^4*z)*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{1}, {{6, 2, 2}, {3, 1, 2}}}] - 
     R1[{{2}, {{-1, 0, 1}, {1, 2, 1}}}]/z - 
     R1[{{2}, {{-1, 1, 1}, {1, 1, 0}}}]/(q*z) + 
     (q*R1[{{2}, {{-1, 1, 2}, {1, 2, 0}}}])/z - 
     R1[{{2}, {{0, 0, 1}, {0, 1, 1}}}]/(q^2*z) - 
     ((-1 + q - z)*R1[{{2}, {{0, 0, 1}, {1, 2, 1}}}])/(q*z^2) - 
     q^2*R1[{{2}, {{0, 0, 1}, {2, 2, 1}}}] - 
     ((q - q^3)*R1[{{2}, {{0, 0, 2}, {1, 2, 2}}}])/z - 
     ((-1 + q - z)*R1[{{2}, {{0, 1, 1}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q + z)*R1[{{2}, {{0, 1, 2}, {1, 2, 0}}}])/z^2 + 
     (q^2*(-2 + q*(-1 + z))*R1[{{2}, {{1, 0, 0}, {1, 2, 2}}}])/z + 
     R1[{{2}, {{1, 0, 1}, {-2, 1, 1}}}]/(q*z) + 
     R1[{{2}, {{1, 0, 1}, {-1, 1, 1}}}] - R1[{{2}, {{1, 0, 1}, {0, 0, 0}}}]/
      (q*z) - R1[{{2}, {{1, 0, 1}, {0, 0, 1}}}] - 
     ((-1 + q - z)*R1[{{2}, {{1, 0, 1}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^6*z^3 - q^7*z^3 + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}])/(q^4*z^3) + 
     ((-1 + q)*q*R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}])/z - 
     (q^2*(-1 + q - z)*R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}])/z - 
     (q*R1[{{2}, {{1, 0, 2}, {-1, 2, 0}}}])/z - 
     (q^2*(2 + q + z)*R1[{{2}, {{1, 0, 2}, {1, 2, 1}}}])/z - 
     ((-1 + q^4*(-2 + z)*z + q*(1 + z) + q^2*(1 + z) - q^3*(1 + 3*z))*
       R1[{{2}, {{1, 0, 2}, {1, 2, 2}}}])/(q*z^2) - 
     q^2*R1[{{2}, {{1, 0, 2}, {2, 2, 0}}}] - 
     q^4*(2 + q - q*z - q^2*z + q^3*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{1, 0, 2}, {3, 2, 2}}}] - 
     ((2 + q - z)*R1[{{2}, {{1, 1, 1}, {0, 1, 0}}}])/(q*z) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{1, 1, 1}, {1, 1, 0}}}])/(q^5*z^3) + 
     q*R1[{{2}, {{1, 1, 2}, {0, 0, 0}}}] - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R1[{{2}, {{1, 1, 2}, {1, 2, 0}}}])/
      (q^3*z^3) + q*R1[{{2}, {{1, 2, 2}, {0, 0, 0}}}] - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{2}, {{2, 0, 0}, {1, 2, 2}}}])/z - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{2}, {{2, 0, 0}, {4, 2, 2}}}])/(q^2*z^3) - 
     ((1 - q + z)*R1[{{2}, {{2, 0, 1}, {-2, 1, 1}}}])/(q^2*z^2) + 
     q*R1[{{2}, {{2, 0, 1}, {-2, 2, 1}}}] - 
     q*R1[{{2}, {{2, 0, 1}, {-1, 1, 1}}}] - 
     ((-1 + q - z)*R1[{{2}, {{2, 0, 1}, {0, 0, 0}}}])/(q^2*z^2) + 
     R1[{{2}, {{2, 0, 1}, {0, 0, 1}}}] - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 + q^7*(-1 + z)*z^3 - 
        q^6*z^2*(1 + z) - q^5*z^2*(2 + z) + q^2*(1 - 2*z - 2*z^2))*
       R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}])/(q^6*z^3) - 
     ((-1 + q)*R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}])/z + 
     ((1 + q^2 + q^4*z^2 + q^3*z*(1 + z) - q*(2 + z))*
       R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}])/(q*z^2) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{2}, {{2, 0, 1}, {2, 2, 0}}}] - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}])/z^2 + 
     (q^2*(-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 3*z - z^2) - q^4*(-1 + 4*z + z^2))*
       R1[{{2}, {{2, 0, 1}, {4, 2, 0}}}])/z^2 - 
     (q*(1 - 2*z - 4*q^5*(-1 + z)*z + 2*q^2*(3 + z) - q^6*z*(3 + z) + 
        q*(-4 - 2*z + z^2) + q^7*z*(1 - z + z^2) - q^3*(4 + 3*z^2) + 
        q^8*(z^2 - 4*z^3) + q^4*(1 - 3*z + 2*z^2 + z^3))*
       R1[{{2}, {{2, 0, 1}, {4, 2, 2}}}])/z^2 + 
     (q^2*R1[{{2}, {{2, 0, 2}, {-2, 1, 0}}}])/z - 
     ((-1 + q)*q*R1[{{2}, {{2, 0, 2}, {-2, 1, 2}}}])/z - 
     (q^2*R1[{{2}, {{2, 0, 2}, {-1, 0, 0}}}])/z - 
     ((1 - q^2)*R1[{{2}, {{2, 0, 2}, {-1, 1, 1}}}])/z - 
     ((-1 + q - z)*R1[{{2}, {{2, 0, 2}, {-1, 2, 0}}}])/z^2 - 
     q*R1[{{2}, {{2, 0, 2}, {0, 0, 0}}}] - 
     ((-1 + q)*R1[{{2}, {{2, 0, 2}, {0, 0, 1}}}])/z - 
     q^2*R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}] - q^2*(-1 - q + q^2)*
      R1[{{2}, {{2, 0, 2}, {0, 2, 2}}}] - 
     ((1 - q^3*(-1 + z) + q^4*z - q^2*(1 + z))*
       R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}])/z - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 + 11*q^14*z^4 - 
        q^15*(-1 + z)*z^4 - 3*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) - q^16*z^4*(1 + 2*z) - 
        q^8*z*(1 + 3*z) + q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^13*z^3*(1 + 9*z + 2*z^2) + 
        q^11*(z^2 + 4*z^3 - 3*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R1[{{2}, {{2, 0, 2}, {1, 2, 2}}}])/(q^9*z^4) - 
     (q^2*(-1 + q - z)*R1[{{2}, {{2, 0, 2}, {2, 2, 0}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R1[{{2}, {{2, 0, 2}, {3, 2, 0}}}])/
      (q*z^2) + (q*(-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + 
        q^7*(-1 + z)*z^2 - q^8*z^3 + q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R1[{{2}, {{2, 0, 2}, {3, 2, 1}}}])/z^2 - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - q^14*z^4 + q*(2 + z) - q^12*z^3*(1 + 2*z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2) + 
        q^13*(z^3 - 3*z^4))*R1[{{2}, {{2, 0, 2}, {3, 2, 2}}}])/(q^4*z^3) + 
     R1[{{2}, {{2, 1, 1}, {-1, 1, 0}}}]/(q^3*z) - 
     ((1 - q^3 + q^2*(1 + z))*R1[{{2}, {{2, 1, 1}, {0, 1, 0}}}])/(q^3*z) - 
     q^3*(2 + q)*R1[{{2}, {{2, 1, 1}, {0, 2, 0}}}] - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{2}, {{2, 1, 1}, {3, 1, 0}}}])/(q^5*z^3) - 
     q*R1[{{2}, {{2, 1, 2}, {0, 0, 0}}}] + 
     q^2*R1[{{2}, {{2, 1, 2}, {1, 0, 0}}}] - q^4*(3 + q - 2*z)*
      R1[{{2}, {{2, 1, 2}, {1, 2, 0}}}] + q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{2, 1, 2}, {3, 0, 0}}}] - 
     q^6*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R1[{{2}, {{2, 1, 2}, {4, 2, 0}}}] - 
     (q*(1 - q + z)*R1[{{2}, {{2, 2, 2}, {0, 0, 0}}}])/z - 
     q^4*(-2 + q*(-1 + z))*R1[{{2}, {{3, 0, 0}, {0, 2, 2}}}] - 
     ((1 - q^2*(-1 + z) - 3*q^4*z - q^9*z^4 - q^10*z^4 - q*(2 + z) + 
        q^3*z*(4 + z) + q^5*z*(1 - z + z^2) + q^6*(z^2 - 2*z^3))*
       R1[{{2}, {{3, 0, 0}, {1, 2, 2}}}])/(q*z^2) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 7*q^16*z^5 + 2*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 6*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{2}, {{3, 0, 0}, {3, 2, 2}}}])/(q^6*z^4) - 
     ((-2 + q*(-1 + z))*R1[{{2}, {{3, 0, 1}, {-2, 1, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^2 + q^7*z^3 + 
        q^5*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{2}, {{3, 0, 1}, {-2, 1, 1}}}])/(q^5*z^3) + 
     q^2*R1[{{2}, {{3, 0, 1}, {-2, 2, 0}}}] - 
     (q*(1 + q*(-1 + z) + z)*R1[{{2}, {{3, 0, 1}, {-2, 2, 1}}}])/z - 
     ((1 - q^2*(-1 + z) - 2*q*(1 + z))*R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}])/
      z - q^2*R1[{{2}, {{3, 0, 1}, {-1, 2, 2}}}] + 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^3 + q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{3, 0, 1}, {0, 0, 0}}}])/(q^5*z^3) - 
     q*R1[{{2}, {{3, 0, 1}, {0, 0, 1}}}] - 
     (-4 - q^(-1) - z^(-1) - 1/(q^3*z) + q*(-1 + z^(-1) + z))*
      R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}] - 
     ((1 - q*(2 + z) + q^3*(z - 2*z^2) - q^2*(-1 + z^2))*
       R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}])/(q^2*z^2) - 
     (1 - 2*q - 2*q^3 - q^4 + q^2*(-1 + z))*
      R1[{{2}, {{3, 0, 1}, {0, 2, 0}}}] + 
     ((-1 + q)*q*(-1 + q*z)*R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}])/z - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 + 11*q^14*z^4 - 
        q^15*(-1 + z)*z^4 - 3*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) - q^16*z^4*(1 + 2*z) - 
        q^8*z*(1 + 3*z) + q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*z^3*(1 - 6*z + z^2) + q^13*z^3*(1 + 8*z + 3*z^2) + 
        q^11*(z^2 + 4*z^3 - 3*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}])/(q^9*z^4) + 
     ((1 + q^2 + q^5*z + 2*q^8*z - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 + 
        q^12*(-2 + z)*z^3 + q^11*(-1 + z)*z^3 + q^13*z^4 - 2*q^14*z^4 - 
        q^15*z^4 - q*(2 + z) - q^6*z*(2 + z) + q^10*z^2*(-3 - 3*z + z^2) + 
        q^9*z*(-1 + 4*z + z^2))*R1[{{2}, {{3, 0, 1}, {2, 2, 0}}}])/
      (q^6*z^3) - ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^14*z^4 + 
        q^12*(-3 + z)*z^4 - 5*q^16*z^5 - q^17*z^5 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(8 + z) - q^8*z*(1 - 5*z + z^2) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^11*z^3*(-2 - 7*z + 2*z^2) - 
        q^10*z^2*(1 + 2*z + 4*z^2) + q^15*(z^4 - 6*z^5))*
       R1[{{2}, {{3, 0, 1}, {2, 2, 1}}}])/(q^8*z^4) + 
     ((1 - 2*z + q^5*(3 - 5*z)*z + 2*q^6*z^2 + q^7*z^3 + q^8*z^3 - 
        2*q^9*z^3 + 2*q^10*z^3 + q^11*z^3 + q^2*(5 + z) + 
        q*(-3 - 2*z + z^2) + 2*q^4*(1 - z + z^2) - q^3*(5 + z + z^2))*
       R1[{{2}, {{3, 0, 1}, {2, 2, 2}}}])/(q^2*z^2) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-2 + z)*z^3 + q^23*(7 - 3*z)*z^6 - 
        3*q^22*(-1 + z)*z^6 - q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^21*z^6*(8 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-5 - 5*z + z^2) + q^18*z^4*(-2 + 3*z + z^2) + 
        q^12*z^3*(-7 - 9*z + 2*z^2) + q^8*z*(1 - 6*z + 2*z^2) + 
        q^13*z^3*(3 + 5*z + 2*z^2) + q^17*z^4*(-2 - 8*z + 3*z^2) + 
        q^15*z^3*(2 - 3*z + 4*z^2) - q^11*z^2*(1 - 2*z + 4*z^2) - 
        q^14*z^3*(1 - 4*z + 5*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 7*z - 6*z^2 + 2*z^3) + q^20*(z^5 - 7*z^6))*
       R1[{{2}, {{3, 0, 1}, {3, 2, 2}}}])/(q^11*z^5) - 
     (q*(1 - q^4*z + q^5*(-6 + z)*z^2 + 2*q^6*(-2 + z)*z^2 + 
        q^7*(-1 + z)*z^2 - 2*q^9*z^3 - 7*q^10*z^3 + q^11*(-7 + z)*z^3 + 
        q^12*(-2 + z)*z^3 + 2*q^14*z^4 - q^15*z^4 - 5*q^16*z^4 - 2*q^17*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R1[{{2}, {{3, 0, 1}, {4, 2, 2}}}])/z^2 - 
     (q*(1 - q + z)*R1[{{2}, {{3, 0, 2}, {-2, 1, 0}}}])/z^2 + 
     q^2*R1[{{2}, {{3, 0, 2}, {-2, 1, 1}}}] - 
     ((-1 + q)*(-1 + q + q*z + q^2*z)*R1[{{2}, {{3, 0, 2}, {-2, 1, 2}}}])/
      (q*z^2) - (q*(-1 + q - z)*R1[{{2}, {{3, 0, 2}, {-1, 0, 0}}}])/z^2 - 
     (q*(2 + q + 2*z)*R1[{{2}, {{3, 0, 2}, {-1, 1, 0}}}])/z - 
     ((-1 - 2*q^4*z + q*(1 + z) + q^2*(1 + z) - q^3*(1 + 3*z))*
       R1[{{2}, {{3, 0, 2}, {-1, 1, 1}}}])/(q^2*z^2) - 
     q^2*R1[{{2}, {{3, 0, 2}, {-1, 1, 2}}}] - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{2}, {{3, 0, 2}, {-1, 2, 0}}}])/
      (q^3*z^3) + q^2*R1[{{2}, {{3, 0, 2}, {-1, 2, 2}}}] + 
     2*q*R1[{{2}, {{3, 0, 2}, {0, 0, 0}}}] - 
     ((-1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{3, 0, 2}, {0, 0, 1}}}])/(q^2*z^2) + 
     q*(1 + q)*(1 - 2*q + q^2 + q^3)*R1[{{2}, {{3, 0, 2}, {0, 2, 1}}}] - 
     ((q - q^2*z - q^5*(-2 + z)*z - 2*q^3*(1 + z) + q^4*(1 + 2*z))*
       R1[{{2}, {{3, 0, 2}, {0, 2, 2}}}])/z - 
     q^2*R1[{{2}, {{3, 0, 2}, {1, 0, 0}}}] + 
     q*(2 + q - q*z - q^2*z + q^3*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{3, 0, 2}, {1, 0, 2}}}] - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-3 + z)*z^3 - 2*q^18*z^5 - 6*q^23*z^6 - 
        q^24*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + 2*q^21*z^6*(2 + z) + 
        q^22*z^6*(-5 + 2*z) + q^14*z^4*(-1 + 2*z) + q^19*z^5*(1 + 3*z) + 
        q^20*z^5*(-1 + 6*z) + q^17*z^4*(4 + 9*z - 2*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^13*z^3*(-1 + 5*z + z^2) + q^9*z^2*(-6 - 9*z + 2*z^2) - 
        q^8*z*(1 - 6*z + 2*z^2) - q^15*z^3*(2 + 2*z + 3*z^2) + 
        q^11*z^2*(1 + 2*z + 5*z^2) + q^12*(z^3 + 7*z^4 - 2*z^5) + 
        q^16*(z^3 - 4*z^4 + 7*z^5 - 2*z^6))*
       R1[{{2}, {{3, 0, 2}, {1, 2, 2}}}])/(q^13*z^5) - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{2}, {{3, 0, 2}, {2, 2, 0}}}])/z^2 - 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{2}, {{3, 0, 2}, {3, 0, 0}}}] + 
     ((-1 + q)*(-1 + q^2*z - q^4*z + q^5*z + q^3*z^2 + 4*q^7*z^3 + q^8*z^3 + 
        q*(1 + z) + 2*q^6*z^2*(1 + z))*R1[{{2}, {{3, 1, 1}, {-1, 2, 0}}}])/
      (q^7*z^3) - ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{2}, {{3, 1, 1}, {0, 2, 0}}}])/(q^7*z^3) - 
     ((-1 + q^2*z - q^6*z^2 + q^7*z^3 - 2*q^8*z^3 - q^9*z^3 + q*(1 + z) - 
        q^4*(1 + z) - q^5*z*(1 + z) + q^3*(1 + z^2))*
       R1[{{2}, {{3, 1, 1}, {2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{3, 1, 1}, {4, 1, 0}}}])/(q*z^2) - 
     2*q^2*R1[{{2}, {{3, 1, 2}, {-2, 1, 0}}}] - 
     ((-1 + q - q^2*z)*R1[{{2}, {{3, 1, 2}, {0, 0, 0}}}])/z - 
     q*(-1 - q - 2*q^5*z + q^6*z + q^7*z)*R1[{{2}, {{3, 1, 2}, {1, 0, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + 2*q^7*z^3 - q^11*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q^10*z^3*(1 + z) + q*(2 + z))*R1[{{2}, {{3, 1, 2}, {1, 2, 0}}}])/
      (q^5*z^3) - ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R1[{{2}, {{3, 1, 2}, {2, 0, 0}}}])/(q^3*z^2) - 
     ((1 + q^5*z^3 + q^11*(-1 + z)*z^3 + q^15*(-1 + z)*z^4 + q^12*z^5 - 
        q^16*z^5 + q^17*(-1 + z)*z^5 - 2*q^19*z^6 - q^20*z^6 - 4*q^21*z^6 - 
        2*q^22*z^6 - q*(1 + z) + 3*q^10*z^3*(2 + z) + q^13*z^4*(7 + z) - 
        q^2*(1 + 2*z) + q^3*(1 + 3*z) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) - q^14*z^4*(-2 + z + z^2) + 
        q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3))*
       R1[{{2}, {{3, 1, 2}, {2, 2, 0}}}])/(q^7*z^4) + 
     q^3*(2 + q - z)*R1[{{2}, {{3, 2, 2}, {-1, 0, 0}}}] - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{3, 2, 2}, {0, 0, 0}}}])/(q*z^2) - 
     q^3*(-1 + q^4 - q^3*(1 + z))*R1[{{2}, {{4, 0, 0}, {0, 2, 2}}}] - 
     (-1 + q)*q^7*(2 + q)*z*R1[{{2}, {{4, 0, 0}, {1, 2, 2}}}] - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{4, 0, 0}, {2, 2, 2}}}])/z^2 - 
     (q*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{2}, {{4, 0, 0}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{2}, {{4, 0, 1}, {-2, 1, 0}}}])/(q^2*z) - 
     ((1 + q^2*z + q^3*(1 + 2*z) - q^4*(1 + z^2))*
       R1[{{2}, {{4, 0, 1}, {-2, 1, 1}}}])/(q^2*z) - 
     q*R1[{{2}, {{4, 0, 1}, {-2, 1, 2}}}] - 
     ((-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R1[{{2}, {{4, 0, 1}, {-2, 2, 1}}}])/(q*z^2) - 
     ((-1 + q^2*(-3 + z) - q^6*z^3 - q^7*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*(z - 5*z^2) + q^3*(1 - 3*z - 3*z^2))*
       R1[{{2}, {{4, 0, 1}, {-1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q)*q*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}])/z - 
     ((1 + q^2 - 3*q^5*z - q^3*(-1 + z)*z + q^11*z^4 + q^12*z^4 + 
        q^4*z*(1 + z) - q*(2 + z) + q^8*z^2*(-1 + 4*z) - 
        q^7*z*(1 - 2*z + 2*z^2) - q^6*z*(-3 + z + 2*z^2))*
       R1[{{2}, {{4, 0, 1}, {-1, 2, 0}}}])/(q^7*z^3) + 
     q^2*R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}] - 
     (-1 - 3*q + q^2*(-1 + z) - 2*q^5*z - q^6*z)*
      R1[{{2}, {{4, 0, 1}, {0, 0, 0}}}] + q^2*(-1 + z)*
      R1[{{2}, {{4, 0, 1}, {0, 0, 1}}}] - 
     ((-1 + q)*(-1 + q + q*z)*R1[{{2}, {{4, 0, 1}, {0, 0, 2}}}])/z + 
     ((-1 + q^6*(-3 + z)*z^2 - q^7*z^3 + q^8*z^3 + q^9*(-1 + z)*z^3 + 
        q^10*(-1 + z)*z^3 + q*(2 + z) + q^2*(-3 + 2*z) - 
        q^5*z*(4 - 2*z + z^2) - 2*q^3*(-2 + 2*z + z^2) + 
        q^4*(-2 + 5*z + z^2))*R1[{{2}, {{4, 0, 1}, {0, 1, 0}}}])/(q^4*z^2) - 
     (2 - q*(-2 + z) - 1/(q^4*z^2) + (-1 + z)/(q^2*z^2) + 2/z - 4/(q*z) - 
       q^3*z - q^4*(1 + z) + q^6*z*(1 + z) + (2 + z)/(q^3*z^2) + 
       q^5*z*(2 + z) + q^2*(-1 + 2*z))*R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}] - 
     (q^2*(2 + z^(-1)) - q^3*(-1 + z) - 1/(q^2*z) + 2*q^5*z + 5*q^6*z + 
       2*q^7*z - (q*(1 + z))/z)*R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}] - 
     ((1 - q^2*(-1 + z) + 3*q^3*z + q^4*(-1 + z)*z + q^5*(-1 + z)*z^2 + 
        q^6*z^3 - q*(2 + z))*R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/(q*z^2) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^12*z^4 + 7*q^13*z^4 + q^14*z^4 - 
        3*q^15*z^4 - q^16*z^4 - q*(1 + z) - q^2*(1 + z) + q^11*z^3*(1 + z) + 
        q^8*(z - 5*z^2) + q^9*z^2*(2 + 3*z - 2*z^2) + q^3*(1 + z - z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^10*(z^2 - z^4))*
       R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}])/(q^8*z^3) - 
     ((1 - 2*z + 2*q^4*z^2 - 2*q^7*z^2 - q^8*z^3 + q^9*z^3 - 2*q^10*z^3 - 
        q^11*z^3 + q^2*(1 + z) - q^5*(1 + z) - q^6*z*(2 + 3*z) + 
        q^3*(2 + 3*z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/(q^4*z^2) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-3 + z)*z^3 - 6*q^23*z^6 - q^24*z^6 + 
        q^22*(-5 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) - 2*q^18*z^5*(1 + z) + 
        q^21*z^6*(7 + z) + q^19*z^5*(1 + 3*z) + q^15*z^3*(-2 + 2*z - 3*z^2) + 
        q^12*z^3*(3 + 7*z - 2*z^2) + q^17*z^4*(5 + 9*z - 2*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        2*q^14*z^3*(1 - z + z^2) + q^20*z^5*(-1 + 2*z + z^2) - 
        q^13*z^3*(3 + 7*z + z^2) + q^9*z^2*(-6 - 9*z + 2*z^2) - 
        q^8*z*(1 - 6*z + 2*z^2) + q^11*z^2*(1 + 2*z + 5*z^2) + 
        q^16*(z^3 - 6*z^4 + 8*z^5 - 2*z^6))*
       R1[{{2}, {{4, 0, 1}, {1, 2, 2}}}])/(q^13*z^5) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 3*z - z^2) - q^4*(-1 + 4*z + z^2))*
       R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*z^4 - q^11*z^4 - 
        2*q^12*z^4 - 5*q^13*z^4 - 2*q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + 
        q*(2 + z) + q^7*z*(2 - z + z^2) + q^9*z^2*(-3 - 4*z + 2*z^2) - 
        q^8*z*(1 - 4*z + 2*z^2))*R1[{{2}, {{4, 0, 1}, {2, 0, 1}}}])/
      (q^8*z^3) - ((-1 + 2*z + 3*q^7*z + 2*q^6*(-2 + z)*z - q^2*(2 + z) + 
        q^4*(3 + 2*z) + q^9*z^2*(-1 + 4*z) + q*(3 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) - q^8*z*(1 - z + z^2) - 
        q^5*(1 - 2*z - 3*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/
      (q^4*z^2) - ((-1 + q^2 - 2*q^4*z + q^5*(-2 + z)*z^2 - 8*q^13*z^4 + 
        2*q^12*(-1 + z)*z^4 + 3*q^16*z^5 + q^17*z^5 - 2*q^19*z^6 + q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + q*(1 + z) + q^15*z^4*(1 + z) - 
        q^14*z^4*(2 + z) - q^8*z*(1 - 5*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^11*z^3*(-3 - 5*z + 2*z^2) + q^3*(-1 + z + 2*z^2) + 
        q^9*z^2*(-2 - 7*z + 3*z^2) - q^6*(z + z^3) - q^10*(z^2 + 2*z^4))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 0}}}])/(q^9*z^4) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 - 3*q^14*(-1 + z)*z^4 - 6*q^16*z^5 - 
        2*q^17*z^5 + 2*q^19*z^6 - q^20*z^6 - 3*q^21*z^6 - q^22*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^12*z^3*(3 + z) - q^15*z^4*(1 + 3*z) + 
        q^7*z*(-2 + z - z^2) + q^3*(1 + z - z^2) - q^11*z^3*(-4 + z + z^2) + 
        q^13*z^3*(1 + 6*z + z^2) + q^8*z*(1 - 3*z + 2*z^2) + 
        q^10*z^2*(1 + 2*z + 3*z^2) + q^9*(z^2 + 5*z^3 - 2*z^4))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/(q^9*z^4) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-2 + z)*z^3 + q^23*(7 - 3*z)*z^6 - 
        3*q^22*(-1 + z)*z^6 - q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^21*z^6*(8 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-5 - 5*z + z^2) + q^18*z^4*(-2 + 3*z + z^2) + 
        q^12*z^3*(-7 - 9*z + 2*z^2) + q^8*z*(1 - 6*z + 2*z^2) + 
        q^13*z^3*(3 + 5*z + 2*z^2) + q^17*z^4*(-2 - 8*z + 3*z^2) + 
        q^15*z^3*(2 - 3*z + 4*z^2) - q^11*z^2*(1 - 2*z + 4*z^2) - 
        q^14*z^3*(1 - 4*z + 5*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 7*z - 6*z^2 + 2*z^3) + q^20*(z^5 - 7*z^6))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}])/(q^13*z^5) - 
     ((-1 + q^17*z^4 + 2*q^20*z^5 + q^21*z^5 + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(5 + 8*z - 5*z^2) + q^13*z^2*(3 + 2*z - 4*z^2) + 
        q^10*z^2*(2 - 6*z + z^2) + q^7*z*(6 - 3*z + z^2) + 
        q^8*z*(-6 - z + z^2) + q^3*(1 - z + z^2) + q^9*z^2*(-7 + 2*z + z^2) - 
        q^16*z^3*(-1 + 5*z + z^2) - q^14*z^2*(3 + 7*z^2) + 
        q^5*(-1 + z + 7*z^2) - q^6*(1 + 6*z - 4*z^2 + z^3) + 
        q^11*z*(1 + 5*z + 2*z^2 + 2*z^3) + q^15*(z^2 - 2*z^3 - 6*z^4) - 
        q^12*(z^2 + 2*z^4))*R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}])/
      (q^4*z^2*(-1 + q^5*z)) - ((-1 + 3*q^6*z^2 + 3*q^8*z^2 - q^11*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - 3*q^15*z^4 - q^16*z^4 + q^5*z*(1 + z) + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^7*z*(2 + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - z + z^2) + q^9*z*(-1 - 3*z - 2*z^2 + z^3))*
       R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((1 + q^14*(14 - 3*z)*z^4 + 5*q^18*z^5 + 10*q^19*z^5 + 4*q^20*z^5 + 
        2*q^21*z^6 + q^22*z^6 - q*(1 + z) - 4*q^15*z^4*(1 + z) - 
        q^2*(2 + z) + q^6*z*(2 + z) + q^4*(1 + 2*z) + q^16*z^4*(-2 + 3*z) + 
        q^3*(2 + 2*z - z^2) - q^7*z*(2 + z^2) - q^13*z^3*(2 - 15*z + z^2) + 
        q^11*z^2*(-2 - 3*z + z^2) + 2*q^8*z*(-1 - 2*z + z^2) + 
        q^5*(-1 - 2*z + 2*z^2) + q^12*z^2*(-1 - z + 5*z^2) + 
        q^9*z*(3 - 3*z + 6*z^2 - 2*z^3) - q^10*z*(1 - 8*z - 5*z^2 + 3*z^3) + 
        q^17*(z^4 + 3*z^5 - z^6))*R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}])/
      (q^5*z^3) - (-1 + q)*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{4, 0, 1}, {3, 0, 1}}}] + q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}] + 
     ((-1 + q)*(1 - q^3*(-1 + z)^2 - 2*q^8*(-1 + z)*z - 2*q^5*z^2 - 
        2*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}])/
      (q^3*z^2) + ((-1 + q)*(-1 + q^5*(-1 + z)*z^2 + q^10*(-2 + z)*z^3 + 
        3*q^12*z^4 + q^13*z^4 - 2*q^16*z^5 + q^17*z^5 + q^18*z^5 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + q^11*z^3*(-1 + 2*z) + 
        q^3*z*(1 + 2*z) - q^9*z^2*(3 + 2*z) + q^6*z*(-1 + z^2) - 
        q^7*z*(-2 + z - 6*z^2 + z^3) - q^8*z*(1 - 4*z - 4*z^2 + 2*z^3))*
       R1[{{2}, {{4, 0, 1}, {3, 1, 2}}}])/(q^5*z^3) - 
     ((-1 - z - 5*q^15*z^4 + 2*q^14*(3 - 2*z)*z^4 - 2*q^13*(-4 + z)*z^4 + 
        4*q^19*z^5 + 2*q^20*z^5 - q^18*(-5 + z)*z^5 + 4*q^22*z^6 + 
        2*q^23*z^6 + q^16*z^4*(-2 + 7*z) + q^4*(1 - 2*z^2) + 
        q*(3 + 4*z + z^2) - q^2*(4 + 5*z + z^2) + q^7*z*(2 - z + 3*z^2) - 
        q^12*z^2*(1 + 5*z - 5*z^2 + z^3) - q^11*z^2*(2 + 2*z - 3*z^2 + z^3) - 
        q^8*z*(4 - 5*z - 2*z^2 + z^3) - q^6*z*(-1 - 2*z + z^2 + z^3) + 
        q^3*(2 + 4*z + z^2 + z^3) + q^9*z*(3 - 11*z - 4*z^2 + 3*z^3) + 
        q^10*z*(-1 + 9*z + 5*z^3) - q^5*(1 + 3*z - 5*z^3 + z^4) + 
        q^17*(z^4 + 12*z^5 - z^6))*R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/
      (q^4*z^3) + ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/z - 
     ((-1 + q)*(1 + q + q^2)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{2}, {{4, 0, 1}, {4, 0, 2}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {4, 1, 0}}}])/(q*z^2) - 
     ((1 - q^4*z + q^5*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 - 2*q^16*z^4 + 
        q^6*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) - q^8*z*(1 + 2*z) - 
        q^15*z^3*(1 + 3*z) + q^13*z*(-1 + z - 2*z^2) + q^3*(-1 + z - z^2) + 
        q^12*z*(3 + 2*z - z^2) - q^9*z*(-3 + z^2) + 
        q^14*z^2*(-1 + z + 2*z^2) - q^10*z*(2 + z + 5*z^2) + 
        q^11*z*(-2 - 2*z + z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {4, 1, 1}}}])/
      (q^4*z^2) - ((1 + 3*q^4 - 3*q^7*z^2 + q^13*(-1 + z)*z^3 + 2*q^14*z^4 - 
        3*q^15*z^4 - 3*q^17*z^4 - 2*q^18*z^4 + q^11*(-1 + z)^2*z*(1 + z) - 
        q*(3 + z) + q^2*(4 + z) + q^9*z*(3 + z - 2*z^2) - q^3*(4 + z^2) + 
        q^8*z*(-1 - z + z^2) + q^6*z*(-1 + z + z^2) - 
        q^10*z*(3 + z + 5*z^2) + q^12*(z^2 - 6*z^3) + 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}])/
      (q^2*z^2) - (q^3*(1 - q^6*z - q^5*z^2 + q^11*z^3 + 2*q^12*z^4 + 
        q^13*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q^9*z*(1 - z + z^2) + q^7*z*(3 + z + 2*z^2) + 
        q^10*(z^2 - 2*z^3) - q^8*z*(3 + z - z^2 + z^3))*
       R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/z^2 + 
     (q^7*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {4, 2, 2}}}])/z - 
     ((-1 + q)*(1 - q + 2*q^5*z^3 + q^6*z^3 - 2*q^2*z*(1 + z) - 
        q^3*z*(1 + 2*z) + q^4*(z + 2*z^3))*
       R1[{{2}, {{4, 0, 2}, {-2, 1, 0}}}])/(q^2*z^3) + 
     (q^2*(-1 + q - 2*z + q*z)*R1[{{2}, {{4, 0, 2}, {-2, 1, 1}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + q^14*(-2 + z)*z^4 - 
        q^12*z^5 + 2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(9 + z) + 2*q^11*z^3*(-1 + 2*z) - q^8*z*(1 - 5*z + z^2) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^10*z^2*(-1 - 2*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2))*
       R1[{{2}, {{4, 0, 2}, {-2, 1, 2}}}])/(q^9*z^4) - 
     ((1 - 2*q + q^3*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2) + q^5*z*(-1 + z^3))*
       R1[{{2}, {{4, 0, 2}, {-1, 0, 0}}}])/(q^2*z^3) - 
     ((1 - q^3*(-2 + z) + q^4*z - 2*q^2*(1 + z))*
       R1[{{2}, {{4, 0, 2}, {-1, 1, 0}}}])/(q*z) - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 - q^16*z^4 - q^15*(-1 + z)*z^4 - 
        2*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + q^5*z*(1 + z) + 
        q^6*z*(1 + z) + q^14*z^4*(11 + z) - q^8*z*(1 + 3*z) + 
        q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^13*z^3*(1 + 8*z + z^2) + q^12*(z^3 - 4*z^4) + 
        q^11*(z^2 + 4*z^3 - 2*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     (q*(-1 + q + q*z + q^2*z)*R1[{{2}, {{4, 0, 2}, {-1, 1, 2}}}])/z - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) + q^3*z - 2*q^10*z^2 - 
       3*q^11*z^2 - q^12*z^2 - (2 + z)/(q^2*z^2) + q^4*(-3 + 2*z) + 
       q^5*(-1 + z - z^2))*R1[{{2}, {{4, 0, 2}, {-1, 2, 0}}}] - 
     ((1 + q^3 - q^2*(2 + z))*R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}])/z - 
     (q*(-1 - q^2 - q^3*z + q^4*z + q*(2 + z))*
       R1[{{2}, {{4, 0, 2}, {-1, 2, 2}}}])/z - 
     ((1 + q)*(1 + q*(-1 + z))*R1[{{2}, {{4, 0, 2}, {0, 0, 0}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^11*z^3 - 2*q^12*z^4 - 2*q^14*z^4 + 
        q^15*z^4 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(8 + z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{2}, {{4, 0, 2}, {0, 0, 1}}}])/(q^10*z^4) + 
     ((1 + q^2 + 4*q^3*z - q^8*z^2 + q^9*z^3 + q^11*z^4 + q^10*z^3*(1 + z) - 
        q*(2 + z) - 2*q^4*z*(3 + z) + q^5*z*(3 + z + z^2) + 
        q^7*z*(-1 - 2*z + 3*z^2) + q^6*(z + 2*z^2 - z^3))*
       R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-3 + z)*z^3 + q^14*(5 - 2*z)*z^4 + 
        6*q^23*z^6 + q^24*z^6 - q^22*(-5 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(4 + z) - q^21*z^6*(7 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + 
        q^19*z^5*(-3 + z - z^2) + q^3*(1 + 2*z - z^2) + q^18*z^4*(-1 + z^2) + 
        q^17*z^4*(-3 - 7*z + z^2) + q^15*z^3*(2 - 2*z + z^2) - 
        q^20*z^5*(-1 + 7*z + z^2) + q^12*z^3*(-3 - 8*z + 2*z^2) + 
        q^8*z*(1 - 6*z + 2*z^2) - q^11*z^2*(1 + z + 5*z^2) + 
        q^6*(z + z^2 - z^3) + q^16*z^3*(-1 + 6*z - 7*z^2 + 3*z^3))*
       R1[{{2}, {{4, 0, 2}, {0, 1, 2}}}])/(q^14*z^5) - 
     (1 + q + q^2 + (-1 + z^(-1))/q + 1/(q^4*z^2) + 1/(q^2*z^2) + 2*q^6*z - 
       q^7*z - q^8*z - q^4*(-1 + z)*z - 2*q^9*z^2 - 3*q^10*z^2 - q^11*z^2 - 
       (2 + z)/(q^3*z^2))*R1[{{2}, {{4, 0, 2}, {1, 0, 0}}}] - 
     ((-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + q^7*(-1 + z)*z^2 - q^8*z^3 + 
        q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + q^6*z*(-1 - z + 2*z^2))*
       R1[{{2}, {{4, 0, 2}, {1, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + q^14*z^4 - q*(2 + z) + q^12*z^3*(1 + 2*z) + 
        q^13*z^3*(-1 + 3*z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 3*z - z^2))*R1[{{2}, {{4, 0, 2}, {1, 0, 2}}}])/
      (q^7*z^3) - ((-1 - q^7*(-2 + z)*z - 6*q^23*z^6 - q^24*z^6 + 
        q^22*(-5 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + q^20*z^6*(3 + z) - q^13*z^4*(6 + z) + 
        q^21*z^6*(6 + z) + q^19*z^5*(1 + 2*z) + 2*q^9*z^2*(-4 - 5*z + z^2) - 
        2*q^12*z^3*(-1 - 4*z + z^2) + q^10*z^2*(1 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) - 4*q^17*z^4*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^8*z*(1 - 7*z + 2*z^2) + 
        q^14*z^3*(-1 - z + 2*z^2) + q^11*z^2*(1 + 3*z + 4*z^2) - 
        q^15*z^3*(1 + z + 6*z^2) - q^16*z^3*(-1 + 5*z - 7*z^2 + z^3) + 
        q^18*(z^4 + 2*z^5 - z^6))*R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}])/
      (q^14*z^5) - ((1 - q^4*(-2 + z) - q^3*(-3 + z)*z - 
        3*q^14*(-1 + z)*z^4 - 3*q^20*z^6 + 2*q^21*z^6 + 2*q^22*z^6 + 
        2*q^23*z^6 + q^24*z^6 + 3*q^5*z*(1 + z) - q^17*z^4*(1 + z) - 
        q*(2 + z) - q^15*z^4*(6 + z) + q^16*z^4*(-8 + 3*z) + 
        q^18*z^4*(1 + 3*z) + q^19*z^5*(2 + 3*z) - q^13*z^3*(5 - 6*z + z^2) - 
        q^8*z^2*(9 + z + z^2) + q^7*z*(-3 + 3*z + 2*z^2) - 
        q^12*z^2*(4 + 6*z - 8*z^2 + z^3) - q^6*(1 + 2*z + z^2 + 2*z^3) + 
        q^9*(z + 4*z^2 + 4*z^3 - z^4) + q^10*z*(1 + 3*z + 5*z^2 - 7*z^3 + 
          z^4) + q^11*z*(-1 + 2*z - 12*z^2 + 3*z^3 + z^4))*
       R1[{{2}, {{4, 0, 2}, {1, 2, 1}}}])/(q^10*z^4) - 
     ((1 - q^13*(-7 + z)*z^4 - 4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + 
        q^16*z^5*(3 + z) - q*(1 + 2*z) + 2*q^11*z^3*(-1 + 3*z) + 
        q^3*(1 - 3*z - 2*z^2) + q^9*z^2*(5 + 8*z - z^2) + q^4*z*(4 + z^2) + 
        q^2*(-1 + 2*z + z^2) + q^12*z^3*(1 + 3*z + z^2) - 
        q^15*z^4*(1 + 3*z + z^2) - q^14*z^4*(-2 + 4*z + z^2) - 
        q^5*z*(1 - 3*z + 2*z^2) + q^6*z*(1 - 2*z + 3*z^2) + 
        q^8*z*(1 - 5*z + z^3) - q^7*z*(2 - z + z^2 + z^3) + 
        q^10*z^2*(-1 + 2*z + 4*z^2 + z^3))*R1[{{2}, {{4, 0, 2}, {1, 2, 2}}}])/
      (q^4*z^3) - ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{2}, {{4, 0, 2}, {2, 0, 0}}}])/(q^3*z^2) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z) + q^7*z*(-2 + z - z^2) + 
        q^8*(z - 4*z^2 - 2*z^3))*R1[{{2}, {{4, 0, 2}, {2, 0, 1}}}])/
      (q^7*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{2}, {{4, 0, 2}, {2, 0, 2}}}])/(q^7*z^3) + 
     ((-1 + q^2 - 2*q^4*z + q^5*(-2 + z)*z^2 - 8*q^13*z^4 + q^15*z^4 + 
        q^12*(-1 + z)*z^4 + 5*q^16*z^5 + 2*q^17*z^5 - 2*q^19*z^6 + q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + q*(1 + z) - q^14*z^4*(2 + 3*z) + 
        q^9*z^2*(-2 - 7*z + z^2) - q^8*z*(1 - 5*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^11*z^3*(-3 - 3*z + 2*z^2) + 
        q^3*(-1 + z + 2*z^2) - q^6*(z + z^3) + q^10*z^2*(-1 - 3*z^2 + z^3))*
       R1[{{2}, {{4, 0, 2}, {2, 1, 1}}}])/(q^8*z^4) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^12*z^4 - 7*q^13*z^4 + q^11*z^5 + 
        6*q^16*z^5 + 2*q^17*z^5 - 2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 + q*(1 + z) + q^2*(1 + z) - q^14*z^4*(2 + z) + 
        q^15*z^4*(1 + 3*z) - 2*q^9*z^2*(2 + 3*z) - q^8*z*(1 - 6*z + z^2) + 
        q^10*z^3*(-4 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{2}, {{4, 0, 2}, {2, 1, 2}}}])/(q^8*z^4) - 
     (-1 + q)*q*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{4, 0, 2}, {3, 0, 1}}}] + (-1 + q)*q*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{2}, {{4, 0, 2}, {3, 0, 2}}}] - 
     ((1 + q^7*(-3 + z)*z + 5*q^4*(-1 + z)*z - 2*q^6*z^3 - 3*q^13*z^3 + 
        q^11*(-3 + z)*z^3 + 2*q^12*z^4 - 2*q^15*z^4 - q^16*z^4 + 
        q^14*z^3*(1 + z) - q*(6 + z) + 3*q^10*z^2*(-1 + 2*z) + 
        q^2*(11 + 4*z) + q^5*(1 + 3*z - 2*z^2) + q^8*z*(5 - 2*z + z^2) - 
        q^3*(7 + z + z^2) - q^9*z*(2 - 5*z - 2*z^2 + z^3))*
       R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q)*(1 - q^3*(-1 + z)^2 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 - q^6*z^2*(1 + z) + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R1[{{2}, {{4, 0, 2}, {3, 1, 2}}}])/
      (q^2*z^2) - ((-1 + q^13*(3 - 2*z)*z^3 - 6*q^17*z^4 - q^18*z^4 + 
        q^16*(-5 + z)*z^4 + q^14*(-1 + z)*z^4 + 2*q^19*z^5 + q^20*z^5 - 
        3*q^2*(1 + z) + q^8*z^2*(1 + z) + q*(5 + z) + q^15*z^4*(5 + z) + 
        q^6*z*(3 + 5*z) + q^4*(2 + 2*z - 4*z^2) + q^5*(1 + 2*z - z^2) - 
        2*q^11*z^2*(-3 + z^2) + q^3*(-4 - 5*z + z^2) + q^7*z*(2 + z + z^2) + 
        q^10*z*(2 - 11*z - 8*z^2 + z^3) + q^9*z*(-4 + z - 6*z^2 + z^3) + 
        q^12*(z^2 - 2*z^3 - 4*z^4))*R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/
      (q*z^2) - ((-1 + q)^3*q^5*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{4, 0, 2}, {4, 1, 2}}}])/z - 
     (q^7*(1 - q^5*z^3 + 2*q^9*z^3 + q^10*z^3 + 2*q^11*z^3 - q^12*z^3 - 
        q^13*z^3 - 2*q^15*z^4 + q^16*z^4 + q^17*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 4*z) + q^3*(-1 + z - z^2))*
       R1[{{2}, {{4, 0, 2}, {4, 2, 1}}}])/z + 
     (q^7*(1 + q^2 - q^5 + q^9*z + q^6*(-1 + z)*z - q^10*(-1 + z)*z^2 + 
        q^11*z^3 - q*(2 + z) - q^8*z*(2 + z) + q^3*(-1 + z - z^2) - 
        q^7*z*(-1 + z + z^2) + q^4*(2 + z + z^2))*
       R1[{{2}, {{4, 0, 2}, {4, 2, 2}}}])/z + q^4*(2 + q)*(1 + q + q^2)*z*
      R1[{{2}, {{4, 1, 1}, {0, 1, 0}}}] + 
     ((-1 + q^2*z + q^5*z + 2*q^7*(-1 + z)*z^2 - 2*q^8*z^3 - 3*q^9*z^3 - 
        q^10*z^3 + q*(1 + z) - q^4*(1 + 2*z) + q^3*(1 + z^2) + 
        q^6*z*(-1 + z + 2*z^2))*R1[{{2}, {{4, 1, 1}, {0, 2, 0}}}])/
      (q^4*z^2) - ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^12*z^3 - 
        q^11*(-2 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^9*(z - 4*z^2) + q^8*z*(-2 + z - z^2) + q^10*z^2*(3 + 3*z - z^2) + 
        q^7*(z + z^3))*R1[{{2}, {{4, 1, 1}, {2, 1, 0}}}])/(q^3*z^2) + 
     q^8*(2 + q)*z*(-1 + q^3*z)*R1[{{2}, {{4, 1, 1}, {2, 2, 0}}}] - 
     ((-1 + q)*q*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{4, 1, 1}, {3, 2, 0}}}])/z^2 - 
     (q^6*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{4, 1, 1}, {4, 2, 0}}}])/z - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^14*(-1 + z)*z^4 - q^15*(-1 + z)*z^4 + 
        2*q^18*z^5 - q^17*(-8 + z)*z^5 + 4*q^21*z^6 + 2*q^22*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) - 
        q^13*z^4*(7 + z) + q^16*z^5*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2))*
       R1[{{2}, {{4, 1, 2}, {-2, 1, 0}}}])/(q^12*z^5) - 
     (-3*q^2 - q^3 + q*(2 - 3/z) - 2/(q^2*z^2) + (-2 + z)/z^2 - q^4*z + 
       2*q^5*z - 2*q^6*z - q^7*z + (2*(2 + z))/(q*z^2))*
      R1[{{2}, {{4, 1, 2}, {0, 0, 0}}}] - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^14*(-1 + z)*z^4 - 
        6*q^17*z^5 - q^18*z^5 + 2*q^16*(-4 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(7 + z) - q^11*z^3*(1 + 4*z) + q^9*z^2*(4 + 7*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^15*z^4*(-1 + z + z^2) + 
        q^6*(z + z^2 - z^3))*R1[{{2}, {{4, 1, 2}, {0, 2, 0}}}])/(q^9*z^4) - 
     (q*(1 - q^2 + q^6*z + 2*q^7*z^2 - q*(1 + z) + q^3*(2 + z) + 
        q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*
       R1[{{2}, {{4, 1, 2}, {1, 2, 0}}}])/z - 
     ((1 - 2*q^6*z - q^7*z^3 - q^15*z^4 - 3*q^16*z^4 - q^17*z^4 - q*(3 + z) + 
        q^2*(3 + z) + 2*q^13*z^3*(-1 + 2*z) + q^14*z^3*(-1 + 3*z) + 
        q^3*(-2 + z - z^2) + q^5*(-1 + z - z^2) + q^9*z^2*(2 + 3*z - z^2) + 
        2*q^4*(1 + z^2) - q^8*z*(1 + 3*z + z^2) + q^11*z*(-1 + 4*z + 2*z^2) + 
        q^12*z^2*(-3 - 2*z + 3*z^2) + q^10*(2*z + 2*z^3 - z^4))*
       R1[{{2}, {{4, 1, 2}, {2, 2, 0}}}])/(q^2*z^2) - 
     q^2*R1[{{2}, {{4, 2, 2}, {-2, 0, 0}}}] - q^2*(-1 + q^3 - q^2*(1 + z))*
      R1[{{2}, {{4, 2, 2}, {-1, 0, 0}}}] + q^8*(2 + q)*z*
      R1[{{2}, {{4, 2, 2}, {-1, 1, 0}}}] - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{2}, {{4, 2, 2}, {2, 0, 0}}}])/z^2 - 
     (q^3*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{2}, {{5, 0, 0}, {0, 2, 2}}}])/z + 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 8*q^16*z^5 + 3*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{2}, {{5, 0, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q)^2*q^7*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{5, 0, 0}, {3, 2, 2}}}])/z - 
     ((-1 + q^2*(-1 + z) - 4*q^3*z + 3*q^4*z - q^7*z^3 + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{2}, {{5, 0, 1}, {-2, 1, 0}}}])/(q^3*z^2) - 
     ((1 - q^2*(-1 + z) + 4*q^3*z - 3*q^4*z + q^7*z^3 - q^9*z^4 - q^10*z^4 - 
        q*(2 + z) + q^5*z*(1 - z + z^2) + q^6*(z^2 - 2*z^3))*
       R1[{{2}, {{5, 0, 1}, {-2, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^14*(-2 + z)*z^4 + q^16*z^5 + 
        q^17*z^5 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(9 + z) + 
        q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^15*(z^4 - 2*z^5) - q^12*(z^3 + z^5))*
       R1[{{2}, {{5, 0, 1}, {-2, 1, 2}}}])/(q^9*z^4) - 
     ((-1 - q^2 + q^5*z + q^3*(-1 + z)*z - q^4*z^2 + 3*q^8*z^2 + q^11*z^4 - 
        q^12*z^4 + 2*q^14*z^4 + q^15*z^4 + q^10*z^3*(1 + z) - 
        q^13*z^4*(1 + z) + q*(2 + z) - q^6*z*(2 + z) + q^9*z^2*(-1 + 3*z) + 
        q^7*z*(1 - z + z^2))*R1[{{2}, {{5, 0, 1}, {-2, 2, 1}}}])/(q^6*z^3) - 
     ((1 - q*z - q^5*z - q^3*z^2 + q^11*(3 - 4*z)*z^3 + 10*q^14*z^4 + 
        q^16*(-1 + z)*z^4 - 3*q^18*z^5 - q^19*z^5 + q^17*(-1 + z)*z^5 - 
        2*q^2*(1 + z) + q^6*z*(2 + z) - 2*q^12*z^3*(1 + 3*z) + 
        q^4*(1 + 3*z - z^2) + q^10*z^2*(4 + 10*z - z^2) + 
        q^13*z^3*(2 + 4*z + z^2) + q^8*z*(-1 - 2*z + 2*z^2) - 
        q^7*z*(1 - 2*z + 2*z^2) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4) + 
        q^15*(z^4 - 2*z^5))*R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((1 + q^2 + q^4*(-1 + z)*z + q^6*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z*(1 + z) - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/(q^2*z^2) - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) - q^4*z - 2*q^6*z - q^7*z - 
       2*q^10*z^2 - 3*q^11*z^2 - q^12*z^2 - (2 + z)/(q^2*z^2))*
      R1[{{2}, {{5, 0, 1}, {-1, 2, 0}}}] - 
     ((-1 - 4*q^3*z - q^4*(-1 + z)*z + 3*q^6*z^3 + q^7*z^3 + 2*q*(1 + z) + 
        q^5*z^2*(1 + 2*z) + q^2*(-1 + z + z^2))*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/(q*z^2) + 
     (q^2*(-1 + q + q^2*z + q^4*z^2 - q^3*z*(2 + z))*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}])/z - 
     ((1 - q^4*(-1 + z)*z + 4*q^25*z^7 + 4*q^26*z^7 + q^27*z^7 - q*(1 + z) - 
        q^2*(1 + z) - q^21*z^6*(5 + z) + q^16*z^3*(1 + 2*z) - 
        q^18*z^5*(6 + 7*z) - q^20*z^5*(1 + 11*z) + 
        q^9*z^2*(3 + 12*z - 5*z^2) + q^8*z^2*(-3 + 4*z - 4*z^2) + 
        q^3*(1 + z - z^2) + q^11*z^2*(-2 + z + z^2) + 
        q^5*z*(-1 + 6*z + z^2) + q^12*z^2*(2 - 3*z + 2*z^2) - 
        q^17*z^4*(-3 + z + 4*z^2) - q^19*z^4*(1 + 3*z + 9*z^2) + 
        q^10*z^2*(2 + 6*z + 9*z^2) + q^6*(2*z - 3*z^3) + 
        q^7*z*(-1 - 5*z - 8*z^2 + z^3) + q^15*z^3*(-2 - 5*z - 3*z^2 + z^3) + 
        q^14*z^3*(-1 - 7*z + z^2 + 2*z^3) + q^13*z^2*(-1 + 2*z + 4*z^2 - 
          z^3 + z^4))*R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/
      (q^10*z^4*(-1 + q^5*z)) - ((1 + q^8*(-1 + z)^2*z - q^5*z^2 + q^11*z^3 - 
        q^10*(-3 + z)*z^3 - q^9*(-1 + z)*z^3 + q^14*z^4 + 
        2*q^12*z^3*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^13*z^3*(-1 + 3*z) + q^3*(-1 + z - z^2) - q^7*z*(1 - z + z^2))*
       R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}])/(q^4*z^2) - 
     ((1 + z + q^8*(-15 + z)*z^2 - q^22*z^6 + 2*q^24*z^7 + 5*q^25*z^7 + 
        2*q^26*z^7 - q^21*z^6*(8 + z) + q^17*z^4*(-2 + 7*z - 3*z^2) + 
        q^15*z^3*(6 - 11*z + z^2) + q^20*z^5*(1 - 9*z + z^2) - 
        q*(1 + 6*z + z^2) + 2*q^4*z*(-3 - 2*z + 2*z^2) + 
        q^5*z*(-6 - 10*z + 3*z^2) + q^2*(-1 - 2*z + 3*z^2) - 
        q^18*z^4*(2 + 7*z + 5*z^2) + q^14*z^3*(-12 - 9*z + 7*z^2) + 
        q^10*z^2*(-3 + 18*z + 10*z^2 - 2*z^3) + 
        q^3*(1 + 15*z + 8*z^2 - z^3) + q^6*z*(5 + 7*z - 16*z^2 + z^3) + 
        q^7*z*(-1 - 2*z - 10*z^2 + z^3) + q^19*z^4*(1 - 3*z - 7*z^2 + z^3) - 
        q^9*z^2*(-19 - 16*z + 4*z^2 + z^3) + q^16*z^3*(-1 + 13*z + 16*z^2 + 
          z^3) - q^11*z^2*(3 + 14*z - 10*z^2 + 2*z^3) + 
        q^13*z^2*(-1 + 6*z + 4*z^2 + 7*z^3) + 2*q^12*(z^2 - z^4 + z^5))*
       R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((1 + q^8*(2 - 7*z)*z + 4*q^19*z^5 + q^21*z^6 + q^2*(1 + z) - 
        q*(3 + z) - q^7*z*(4 + z) - q^6*(1 + 2*z) + q^5*z*(1 + 2*z) + 
        q^20*z^5*(1 + 2*z) + q^17*z^4*(-1 + 5*z) + q^18*z^4*(1 + 6*z) - 
        q^15*z^3*(1 + 10*z) + q^16*z^4*(-10 + z - z^2) + 
        q^3*(1 + 3*z - z^2) + q^9*z^2*(6 + 3*z - z^2) + q^4*(1 + 2*z^2) + 
        q^12*z^2*(-3 - 10*z + 10*z^2) + q^10*z*(1 + z - 4*z^2 + z^3) - 
        q^13*z^2*(1 + 4*z - 11*z^2 + 2*z^3) + q^11*z*(-1 + 2*z - 7*z^2 + 
          3*z^3) - q^14*(z^3 + 4*z^5))*R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}])/
      (q^7*z^3) - q^9*z^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{5, 0, 1}, {1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + q*(2 + z))*R1[{{2}, {{5, 0, 1}, {1, 2, 0}}}])/(q^3*z^2) - 
     ((1 + 2*q^2 + q^6*z + q^7*(-2 + z)*z + 7*q^15*z^4 + q^16*(2 - 3*z)*z^4 + 
        q^14*(3 - 2*z)*z^4 + 2*q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 
        2*q^23*z^6 - q^17*z^4*(1 + z) - q*(2 + z) + q^18*z^5*(4 + z) + 
        q^5*(1 + 3*z) - q^3*(1 + z^2) + q^4*(-1 - 2*z + z^2) - 
        q^8*z*(-2 + 4*z + z^2) - q^10*z*(-1 + 3*z - 4*z^2 + z^3) - 
        q^9*z*(2 - 4*z - 2*z^2 + z^3) + q^12*z^2*(1 + 3*z + 4*z^2 + z^3) + 
        q^11*(z^2 + 6*z^3 - 4*z^4) + q^13*(z^3 + 6*z^4 - z^5))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}])/(q^6*z^3) - 
     (q^3*(1 - q^6*(-3 + z)*z^2 + 4*q^7*z^3 - q^8*z^3 + 2*q^9*z^3 + 
        q^10*z^3 - q*(2 + z) + q^5*z*(3 + z) + 2*q^2*(1 + z^2) - 
        q^4*(-1 + 3*z + z^2) + q^3*(-2 + z - z^3))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/z - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R1[{{2}, {{5, 0, 1}, {2, 1, 0}}}])/(q^4*z^2) - 
     ((1 + z + q^12*(-2 + z)*z^3 + 4*q^13*z^4 + 2*q^15*(-1 + z)*z^4 + 
        3*q^18*z^5 + 2*q^19*z^5 - q^17*z^6 + 4*q^21*z^6 + 2*q^22*z^6 - 
        q^11*z^2*(1 + z) - 2*q^10*z^2*(1 + z)^2 - q^14*z^4*(6 + z) + 
        q^5*z^2*(2 - 5*z + z^2) + q^6*z^2*(-2 + z + z^2) - 
        q*(3 + 4*z + z^2) + q^2*(2 + 5*z + z^2) + q^4*(-1 + z + 2*z^2) - 
        3*q^7*(z + z^3) + q^8*z*(3 - 6*z - z^2 + z^3) - 
        q^3*(-1 + 2*z + z^2 + z^3) - q^9*z*(1 - 8*z - 2*z^2 + 3*z^3) + 
        q^16*(z^4 + 4*z^5 - z^6))*R1[{{2}, {{5, 0, 1}, {2, 1, 1}}}])/
      (q^5*z^3) + (q^3*(1 - 2*q^5*(-2 + z)*z - q^6*(-1 + z)^2*z - q*(4 + z) + 
        q^7*z^2*(-1 + 4*z) + 2*q^2*(3 + z + z^2) + q^4*(1 - 5*z + 2*z^2) + 
        q^3*(-4 + z - z^3))*R1[{{2}, {{5, 0, 1}, {2, 1, 2}}}])/z - 
     ((-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 3*q^15*z^4 + 3*q^17*z^4 + 
        2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - q^13*z^3*(1 + z) + q*(3 + z) - 
        q^2*(4 + z) - q^14*z^3*(1 + 2*z) + q^12*z^2*(-1 + 5*z) + 
        q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + q^9*z*(-1 + 2*z^2) + 
        q^10*z*(2 + z + 5*z^2) - q^5*(-1 + z - 5*z^2 + z^3) - 
        q^11*(z - 2*z^3 + z^4))*R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}])/
      (q^5*z^2) + (q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z*(1 + z) + 
        2*q^5*z*(1 + z) + q*(2 + z) + q^12*z^4*(2 + z) + q^6*z^2*(1 + 3*z) + 
        q^11*z^3*(2 + 3*z) + q^9*z^2*(-1 - z + 2*z^2) + 
        q^8*(z + 2*z^2 - z^3) - q^7*z*(2 + 5*z - z^2 + z^3) + 
        q^10*(z^2 + 4*z^4))*R1[{{2}, {{5, 0, 1}, {2, 2, 1}}}])/z^2 - 
     (q^3*(1 - q^3*(-1 + z)^2 - 2*q^5*z^2 - 2*q^6*z^2 + 2*q^11*z^3 - 
        q^10*(-5 + z)*z^3 + q^14*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - 
        q*(5 + z) + q^13*z^3*(-1 + 3*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + q^4*(-1 - 3*z + 4*z^2))*
       R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}])/z - 
     (q^4*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}])/z + 
     (q^5*(3 - q^2*z + 2*q^5*(-1 + z)*z + q^6*(-1 + z)^2*z + q^11*z^3 - 
        5*q^15*z^4 - q^16*z^4 + q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + 
        q^18*z^5 + q^13*z^4*(1 + z) - q*(5 + 3*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^3*(3 + 3*z - z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3) - q^4*(1 - 3*z - 4*z^2 + z^3))*
       R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}])/z - 
     ((-1 + 2*q + q^17*z^4 - 6*q^20*z^5 - 2*q^21*z^5 + q^19*(-4 + z)*z^5 - 
        2*q^22*z^6 - 3*q^23*z^6 - q^24*z^6 - 3*q^15*z^3*(1 + 4*z) + 
        q^16*z^4*(3 + 5*z) + q^13*z^2*(3 + z - 2*z^2) + q^18*z^4*(-1 + z^2) + 
        q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + 
        q^12*z^2*(2 + 3*z + 3*z^2 - z^3) + q^5*(-1 - 4*z + z^3) + 
        q^9*z*(3 - 5*z - 4*z^2 + z^3) + q^4*(-2 - 2*z^2 + z^3) - 
        q^8*z*(2 - 5*z - 2*z^2 + z^3) - q^14*z^2*(1 - 6*z + 6*z^2 + z^3) + 
        q^10*z*(-3 + 9*z - 3*z^2 + 4*z^3) + q^11*z*(1 - 11*z - 4*z^2 + 
          8*z^3) + q^7*(3*z + 4*z^3 - 2*z^4) + 
        q^6*(1 + z - 2*z^2 + 5*z^3 - z^4))*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}])/
      (q^4*z^3) + (q^5*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}])/z + 
     (q^4*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{2}, {{5, 0, 1}, {4, 2, 1}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z - q^10*(-4 + z)*z^3 - 3*q^11*z^4 - 
        2*q^14*(-1 + z)*z^4 - 7*q^16*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 + 2*q^22*(-1 + z)*z^6 + 5*q^23*z^7 + 4*q^24*z^7 + 
        q^25*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(6 + z) + q^12*z^4*(-5 + 2*z) + q^15*z^4*(-1 + 2*z) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^17*z^5*(-5 - 2*z + z^2) + 
        q^18*z^5*(-1 - z + z^2) + q^6*(z + z^2 - z^3))*
       R1[{{2}, {{5, 0, 2}, {-2, 1, 0}}}])/(q^12*z^5) + 
     ((-1 + q)*(-1 + q^2*z + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{5, 0, 2}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-2 + z)*z + q^7*z^2 + 2*q^9*z^3 + 
        q^8*(-3 + z)*z^3 + q*(2 + z) - q^5*z*(2 + z^2) + q^6*(z + z^3))*
       R1[{{2}, {{5, 0, 2}, {-2, 1, 2}}}])/(q^2*z^2) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q^11*z^3 + q^12*z^4 - 
        q^13*z^4 + q^8*z^2*(1 + z) - q^9*z^2*(1 + z) - q^10*z^3*(1 + z) + 
        q*(2 + z))*R1[{{2}, {{5, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((1 - 2*q^5*z + 2*q^6*z + q^8*(2 - 5*z)*z + q^16*z^4 + 
        q^15*(-2 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + q^2*(2 + z) - q*(3 + z) - 
        q^14*z^4*(10 + z) + q^12*z^3*(-1 + 7*z) + q^7*z*(-2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) + q^10*z^2*(-2 - 6*z + z^2) + 
        q^11*z^2*(-1 - 2*z + z^2) - q^13*z^3*(1 + z + z^2) - 
        q^9*z*(1 - 6*z + 2*z^2) + q^4*(-1 - z + 2*z^2))*
       R1[{{2}, {{5, 0, 2}, {-2, 2, 2}}}])/(q^5*z^3) - 
     (-1 + q^3 - q^4*(-1 + z) + z^(-2) + 1/(q^3*z^2) + z^(-1) + q/z - 
       2*q^7*z - q^8*z - 2*q^10*z^2 - 5*q^11*z^2 - 4*q^12*z^2 - q^13*z^2 - 
       (1 + z)/(q^2*z^2) - (1 + z)/(q*z^2) + q^6*(-1 + z - z^2) - 
       q^5*(3 - 3*z + z^2))*R1[{{2}, {{5, 0, 2}, {-1, 0, 0}}}] - 
     ((2 - 4*q - 2*q^3*(-1 + z)*z - q^6*(-1 + z)*z^2 - q^8*z^4 - q^9*z^4 + 
        q^4*z*(1 + 2*z) + q^2*(2 - 3*z - 2*z^2) + q^5*(z^2 - 3*z^3))*
       R1[{{2}, {{5, 0, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     ((1 + q^2 - q^5*(-2 + z)*z - q^3*(-1 + z)*z + q^4*(-1 + z)*z - 
        q^10*z^3 + q^12*(-3 + z)*z^4 + q^13*z^4*(1 + z) - q*(2 + z) + 
        q^6*z*(-1 + 2*z) + q^8*z^3*(-1 + 2*z) + q^9*z^3*(-1 + 2*z) - 
        q^7*z^2*(1 + 2*z) - q^11*z^3*(1 - 3*z + z^2))*
       R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}])/(q^5*z^3) - 
     ((-1 + q^2*z - q^18*z^4 - q^17*(-2 + z)*z^4 - 2*q^19*z^5 - q^20*z^5 + 
        q*(1 + z) - 2*q^4*(1 + z) - q^5*(1 + z) + q^15*z^3*(1 + z)^2 + 
        q^16*z^4*(10 + z) + 2*q^8*z*(-1 + 2*z) + 2*q^12*z^2*
         (1 + 3*z - 2*z^2) + q^3*(2 + z^2) + q^7*z*(3 - 2*z + z^2) - 
        q^6*(-1 + z + 3*z^2) + q^9*z*(2 - z + z^3) + 
        q^10*z*(-2 + 4*z + z^3) + q^11*z*(1 - 6*z + z^2 + z^3) + 
        q^14*(z^3 - 7*z^4) + q^13*(z^2 + 2*z^3 - 6*z^4))*
       R1[{{2}, {{5, 0, 2}, {-1, 1, 2}}}])/(q^7*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^7*z^3 - q^11*z^3 + 
        q^10*z^4 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q*(2 + z) + q^9*z^2*(-1 + z + z^2))*
       R1[{{2}, {{5, 0, 2}, {-1, 2, 0}}}])/(q^5*z^3) - 
     q^5*(-2 + q*(-1 + z))*R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}] - 
     (q*(-1 + q^2 - 2*q^5*(-1 + z)*z + q*(1 + z) - q^3*(2 + z) + 
        q^4*(1 + z - z^2))*R1[{{2}, {{5, 0, 2}, {-1, 2, 2}}}])/z - 
     ((2 - q^2*(-4 + z) + 3*q^8*z^3 + q^9*z^3 - q^5*z*(2 + z) - q*(5 + 2*z) + 
        q^4*z*(-1 + 3*z) + q^3*(-1 + 5*z) + q^6*(z + z^3))*
       R1[{{2}, {{5, 0, 2}, {0, 0, 0}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^4*(1 - 3*z) - q^3*(-2 + z)*z + 9*q^21*z^6 + q^22*z^6 - 
        4*q^23*z^6 - q^24*z^6 - q*(2 + z) + 2*q^9*z^2*(4 + z) + 
        q^13*z^2*(4 + z) + q^18*z^4*(3 + 4*z) + q^19*z^4*(-1 + 5*z) + 
        q^8*z*(3 - 8*z - 4*z^2) + q^17*z^4*(9 + 2*z - 2*z^2) + 
        q^14*z^3*(5 + 5*z - z^2) + q^16*z^4*(2 + 9*z - z^2) + 
        q^5*(-1 + 3*z + z^2) + q^15*z^3*(1 + z + 5*z^2) - 
        q^6*(1 + 2*z + z^2 + z^3) + q^7*(1 - 2*z + 2*z^2 + 2*z^3) + 
        q^10*(z - 2*z^2 + 6*z^3 - 3*z^4) - q^11*z*(2 - 3*z + 4*z^2 - 3*z^3 + 
          z^4) + q^12*(z - 6*z^2 + 7*z^3 + 2*z^4 - z^5) + q^20*(z^5 - 3*z^6))*
       R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}])/(q^12*z^4) - 
     ((1 - 2*q^4*z^2 + q^14*(-1 + z)*z^4 - q^16*(-2 + z)*z^5 - q^20*z^6 - 
        3*q^21*z^6 - 8*q^23*z^7 - 3*q^24*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^17*z^6*(4 + z) + q^19*z^6*(5 + z) - q^22*z^6*(1 + 4*z) + 
        q^12*z^3*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^9*z^2*(6 + 6*z - z^2) + q^15*z^4*(-1 + z^2) - 
        2*q^10*z^2*(1 - 4*z + z^2) - 2*q^6*z*(-1 + z + z^2) + 
        q^13*z^4*(12 + 2*z + z^2) + q^5*z*(-1 + 3*z + z^2) - 
        q^18*z^5*(1 + 3*z + z^2) + q^11*z^2*(1 - 7*z - 2*z^2 + z^3) + 
        q^7*z*(-2 + 5*z - 2*z^2 + z^3) + q^8*(z - 8*z^2 + 2*z^3 - 2*z^4))*
       R1[{{2}, {{5, 0, 2}, {0, 1, 2}}}])/(q^9*z^4) - 
     ((-1 + q + 2*q*z - 5*q^17*z^5 + q^18*(-1 + z)*z^5 + 5*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - 2*q^12*z^2*(1 + z)^2 - q^16*z^5*(6 + z) - 
        q^6*z*(1 + 3*z) + q^11*z^2*(1 + 4*z) + 2*q^7*z*(2 + z - 2*z^2) + 
        q^4*z*(4 + 2*z - z^2) - q^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-2 - 9*z + 2*z^2) + q^5*z*(-7 - 6*z + 2*z^2) + 
        q^3*(-1 + z + 2*z^2) + q^9*z^2*(-3 - 5*z + 3*z^2) - 
        q^8*z*(1 - 6*z - z^2 + z^3) - q^10*z^2*(-2 + 4*z + z^2 + z^3) + 
        q^15*z^3*(-1 - 2*z + 2*z^2 + z^3) + q^14*z^3*(1 - 4*z + 4*z^2 + z^3))*
       R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}])/(q^6*z^3) - 
     ((1 + 2*q^20*(-3 + z)*z^6 + 2*q^23*z^7 + q^24*z^7 - q*(1 + z) - 
        q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - q^22*z^6*(1 + z) - 
        q^21*z^6*(3 + z) + q^19*z^6*(5 + z) - q^17*z^4*(1 + 3*z) - 
        q^11*z^3*(2 + 3*z) - q^14*z^4*(7 + 5*z) + 
        q^13*z^3*(-4 + 9*z - 3*z^2) + q^9*z^2*(5 + 11*z - 3*z^2) + 
        q^3*(1 + 2*z - z^2) + q^12*z^3*(1 - 8*z + z^2) - 
        q^16*z^4*(-3 + 3*z + z^2) - q^7*z*(2 + 7*z + 3*z^2) + 
        q^8*z*(1 + z + 4*z^2) + q^15*z^3*(2 + 5*z + z^2 - 2*z^3) + 
        q^6*(z + 4*z^2 - z^3) - q^10*z^2*(2 - 2*z - 6*z^2 + z^3) + 
        q^18*z^4*(1 + 2*z + z^2 + z^3))*R1[{{2}, {{5, 0, 2}, {0, 2, 2}}}])/
      (q^9*z^4) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R1[{{2}, {{5, 0, 2}, {1, 0, 0}}}])/(q^7*z^3) - 
     ((2 - 2*q^3*(-1 + z)^2 + 5*q^11*z^3 + 6*q^14*z^4 + 2*q^15*z^4 + 
        4*q^12*z^3*(1 + z) + 6*q^2*(2 + z) - 2*q*(5 + z) + 
        2*q^13*z^3*(-1 + 2*z) - q^8*z*(1 + 5*z) + q^7*z*(-2 + z - 2*z^2) + 
        q^10*z^2*(3 + 8*z - 2*z^2) - q^6*z*(1 + 2*z + 2*z^2) + 
        q^4*(-2 - 6*z + 8*z^2) + q^9*z*(2 + 3*z + 6*z^2 - 2*z^3))*
       R1[{{2}, {{5, 0, 2}, {1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - 5*q^16*z^5 - 6*q^22*z^6 - q^23*z^6 + q^21*(-7 + z)*z^6 + 
        q^20*(-1 + z)*z^6 + 2*q^24*z^7 + q^25*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) - 2*q^18*z^5*(1 + 2*z) + 
        q^10*z^2*(3 + 3*z - 5*z^2) + q^11*z^3*(4 + 6*z - z^2) - 
        q^14*z^3*(2 - 6*z + z^2) + q^19*z^5*(2 - 4*z + z^2) + 
        q^6*z*(-1 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        q^17*z^4*(-1 + z + z^2) + q^12*z^3*(-2 + 7*z + z^2) + 
        q^13*z^3*(5 - 8*z + 2*z^2) + q^7*z*(2 + 9*z + 2*z^2) + 
        q^9*z^2*(-3 - 12*z + 4*z^2) - q^8*z*(1 + 7*z + 8*z^2) + 
        q^15*z^3*(-1 - 10*z - 6*z^2 + 2*z^3))*
       R1[{{2}, {{5, 0, 2}, {1, 1, 2}}}])/(q^9*z^4) - 
     ((1 + q^5*(-1 + z)*z + q^14*(-1 + z)*z^3 - 2*q^15*z^4 - q^16*z^4 - 
        q^6*z^2*(2 + z) - q*(5 + z) + q^13*z^3*(-2 + 3*z) + q^2*(5 + 3*z) + 
        q^12*z^3*(1 + 4*z) + q^8*(z - 2*z^2) + q^3*(1 + 3*z - z^2) - 
        q^7*z*(3 + z^2) + q^11*z^2*(-2 - z + z^2) + q^4*(-2 - 3*z + 4*z^2) + 
        q^9*z*(2 + 2*z + 2*z^2 - z^3) - q^10*z*(1 - 3*z - 4*z^2 + z^3))*
       R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/(q^3*z^2) + 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R1[{{2}, {{5, 0, 2}, {2, 0, 0}}}] - 
     ((2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(5 + z) - q*(3 + 2*z) + q^8*(z - 7*z^2) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^9*(3*z^2 - 2*z^4))*R1[{{2}, {{5, 0, 2}, {2, 1, 1}}}])/(q*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^7*(3 - 2*z)*z^2 + 
        q^8*(-4 + z)*z^2 + q^11*z^3 - q^10*(-1 + z)*z^3 + 2*q^12*z^4 + 
        3*q^13*z^4 + q^14*z^4 + q^4*z*(1 + z) - q*(2 + z) - q^5*z*(2 + z) + 
        q^9*z^2*(2 + 4*z - z^2))*R1[{{2}, {{5, 0, 2}, {2, 1, 2}}}])/(q*z^2) - 
     ((-1 + q^3*(-2 + z)*z + q^14*(2 - 15*z)*z^3 + q^17*(3 - 2*z)*z^4 + 
        q^16*(7 - 2*z)*z^4 - q^15*(-5 + z)*z^4 - 5*q^18*z^5 - 2*q^19*z^5 - 
        q^2*(2 + z) - 2*q^6*z*(2 + z) + q*(3 + z) + 
        q^12*z^2*(-1 + z - 3*z^2) + q^8*z*(5 + 4*z - z^2) - q^4*(1 + 4*z^2) + 
        q^7*(z + z^3) + q^5*(1 + 3*z - z^2 + z^3) + 
        q^9*z*(-2 + 4*z - z^2 + z^3) + q^11*z*(1 - z - z^2 + 2*z^3) + 
        q^10*z*(-2 - 4*z - z^2 + 3*z^3) + q^13*(z^2 - 5*z^4))*
       R1[{{2}, {{5, 0, 2}, {2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + q^4*(-2 + z) + q^3*(-3 + z)*z + q^16*(9 - 5*z)*z^4 + 
        3*q^14*(-1 + z)*z^4 - 2*q^22*z^6 - 2*q^23*z^6 - 3*q^24*z^6 - 
        q^25*z^6 - 3*q^5*z*(1 + z) + q*(2 + z) + 2*q^15*z^4*(4 + z) - 
        q^19*z^5*(2 + 3*z) + q^20*z^5*(2 + 3*z) + q^7*z*(3 - 3*z - 2*z^2) + 
        q^8*z^2*(8 + z + z^2) - q^18*z^4*(1 + 4*z + z^2) + 
        q^13*z^3*(5 - 6*z + 2*z^2) + q^12*z^2*(4 + 7*z - 12*z^2 + z^3) + 
        q^9*z*(-1 - z - 3*z^2 + z^3) + q^6*(1 + 2*z + z^2 + 2*z^3) - 
        q^10*z*(1 + 6*z + 6*z^2 - 7*z^3 + z^4) - 
        q^11*z*(-1 + z - 11*z^2 + 2*z^3 + z^4) + q^17*(z^4 - 2*z^5) + 
        q^21*(z^5 - 2*z^6))*R1[{{2}, {{5, 0, 2}, {2, 2, 1}}}])/(q^4*z^3) - 
     (q^2*(-1 + q + 2*q*z + q^11*(3 - 5*z)*z^3 + q^13*(-7 + z)*z^4 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^12*z^3*(1 + z)^2 - 
        q^16*z^5*(3 + z) + q^6*z*(-1 + z - 3*z^2) - q^4*z*(3 + z^2) + 
        q^9*z^2*(-6 - 9*z + z^2) + q^5*z*(1 - z + z^2) - q^2*(-1 + z + z^2) + 
        q^3*(-1 + z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) - q^8*z*(1 - 7*z - z^2 + z^3) + 
        q^7*z*(2 - 2*z + z^2 + z^3) - q^10*z^2*(-1 + 5*z + 2*z^2 + z^3))*
       R1[{{2}, {{5, 0, 2}, {2, 2, 2}}}])/z^2 - 
     (q^4*(-1 - q^2 + q^6 + q^3*(-1 + z)*z + q^8*(-1 + z)*z + 
        q^11*(-1 + z)*z^2 - q^12*z^3 + q*(2 + z) + q^10*z*(-1 + z^2) + 
        q^4*(1 + z^2) + q^7*z*(1 - z + z^2) + q^9*z*(2 + z + 2*z^2) - 
        q^5*(2 + z - z^2 + z^3))*R1[{{2}, {{5, 0, 2}, {3, 1, 2}}}])/z - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*(-1 + z)*z^4 - 3*q^17*z^5 - 3*q^18*z^5 - q^19*z^5 - 2*q^20*z^5 - 
        q^21*z^5 + 2*q^24*z^6 + q^25*z^6 + q^15*z^4*(3 + 2*z) + 
        q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R1[{{2}, {{5, 0, 2}, {3, 2, 0}}}])/(q^4*z^3) - 
     (q^5*(1 + q^5*(-1 + z)*z - 3*q^8*z^2 + 3*q^11*z^3 + 3*q^14*z^4 + 
        q^15*z^4 + 2*q^12*z^3*(1 + z) - q^6*z^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) - 
        q^7*z*(2 + z^2) + q^4*(-2 - 3*z + 4*z^2) + 
        q^9*(z + 3*z^2 + 2*z^3 - z^4) + q^10*(z^2 + 5*z^3 - z^4))*
       R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/z - 
     (q^3*(1 - q^2*(-1 + z) + 7*q^3*z - 3*q^6*(-1 + z)*z^2 - 2*q^18*z^5 + 
        q^17*(-2 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(4 + z) - q^4*z*(10 + 3*z) + q^10*z^2*(-3 + 6*z - 5*z^2) + 
        q^11*z^2*(3 - 8*z - 2*z^2) + q^14*z^3*(3 + 7*z - z^2) + 
        q^5*z*(6 + z^2) + q^9*z^2*(3 + z + z^2) + q^15*z^4*(4 + z + z^2) - 
        q^8*z*(-1 + 4*z + z^2) + q^12*z^2*(-2 + 6*z + 3*z^2 - 2*z^3) - 
        q^7*z*(2 - 2*z - 6*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 5*z^4 - 2*z^5))*
       R1[{{2}, {{5, 0, 2}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q)*q^5*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{5, 0, 2}, {4, 2, 0}}}])/z^2 + (-1 + q)^2*q^13*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{2}, {{5, 0, 2}, {4, 2, 2}}}] - 
     q^2*(-1 - 2*q^4*z + q^5*z^2)*R1[{{2}, {{5, 1, 2}, {-2, 0, 0}}}] - 
     ((-1 - q^16*z^4 + q^17*z^4 + q^18*z^4 + q^6*(-1 + z)*(1 + z)^2 + 
        q*(6 + z) - 2*q^2*(5 + 2*z) + q^5*z*(-1 + 3*z) + 
        q^13*z^2*(-1 + 3*z) + q^15*z^3*(-1 + 3*z) + q^14*z^3*(2 + 3*z) + 
        q^4*(2 + 6*z - 5*z^2) + q^3*(4 + z^2) - q^8*z*(6 + z^2) - 
        2*q^11*z^2*(-1 - 3*z + z^2) + q^7*z*(3 - 2*z + z^2) + 
        q^10*(z + z^2 - 7*z^3) + q^9*z*(1 - 4*z - 3*z^2 + z^3) + 
        q^12*(z^2 + 2*z^3 - 3*z^4))*R1[{{2}, {{5, 1, 2}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((1 + q^16*z^4 - q^17*z^4 - q^18*z^4 - 
        q^6*(-1 + z)*(1 + z)^2 - q*(6 + z) - q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^5*(z - 3*z^2) - q^3*(4 + z^2) + q^8*z*(6 + z^2) + 
        2*q^11*z^2*(-1 - 3*z + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^13*z^2*(-1 + 5*z + z^2) + q^12*z^2*(-1 - z + 3*z^2) + 
        q^4*(-2 - 6*z + 5*z^2) + q^10*z*(-1 - z + 8*z^2) - 
        q^9*z*(1 - 4*z - 3*z^2 + z^3) + q^15*(z^3 - 3*z^4))*
       R1[{{2}, {{5, 1, 2}, {-1, 0, 0}}}])/(q^8*z^3) + 
     (q*(1 - 2*q^2 + 2*q^5*(-2 + z)*z + q^8*z^3 + q^9*z^3 - q*(1 + z) - 
        q^6*z*(1 + z) + q^7*z*(1 + z) + q^3*(4 + z) + q^4*(-2 + z + 3*z^2))*
       R1[{{2}, {{5, 1, 2}, {-1, 2, 0}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - q^15*z^4 - 
        q^14*(-2 + z)*z^4 - 8*q^16*z^5 - q^18*z^5 + q^17*(-6 + z)*z^5 + 
        2*q^19*z^6 - q^20*z^6 - 5*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - 
        q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + q^13*z^4*(7 + z) - 
        q^11*z^3*(1 + 4*z) + q^9*z^2*(4 + 7*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^6*(z + z^2 - z^3))*
       R1[{{2}, {{5, 1, 2}, {0, 0, 0}}}])/(q^9*z^4) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + 3*q^17*z^5 - q^18*z^5 - 
        q^19*z^5 + 2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R1[{{2}, {{5, 1, 2}, {1, 2, 0}}}])/(q^4*z^3) + 
     ((-1 + q^3*(-2 + z)*z + 2*q^8*(-2 + z)*z + 2*q^14*(1 - 2*z)*z^3 - 
        q^15*(-1 + z)*z^3 + 2*q^16*z^4 + 3*q^17*z^4 + q^18*z^4 - 
        3*q^2*(2 + z) - q^5*(3 + z) + q*(5 + z) + q^4*(4 + 4*z - 4*z^2) + 
        q^13*z^2*(3 + 4*z - 3*z^2) + q^11*z*(-2 + z - 2*z^2) + 
        q^7*z*(5 - 2*z + z^2) + q^10*z*(1 + z - 7*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^6*(1 - z + 2*z^2 + z^3) - 
        q^12*z*(-1 + 4*z + 2*z^2 + 2*z^3))*R1[{{2}, {{5, 1, 2}, {2, 0, 0}}}])/
      (q^4*z^2) - (q^3*(1 - q^2*(-1 + z) + 6*q^3*z - 2*q^18*z^5 + 
        q^17*(-3 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        q^4*z*(7 + 2*z) + q^8*(z - 5*z^2) + q^10*z^2*(-2 + 5*z - 4*z^2) + 
        q^14*z^3*(3 + 5*z - z^2) + q^15*z^4*(2 - z + z^2) + 
        q^5*z*(3 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        q^9*z^2*(4 + 2*z + z^2) - 2*q^11*z^2*(-1 + 3*z + z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) - q^12*z^2*(2 - 4*z + z^3) - 
        q^7*z*(2 - 3*z - 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + z^4 - z^5))*
       R1[{{2}, {{5, 1, 2}, {3, 2, 0}}}])/z^2 - 
     ((-1 + q)*(-1 + q^2*z - q^4*z + q^5*z + q^3*z^2 + 4*q^7*z^3 + q^8*z^3 + 
        q*(1 + z) + 2*q^6*z^2*(1 + z))*R1[{{2}, {{5, 2, 2}, {-2, 1, 0}}}])/
      (q*z^2) - ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{5, 2, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     (q^4*(1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - q*(1 + z) + 
        q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R1[{{2}, {{5, 2, 2}, {1, 1, 0}}}])/z - 
     (q^5*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{2}, {{5, 2, 2}, {3, 0, 0}}}])/z - q^6*(2 + q)*z*(-1 + q^4*z)*
      R1[{{2}, {{6, 0, 1}, {-2, 1, 0}}}] - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 - q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + 3*q^15*z^4 + 3*q^16*z^4 + q^17*z^4 - 2*q^20*z^5 - 
        q^21*z^5 - q*(6 + z) + q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + 
        q^12*z^3*(1 + 2*z) + q^2*(7 + 4*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + q^4*(-2 - 4*z + 5*z^2))*
       R1[{{2}, {{6, 0, 1}, {-2, 1, 1}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {-2, 1, 2}}}])/(q^2*z^2) - 
     ((1 + z - 2*q^19*z^6 - 5*q^20*z^6 - 2*q^21*z^6 - 2*q^7*z*(1 + z)^2 + 
        q^16*z^5*(4 + z) - q^15*z^4*(1 - 3*z + z^2) + 
        5*q^4*z*(-1 - z + z^2) - q*(1 + 7*z + z^2) + q^8*z*(1 - z + 2*z^2) + 
        2*q^12*z^3*(1 - z + 2*z^2) - q^5*z*(-1 + z + 2*z^2) + 
        q^2*(-1 + 4*z + 4*z^2) + q^13*z^3*(2 + 7*z + 5*z^2) + 
        q^9*z^2*(7 + 10*z + 2*z^2 - z^3) + q^3*(1 + 6*z + 4*z^2 - z^3) - 
        q^10*z^2*(4 - 9*z - 10*z^2 + z^3) - q^14*z^3*(1 - 3*z - 5*z^2 + 
          z^3) + q^11*(z^2 - 10*z^3 - 7*z^4) + q^6*(z - 10*z^3 + z^4))*
       R1[{{2}, {{6, 0, 1}, {-2, 2, 0}}}])/(q^5*z^3) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 - 
        4*q^17*z^5 - 6*q^18*z^5 - 2*q^19*z^5 - 2*q^20*z^6 - q^21*z^6 - 
        q^5*z*(1 + z) - q^2*(2 + z) + 3*q^14*z^4*(2 + z) + q*(3 + z) + 
        q^13*z^4*(-7 + 2*z) + 3*q^8*z*(-1 + 2*z) + q^4*(1 + 2*z - 2*z^2) + 
        q^10*z^2*(2 + 4*z - z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-1 - z + z^2) + q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^11*(z^2 + z^3 - z^4))*R1[{{2}, {{6, 0, 1}, {-2, 2, 2}}}])/
      (q^6*z^3) - ((1 - q^4*z + 2*q^24*z^7 + 5*q^25*z^7 + 2*q^26*z^7 - 
        q*(1 + z) - q^5*z*(1 + z) - q^21*z^6*(6 + z) - q^8*z^2*(10 + z) - 
        q^2*(1 + 3*z) - q^14*z^3*(9 + 7*z) + q^15*z^3*(4 - 11*z - 7*z^2) + 
        q^9*z^2*(11 + 11*z - 5*z^2) + q^20*z^5*(1 - 8*z + z^2) - 
        q^11*z^3*(9 - 2*z + z^2) + q^3*(1 + 5*z + z^2) - 
        2*q^17*z^4*(1 - z + 2*z^2) - q^18*z^4*(2 + 7*z + 5*z^2) + 
        q^10*z^2*(-4 + 11*z + 7*z^2) + q^7*z*(-1 - 4*z - 7*z^2 + z^3) + 
        q^19*z^4*(1 - 3*z - 7*z^2 + z^3) + q^6*z*(2 + 6*z - 5*z^2 + z^3) + 
        q^16*z^3*(-1 + 10*z + 10*z^2 + z^3) + q^12*z^2*(2 + 5*z - z^2 + 
          2*z^3) + q^13*z^2*(-1 + 5*z + 7*z^2 + 3*z^3))*
       R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}])/(q^5*z^3*(-1 + q^5*z)) - 
     ((1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + q^13*(7 - 2*z)*z^4 + 
        4*q^17*z^5 + 4*q^18*z^5 + q^19*z^5 + 2*q^20*z^6 + q^21*z^6 + 
        2*q^22*z^6 + q^23*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}])/
      (q^6*z^3) - ((1 + 2*q^15*z^5 + 3*q^16*z^5 + 3*q^17*z^5 + 3*q^18*z^5 + 
        q^19*z^5 - 2*q^22*z^6 - q^23*z^6 + q^2*(1 + z) - q*(2 + z) - 
        q^3*z*(5 + 2*z) + q^4*z*(7 + 5*z) - q^9*z^2*(4 + z^2) - 
        q^5*z*(1 - 3*z + z^2) + q^10*z^2*(2 - 3*z + z^2) - 
        q^8*z*(1 + z + 2*z^2) + q^6*z*(-1 - 3*z + 5*z^2) + q^7*(z - 2*z^3) - 
        q^12*z^2*(2 + z - 4*z^2 + z^3) + q^13*(z^2 - z^4) + 
        q^11*(z^2 + 3*z^3 + 2*z^4 - z^5) + q^14*(z^3 + 2*z^5))*
       R1[{{2}, {{6, 0, 1}, {1, 1, 1}}}])/(q*z^2*(-1 + q^5*z)) - 
     ((-1 + q)*q^4*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {1, 1, 2}}}])/z + 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {1, 2, 0}}}])/(q*z^2) - 
     (q^2*(1 - 4*q^16*z^4 - q^17*z^4 + q^15*(-2 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 + 2*q^12*z^3*(1 + z) - q*(2 + z) - q^6*z*(2 + z) + 
        q^14*z^4*(4 + z) - q^7*z*(1 + 2*z) + 2*q^10*z^2*(2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) - q^11*z^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-1 + 2*z + z^2) + q^4*(1 + 3*z^2) - q^8*z*(2 + 3*z^2) - 
        q^9*z*(-2 + 4*z + z^3) - q^5*(1 - 2*z - 3*z^2 + z^3))*
       R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}])/z - 
     ((1 - 2*q + 2*q^19*(1 - 2*z)*z^4 - q^22*(-2 + z)*z^5 - 2*q^24*z^6 - 
        5*q^25*z^6 - 2*q^26*z^6 - 2*q^27*z^7 - q^28*z^7 + 
        q^20*z^5*(-3 + 2*z) + q^21*z^5*(7 + 3*z) + 
        q^11*z^2*(10 + z - 8*z^2) + q^3*(-3 + z - z^2) + 
        q^17*z^3*(2 + 2*z - z^2) + q^23*z^5*(-1 + z^2) - 
        q^2*(-2 + 2*z + z^2) + q^13*z^2*(-1 + 3*z^2) + 
        q^14*z^2*(3 - 2*z + 10*z^2) + q^15*z^2*(-3 + 6*z + 10*z^2) + 
        2*q^10*z*(1 - 4*z + 2*z^2 - 2*z^3) + q^5*(1 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) - q^9*z*(5 - 2*z - 5*z^2 + z^3) + 
        q^12*z^2*(-3 - 5*z - 2*z^2 + z^3) + q^8*z*(4 - 4*z - 2*z^2 + z^3) - 
        q^18*z^3*(-1 - 2*z + 3*z^2 + z^3) + q^7*z*(-2 + z - 4*z^2 + 2*z^3) - 
        q^16*z^2*(-1 + 8*z + 7*z^2 + 3*z^3) + q^6*(-1 - 2*z + 2*z^2 - 5*z^3 + 
          z^4))*R1[{{2}, {{6, 0, 1}, {1, 2, 2}}}])/(q^6*z^3) + 
     (q^2*(1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}])/z - 
     ((-1 + 2*q + 2*q^14*(1 - 5*z)*z^3 - 10*q^15*z^4 + 2*q^17*z^4 - 
        3*q^19*z^5 - 6*q^20*z^5 - 2*q^21*z^5 - 2*q^22*z^6 - q^23*z^6 + 
        q^16*z^4*(5 + 4*z) + q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + 
        q^18*z^4*(-1 + 2*z + z^2) + q^12*z^2*(2 + 4*z + 2*z^2 - z^3) + 
        q^5*(-1 - 4*z + z^3) + q^9*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^4*(-2 - 2*z^2 + z^3) - q^8*z*(1 - 5*z - 2*z^2 + z^3) - 
        q^7*z*(-1 + z - 4*z^2 + 2*z^3) + q^10*z*(-3 + 6*z - 3*z^2 + 4*z^3) + 
        q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + q^13*(z^2 + z^3 - 3*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4))*
       R1[{{2}, {{6, 0, 1}, {2, 1, 2}}}])/(q^6*z^3) + 
     (q^2*(1 - q^11*z^2 + q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 
        2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 - q^6*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^5*z*(3 + 2*z) + 
        q^15*z^4*(-2 + 3*z) + 2*q^12*z^3*(-1 + 4*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) + q^7*z*(-3 - z + z^2) - 
        q^8*z*(-3 + 5*z + z^2) + q^4*(-1 - 3*z + 2*z^2) - 
        q^9*z*(1 - 6*z - z^2 + z^3) + q^16*(z^4 + z^5 - z^6))*
       R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/z^2 + 
     ((-1 + q)*q^7*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/z - 
     ((-1 + q)*q^8*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {3, 2, 1}}}])/z - 
     ((1 + 2*q^12*(-1 + z)*z^3 - 4*q^14*z^4 - 4*q^15*z^4 - q^16*z^4 - 
        q^13*z^3*(3 + z) - q*(6 + z) + q^2*(9 + 4*z) + q^5*(2 + z - 2*z^2) + 
        q^3*(-2 + z - z^2) - q^7*z*(4 - 3*z + z^2) + q^8*z*(6 - z + z^2) - 
        q^6*z*(-1 + 2*z + z^2) + q^11*z^2*(-3 - 4*z + 2*z^2) + 
        q^4*(-4 - 6*z + 5*z^2) + q^10*z*(-1 + 8*z^2) - 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R1[{{2}, {{6, 0, 2}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 4*q^15*z^5 - q^19*z^5 + 
        q^16*(-4 + z)*z^5 - 6*q^21*z^6 + q^22*z^6 + 2*q^23*z^6 + 
        q^17*z^5*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - 
        q^12*z^3*(3 + 4*z) + q^9*z^2*(-5 - 3*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2))*
       R1[{{2}, {{6, 0, 2}, {-2, 1, 1}}}])/(q^11*z^4) - 
     ((-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - q^11*(-2 + z)*z^3 + 
        q^13*(-8 + z)*z^4 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^12*z^3*(1 + z)^2 - q^16*z^5*(3 + z) + q^4*z*(-2 + z - z^2) + 
        2*q^9*z^2*(-2 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^10*z^3*(5 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - q^8*z*(1 - 6*z - z^2 + z^3))*
       R1[{{2}, {{6, 0, 2}, {-2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R1[{{2}, {{6, 0, 2}, {-2, 2, 0}}}])/
      (q^8*z^4) - ((1 + q^7*(-2 + z)*z + q^6*z^3 - q^11*z^3 - 
        q^13*(-7 + z)*z^4 + q^17*z^5 - 4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + 
        q^16*z^5*(5 + z) - q*(1 + 2*z) + q^3*(1 - 2*z - 2*z^2) + 
        q^5*z*(2 + 3*z - 2*z^2) + q^9*z^2*(2 + 7*z - 2*z^2) + 
        q^4*z*(1 - z + z^2) + q^12*z^3*(1 + z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^15*z^4*(1 + 3*z + z^2) - q^14*z^4*(-2 + 4*z + z^2) + 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) + q^10*z^2*(1 + 5*z + 2*z^2 + z^3))*
       R1[{{2}, {{6, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((-2 - 2*q^2 - q^3*z - q^11*z^3 + 6*q^15*z^4 + q^16*z^4 - 
        q^14*(-6 + z)*z^4 - q^12*z^5 - 2*q^17*z^5 - q^18*z^5 + 2*q*(2 + z) - 
        q^13*z^4*(3 + z) + q^9*z^2*(-3 + z^2) + q^4*z*(-2 - 4*z + z^2) + 
        q^10*z^2*(-1 + 2*z + z^2) + q^7*z*(1 - 3*z + 3*z^2) + 
        q^8*z*(-1 + 6*z + 3*z^2) + q^6*(z + 2*z^2 - z^3))*
       R1[{{2}, {{6, 0, 2}, {-2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 - 2*q^12*(-1 + z)*z^3 + 4*q^14*z^4 + 4*q^15*z^4 + q^16*z^4 + 
        q^13*z^3*(3 + z) + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(4 + 6*z - 5*z^2) + q^11*z^2*(3 + 4*z - 2*z^2) + 
        q^8*z*(-6 + z - z^2) + q^7*z*(4 - 3*z + z^2) + q^3*(2 - z + z^2) + 
        q^6*z*(-1 + 2*z + z^2) + q^5*(-2 - z + 2*z^2) + q^10*(z - 8*z^3) + 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R1[{{2}, {{6, 0, 2}, {-1, 0, 0}}}])/
      (q^8*z^3) - ((1 + q^2 - 4*q^4*z - q^15*z^5 + 2*q^21*z^6 - 4*q^22*z^6 - 
        3*q^23*z^6 - 2*q^24*z^6 - q^25*z^6 - q*(2 + z) - q^6*z^2*(3 + 2*z) - 
        q^20*z^5*(1 + 3*z) + q^18*z^4*(1 + 4*z) + q^16*z^4*(8 + 5*z) + 
        q^14*z^3*(5 + 5*z - 4*z^2) + q^17*z^4*(9 + z - z^2) + 
        q^3*(1 + 2*z - z^2) + q^5*(-2 + z + 2*z^2) + q^19*z^4*(-1 + 3*z^2) + 
        q^13*z^2*(4 + 9*z + 6*z^2 - 2*z^3) - q^8*z*(-2 + 6*z + z^2 + z^3) + 
        q^7*(1 + 3*z^2 + 2*z^3) + q^9*(z + 6*z^2 + 2*z^3 - z^4) + 
        q^11*z*(-1 - 5*z - 4*z^2 + z^4) + q^10*z*(-1 + z + 3*z^2 - 7*z^3 + 
          z^4) - q^12*z*(-1 + z - 11*z^2 - 5*z^3 + z^4))*
       R1[{{2}, {{6, 0, 2}, {-1, 1, 0}}}])/(q^11*z^4) - 
     ((1 + q^2 - q^9*(-2 + z)*z^3 - 4*q^15*z^5 - 10*q^16*z^5 - 4*q^17*z^5 + 
        q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 - q^3*z*(1 + z) + 
        2*q^5*z*(1 + z) - q*(2 + z) + q^18*z^5*(2 + z) + q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 - z + z^2) - q^7*z*(2 + z + z^2) - 
        q^11*z^2*(1 - 9*z + 2*z^2) + q^6*z*(-1 - 2*z + 2*z^2) + 
        q^13*z^3*(-1 + 3*z + 2*z^2) + q^12*z^3*(-3 - 4*z + 3*z^2) + 
        q^8*(z - 3*z^2 - 2*z^3))*R1[{{2}, {{6, 0, 2}, {-1, 2, 2}}}])/
      (q^4*z^3) - (-1 + (4 - z)/q + q*(-3 + z) + q^2*(-3 + z) - 1/(q^6*z^2) + 
       1/(q^2*z) - z + 5*q^4*z - 3*q^6*z - q^7*z - q^5*z^2 - 3*q^8*z^2 + 
       3*q^9*z^2 + 4*q^10*z^2 + q^11*z^2 + (3 + z)/(q^5*z^2) - 
       (3 + z)/(q^4*z^2) + q^3*(-1 + 3*z) + (1 - z + z^2)/(q^3*z^2))*
      R1[{{2}, {{6, 0, 2}, {0, 0, 0}}}] - 
     ((-1 + q^3*(-1 + z)^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        q^10*(-3 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + 3*q^6*z*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + q^5*z*(-1 + 2*z) + 
        q^4*(1 + 3*z - 4*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^8*z*(-1 + z + z^2) + q^13*(z^3 - 2*z^4))*
       R1[{{2}, {{6, 0, 2}, {0, 1, 0}}}])/(q^4*z^2) - 
     ((-1 + 2*q^4*z - 3*q^11*z^2 + 6*q^16*z^5 + 13*q^17*z^5 - q^20*z^5 - 
        q^18*(-3 + z)*z^5 - 2*q^21*z^6 + q^22*z^6 + 5*q^23*z^6 + 2*q^24*z^6 + 
        q*(1 + z) + q^2*(1 + z) - 4*q^5*z*(1 + z) - 2*q^6*z*(1 + z) - 
        q^19*z^5*(3 + z) + q^10*z^3*(-5 + 3*z) + q^7*z*(3 + z - 2*z^2) + 
        q^3*(-1 - z + z^2) - q^14*z^3*(-1 + 5*z + z^2) - 
        q^13*z^3*(-3 + z + 3*z^2) + q^8*z*(1 + 7*z + 3*z^2) + 
        q^9*z*(-1 - z - z^2 + z^3) + q^12*(z^2 - 9*z^3 + z^4 - z^5))*
       R1[{{2}, {{6, 0, 2}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((1 - q^3*(-2 + z)*z + q^15*(-4 + z)*z^4 + 2*q^16*(-2 + z)*z^4 + 
        2*q^17*(-1 + z)*z^4 + 5*q^18*z^5 + 2*q^19*z^5 + 2*q^2*(2 + z) - 
        q*(4 + z) + q^6*z*(5 + z) + q^14*z^3*(-1 + 13*z) + 
        q^10*z^2*(4 + z - 3*z^2) + q^7*z*(-2 + z - z^2) - q^5*z*(3 + z^2) + 
        2*q^12*z^2*(2 + z + z^2) - q^11*z^2*(3 + 2*z^2) + 
        q^8*z*(-3 - 3*z + 2*z^2) + q^13*z^2*(-1 + 2*z + 4*z^2) + 
        q^4*(-1 - 2*z + 5*z^2) - q^9*z*(-2 + 4*z + z^3))*
       R1[{{2}, {{6, 0, 2}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((1 - q^3*(-1 + z)^2 - q^7*(-1 + z)*z^2 + q^11*z^3 - q^10*(-3 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 - 3*q^6*z*(1 + z) + 2*q^12*z^3*(1 + z) + 
        3*q^2*(2 + z) - q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^5*(z - 2*z^2) + 
        q^9*z^2*(2 + 4*z - z^2) - q^8*z*(-1 + z + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R1[{{2}, {{6, 0, 2}, {1, 0, 0}}}])/
      (q^4*z^2) - ((1 - 2*q^16*z^4 - 3*q^19*z^5 - q^20*z^5 - 
        2*q^17*z^4*(1 + z) - 2*q^13*z^2*(2 + z) + 4*q^2*(3 + z) - q*(6 + z) + 
        q^5*(3 + 3*z - 5*z^2) + q^7*z*(-10 + z - z^2) + q^6*z*(7 + z - z^2) + 
        q^15*z^3*(1 - 9*z + z^2) - q^3*(7 + 2*z + z^2) - 
        q^9*z^2*(-9 + 3*z + z^2) + q^8*z*(7 - 3*z + 2*z^2) + 
        q^11*z^2*(-1 - z + 2*z^2) + q^12*z^2*(4 + 3*z^2) + 
        q^4*(-3 - 7*z + 5*z^2) + q^10*z*(-1 - 4*z + 5*z^2) + 
        q^14*z^2*(1 - 2*z - z^2 + z^3) + q^18*(z^4 - 2*z^5))*
       R1[{{2}, {{6, 0, 2}, {1, 1, 0}}}])/(q^4*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 4*q^12*z^4 - 2*q^16*z^4 - q^17*z^4 + 
        q^13*(-6 + z)*z^4 + q^14*(-2 + z)*z^4 - 4*q^18*z^5 - 2*q^19*z^5 + 
        2*q^20*z^5 + q^21*z^5 + q*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}])/(q^2*z^2) - 
     (q*(-1 + q + 2*q*z + q^7*(-1 + z)^2*z + q^13*(-7 + z)*z^4 + 4*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - q^12*z^4*(3 + z) - q^16*z^5*(3 + z) + 
        q^4*z*(-2 + z - z^2) - q^2*(-1 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^9*z^2*(-3 - 9*z + 2*z^2) + q^5*z*(-1 - 2*z + 2*z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^6*(z + z^2 - z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(2 + 6*z + 2*z^2 + z^3) + 
        q^11*(z^2 + 2*z^3 - z^4))*R1[{{2}, {{6, 0, 2}, {1, 1, 2}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*(-1 + z)*z^4 + 
        3*q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + 2*q^20*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 - q^15*z^4*(3 + 2*z) + q^10*z^3*(-3 + 4*z) + 
        q^11*z^3*(-1 + 7*z) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^5*z*(-2 - z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^7*(2*z + 4*z^3 - 2*z^4))*
       R1[{{2}, {{6, 0, 2}, {1, 2, 0}}}])/(q^6*z^3) + 
     (q*(1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 6*q^19*z^5 + 
        q^18*(-7 + z)*z^5 + 3*q^21*z^6 + q^22*z^6 - q*(2 + z) + 
        2*q^17*z^5*(2 + z) + q^5*z*(4 + z) + q^20*z^5*(-1 + 2*z) + 
        q^16*z^5*(7 + 2*z) + 2*q^14*z^3*(2 + 3*z) + q^6*z*(-2 - z + z^2) + 
        q^15*z^4*(4 + 3*z + z^2) - 2*q^10*z^2*(1 - z + 2*z^2) - 
        q^7*z*(1 - 2*z - 7*z^2 + z^3) - q^11*z^2*(-2 + 2*z + 3*z^2 + z^3) - 
        q^8*z*(-1 + z + 2*z^3) + q^13*(z^2 + 5*z^4 - 3*z^5) - 
        q^12*(z^2 - 6*z^4 + 3*z^5))*R1[{{2}, {{6, 0, 2}, {1, 2, 2}}}])/z^2 - 
     ((-1 - q^5 + q^8*(-4 + z)*z + q^3*(-2 + z)*z - q^11*z^3 - 3*q^14*z^4 - 
        q^15*z^4 - 2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + 
        q^4*(3 + 4*z - 4*z^2) + q^10*z^2*(1 - 7*z + z^2) + 
        q^7*z*(4 - z + z^2) + q^6*z*(-1 + 2*z + z^2) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R1[{{2}, {{6, 0, 2}, {2, 0, 0}}}])/(q^4*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*z^5 - 3*q^17*z^5 - 3*q^18*z^5 + q^19*z^5 + q^20*z^5 + 
        q^15*z^4*(1 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R1[{{2}, {{6, 0, 2}, {2, 1, 0}}}])/(q^6*z^3) - 
     (q*(1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R1[{{2}, {{6, 0, 2}, {2, 1, 2}}}])/z^2 + 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 2}, {2, 2, 0}}}])/z^2 + 
     (q^6*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(3 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R1[{{2}, {{6, 0, 2}, {2, 2, 1}}}])/z - 
     (q^3*(-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^13*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - q^18*z^5*(1 + z) + q*(2 + z) + 
        q^9*z^2*(-6 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^8*z*(-1 + 7*z + z^2) + q^10*z^2*(1 - 3*z + 2*z^2))*
       R1[{{2}, {{6, 0, 2}, {2, 2, 2}}}])/z^2 - q^23*(2 + q)*z^3*(-1 + q^4*z)*
      R1[{{2}, {{6, 0, 2}, {3, 2, 1}}}] - (-1 + q)*q^15*(-1 + q^4*z)*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{2}, {{6, 0, 2}, {3, 2, 2}}}] - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 + 2*q^14*z^4 - 2*q^18*z^5 + 
        q^17*(-8 + z)*z^5 - 4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - 
        q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - q^16*z^5*(6 + z) + 
        q^13*z^4*(7 + z) + q^15*z^4*(-1 + 4*z) - q^11*z^3*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(1 - 4*z + z^2) + 
        q^6*(z + z^2 - z^3))*R1[{{2}, {{6, 1, 2}, {-2, 0, 0}}}])/(q^7*z^4) + 
     (q^2*(2*(-1 + z) + q^6*(-1 + z)*z - q^2*(4 + z) - q^3*z*(4 + z) + 
        q^7*z^2*(-1 + 2*z) + q^5*z*(3 + 2*z) + q^4*(1 + 4*z - 5*z^2) + 
        q*(5 + 3*z - z^2))*R1[{{2}, {{6, 1, 2}, {-2, 1, 0}}}])/z - 
     ((-1 + q^3*(-2 + z)*z + q^5*z^2 + q^14*z^4 - q^15*z^4 - q^16*z^4 - 
        2*q^2*(2 + z) + q*(4 + z) + q^8*z*(-1 + 2*z) + q^6*z*(1 + 2*z) - 
        q^12*z^3*(1 + 3*z) + q^4*(1 + 2*z - 3*z^2) + 
        q^9*z^2*(-2 - 4*z + z^2) + q^10*z^2*(-1 - 3*z + z^2) + 
        q^7*z*(1 - z + z^2) - q^11*z^2*(-1 + 2*z + z^2) + q^13*(z^3 - 3*z^4))*
       R1[{{2}, {{6, 1, 2}, {-2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - q^2 + 3*q^3*(-1 + z)*z + q^10*(-1 + z)*z^3 - q^11*z^4 + 
        2*q^12*z^4 + q^13*z^4 + q*(2 + z) - q^6*z^2*(5 + z) + 
        q^9*z^2*(-1 + 2*z) + q^8*z^2*(5 + 2*z) - q^5*z*(7 + 3*z) + 
        q^7*z*(2 + 5*z - 7*z^2) + q^4*z*(7 + 2*z - z^2))*
       R1[{{2}, {{6, 1, 2}, {-1, 0, 0}}}])/(q*z^2) - 
     ((1 + 5*q^4*(-1 + z)*z - q^6*(-1 + z)*z^2 - 2*q^13*z^3 + 
        q^11*(-2 + z)*z^3 - q*(6 + z) + 3*q^10*z^2*(-1 + 2*z) + 
        q^12*z^3*(1 + 2*z) + q^2*(11 + 4*z) + q^5*(1 + 3*z - 4*z^2) - 
        q^7*z*(3 - 2*z + z^2) + q^8*z*(5 - 2*z + z^2) - q^3*(7 + z + z^2) - 
        q^9*z*(2 - 5*z - 2*z^2 + z^3))*R1[{{2}, {{6, 1, 2}, {0, 0, 0}}}])/
      (q^4*z^2) + q^6*z*(-2 - q^3 + q*(-3 + z) + q^2*(-3 + z) - 2*q^5*z - 
       3*q^6*z - 3*q^7*z - q^8*z + 4*q^10*z^2 + 2*q^11*z^2)*
      R1[{{2}, {{6, 1, 2}, {0, 1, 0}}}] + 
     ((-1 + q)*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{2}, {{6, 1, 2}, {0, 2, 0}}}])/z + 
     q^6*z*(2 + q^3 - q*(-3 + z) - q^2*(-3 + z) + 2*q^5*z + q^6*z - 
       2*q^10*z^2 + q^11*z^2 + q^12*z^2)*R1[{{2}, {{6, 1, 2}, {1, 0, 0}}}] - 
     ((-1 - q^2 - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^9*z^2 + 
        3*q^12*z^4 - q^14*z^4 + q*(2 + z) + q^10*z^2*(1 - 3*z + z^2) + 
        q^7*z*(4 + z + 2*z^2) - q^8*z*(2 - 3*z - 2*z^2 + z^3) + 
        q^11*(z^3 - 2*z^4))*R1[{{2}, {{6, 1, 2}, {1, 1, 0}}}])/z^2 + 
     (q*(1 - q^2*(-1 + z) + 7*q^3*z + 2*q^14*z^4 - 5*q^18*z^5 - q^19*z^5 + 
        q^17*(-4 + z)*z^5 + q^15*z^6 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        3*q^4*z*(3 + z) + q^16*z^5*(3 + z) + q^10*z^2*(-4 + 4*z - 5*z^2) + 
        q^6*z*(3 + 4*z - 3*z^2) - q^12*z^3*(-4 + z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^5*z*(3 - z + z^2) + q^9*z^2*(5 + z + z^2) - 
        q^11*z^2*(-2 + 6*z + z^2) - q^7*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^13*(z^3 + 2*z^4 - z^5))*R1[{{2}, {{6, 1, 2}, {1, 2, 0}}}])/z^2 + 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 1, 2}, {2, 0, 0}}}])/z^2 - 
     (q*(1 + q^2 + 2*q^5*z - q^3*(-1 + z)*z + q^4*z^2 + 4*q^9*z^3 - 
        2*q^18*z^5 + q^17*(-2 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        2*q^10*z^2*(1 + 2*z - 2*z^2) + q^7*z^2*(4 + 3*z - z^2) + 
        q^15*z^4*(1 + z + z^2) + q^16*z^4*(1 + 4*z + z^2) + 
        q^14*z^3*(3 + 7*z + z^2) + q^6*z*(-3 - 3*z + 2*z^2) + 
        q^12*z^2*(-2 + 3*z + 7*z^2 - 2*z^3) - q^13*z^2*(-1 + 3*z - 2*z^2 + 
          z^3) - q^11*z^2*(-1 + 3*z + z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 2*z^2 + z^3))*R1[{{2}, {{6, 1, 2}, {2, 1, 0}}}])/
      z^2 - (-1 + q)*q^20*(2 + q)*z^3*R1[{{2}, {{6, 1, 2}, {2, 2, 0}}}] - 
     (q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{6, 1, 2}, {3, 0, 0}}}])/z + (-1 + q)^2*q^14*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{2}, {{6, 1, 2}, {3, 2, 0}}}] - 
     q^11*(2 + q)*(1 + q + q^2)*z^2*R1[{{2}, {{6, 2, 2}, {-1, 0, 0}}}] - 
     (q^3*(-1 + q^2*z + q^5*z + 2*q^7*(-1 + z)*z^2 - 2*q^8*z^3 - 3*q^9*z^3 - 
        q^10*z^3 + q*(1 + z) - q^4*(1 + 2*z) + q^3*(1 + z^2) + 
        q^6*z*(-1 + z + 2*z^2))*R1[{{2}, {{6, 2, 2}, {-1, 1, 0}}}])/z + 
     (q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^12*z^3 - 
        q^11*(-2 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^9*(z - 4*z^2) + q^8*z*(-2 + z - z^2) + q^10*z^2*(3 + 3*z - z^2) + 
        q^7*(z + z^3))*R1[{{2}, {{6, 2, 2}, {1, 0, 0}}}])/z - 
     q^15*(2 + q)*z^2*(-1 + q^3*z)*R1[{{2}, {{6, 2, 2}, {1, 1, 0}}}] + 
     ((-1 + q)*q^8*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 2, 2}, {2, 1, 0}}}])/z + 
     q^13*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
      R1[{{2}, {{6, 2, 2}, {3, 1, 0}}}] - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{-2, 1, 0}, {1, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{-1, 0, 0}, {1, 2, 2}}}])/
      (q^2*z^3) - ((-1 + q^4 - q^3*(1 + z))*
       R2[{{1}, {{-1, 1, 0}, {0, 1, 2}}}])/(q^3*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{-1, 1, 0}, {1, 2, 2}}}])/(q^4*z^4) + 
     ((-1 + q)*q*R2[{{1}, {{-1, 1, 0}, {2, 2, 2}}}])/z^2 - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{0, 0, 0}, {0, 1, 2}}}])/(q^3*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{0, 0, 0}, {1, 2, 2}}}])/(q^4*z^4) - 
     ((-1 + q)*q*R2[{{1}, {{0, 0, 0}, {2, 2, 2}}}])/z^2 - 
     ((-1 + q)*q*R2[{{1}, {{0, 0, 2}, {1, 2, 2}}}])/z - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{0, 1, 0}, {-2, 1, 2}}}])/
      (q^2*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R2[{{1}, {{0, 1, 0}, {-2, 2, 1}}}])/(q^2*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{0, 1, 0}, {0, 1, 2}}}])/(q^5*z^4) - 
     ((-1 + q)*R2[{{1}, {{0, 1, 0}, {1, 1, 2}}}])/(q*z^2) + 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{0, 1, 0}, {1, 2, 2}}}])/z - 
     ((-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{0, 1, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{0, 1, 1}, {-2, 1, 0}}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{0, 1, 1}, {-2, 1, 1}}}])/
      (q^3*z^3) - R2[{{1}, {{0, 1, 1}, {-1, 1, 0}}}]/(q*z) + 
     q*R2[{{1}, {{0, 1, 1}, {1, 2, 1}}}] - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{0, 1, 2}, {-2, 1, 1}}}])/
      (q^2*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R2[{{1}, {{0, 1, 2}, {-2, 1, 2}}}])/(q^2*z^3) + 
     (q*R2[{{1}, {{0, 1, 2}, {-1, 2, 0}}}])/z + 
     q^2*R2[{{1}, {{0, 1, 2}, {1, 2, 1}}}] - 
     q^2*R2[{{1}, {{0, 1, 2}, {1, 2, 2}}}] + 
     R2[{{1}, {{0, 2, 0}, {-1, 1, 0}}}]/(q*z) - 
     (q*R2[{{1}, {{0, 2, 1}, {-1, 2, 0}}}])/z - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{1, 0, 0}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{1, 0, 0}, {-2, 2, 1}}}])/
      (q^2*z^3) + ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 0, 0}, {0, 1, 2}}}])/(q^5*z^4) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{1, 0, 0}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((1 - q)*R2[{{1}, {{1, 0, 0}, {1, 1, 2}}}])/(q*z^2) - 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{1, 0, 0}, {1, 2, 2}}}])/z - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{1, 0, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{1, 0, 1}, {-2, 1, 0}}}])/
      (q^3*z^3) - ((1 - q^4 + q^2*z^2 + q^3*(1 + z))*
       R2[{{1}, {{1, 0, 1}, {-2, 1, 1}}}])/(q^3*z^3) - 
     R2[{{1}, {{1, 0, 1}, {-1, 1, 1}}}] - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{1, 0, 2}, {-2, 1, 1}}}])/(q^2*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{1, 0, 2}, {-2, 1, 2}}}])/
      (q^2*z^3) - ((1 - q)*R2[{{1}, {{1, 0, 2}, {0, 1, 2}}}])/z - 
     ((1 + q^2 - q^3*(-1 + z)*z - q*(2 + z))*
       R2[{{1}, {{1, 0, 2}, {1, 2, 2}}}])/(q*z^2) + 
     R2[{{1}, {{1, 1, 0}, {-2, 1, 1}}}]/(q*z) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 0}, {-2, 1, 2}}}])/(q^4*z^4) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 0}, {-2, 2, 1}}}])/(q^4*z^4) - 
     ((-1 + q)*R2[{{1}, {{1, 1, 0}, {-1, 1, 2}}}])/(q*z^2) - 
     ((-2 + q*(-1 + z))*R2[{{1}, {{1, 1, 0}, {0, 1, 2}}}])/z - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{1, 1, 0}, {1, 1, 2}}}])/(q^4*z^3) - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - q^10*z^4 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{1}, {{1, 1, 0}, {2, 2, 2}}}])/(q^4*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 1}, {-2, 1, 0}}}])/(q^5*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 1}, {-2, 1, 1}}}])/(q^5*z^4) - 
     ((-1 + q - z)*R2[{{1}, {{1, 1, 1}, {-1, 1, 0}}}])/(q^2*z^2) - 
     R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}] + q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{1, 1, 1}, {3, 2, 2}}}] - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 2}, {-2, 1, 1}}}])/(q^4*z^4) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 2}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((1 - q + z)*R2[{{1}, {{1, 1, 2}, {-1, 2, 0}}}])/z^2 - 
     q*R2[{{1}, {{1, 1, 2}, {0, 1, 1}}}] + 
     q*R2[{{1}, {{1, 1, 2}, {0, 1, 2}}}] + 
     (q^2*(-1 + q - z)*R2[{{1}, {{1, 1, 2}, {1, 2, 1}}}])/z - 
     ((1 - q + z)*R2[{{1}, {{1, 2, 0}, {-1, 1, 0}}}])/(q^2*z^2) + 
     R2[{{1}, {{1, 2, 1}, {-2, 1, 0}}}]/z + 
     R2[{{1}, {{1, 2, 1}, {-1, 1, 0}}}] - 
     ((-1 + q - z)*R2[{{1}, {{1, 2, 1}, {-1, 2, 0}}}])/z^2 + 
     q*R2[{{1}, {{1, 2, 2}, {-1, 1, 0}}}] - 
     q*R2[{{1}, {{1, 2, 2}, {-1, 1, 1}}}] + 
     (q*R2[{{1}, {{2, 0, 0}, {-2, 1, 1}}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 0}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 0}, {-2, 2, 1}}}])/(q^4*z^4) + 
     R2[{{1}, {{2, 0, 0}, {-1, 1, 1}}}] - 
     ((1 + q^2 - q^4 + q^3*z)*R2[{{1}, {{2, 0, 0}, {-1, 1, 2}}}])/(q^3*z^2) - 
     ((2 + q - q*z)*R2[{{1}, {{2, 0, 0}, {0, 1, 2}}}])/z - 
     ((-1 + 3*q - q^4*(-2 + z)*z + q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 0}, {0, 2, 2}}}])/(q^4*z^3) - 
     ((-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{2, 0, 0}, {1, 1, 2}}}])/(q^4*z^3) - 
     q^2*R2[{{1}, {{2, 0, 0}, {1, 2, 1}}}] - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-2 + z)*z^3 + q^10*z^4 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{2, 0, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 0, 0}, {3, 2, 1}}}] - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 1}, {-2, 1, 0}}}])/(q^5*z^4) - 
     ((1 - 3*q + 2*q^4*(-1 + z)*z + q^6*z^3 - 2*q^8*z^3 - q^9*z^3 - 
        q^5*z^2*(1 + z) + q^2*(3 - 2*z - 2*z^2) - 
        q^3*(1 - 4*z + 2*z^2 + z^3))*R2[{{1}, {{2, 0, 1}, {-2, 1, 1}}}])/
      (q^5*z^4) - (q^2*R2[{{1}, {{2, 0, 1}, {-2, 1, 2}}}])/z - 
     q*R2[{{1}, {{2, 0, 1}, {-2, 2, 1}}}] + 
     q^2*R2[{{1}, {{2, 0, 1}, {1, 2, 1}}}] + 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] - 
     (q^2*R2[{{1}, {{2, 0, 2}, {-2, 1, 0}}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 2}, {-2, 1, 1}}}])/(q^4*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z - 2*q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + 2*z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 2}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((-1 + q)*R2[{{1}, {{2, 0, 2}, {-1, 1, 1}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z + q*(2 + z))*
       R2[{{1}, {{2, 0, 2}, {0, 1, 2}}}])/(q^2*z^2) - 
     q*R2[{{1}, {{2, 0, 2}, {0, 2, 0}}}] - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + 2*q^11*(-1 + z)*z^3 + q^15*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + q^17*z^5 + q*(1 + z) + 
        q^2*(1 + z) - q^13*z^4*(9 + z) - q^8*z*(1 - 5*z + z^2) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^10*z^2*(-1 - 2*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2))*
       R2[{{1}, {{2, 0, 2}, {1, 2, 2}}}])/(q^9*z^4) - 
     q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 0, 2}, {3, 2, 2}}}] - 
     ((1 - q + z)*R2[{{1}, {{2, 1, 0}, {-2, 1, 1}}}])/(q^2*z^2) - 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 0}, {-2, 1, 2}}}])/z + 
     (q*(-2 + q*(-1 + z) + z)*R2[{{1}, {{2, 1, 0}, {-2, 2, 1}}}])/z - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{2, 1, 0}, {-1, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-2 + z)*z^3 + q^10*z^4 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{2, 1, 0}, {1, 1, 2}}}])/(q^6*z^3) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(13 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-1 + 3*z) + q^20*z^5*(-1 + 9*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(6 + 5*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R2[{{1}, {{2, 1, 0}, {2, 2, 2}}}])/(q^16*z^6) - 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 0}, {3, 2, 2}}}] + 
     ((-3 + q^2 + q*(-1 + z) + z)*R2[{{1}, {{2, 1, 1}, {-2, 1, 0}}}])/z - 
     ((-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 1}, {-2, 1, 1}}}])/z - 
     ((-1 + q)*q*R2[{{1}, {{2, 1, 1}, {-2, 1, 2}}}])/z - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{2, 1, 1}, {-1, 1, 0}}}])/(q^5*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(q*z^2) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 1}, {2, 1, 2}}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 1}, {2, 2, 1}}}] - 
     q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] - 
     (q*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{2, 1, 1}, {4, 2, 2}}}])/z^2 - 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 2}, {-2, 1, 1}}}])/z + 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 2}, {-2, 1, 2}}}])/z - 
     q^2*R2[{{1}, {{2, 1, 2}, {-2, 2, 0}}}] - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R2[{{1}, {{2, 1, 2}, {-1, 2, 0}}}])/
      (q^3*z^3) - (q*(-1 + q - z)*R2[{{1}, {{2, 1, 2}, {0, 1, 1}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{2, 1, 2}, {1, 2, 1}}}])/z^2 + 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{2, 1, 2}, {1, 2, 2}}}])/z^2 - 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 2}, {3, 2, 1}}}] + 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 2}, {3, 2, 2}}}] - 
     R2[{{1}, {{2, 2, 0}, {-2, 1, 0}}}] - 
     ((-1 - q^2 + q*(2 + z))*R2[{{1}, {{2, 2, 0}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 - q*(2 + z))*R2[{{1}, {{2, 2, 0}, {-2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}])/(q^5*z^3) - 
     ((1 - q + z)*R2[{{1}, {{2, 2, 1}, {-2, 1, 0}}}])/(q*z^2) + 
     q^2*R2[{{1}, {{2, 2, 1}, {-2, 1, 1}}}] + 
     q^2*R2[{{1}, {{2, 2, 1}, {-2, 2, 0}}}] - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R2[{{1}, {{2, 2, 1}, {-1, 2, 0}}}])/
      (q^3*z^3) + q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 2, 1}, {1, 1, 1}}}] - 
     ((-1 + q)*q^2*R2[{{1}, {{2, 2, 2}, {-2, 1, 1}}}])/z - 
     (q*(1 - q + z)*R2[{{1}, {{2, 2, 2}, {-1, 1, 0}}}])/z - 
     ((1 - q + z)*R2[{{1}, {{3, 0, 0}, {-2, 1, 1}}}])/z^2 + 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{3, 0, 0}, {-2, 1, 2}}}])/z - 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{3, 0, 0}, {-2, 2, 1}}}])/z - 
     ((-1 + z + q^3*(-2 + z)*z - 2*q^7*z^3 - q^8*z^3 - q^4*z^2*(1 + z) - 
        2*q*(-1 + z + z^2) + q^2*(-1 + 3*z + z^2))*
       R2[{{1}, {{3, 0, 0}, {-1, 1, 2}}}])/(q^3*z^3) + 
     q*R2[{{1}, {{3, 0, 0}, {-1, 2, 1}}}] - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{3, 0, 0}, {-1, 2, 2}}}])/(q^2*z) + 
     q*R2[{{1}, {{3, 0, 0}, {0, 1, 1}}}] - 
     ((1 - q)*R2[{{1}, {{3, 0, 0}, {0, 1, 2}}}])/z + 
     2*q^2*R2[{{1}, {{3, 0, 0}, {0, 2, 2}}}] - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - q^10*z^4 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{1}, {{3, 0, 0}, {1, 1, 2}}}])/(q^6*z^3) - 
     q*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{3, 0, 0}, {1, 2, 2}}}])/(q*z^2) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 0}, {2, 1, 1}}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 0}, {2, 2, 0}}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{3, 0, 0}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(5 - 4*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^22*z^7 - 6*q^25*z^7 - 3*q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) + 
        q^21*z^5*(-3 - 17*z + z^2) - 2*q^9*z^2*(-4 - 5*z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^18*z^4*(-2 + z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-7 - 14*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) - q^20*z^4*(1 - 5*z + 10*z^2) + 
        q^6*(z + z^2 - z^3) + q^19*z^4*(2 - 6*z - 5*z^2 + z^3) + 
        q^16*z^3*(-2 + 12*z - 11*z^2 + 2*z^3))*
       R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}])/(q^16*z^6) + 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^7*z^3 + q^2*(1 - 2*z - 2*z^2) - 
        q^5*z*(1 + z + z^2) + q^6*(z - z^3))*
       R2[{{1}, {{3, 0, 1}, {-2, 1, 1}}}])/(q^5*z^3) - 
     (q*(-1 + q - z)*R2[{{1}, {{3, 0, 1}, {-2, 1, 2}}}])/z^2 - 
     q^2*R2[{{1}, {{3, 0, 1}, {-2, 2, 0}}}] + 
     (q*(1 + q*(-1 + z) + z)*R2[{{1}, {{3, 0, 1}, {-2, 2, 1}}}])/z + 
     q*R2[{{1}, {{3, 0, 1}, {-1, 1, 0}}}] - 
     q*R2[{{1}, {{3, 0, 1}, {-1, 1, 1}}}] - 
     ((-1 + q)*R2[{{1}, {{3, 0, 1}, {0, 1, 0}}}])/(q*z) - 
     (q - z^(-1) + 1/(q*z))*R2[{{1}, {{3, 0, 1}, {0, 1, 1}}}] + 
     ((-1 + q^2 - 3*q^6*z^2 + 2*q^8*z^3 + q^9*z^3 + q*(1 + z) + 
        q^7*z^2*(1 + z) + q^5*z*(-1 + 2*z) + q^4*z*(-1 + 3*z) + 
        q^3*(-1 + z + z^2))*R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}])/(q^2*z^2) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] - 
     ((1 + q^2 + q^3*z^2 + q^6*(-2 + z)*z^2 + q^12*(-2 + z)*z^3 + 
        5*q^13*z^4 - 2*q^14*z^4 - 4*q^15*z^4 - q^16*z^4 - q*(2 + z) - 
        q^5*z*(2 + z) + q^11*z^3*(-1 + 2*z) + q^7*z*(-2 + 2*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^10*z^2*(-3 - 4*z + z^2) + 
        q^8*z*(3 - 4*z + 5*z^2) - q^9*z*(1 - 7*z - 4*z^2 + 2*z^3))*
       R2[{{1}, {{3, 0, 1}, {2, 2, 1}}}])/(q^6*z^3) + 
     (-1 + q)*q^3*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] - 
     (q*(-1 + q - z)*R2[{{1}, {{3, 0, 2}, {-2, 1, 0}}}])/z^2 - 
     (q*(2 + q)*R2[{{1}, {{3, 0, 2}, {-2, 1, 1}}}])/z - 
     ((-1 - q^2*z + q*(2 + z) + q^3*(-1 - 2*z + z^2))*
       R2[{{1}, {{3, 0, 2}, {-2, 1, 2}}}])/(q*z^2) + 
     q*R2[{{1}, {{3, 0, 2}, {-1, 1, 0}}}] - 
     ((-1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{3, 0, 2}, {-1, 1, 1}}}])/(q^2*z^2) + 
     q^2*R2[{{1}, {{3, 0, 2}, {-1, 1, 2}}}] - 
     ((1 - q)*R2[{{1}, {{3, 0, 2}, {0, 1, 1}}}])/z - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + q^11*(3 - 2*z)*z^3 - q^15*z^4 - 
        q^14*(-2 + z)*z^4 + q^12*z^5 - 2*q^16*z^5 - q^17*z^5 - q*(1 + z) - 
        q^2*(1 + z) + q^13*z^4*(9 + z) + q^3*(1 + z - z^2) + 
        q^8*z*(1 - 5*z + z^2) - 2*q^9*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^10*(z^2 + z^3 - z^4))*
       R2[{{1}, {{3, 0, 2}, {0, 1, 2}}}])/(q^10*z^4) - 
     (q*(-1 + q - z)*R2[{{1}, {{3, 0, 2}, {0, 2, 0}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{1}, {{3, 0, 2}, {1, 2, 0}}}])/
      (q^3*z^2) + ((-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + 
        q^7*(-1 + z)*z^2 - q^8*z^3 + q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R2[{{1}, {{3, 0, 2}, {1, 2, 1}}}])/(q*z^2) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-3 + z)*z^3 + 6*q^23*z^6 + q^24*z^6 - 
        q^22*(-5 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - 2*q^19*z^5*(1 + z) - 
        q^21*z^6*(5 + z) + q^13*z^4*(6 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^18*z^4*(-1 - z + z^2) - 
        q^20*z^5*(-1 + z + z^2) + q^12*z^3*(-2 - 7*z + 2*z^2) + 
        q^17*z^4*(-3 - 6*z + 2*z^2) + q^8*z*(1 - 6*z + 2*z^2) - 
        q^11*z^2*(1 + 2*z + 5*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 4*z - 4*z^2 + 2*z^3) + q^14*(z^3 + 2*z^4 - 2*z^5) + 
        q^15*(z^3 + 3*z^5))*R2[{{1}, {{3, 0, 2}, {1, 2, 2}}}])/(q^13*z^5) + 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 2}, {2, 1, 2}}}] - 
     ((1 + q^2 + q^5*z - q^3*(-1 + z)*z + q^4*z^2 + q^12*(-2 + z)*z^3 + 
        q^11*z^4 + q^13*z^4 - 2*q^14*z^4 - q^15*z^4 - q^6*z*(1 + z) - 
        q*(2 + z) - q^10*z^2*(3 + z) + q^8*z*(3 - 4*z - 2*z^2) + 
        q^7*z*(-2 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{1}, {{3, 0, 2}, {2, 2, 1}}}])/(q^5*z^3) - 
     ((-1 - q^2 - q^3*z^2 - q^6*(-2 + z)*z^2 - q^12*(-2 + z)*z^3 - q^11*z^4 - 
        3*q^13*z^4 + 3*q^14*z^4 + 2*q^15*z^4 + q*(2 + z) + q^5*z*(2 + z) + 
        q^8*z*(-3 + 4*z - 3*z^2) + q^10*z^2*(3 + 2*z - z^2) + 
        q^4*z*(-3 - 3*z + z^2) + q^7*z*(2 - 2*z + 3*z^2) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R2[{{1}, {{3, 0, 2}, {2, 2, 2}}}])/
      (q^5*z^3) + (-1 + q)*q^4*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 2}, {3, 2, 1}}}] - (-1 + q)*q^4*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 2}, {3, 2, 2}}}] - 
     ((-2 + q*(-1 + z))*R2[{{1}, {{3, 1, 0}, {-2, 1, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-1 + z)*z - q^7*(-1 + z)*z^3 - 2*q^4*z*(1 + z) + 
        q^6*z^2*(1 + z) + q^5*z*(1 + z)^2 + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{1}, {{3, 1, 0}, {-2, 1, 1}}}])/(q^5*z^3) + 
     ((-1 + q)*q*R2[{{1}, {{3, 1, 0}, {-2, 1, 2}}}])/z - 
     (q - q^2 - z^(-2) - 1/(q^2*z^2) + (2 + z)/(q*z^2))*
      R2[{{1}, {{3, 1, 0}, {-2, 2, 0}}}] - 
     ((1 - q^4 + 2*q^3*z + q^2*(1 + z))*R2[{{1}, {{3, 1, 0}, {-2, 2, 1}}}])/
      (q*z) - q*R2[{{1}, {{3, 1, 0}, {-1, 1, 0}}}] - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-2 + z)*z^3 + q^10*z^4 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{3, 1, 0}, {-1, 1, 2}}}])/(q^6*z^3) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 0}, {1, 1, 0}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(7 - 3*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - q^21*z^6*(13 + z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-6 - 5*z + z^2) - 2*q^9*z^2*(-4 - 5*z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^18*z^4*(-2 + z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-5 - 13*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-2 + 11*z - 11*z^2 + 2*z^3) + q^20*(z^5 - 9*z^6) + 
        q^22*(z^6 - 3*z^7))*R2[{{1}, {{3, 1, 0}, {1, 1, 2}}}])/(q^18*z^6) + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 0}, {2, 1, 2}}}] - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 3*z - z^2) - q^4*(-1 + 4*z + z^2))*
       R2[{{1}, {{3, 1, 0}, {2, 2, 0}}}])/(q*z^2) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 6*q^14*z^4 - 
        q^15*(-2 + z)*z^4 - 2*q^18*z^5 + 3*q^19*z^5 + 2*q^20*z^5 - 
        q*(2 + z) + q^9*z^2*(3 + 6*z - 2*z^2) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 4*z + 2*z^2))*R2[{{1}, {{3, 1, 0}, {2, 2, 1}}}])/
      (q^6*z^3) - ((1 - 4*q^13*z^2 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^6*z^2*(5 + z) - q^15*z^3*(1 + 3*z) - 
        q^8*z*(13 + 5*z) + q^14*z^3*(-3 + 7*z) + q^3*(-1 + z - z^2) - 
        q^12*z*(1 - 9*z + z^2) + q^9*z*(12 + z + z^2) + 
        q^7*(-1 + 4*z + 6*z^2 - 3*z^3) + q^5*(3 + 2*z - 4*z^2 + z^3) - 
        q^10*z*(8 - 3*z + 9*z^2 + z^3) + q^11*z*(4 - 7*z + 11*z^2 + z^3))*
       R2[{{1}, {{3, 1, 0}, {2, 2, 2}}}])/(q^8*z^3) - 
     (q*(1 - q^4*z + q^5*(-4 + z)*z^2 + q^6*(-1 + z)*z^2 - 2*q^9*z^3 - 
        5*q^10*z^3 + q^11*(-2 + z)*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 
        2*q^16*z^4 - q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{3, 1, 0}, {4, 2, 2}}}])/z^2 - 
     ((z - q*(1 + z) - q^4*(1 + z) + q^2*(1 + z + z^2) + q^3*(1 + z + z^2))*
       R2[{{1}, {{3, 1, 1}, {-2, 1, 0}}}])/(q^2*z^2) - 
     ((-1 + q^4 - q^3*(1 + 3*z))*R2[{{1}, {{3, 1, 1}, {-2, 1, 1}}}])/
      (q^2*z) - ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{3, 1, 1}, {-2, 1, 2}}}])/(q*z^2) + 
     q*R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] - 
     q^2*z*R2[{{1}, {{3, 1, 1}, {-1, 1, 1}}}] + 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(q^2*z^2) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}] + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 4*z + 2*z^2))*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}])/
      (q^7*z^3) + q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 1}, {1, 1, 1}}}] - 
     ((1 - 3*q^6*(-1 + z)*z - 2*q^11*z^2 + q^19*z^5 - 2*q^21*z^5 + 
        2*q^24*z^6 + q^25*z^6 - q^5*z*(3 + z) - q^20*z^5*(3 + z) - 
        q*(6 + z) + q^16*z^3*(-1 + 3*z) - q^17*z^4*(2 + 3*z) + 
        q^2*(6 + 4*z) + q^14*z^2*(3 - 2*z - 2*z^2) + q^3*(2 + 4*z - z^2) + 
        2*q^8*z*(2 - 2*z + z^2) - q^18*z^4*(-1 + z + z^2) - 
        q^7*z*(6 + z + z^2) + q^4*(-3 - 4*z + 5*z^2) + 
        q^12*z^2*(4 + 5*z + 5*z^2) - q^9*z*(2 - 5*z - 4*z^2 + z^3) + 
        q^15*z^2*(-1 + 2*z - z^2 + z^3) + q^13*z^2*(-4 - z + 2*z^2 + z^3) + 
        q^10*(z + 7*z^3 - z^4))*R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/
      (q^8*z^3*(-1 + q^5*z)) + q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] - 
     ((-1 - q^2 - q^3*z^2 - q^11*z^3 + q^10*(-2 + z)*z^3 - q^14*z^5 - 
        2*q^17*z^5 + 3*q^18*z^5 + 2*q^19*z^5 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^9*z^2*(-3 - 4*z + z^2) + 
        q^4*z*(-3 - 3*z + z^2) + q^7*z*(2 - 2*z + 5*z^2) - 
        q^8*z*(1 - 4*z + 2*z^2 + z^3))*R2[{{1}, {{3, 1, 1}, {2, 2, 1}}}])/
      (q^5*z^3) - (-1 + q^2*(-4 + z) + q^3*(-1 + z) - z^(-2) + 1/(q^3*z^2) + 
       z^(-1) - q/z - 2*q^6*z - 5*q^7*z + q^8*(-2 + z)*z + 2*q^11*z^2 - 
       3*q^12*z^2 - 2*q^13*z^2 - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R2[{{1}, {{3, 1, 1}, {3, 1, 2}}}] - 
     (q*(-1 - z^(-2) + z^(-1)) + q^3*(-4 + z) + q^4*(-1 + z) + 1/(q^2*z^2) - 
       q^2/z - 2*q^7*z - 5*q^8*z + q^9*(-2 + z)*z + 2*q^12*z^2 - 3*q^13*z^2 - 
       2*q^14*z^2 + (3 + z)/z^2 - (3 + z)/(q*z^2))*
      R2[{{1}, {{3, 1, 1}, {3, 2, 1}}}] - 
     (q^4*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{3, 1, 1}, {3, 2, 2}}}])/z + 
     2*q^2*R2[{{1}, {{3, 1, 2}, {-2, 1, 0}}}] + 
     ((1 + q^3*z)*R2[{{1}, {{3, 1, 2}, {-2, 1, 1}}}])/(q*z) - 
     ((1 + q^3 - q^4 + 3*q^3*z)*R2[{{1}, {{3, 1, 2}, {-2, 1, 2}}}])/(q*z) - 
     (q^2*(-1 + q - z)*R2[{{1}, {{3, 1, 2}, {-2, 2, 0}}}])/z - 
     q^2*R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*(3 - 2*z)*z^2 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z) + q^8*z^2*(1 - z + z^2))*
       R2[{{1}, {{3, 1, 2}, {-1, 2, 0}}}])/(q^3*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{3, 1, 2}, {0, 1, 1}}}])/(q*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{3, 1, 2}, {0, 1, 2}}}])/(q*z^2) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 2}, {1, 1, 1}}}] - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^17*(-1 + z)*z^5 - q^19*z^6 - 4*q^21*z^6 + 2*q^23*z^6 - 
        q^22*(-2 + z)*z^6 + 2*q^26*z^7 + q^27*z^7 + q*(2 + z) - 
        q^5*z*(3 + z) - q^18*z^5*(4 + z) - 2*q^12*z^3*(1 + 2*z) + 
        q^15*z^3*(-1 + z - 5*z^2) + q^13*z^3*(-3 - 8*z + z^2) + 
        q^9*z^2*(-5 - 3*z + z^2) + q^16*z^4*(-1 - 2*z + z^2) + 
        q^14*z^3*(3 - 2*z + z^2) - q^7*z*(-2 + z + z^2) + 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-1 + 6*z + 2*z^2) + 
        q^10*z^2*(2 - 4*z + 3*z^2) + q^20*(z^5 - z^7))*
       R2[{{1}, {{3, 1, 2}, {1, 2, 1}}}])/(q^14*z^5) - 
     ((-1 - q^5*z^3 - 4*q^16*z^5 + 4*q^19*z^6 + 6*q^20*z^6 + 2*q^21*z^6 + 
        q*(1 + z) - 6*q^10*z^3*(1 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^8*z*(1 - 4*z + z^2) + q^6*z*(-1 - 2*z + z^2) + 
        q^11*z^3*(2 - 2*z + z^2) - q^12*z^3*(2 + z + z^2) - 
        q^13*z^3*(-1 + 7*z + z^2) + q^14*z^4*(-1 - z + 2*z^2) + 
        q^9*z^2*(-4 - 7*z + 3*z^2) + q^7*z*(2 + 2*z + 3*z^2) + 
        q^15*(z^4 + z^6))*R2[{{1}, {{3, 1, 2}, {1, 2, 2}}}])/(q^8*z^4) + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 2}, {2, 1, 1}}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 2}, {2, 1, 2}}}] - 
     q^3*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R2[{{1}, {{3, 1, 2}, {2, 2, 0}}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{3, 1, 2}, {2, 2, 1}}}])/(q*z^2) - 
     ((-1 + 2*z + q^6*z^2 - 2*q^9*z^3 - 3*q^10*z^3 + q^11*(-1 + z)*z^3 + 
        2*q^14*z^4 - 3*q^15*z^4 - 2*q^16*z^4 + q^5*z^2*(2 + z) - 
        q^2*(3 + z) + q^4*(z - 4*z^2) + q*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{3, 1, 2}, {2, 2, 2}}}])/(q*z^2) - 
     (q^4*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{3, 1, 2}, {4, 2, 2}}}])/z^2 - 
     ((-1 + q - z)*R2[{{1}, {{3, 2, 0}, {-2, 1, 0}}}])/z - 
     q^2*(-1 + z)*R2[{{1}, {{3, 2, 0}, {-2, 1, 1}}}] + 
     q^2*(-1 + z)*R2[{{1}, {{3, 2, 0}, {-2, 2, 0}}}] - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{3, 2, 0}, {1, 1, 0}}}])/(q^7*z^3) + 
     (-1 + q)*q^10*(2 + q)*z^2*R2[{{1}, {{3, 2, 0}, {1, 2, 0}}}] - 
     ((1 + q^5*z - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - q*(1 + z) + 
        6*q^9*z^2*(1 + z) + q^16*z^5*(2 + z) - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) - q^11*z^3*(7 + 6*z) - q^15*z^4*(4 - 2*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^12*z^3*(-2 - 5*z + 2*z^2) + 
        q^13*z^3*(3 + 7*z + 2*z^2) + q^10*z^2*(-2 + 10*z + 7*z^2) - 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3) - q^14*z^3*(1 - 8*z - 3*z^2 + z^3) + 
        q^7*z*(-2 - z - 2*z^2 + z^3) + q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{3, 2, 0}, {1, 2, 1}}}])/(q^9*z^4) + 
     q^2*R2[{{1}, {{3, 2, 1}, {-2, 0, 0}}}] + 
     q^3*z*R2[{{1}, {{3, 2, 1}, {-2, 0, 1}}}] - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + q^6*z^3*(3 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R2[{{1}, {{3, 2, 1}, {-2, 1, 0}}}])/
      (q^4*z^3) - (q^2*(1 + q*(-1 + z) + z)*
       R2[{{1}, {{3, 2, 1}, {-2, 1, 1}}}])/z + 
     (q^2*(-1 + q - z)*R2[{{1}, {{3, 2, 1}, {-2, 2, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/(q^2*z^2) - 
     q*(2 + q - q*z - q^2*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}] + q^4*(3 + q - 2*z)*
      R2[{{1}, {{3, 2, 1}, {-1, 2, 0}}}] - q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 2, 1}, {0, 1, 0}}}] - q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}] - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{3, 2, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     q^3*(-2 + q*(-3 + z) + q^2*(-1 + z) - 2*q^5*z - 5*q^6*z + 
       q^7*(-2 + z)*z + 2*q^10*z^2 - 3*q^11*z^2 - 2*q^12*z^2)*
      R2[{{1}, {{3, 2, 1}, {2, 2, 0}}}] - 
     (q^2*(-2 + q^2*z + q*(-1 + z^2))*R2[{{1}, {{3, 2, 2}, {-2, 1, 0}}}])/z - 
     ((1 - q*(2 + z) + q^2*(1 + 2*z) - q^3*z*(-2 + z + z^2))*
       R2[{{1}, {{3, 2, 2}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{3, 2, 2}, {-1, 1, 0}}}])/(q*z^2) + 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/(q*z^2) - 
     ((1 + q^5*z^3 + q^12*z^4 + 4*q^16*z^5 + q^17*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 - q*(1 + z) + q^13*z^4*(7 + z) - 
        q^2*(1 + 2*z) + q^15*z^4*(-1 + 3*z) + q^3*(1 + 3*z) + 
        q^10*z^3*(6 + 5*z) + q^8*z*(1 - 5*z + z^2) - 
        q^11*z^3*(1 - 4*z + z^2) - 2*q^9*z^2*(-2 - 3*z + z^2) - 
        q^14*z^4*(-2 + z + z^2) + q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3))*
       R2[{{1}, {{3, 2, 2}, {0, 2, 0}}}])/(q^8*z^4) - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 2, 2}, {1, 1, 0}}}] + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 2, 2}, {1, 1, 1}}}] - 
     ((-1 - q^15*(-1 + z)*z^4 + q^16*z^5 + q^17*z^5 + q*(1 + z) - 
        q^5*z^2*(1 + z) - q^13*z^4*(9 + z) + q^2*(1 + 2*z) + 
        q^14*z^4*(-2 + 3*z) - q^3*(1 + 3*z) + q^11*z^3*(-1 + 4*z) - 
        q^9*z^2*(1 + 5*z) - q^8*z*(1 - 3*z + z^2) + q^7*z*(2 - z + z^2) - 
        q^12*z^3*(1 + z + z^2) + q^6*z*(-1 + z + 2*z^2) - q^10*(z^2 + z^4))*
       R2[{{1}, {{3, 2, 2}, {1, 2, 2}}}])/(q^4*z^3) - 
     ((-1 + 2*q + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z + z^2) + 
        q^2*(-1 + 2*z + 2*z^2) - q^3*(z + z^3))*
       R2[{{1}, {{4, 0, 0}, {-2, 1, 1}}}])/(q^3*z^3) - 
     ((1 + q^2 - q^4 + q^3*z)*R2[{{1}, {{4, 0, 0}, {-2, 1, 2}}}])/(q*z) + 
     ((1 + q^2 - q^4 + q^3*z)*R2[{{1}, {{4, 0, 0}, {-2, 2, 1}}}])/(q*z) - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-4 + z)*z^3 - 
        q^9*(-1 + z)*z^3 - q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{4, 0, 0}, {-1, 1, 2}}}])/(q^6*z^3) - 
     ((1 - q)*R2[{{1}, {{4, 0, 0}, {-1, 2, 0}}}])/(q*z) - 
     ((-1 + 3*q - q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{4, 0, 0}, {-1, 2, 2}}}])/(q^2*z^2) - 
     (-3 + q*(-4 + z) + q^2*(-1 + z) - 4*q^5*z - 2*q^6*z)*
      R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] - 
     ((-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{4, 0, 0}, {0, 1, 2}}}])/(q^2*z^2) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 0, 0}, {0, 2, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*(-1 + z)*z^2 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + 2*q^8*z^2*(1 + z) - q^9*z^2*(1 + z) + 
        q*(2 + z))*R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}])/(q^6*z^3) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 0, 0}, {1, 1, 0}}}] - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 0, 0}, {1, 1, 1}}}])/(q^5*z^2) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(13 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-1 + 3*z) + q^20*z^5*(-1 + 9*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(6 + 5*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}])/(q^18*z^6) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{4, 0, 0}, {1, 2, 0}}}])/(q^4*z^2) + 
     ((1 + q^2 + q^3*z + q^4*z^2 + q^6*z^2 - q^7*z^2*(1 + z) - q*(2 + z))*
       R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/(q^2*z^2) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + q^11*(2 - 3*z)*z^3 - q^14*(-3 + z)*z^4 + 
        q^12*z^5 - 2*q^16*z^5 - q^17*z^5 - 2*q^20*z^6 - 3*q^21*z^6 - 
        q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^15*z^4*(1 + z) + 
        2*q^13*z^4*(5 + z) + q^3*(1 + z - z^2) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-1 - 3*z + z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^10*(z^2 + 2*z^3 - z^4))*R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}])/
      (q^9*z^4) - q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 0}, {2, 1, 2}}}] + 
     q^2*(2 - q*(-3 + z) - q^2*(-1 + z) + 4*q^5*z + q^7*z - q^6*(-4 + z)*z - 
       2*q^9*z^2 + 3*q^10*z^2 + 2*q^11*z^2)*
      R2[{{1}, {{4, 0, 0}, {2, 2, 1}}}] - 
     ((-1 + 4*q^13*z^2 + q^14*(3 - 7*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + 
        q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 2*q^8*z*(5 + 2*z) - 
        q^9*z*(11 + 2*z) + q^15*z^3*(1 + 3*z) + q^3*(1 - z + z^2) - 
        q^6*z*(1 + 3*z + z^2) + q^12*z*(1 - 9*z + 2*z^2) - 
        q^5*(3 + 2*z - 4*z^2 + z^3) + q^10*z*(8 - 2*z + 7*z^2 + z^3) - 
        q^11*z*(4 - 7*z + 8*z^2 + z^3) + q^7*(1 - z - 4*z^2 + 2*z^3))*
       R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(q^8*z^3) + 
     (q^3*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{4, 0, 0}, {3, 2, 1}}}])/z - 
     ((-1 + q)*R2[{{1}, {{4, 0, 1}, {-2, 1, 0}}}])/z - 
     ((1 - 2*q - q^6*z^3 - q^7*z^3 + q^3*z*(1 + z) + q^2*(1 - 2*z - 2*z^2) + 
        q^4*z*(2 + z + z^2) + q^5*z*(-1 + z^3))*
       R2[{{1}, {{4, 0, 1}, {-2, 1, 1}}}])/(q^3*z^3) + 
     ((-1 + q)*(1 - q + 2*q^5*z^3 + q^6*z^3 - 2*q^2*z*(1 + z) - 
        q^3*z*(1 + 2*z) + q^4*(z + 2*z^3))*
       R2[{{1}, {{4, 0, 1}, {-2, 1, 2}}}])/(q^2*z^3) + 
     ((-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R2[{{1}, {{4, 0, 1}, {-2, 2, 1}}}])/(q*z^2) - 
     q^2*(-1 + z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 0}}}] + 
     q^2*(-1 + z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 1}}}] - 
     ((1 + q^2 + 3*q^3*z + q^4*(-1 + z)*z - q^6*z^3 - q^7*z^3 - 2*q*(1 + z))*
       R2[{{1}, {{4, 0, 1}, {-1, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + q^2 - 3*q^6*z^2 + 4*q^8*z^3 + 2*q^9*z^3 + q*(1 + z) + 
        q^7*z^2*(1 + z) + q^5*z*(-1 + 2*z) - q^4*z*(1 - 4*z + z^2) + 
        q^3*(-1 + z + 3*z^2))*R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R2[{{1}, {{4, 0, 1}, {1, 1, 0}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^3*z^2 + q^10*z^4 - q^11*z^4 - 2*q^12*z^4 - 5*q^13*z^4 - 
        2*q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{1}, {{4, 0, 1}, {1, 1, 1}}}])/
      (q^8*z^3) - ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - 2*q^10*z^3 + 
        q^11*(-1 + z)*z^3 - 2*q^15*z^4 - q^16*z^4 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 0}}}])/(q^4*z^2) - 
     ((-1 + 9*q^5*z - q^11*(-7 + z)*z^2 - q^20*z^6 + q^22*z^6 - 2*q^23*z^6 - 
        q^24*z^6 - 3*q^19*z^4*(1 + z) + q^21*z^5*(2 + z) + q*(6 + z) - 
        2*q^2*(3 + 2*z) + q^8*z*(-4 + 8*z - 7*z^2) + q^4*(3 + 3*z - 5*z^2) + 
        q^17*z^3*(3 + 4*z - 2*z^2) + 2*q^7*z*(5 + z^2) + 
        q^3*(-2 - 4*z + z^2) + q^6*z*(-12 - 2*z + z^2) - 
        q^18*z^3*(2 + z + 2*z^2) - q^12*z^2*(13 + 6*z + 4*z^2) + 
        q^10*z*(-1 - 5*z^2 + z^3) + q^14*z^2*(-3 + 6*z - 5*z^2 + z^3) + 
        q^13*z^2*(8 - 2*z - 2*z^2 + z^3) + q^9*z*(2 - 5*z + z^2 + z^3) + 
        q^15*z^2*(1 - 2*z + 5*z^2 + z^3) + q^16*(z^3 - 3*z^4 - 3*z^5))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     (-1 + q)*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - 
     ((1 + q*(-6 + z) - 2*q^8*(-1 + z)*z + 5*q^6*z^2 - q^10*(-6 + z)*z^3 - 
        q^11*(-6 + z)*z^3 + q^14*z^4 + 4*q^15*z^4 + 2*q^16*z^4 + 
        2*q^12*z^3*(2 + z) + q^13*z^3*(-1 + 2*z) + q^4*z*(-4 + 5*z) + 
        q^5*(z - 4*z^2) + q^3*(-4 + z - z^2) + q^9*z^2*(3 + 2*z - z^2) + 
        q^2*(9 + 5*z - z^2) - 3*q^7*z*(1 - z + z^2))*
       R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/(q^3*z^2) - 
     (-2*q^4 + q*(-4 + z) - q^3*(-1 + z) + 1/(q^4*z^2) - z^(-1) - 5*q^6*z + 
       q^8*z - 2*q^9*z + q^7*z^2 - 3*q^11*z^2 - 2*q^12*z^2 + q^2*(1 + z) - 
       q^5*(1 + z) - (3 + z)/(q^3*z^2) + (3 + z)/(q^2*z^2) + 
       q^10*z*(-1 + 2*z) + (-1 + z - z^2)/(q*z^2))*
      R2[{{1}, {{4, 0, 1}, {3, 2, 1}}}] + 
     ((-1 + q)*(1 - q + 2*q^5*z^3 + q^6*z^3 - 2*q^2*z*(1 + z) - 
        q^3*z*(1 + 2*z) + q^4*(z + 2*z^3))*
       R2[{{1}, {{4, 0, 2}, {-2, 1, 0}}}])/(q^2*z^3) - 
     ((1 + q^2 + q^4*z - q^3*(1 + z))*R2[{{1}, {{4, 0, 2}, {-2, 1, 1}}}])/
      (q*z) - ((1 + q^4*z + q^6*z + q^8*(3 - 5*z)*z + q^5*z^2 - q^15*z^4 - 
        q^14*(-3 + z)*z^4 - 2*q^16*z^5 - q^17*z^5 - q*(1 + z) - q^2*(1 + z) + 
        q^13*z^4*(10 + z) + q^3*(1 + z - z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^11*z^2*(2 + 7*z^2) + q^12*z^2*(1 + z + z^3) - 
        q^9*z*(1 - 4*z - 8*z^2 + 2*z^3) + q^10*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 0, 2}, {-2, 1, 2}}}])/(q^9*z^4) - 
     (q*(1 - q + z)*R2[{{1}, {{4, 0, 2}, {-1, 1, 0}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^11*z^3 - 2*q^12*z^4 - 2*q^14*z^4 + 
        q^15*z^4 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(8 + z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     q^3*(-1 + z)*R2[{{1}, {{4, 0, 2}, {-1, 1, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{1}, {{4, 0, 2}, {0, 1, 0}}}])/
      (q^4*z^2) - ((-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + 
        q^7*(-1 + z)*z^2 - q^8*z^3 + q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R2[{{1}, {{4, 0, 2}, {0, 1, 1}}}])/
      (q^2*z^2) - ((-1 - q^7*(-2 + z)*z + q^10*(-3 + z)*z^3 - 6*q^23*z^6 - 
        q^24*z^6 + q^22*(-5 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 2*q^19*z^5*(1 + z) + 
        q^21*z^6*(4 + z) - q^13*z^4*(6 + z) + q^17*z^4*(3 + 6*z - 2*z^2) + 
        q^12*z^3*(2 + 7*z - 2*z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^20*z^5*(-1 - z + z^2) + 
        q^9*z^2*(-6 - 9*z + 2*z^2) - q^8*z*(1 - 6*z + 2*z^2) + 
        q^14*z^3*(-1 - 2*z + 2*z^2) + q^11*z^2*(1 + 2*z + 5*z^2) - 
        q^16*z^3*(-1 + 4*z - 3*z^2 + z^3) - q^15*(z^3 + 5*z^5) + 
        q^18*(z^4 + z^5 - z^6))*R2[{{1}, {{4, 0, 2}, {0, 1, 2}}}])/
      (q^14*z^5) - ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 
        2*q^4*z*(1 + z) + q^2*(1 - 2*z - 2*z^2))*
       R2[{{1}, {{4, 0, 2}, {0, 2, 0}}}])/(q*z^2) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z) + q^7*z*(-2 + z - z^2) + 
        q^8*(z - 4*z^2 - 2*z^3))*R2[{{1}, {{4, 0, 2}, {1, 1, 1}}}])/
      (q^7*z^3) - ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 
        2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^9*z^2*(3 + 4*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 3*z^2))*R2[{{1}, {{4, 0, 2}, {1, 1, 2}}}])/
      (q^7*z^3) - ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z + 3*q^24*z^7 + 
        2*q^25*z^7 - 6*q^26*z^7 - 5*q^27*z^7 - q^28*z^7 - q*(2 + z) + 
        q^5*z*(3 + z) - q^22*z^5*(1 + 2*z) - q^23*z^6*(2 + 3*z) + 
        q^18*z^5*(4 + 3*z) + q^19*z^5*(8 + 7*z) + 
        q^16*z^3*(4 + 10*z - 5*z^2) + q^9*z^2*(5 + z - z^2) + 
        q^17*z^4*(5 + z - z^2) + q^7*z*(-2 + z^2) - q^20*z^5*(-8 + z + z^2) - 
        2*q^11*z^2*(-1 + 2*z + 2*z^2) - q^8*z*(1 + 8*z + 2*z^2) + 
        q^6*(z + z^2 - z^3) - q^13*z^2*(1 - 7*z - 8*z^2 + z^3) + 
        q^12*z^2*(1 + 2*z + z^2 + 2*z^3) + q^10*(z + 6*z^3 - 2*z^4) - 
        q^14*z^2*(1 + 9*z - 2*z^2 - 2*z^3 + z^4) + 
        q^15*(z^2 + 7*z^4 + 3*z^5 - z^6) + q^21*(z^5 + 3*z^6 - z^7))*
       R2[{{1}, {{4, 0, 2}, {1, 2, 1}}}])/(q^14*z^5) - 
     ((1 + q^5*z^3 - 2*q^19*z^6 - 5*q^20*z^6 - 2*q^21*z^6 - q*(1 + z) + 
        q^16*z^5*(2 + z) - q^15*z^5*(4 + z) + q^11*z^3*(-1 + 2*z) - 
        q^2*(1 + 2*z) + q^10*z^3*(7 + 2*z) + q^3*(1 + 3*z) + 
        q^8*(z - 7*z^2) + q^7*z*(-2 + z - 2*z^2) + 
        q^9*z^2*(5 + 6*z - 2*z^2) + q^13*z^3*(-2 + 6*z + z^2) + 
        q^6*(z + z^2 - z^3) + q^12*(z^3 + z^5) + q^14*(z^3 + 2*z^4 - z^6))*
       R2[{{1}, {{4, 0, 2}, {1, 2, 2}}}])/(q^8*z^4) - 
     (-1 + q)*q*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 2}, {2, 1, 1}}}] + (-1 + q)*q*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 0, 2}, {2, 1, 2}}}] - 
     ((1 + q*(-6 + z) - 2*q^8*(-1 + z)*z - q^6*(-2 + z)*z^2 + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) + 
        q^13*z^3*(-1 + 2*z) + q^4*z*(-4 + 5*z) + q^5*(z - 2*z^2) + 
        q^3*(-4 + z - z^2) + q^7*z*(-3 + z - z^2) + q^9*z^2*(3 + 2*z - z^2) + 
        q^2*(9 + 5*z - z^2))*R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}])/(q^2*z^2) - 
     ((-1 - q*(-6 + z) + q^4*(4 - 5*z)*z + 2*q^8*(-1 + z)*z + 
        q^6*(-4 + z)*z^2 + q^10*(-8 + z)*z^3 + q^11*(-5 + z)*z^3 - q^14*z^4 - 
        4*q^15*z^4 - 2*q^16*z^4 + q^5*z*(-1 + 2*z) - q^12*z^3*(3 + 2*z) + 
        q^2*(-9 - 5*z + z^2) + q^9*z^2*(-3 - 2*z + z^2) + q^3*(4 - z + z^2) + 
        q^7*z*(3 - 2*z + 2*z^2) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 0, 2}, {2, 2, 2}}}])/(q^2*z^2) + 
     (q^4*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 0, 2}, {4, 2, 2}}}])/z^2 - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{4, 1, 0}, {-2, 1, 0}}}])/(q^2*z) - 
     ((-1 - 2*q^7*(-1 + z)*z - 7*q^13*z^4 + 2*q^18*z^5 - q^17*(-8 + z)*z^5 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^15*z^5*(1 + z) + q^16*z^5*(7 + z) + 
        q^10*z^3*(-3 + 2*z) + q^14*z^4*(-1 + 4*z) + q^11*z^3*(1 + 5*z) - 
        q^8*z*(1 - 6*z + z^2) - q^12*z^3*(1 - 4*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2))*R2[{{1}, {{4, 1, 0}, {-2, 1, 1}}}])/
      (q^13*z^5) - ((-1 + q*(2 + z) + q^3*z*(-1 + 2*z) + q^2*(-1 + z^2))*
       R2[{{1}, {{4, 1, 0}, {-2, 1, 2}}}])/(q*z^2) - 
     ((-1 - q*(-2 + z) + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + q^6*z^3 - 
        2*q^7*z^3 - q^8*z^3 + q^2*(-1 + 3*z + 2*z^2))*
       R2[{{1}, {{4, 1, 0}, {-2, 2, 1}}}])/z^2 - q*(-1 + q^4 - q^3*(1 + z))*
      R2[{{1}, {{4, 1, 0}, {-2, 2, 2}}}] - 
     (1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 0}, {-1, 1, 0}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(7 - 3*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - q^21*z^6*(13 + z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-6 - 5*z + z^2) - 2*q^9*z^2*(-4 - 5*z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^18*z^4*(-2 + z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-5 - 13*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-2 + 11*z - 11*z^2 + 2*z^3) + q^20*(z^5 - 9*z^6) + 
        q^22*(z^6 - 3*z^7))*R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/(q^18*z^6) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/(q^3*z^2) + 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}] - 
     ((1 + 2*q^3 + q^6*(-1 + z)*z^2 - 2*q^9*z^3 - q^10*z^3 - q*(2 + z) - 
        q^7*z^2*(2 + z) + q^5*z*(-3 - 3*z + z^2) + q^4*(-1 + 4*z + z^2))*
       R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/(q^3*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 6*q^14*z^4 - 
        q^15*(-2 + z)*z^4 - 2*q^18*z^5 + 3*q^19*z^5 + 2*q^20*z^5 - 
        q*(2 + z) + q^9*z^2*(3 + 6*z - 2*z^2) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 4*z + 2*z^2))*R2[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/
      (q^8*z^3) - ((-1 + 4*q^13*z^2 + q^14*(3 - 7*z)*z^3 + 6*q^16*z^4 + 
        2*q^17*z^4 + q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^6*z^2*(5 + z) + q^15*z^3*(1 + 3*z) + q^8*z*(13 + 5*z) + 
        q^12*z*(1 - 9*z + z^2) + q^3*(1 - z + z^2) - q^9*z*(12 + z + z^2) - 
        q^5*(3 + 2*z - 4*z^2 + z^3) + q^10*z*(8 - 3*z + 9*z^2 + z^3) - 
        q^11*z*(4 - 7*z + 11*z^2 + z^3) + q^7*(1 - 4*z - 6*z^2 + 3*z^3))*
       R2[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/(q^10*z^3) - 
     ((1 + q^2*(1 - 2*z) + z + 3*q^6*z^2 + 3*q^7*z^3 + q^8*z^4 + q^9*z^4 + 
        q^3*z*(6 + z) + q^4*z*(-4 + z^2) + q^5*z*(1 - 6*z + z^2) - 
        q*(2 + 2*z + z^2))*R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/z^2 - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{4, 1, 0}, {2, 2, 1}}}])/z^2 - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 0}, {2, 2, 2}}}])/(q^3*z^2) - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 0}, {3, 1, 2}}}])/(q^3*z^2) - 
     (-(q^3*(-4 + z)) - q^4*(-1 + z) - 1/(q^2*z^2) + q^2/z + 2*q^7*z + 
       5*q^8*z - q^9*(-2 + z)*z - 2*q^12*z^2 + 3*q^13*z^2 + 2*q^14*z^2 - 
       (3 + z)/z^2 + (3 + z)/(q*z^2) + (q*(1 - z + z^2))/z^2)*
      R2[{{1}, {{4, 1, 0}, {3, 2, 1}}}] - 
     ((1 - 2*q + q^8*z^3 + q^9*z^3 - 2*q^10*z^4 - q^11*z^4 - 
        2*q^2*z*(1 + z) + q^3*(2 + z - z^2) - q^5*z*(2 - 2*z + z^2) + 
        q^4*(-1 + 4*z + 3*z^2) - q^6*z*(2 + 4*z + 3*z^2) + q^7*(z - z^3))*
       R2[{{1}, {{4, 1, 1}, {-2, 1, 0}}}])/(q^4*z^3) - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 + q^12*(-2 + z)^2*z^3 - 
        7*q^16*z^5 - 2*q^18*z^5 + q^17*(-9 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) + q^15*z^4*(1 + z) - 2*q^11*z^3*(1 + 2*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) - q^14*z^3*(-1 + 2*z + z^2) + 
        3*q^13*z^3*(-1 + 3*z + z^2) + q^6*(z + z^2 - z^3))*
       R2[{{1}, {{4, 1, 1}, {-2, 1, 1}}}])/(q^13*z^5) - 
     ((1 + q^7*(-2 + z)*z + 2*q^14*z^5 - q^18*z^5 + 2*q^17*(-5 + z)*z^5 + 
        2*q^19*z^6 + q^20*z^6 - 4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - 
        q^2*(1 + z) + 2*q^5*z*(1 + z) - 2*q^16*z^5*(8 + z) + 
        q^8*(z - 6*z^2) + q^9*z^2*(3 + 7*z - 2*z^2) + q^3*(1 + z - z^2) + 
        q^10*z^2*(2 + z - z^2) - q^15*z^4*(1 - z + z^2) + 
        q^13*z^3*(-1 + 5*z + 2*z^2) + q^12*z^3*(-1 - 10*z + 3*z^2) - 
        q^11*z^2*(1 - 4*z + 5*z^2))*R2[{{1}, {{4, 1, 1}, {-2, 1, 2}}}])/
      (q^12*z^5) + q^4*z*R2[{{1}, {{4, 1, 1}, {-2, 2, 1}}}] + 
     ((1 + q^2 + q^6*z + q^7*(-2 + z)*z - q^3*(-1 + z)*z + q^4*z^2 + 
        q^11*z^3 - q^10*(-2 + z)*z^3 + 4*q^12*z^4 + 4*q^13*z^4 + q^14*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^8*z*(1 - 4*z + 3*z^2))*
       R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}])/(q^7*z^3) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}] - 
     ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 
        5*q^13*z^4 + 2*q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^9*z^2*(3 + 5*z - 2*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/
      (q^8*z^3) - ((-1 + 3*q^6*(-1 + z)*z - q^19*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 + q^20*z^5*(1 + z) + q^5*z*(3 + z) + 
        q*(6 + z) - 2*q^2*(3 + 2*z) + q^17*z^4*(2 + 3*z) + 
        q^4*(3 + 4*z - 5*z^2) + q^11*z^2*(2 + z - z^2) + 
        q^3*(-2 - 4*z + z^2) + q^16*z^3*(1 - 3*z + z^2) - 
        2*q^8*z*(2 - 2*z + z^2) + q^18*z^4*(-1 + z + z^2) + 
        q^7*z*(6 + z + z^2) + q^14*z^2*(-3 + 2*z + 2*z^2) - 
        q^12*z^2*(4 + 5*z + 5*z^2) + q^13*z^2*(4 + z - 2*z^2 - z^3) + 
        q^10*z*(-1 - 5*z^2 + z^3) + q^9*z*(2 - 5*z - 4*z^2 + z^3) + 
        q^15*(z^2 - 2*z^3 + z^4 - z^5))*R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/
      (q^9*z^3*(-1 + q^5*z)) + (-1 + q)*(1 + q)*(2 + q - q*z + 2*q^5*z + 
       q^6*z)*R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] - 
     ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + q^14*z^5 + 
        2*q^17*z^5 - 3*q^18*z^5 - 2*q^19*z^5 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 5*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^9*z^2*(3 + 4*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 2*z^2 + z^3))*R2[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/
      (q^7*z^3) - (-4 + q*(-1 + z) + 1/(q^5*z^2) - 1/(q*z) + z - 2*q^4*z - 
       5*q^5*z + q^6*(-2 + z)*z + 2*q^9*z^2 - 3*q^10*z^2 - 2*q^11*z^2 - 
       (3 + z)/(q^4*z^2) + (3 + z)/(q^3*z^2) + (-1 + z - z^2)/(q^2*z^2))*
      R2[{{1}, {{4, 1, 1}, {1, 1, 2}}}] - 
     ((1 + q^2 + q^4*(1 - 2*z) - q^3*(-1 + z)^2 - 3*q^20*z^6 + q^22*z^6 + 
        2*q^23*z^6 + q^24*z^6 - q^15*z^4*(1 + z) + q^18*z^4*(1 + z)^2 - 
        q*(2 + z) + q^16*z^4*(-7 + 2*z) + q^19*z^5*(1 + 3*z) + 
        q^17*z^4*(-2 + z^2) - q^13*z^3*(6 - 5*z + z^2) + 
        q^7*z*(-3 + 4*z + 2*z^2) + q^5*(1 + 4*z + 2*z^2) - 
        q^12*z^2*(5 + 3*z - 8*z^2 + z^3) - q^9*z*(1 - 7*z - 4*z^2 + z^3) - 
        q^8*z*(-1 + 10*z + z^2 + z^3) - q^6*(1 + z + z^2 + 2*z^3) + 
        q^10*z*(2 - 3*z + 7*z^2 - 7*z^3 + z^4) + 
        q^11*z*(-1 + 7*z - 6*z^2 + 2*z^3 + z^4) + q^14*(z^4 - 3*z^5))*
       R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(q^10*z^4) - 
     (4 + q - 1/(q^5*z^2) + 1/(q*z) - z - q*z + 2*q^4*z + 5*q^5*z - 
       q^6*(-2 + z)*z - 2*q^9*z^2 + 3*q^10*z^2 + 2*q^11*z^2 + 
       (3 + z)/(q^4*z^2) - (3 + z)/(q^3*z^2) + (1 - z + z^2)/(q^2*z^2))*
      R2[{{1}, {{4, 1, 1}, {2, 1, 1}}}] + 
     (q*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}])/z - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 - q^18*z^4 + q^4*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^13*z^2*(3 + z) + q^7*z^2*(-5 + 2*z) + 
        q^15*z^3*(1 + 3*z) + q^3*(1 - z + z^2) + q^8*z*(3 + z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(2 - z + 6*z^2) + 
        q^12*(z - 4*z^2 - 5*z^3) - q^5*(2 + z - 4*z^2 + z^3) - 
        q^6*(-1 + 3*z^2 + z^3) - q^11*z*(2 - 2*z + 5*z^2 + z^3))*
       R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/(q^4*z^2) - 
     ((1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/z^2 + 
     (q^4*(-1 + q^4*z - q^5*(-6 + z)*z^2 - 2*q^6*(-2 + z)*z^2 - 
        q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - q^11*(-7 + z)*z^3 - 
        q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 5*q^16*z^4 + 2*q^17*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^14*(-2 + z)*z^4 + 
        q^15*z^5 - 7*q^16*z^5 - 2*q^18*z^5 + q^17*(-8 + z)*z^5 - 4*q^21*z^6 - 
        2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) + q^13*z^4*(7 + z) - q^11*z^3*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(1 - 4*z + z^2) + 
        q^6*(z + z^2 - z^3))*R2[{{1}, {{4, 1, 2}, {-2, 1, 0}}}])/(q^12*z^5) - 
     ((-1 + 2*q + q^3*(-6 + z)*z + q^5*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^2*(-1 + 3*z + 2*z^2))*R2[{{1}, {{4, 1, 2}, {-2, 1, 1}}}])/(q*z^2) - 
     ((-1 - 2*q^7*(-1 + z)*z - q^12*(-2 + z)^2*z^3 - q^15*z^4 + 6*q^16*z^5 + 
        2*q^18*z^5 - q^17*(-8 + z)*z^5 - 2*q^19*z^6 - q^20*z^6 + 4*q^21*z^6 + 
        2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^10*z^3*(-3 + 2*z) + 2*q^11*z^3*(1 + 2*z) - 
        q^8*z*(1 - 6*z + z^2) + q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^3*(-1 + 2*z + z^2) - 3*q^13*z^3*(-1 + 3*z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2))*R2[{{1}, {{4, 1, 2}, {-2, 1, 2}}}])/
      (q^12*z^5) - ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 
        2*q^4*z*(1 + z) + q^2*(1 - 2*z - 2*z^2))*
       R2[{{1}, {{4, 1, 2}, {-2, 2, 0}}}])/z^2 - 
     q*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + 2*q^7*z^3 - q^11*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q^10*z^3*(1 + z) + q*(2 + z))*R2[{{1}, {{4, 1, 2}, {-1, 2, 0}}}])/
      (q^5*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R2[{{1}, {{4, 1, 2}, {0, 1, 0}}}])/(q^7*z^3) - 
     ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z - q^6*(-1 + z)*z^2 + 
        q^19*(-1 + z)*z^5 + q^21*z^6 - 3*q^23*z^6 + q^22*(-5 + z)*z^6 - 
        2*q^26*z^7 - q^27*z^7 - q*(2 + z) + q^5*z*(3 + z) + 
        q^18*z^5*(1 + 3*z) - q^17*z^4*(3 + 5*z) + 
        q^10*z^2*(-3 + 4*z - 3*z^2) + q^14*z^3*(-5 + 3*z - 2*z^2) + 
        q^9*z^2*(7 + 4*z - z^2) + q^13*z^3*(6 + 9*z - z^2) + 
        q^20*z^5*(-1 - 2*z + z^2) + q^7*z*(-2 + z + z^2) + 
        q^12*z^3*(-1 + z + z^2) + q^15*z^3*(3 - 3*z + 8*z^2) + 
        q^8*(z - 7*z^2 - 2*z^3) - q^16*z^3*(1 - 5*z + z^2 + z^3) + 
        q^11*(z^2 - 3*z^3 - 2*z^4))*R2[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/
      (q^15*z^5) - ((1 + q^5*z^3 + 6*q^16*z^5 + q^17*z^5 - 4*q^19*z^6 - 
        6*q^20*z^6 - 2*q^21*z^6 - q*(1 + z) + 6*q^10*z^3*(1 + z) + 
        2*q^12*z^3*(1 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + 
        q^9*z^2*(4 + 7*z - 3*z^2) + q^8*z*(1 - 4*z + z^2) - 
        q^11*z^3*(2 - 4*z + z^2) + q^13*z^3*(-1 + 7*z + z^2) - 
        q^7*z*(2 + 2*z + 3*z^2) + q^6*(z + 2*z^2 - z^3) + 
        q^14*(z^4 + z^5 - 2*z^6) - q^15*(z^4 + z^6))*
       R2[{{1}, {{4, 1, 2}, {0, 1, 2}}}])/(q^9*z^4) + 
     q^3*(1 + q^4*z)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 2}, {1, 1, 0}}}] - 
     ((-1 + 2*z + 3*q^6*z^2 - q^7*(-1 + z)*z^2 - 2*q^9*z^3 - q^10*z^3 + 
        2*q^11*z^3 + q^12*z^3 + q^5*z^2*(2 + z) - q^2*(3 + z) + 
        q^4*(z - 4*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 2}, {1, 1, 1}}}])/(q^3*z^2) - 
     ((1 - 2*z - q^6*z^2 + 2*q^9*z^3 + 3*q^10*z^3 - q^11*(-1 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - q^5*z^2*(2 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 4*z) + q^3*(-1 + z - z^2) + 
        q*(-3 - 2*z + z^2))*R2[{{1}, {{4, 1, 2}, {1, 1, 2}}}])/(q^3*z^2) - 
     ((-1 - 2*q^2 - q^9*z^2 + q^8*z^3 - 2*q^5*z*(1 + z) + q*(2 + z) + 
        q^6*z^2*(-1 + 2*z) + q^7*z^2*(-1 + 2*z) - q^4*(1 - 3*z + z^2) + 
        q^3*(2 - 2*z + z^2))*R2[{{1}, {{4, 1, 2}, {1, 2, 1}}}])/(q*z^2) - 
     ((-1 + q^6*(-1 + z)*z^2 + q^14*z^5 + q^16*z^5 - q^17*z^5 - q^18*z^5 + 
        q*(1 + z) + q^2*(1 + z) - 2*q^5*z*(1 + z) + q^4*z*(2 + z) + 
        q^11*z^3*(-3 + 2*z) - q^12*z^3*(1 + 6*z) + q^13*z^3*(1 - 6*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^9*z^2*(3 - 2*z + z^2) + 
        q^8*z*(1 + 3*z + z^2) - q^7*z*(1 + 3*z + 2*z^2) + 
        q^10*z^2*(-2 + 3*z^2) + q^15*(z^4 - 3*z^5))*
       R2[{{1}, {{4, 1, 2}, {1, 2, 2}}}])/(q^5*z^3) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((1 - 3*q^18*z^4 + q^19*z^4 + q^20*z^4 - q^4*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^16*z^3*(1 + 8*z) + q^9*z*(2 - 3*z - 2*z^2) + 
        q^3*(-1 + z - z^2) - q^10*z*(4 + 3*z^2) + q^12*z*(-5 + 6*z + 4*z^2) - 
        q^7*(1 + 4*z - 5*z^2 + z^3) + q^5*(7 + 2*z - 4*z^2 + z^3) + 
        q^13*z*(-1 - 8*z - z^2 + z^3) + q^6*(-6 - 3*z + z^2 + z^3) + 
        q^11*z*(9 + 2*z^2 + z^3) - q^8*(-2 - 3*z + 4*z^2 + z^3) + 
        q^14*z*(1 + z - 12*z^2 + 4*z^3) + q^15*(z^2 - 3*z^3 - 3*z^4) + 
        q^17*(z^3 - 2*z^4))*R2[{{1}, {{4, 1, 2}, {2, 2, 2}}}])/(q^3*z^2) - 
     ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R2[{{1}, {{4, 1, 2}, {3, 1, 2}}}])/z^2 - 
     q^12*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 2}, {3, 2, 0}}}] + 
     (q*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/z^2 - 
     ((1 - 2*q + 2*q^3*z + q^4*z^2 + q^2*(1 - 2*z - 2*z^2))*
       R2[{{1}, {{4, 2, 0}, {-2, 1, 0}}}])/(q^2*z^2) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-2, 1, 1}}}])/(q^7*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-2, 2, 0}}}])/(q^7*z^3) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{4, 2, 0}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}])/(q^4*z^2) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-1, 2, 0}}}])/(q^4*z^2) - 
     ((1 + q^5*z - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - q*(1 + z) + 
        6*q^9*z^2*(1 + z) + q^16*z^5*(2 + z) - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) - q^11*z^3*(7 + 6*z) - q^15*z^4*(4 - 2*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^12*z^3*(-2 - 5*z + 2*z^2) + 
        q^13*z^3*(3 + 7*z + 2*z^2) + q^10*z^2*(-2 + 10*z + 7*z^2) - 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3) - q^14*z^3*(1 - 8*z - 3*z^2 + z^3) + 
        q^7*z*(-2 - z - 2*z^2 + z^3) + q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{4, 2, 0}, {-1, 2, 1}}}])/(q^9*z^4) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 - 2*q^17*z^5 + 
        q^18*z^5 + q^19*z^5 + q*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{4, 2, 0}, {0, 1, 0}}}])/(q^8*z^3) - 
     ((-1 - q^5*z + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 
        6*q^9*z^2*(1 + z) - q^16*z^5*(2 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(7 + 6*z) + q^10*z^2*(2 - 10*z - 7*z^2) + 
        q^12*z^3*(2 + 5*z - 2*z^2) + q^15*z^4*(4 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^13*z^3*(3 + 7*z + 2*z^2) + 
        q^7*z*(2 + z + 2*z^2 - z^3) + q^8*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^14*z^3*(1 - 8*z - 3*z^2 + z^3) - q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(q^10*z^4) - 
     ((1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - q*(1 + z) + 
        q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R2[{{1}, {{4, 2, 0}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(q^4*z^2) - 
     (-1 + q^2*(-4 + z) + q^3*(-1 + z) - z^(-2) + 1/(q^3*z^2) + z^(-1) - 
       q/z - 2*q^6*z - 5*q^7*z + q^8*(-2 + z)*z + 2*q^11*z^2 - 3*q^12*z^2 - 
       2*q^13*z^2 - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R2[{{1}, {{4, 2, 0}, {2, 1, 1}}}] + 
     (q^2*(-1 + q - z)*R2[{{1}, {{4, 2, 1}, {-2, 0, 0}}}])/z - 
     q^4*z*R2[{{1}, {{4, 2, 1}, {-2, 0, 1}}}] - 
     ((-1 - 2*q^7*(-1 + z)*z + 7*q^16*z^5 + 2*q^18*z^5 - q^17*(-8 + z)*z^5 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^13*z^4*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^14*z^4*(-2 + 3*z) + q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^15*z^4*(-1 + z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2))*R2[{{1}, {{4, 2, 1}, {-2, 1, 0}}}])/
      (q^12*z^5) - ((-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + 
        q^3*z*(-1 + 3*z) + q^2*(-1 + z + 2*z^2))*
       R2[{{1}, {{4, 2, 1}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R2[{{1}, {{4, 2, 1}, {-2, 2, 0}}}])/z^2 - 
     ((1 + q^5*z^3 + 4*q^16*z^5 - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - 
        q*(1 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + q^10*z^3*(6 + 5*z) + 
        q^8*z*(1 - 5*z + z^2) - 2*q^9*z^2*(-2 - 3*z + z^2) - 
        q^11*z^3*(2 - 2*z + z^2) + q^12*z^3*(2 + z + z^2) + 
        q^13*z^3*(-1 + 7*z + z^2) + q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3) + 
        q^14*(z^4 - z^6) - q^15*(z^4 + z^6))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(q^10*z^4) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/(q^7*z^3) - 
     ((-2*q^7 + q^11 + z^(-3) + q^2/z^3 - (q^3*(-1 + z))/z^2 + q^4/z + 
        q^9/z + 2*q^12*z - q^13*z - q^14*z - q^10*(1 + z) - (q^8*(1 + z))/z - 
        (q*(2 + z))/z^3)*R2[{{1}, {{4, 2, 1}, {-1, 2, 0}}}])/q^5 - 
     ((-1 - q^2 - q^3*z^2 - q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 
        5*q^13*z^4 - 2*q^14*z^4 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{1}, {{4, 2, 1}, {0, 1, 0}}}])/
      (q^7*z^3) - ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/(q^4*z^2) - 
     ((-1 - q^5*z^3 - q^12*z^4 - 4*q^16*z^5 - q^17*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) - q^13*z^4*(7 + z) + 
        q^2*(1 + 2*z) - q^3*(1 + 3*z) - q^10*z^3*(6 + 5*z) - 
        q^8*z*(1 - 5*z + z^2) + q^11*z^3*(1 - 4*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3) + q^15*(z^4 - 3*z^5))*
       R2[{{1}, {{4, 2, 1}, {0, 2, 0}}}])/(q^8*z^4) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/(q^5*z^2) - 
     (q*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/z - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + q^4*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) + 2*q^8*z*(4 + z) + q^15*z^3*(1 + 3*z) + 
        q^13*z^2*(3 + 4*z - z^2) + 2*q^9*z*(-3 + z^2) + q^3*(1 - z + z^2) - 
        q^12*z*(-1 + 4*z + z^2) + q^10*z*(3 - 2*z + 7*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) + 2*q^7*(1 - 2*z^2 + z^3) - 
        q^6*(2 + 2*z + 3*z^2 + z^3) - q^11*z*(2 - 3*z + 7*z^2 + z^3))*
       R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/(q^5*z^2) + 
     (-1 + q)*q^4*R2[{{1}, {{4, 2, 2}, {-2, 0, 1}}}] - 
     ((-1 + q^3*z + q^5*(1 + z) - q^4*(1 + 3*z + z^2))*
       R2[{{1}, {{4, 2, 2}, {-2, 1, 0}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(9 + z) + 
        q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2) + 
        q^10*z^2*(-1 - 2*z + 2*z^2) - q^12*(z^3 + z^5))*
       R2[{{1}, {{4, 2, 2}, {-2, 1, 1}}}])/(q^8*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 - 2*q^23*z^6 - 
        q^24*z^6 + 2*q^25*z^7 + 7*q^26*z^7 + 5*q^27*z^7 + q^28*z^7 - 
        q^19*z^5*(1 + z) + q*(2 + z) - 3*q^20*z^5*(2 + z) - q^5*z*(3 + z) + 
        q^8*z^2*(7 + 2*z) - q^12*z^3*(3 + 5*z) + q^17*z^4*(-6 - 6*z + z^2) + 
        q^21*z^5*(-2 - 3*z + z^2) - q^7*z*(-1 + z + z^2) - 
        q^22*z^5*(-1 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^14*z^2*(2 + 2*z + z^3) + q^13*z^2*(-1 - 2*z - 6*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 3*z^2 + z^3) + q^16*z^3*(-4 - 7*z - z^2 + z^3) + 
        q^10*z*(-1 - z - 4*z^2 + 3*z^3) - q^15*z^2*(1 - 4*z + z^2 + 4*z^3) + 
        q^18*(z^4 - 8*z^5))*R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/(q^15*z^5) - 
     ((-1 - q^5*z^3 - 4*q^16*z^5 + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + 
        q*(1 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - q^10*z^3*(6 + 5*z) + 
        q^14*z^4*(-1 + z^2) - q^8*z*(1 - 5*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^11*z^3*(2 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^12*z^3*(2 + z + z^2) - 
        q^13*z^3*(-1 + 7*z + z^2) + 2*q^7*(z + z^3) + q^15*(z^4 + z^6))*
       R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(q^9*z^4) - 
     ((-1 - q^15*(-1 + z)*z^4 + q^16*z^5 + q^17*z^5 + q*(1 + z) - 
        q^5*z^2*(1 + z) - q^13*z^4*(9 + z) + q^2*(1 + 2*z) + 
        q^14*z^4*(-2 + 3*z) - q^3*(1 + 3*z) + q^11*z^3*(-1 + 4*z) - 
        q^9*z^2*(1 + 5*z) - q^8*z*(1 - 3*z + z^2) + q^7*z*(2 - z + z^2) - 
        q^12*z^3*(1 + z + z^2) + q^6*z*(-1 + z + 2*z^2) - q^10*(z^2 + z^4))*
       R2[{{1}, {{4, 2, 2}, {-1, 2, 2}}}])/(q^4*z^3) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{4, 2, 2}, {0, 1, 0}}}])/(q^3*z^2) - 
     ((-1 + 2*z + 5*q^5*z^2 - q^6*(-2 + z)*z^2 + 2*q^10*z^3 + q^11*z^3 - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 + 2*q^14*(1 - 2*z)*z^4 + q^15*(-1 + z)*z^4 - 3*q^16*z^5 - 
        2*q^17*z^5 - q*(1 + z) + q^5*z^2*(1 + z) - q^2*(1 + 2*z) + 
        q^13*z^4*(9 + 2*z) + q^3*(1 + 3*z) + q^9*z^2*(1 + 5*z) + 
        q^7*z*(-2 + z - z^2) + q^8*z*(1 - 3*z + z^2) - 
        q^6*z*(-1 + z + 2*z^2) + q^11*(z^3 - 6*z^4) + q^10*(z^2 + z^4) + 
        q^12*(z^3 + 2*z^5))*R2[{{1}, {{4, 2, 2}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^3*(-1 - 3*z + z^2) - q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + 
        q^6*z*(-3 + 2*z^2) + q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 2, 2}, {2, 1, 1}}}])/z^2 - 
     ((1 + 2*q^7*(-1 + z)*z - q^10*(-4 + z)*z^3 - 3*q^11*z^4 - 
        2*q^14*(-1 + z)*z^4 - 7*q^16*z^5 + 3*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 + 2*q^22*(-1 + z)*z^6 + 5*q^23*z^7 + 4*q^24*z^7 + 
        q^25*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(6 + z) + q^12*z^4*(-5 + 2*z) + q^15*z^4*(-1 + 2*z) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^17*z^5*(-5 - 2*z + z^2) + 
        q^18*z^5*(-1 + z + z^2) + q^6*(z + z^2 - z^3))*
       R2[{{1}, {{5, 0, 0}, {-2, 1, 1}}}])/(q^13*z^5) - 
     ((-1 + z + q^3*z^2 - 2*q^7*z^3 - q^8*z^3 - 2*q*(-1 + z + z^2) - 
        q^4*z*(1 + z + z^2) + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{5, 0, 0}, {-2, 1, 2}}}])/z^2 - 
     (q^4 + q^2*(-1 + z^(-2) - 3/z) + q^3*(-1 + 2/z) + z^(-2) + 
       (q*(-2 + z))/z^2 - 2*q^5*z - q^6*z + 2*q^7*z + q^8*z)*
      R2[{{1}, {{5, 0, 0}, {-2, 2, 1}}}] - 
     ((-2 + q^3*(1 - 5*z) + q^2*(-4 + z) - 3*q^8*z^3 - q^9*z^3 + 
        q^5*z*(2 + z) + q*(5 + 2*z) + q^4*(z - 3*z^2) - q^6*(z + z^3))*
       R2[{{1}, {{5, 0, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(14 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-2 + 3*z) + 2*q^20*z^5*(-1 + 4*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(8 + 6*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^18*z^4*(-1 + z + z^2) - 
        2*q^13*z^3*(3 + 3*z + z^2) - q^8*z*(1 - 7*z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R2[{{1}, {{5, 0, 0}, {-1, 1, 2}}}])/(q^18*z^6) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 0, 0}, {-1, 2, 0}}}])/(q^3*z^2) - 
     q^2*(-1 + q^4*(-1 + z) - 2*q^3*(1 + z))*
      R2[{{1}, {{5, 0, 0}, {-1, 2, 2}}}] - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 0, 0}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 - q^2 + q^5*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*(-2 + z)*z^3 - 
        q^13*z^4 + q*(2 + z) - q^6*z*(3 + z) - q^9*z^2*(3 + z) - 
        q^12*z^3*(1 + 3*z) + q^7*z*(3 - z + z^2) + q^8*z*(-1 + 5*z + 2*z^2))*
       R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}])/(q^8*z^3) - 
     (-1 - q^4 + q*(2 - z^(-1)) - z^(-2) + 1/(q^3*z^2) + z^(-1) + q^8*z - 
       q^5*(-2 + z)*z - q^7*(-2 + z)*z + 2*q^11*z^2 + q^12*z^2 - 
       q^3*(1 + z) - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R2[{{1}, {{5, 0, 0}, {0, 2, 0}}}])/(q^7*z^3) - 
     ((-1 - q^5*(-4 + z)*z + 5*q^8*z^2 - 3*q^11*z^3 - 3*q^14*z^4 - q^15*z^4 - 
        2*q^12*z^3*(1 + z) + q*(5 + z) - q^2*(4 + 3*z) + 
        q^4*(3 + 2*z - 4*z^2) + q^3*(-3 - 4*z + z^2) + 
        q^10*z^2*(-3 - 3*z + z^2) + q^6*z*(-3 + 3*z + z^2) + 
        q^7*z*(5 + 2*z^2) + q^9*z*(-2 - 4*z + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}])/(q^3*z^2) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R2[{{1}, {{5, 0, 0}, {1, 1, 1}}}] - 
     ((1 - 7*q^13*z^2 - 7*q^15*z^4 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^9*z*(14 + 3*z) - q^8*z*(11 + 4*z) + 
        q^3*(-1 + z - z^2) + q^6*z*(1 + 3*z + z^2) - 
        q^12*z*(1 - 13*z + 3*z^2) + q^14*z^2*(1 - 4*z + 8*z^2) + 
        q^7*(-1 + z + 4*z^2 - 2*z^3) + q^5*(3 + 2*z - 4*z^2 + z^3) - 
        q^10*z*(11 - z + 9*z^2 + z^3) + q^11*z*(5 - 9*z + 8*z^2 + 2*z^3))*
       R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/(q^10*z^3) - 
     ((1 + q^5*z^2 - q^21*z^6 - q^22*z^7 - q^23*z^7 + q^24*z^7 + 3*q^25*z^7 + 
        q^26*z^7 - q*(1 + z) - q^11*z^3*(1 + z)^2 - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) + q^8*z^2*(-7 + 6*z - 2*z^2) + 
        q^18*z^4*(-4 - 8*z + z^2) + q^20*z^5*(4 - 3*z + z^2) - 
        q^12*z^2*(-2 + 4*z + z^2) + q^17*z^4*(2 + 5*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^9*z^2*(4 + z + 3*z^2) + 
        q^16*z^3*(-1 + z + 7*z^2) + q^15*z^3*(2 - 10*z + z^2 - 3*z^3) + 
        q^14*z^3*(-5 + 3*z - 2*z^3) + q^6*z*(2 - 5*z - 8*z^2 + z^3) + 
        q^10*z^2*(-3 + 5*z + 2*z^2 + z^3) + q^7*z*(-1 + 9*z + 2*z^2 + z^3) + 
        q^19*z^4*(2 - 4*z + 6*z^2 + z^3) + q^13*z^2*(-1 + 7*z + z^2 + 4*z^3))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/(q^9*z^4*(-1 + q^5*z)) - 
     ((-1 + 4*q^3*z - 7*q^13*z^4 + q^12*(-6 + z)*z^4 - 3*q^16*z^5 + 
        q^17*z^5 + q^18*z^5 - q^2*(1 + z) + q*(2 + z) - 2*q^14*z^4*(2 + z) + 
        q^6*z*(-2 + 3*z - 4*z^2) + q^10*z^2*(-1 + z^2) + q^5*z*(5 + z^2) + 
        q^4*z*(-8 - 5*z + z^2) + q^11*z^3*(-3 - 3*z + z^2) + 
        q^9*z^2*(-2 - 6*z + 3*z^2) - q^8*z*(1 - 5*z + 4*z^2) + 
        q^7*z*(2 - 3*z + 5*z^2) + q^15*(z^4 - 3*z^5))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}])/(q^5*z^3) - 
     ((q^3 + q^6*(-1 + z) + 2*z - q*(-1 + z)*z - q^8*z^2 - q^4*(3 + z) + 
        q^7*z*(-1 + 2*z) + q^5*(3 + z + 2*z^2))*
       R2[{{1}, {{5, 0, 0}, {2, 1, 1}}}])/z - 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 0, 0}, {2, 2, 0}}}])/z - 
     ((-1 + q^13*(3 - 4*z)*z^3 + q^15*z^4 + 3*q^16*z^4 + q^17*z^4 - 
        3*q^2*(2 + z) + q^6*z*(2 + z) + q*(5 + z) + q^8*z*(-1 + 2*z) + 
        q^4*(-1 + 2*z - 4*z^2) + q^12*z^2*(3 + z - 3*z^2) + 
        q^3*(2 - 2*z + z^2) - q^11*z*(-1 + 4*z + z^2) + q^5*(1 + 2*z^2) + 
        q^7*(z + z^3) + q^10*z*(-2 + z - 4*z^2 + z^3) + 
        q^9*z*(1 - 2*z - 3*z^2 + z^3) + q^14*(z^3 - 3*z^4))*
       R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*z^5 - 3*q^17*z^5 - 3*q^18*z^5 + q^19*z^5 + q^20*z^5 + 
        q^15*z^4*(1 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R2[{{1}, {{5, 0, 0}, {2, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + q^4*z + q^8*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) - 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{1}, {{5, 0, 0}, {3, 2, 1}}}])/
      (q^4*z^2) - ((1 - 2*q^2*(-1 + z) + q^5*(-1 + z)^2*z + q^7*z^3 - 
        q^9*(-2 + z)*z^3 - q^10*(-1 + z)*z^3 - q*(2 + z) + 
        2*q^3*(-1 + 3*z + z^2) - q^4*(-1 + 5*z + z^2) + 
        q^6*(z + 2*z^2 - z^3))*R2[{{1}, {{5, 0, 1}, {-2, 1, 0}}}])/
      (q^3*z^2) - ((-1 - 2*q^7*(-1 + z)*z + q^10*(-5 + z)*z^3 - q^15*z^6 + 
        4*q^21*z^6 + q^19*(-5 + z)*z^6 + q^20*(-2 + z)*z^6 - 
        2*q^22*(-1 + z)*z^6 - 5*q^23*z^7 - 4*q^24*z^7 - q^25*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 
        2*q^11*z^3*(1 + 2*z) + q^13*z^3*(2 - 12*z - 3*z^2) + 
        q^12*z^3*(-2 + 7*z - 2*z^2) + q^17*z^5*(5 + z - z^2) - 
        q^8*z*(1 - 6*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^18*z^5*(-1 + z + z^2) + q^16*z^4*(-1 + 5*z + z^2) + 
        q^14*z^3*(-1 + 3*z + 3*z^2))*R2[{{1}, {{5, 0, 1}, {-2, 1, 1}}}])/
      (q^13*z^5) - ((-1 - q^7*(-2 + z)*z - 4*q^19*z^6 - 2*q^20*z^6 + 
        4*q^21*z^6 - q^18*(-1 + z)*z^6 - 2*q^22*(-1 + z)*z^6 - 5*q^23*z^7 - 
        4*q^24*z^7 - q^25*z^7 + q*(1 + z) + q^2*(1 + z) - 2*q^5*z*(1 + z) - 
        2*q^10*z^2*(1 + z) + q^16*z^5*(16 + z) - q^14*z^4*(1 + 3*z) + 
        q^8*z*(-1 + 6*z) + q^12*z^3*(2 + 11*z - 4*z^2) + 
        q^17*z^5*(7 + z - z^2) + q^15*z^4*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^9*z^2*(-3 - 6*z + 2*z^2) + 
        q^11*z^2*(1 - 5*z + 3*z^2) + q^13*(z^3 - 4*z^4 - 2*z^5))*
       R2[{{1}, {{5, 0, 1}, {-2, 1, 2}}}])/(q^12*z^5) - 
     ((1 + q^2 - q^5*z + 2*q^6*z - q^3*(-1 + z)*z + q^4*z^2 - 2*q^8*z^2 - 
        q^10*(-1 + z)*z^2 + q^11*z^4 + 2*q^12*z^4 - 2*q^14*z^4 - q^15*z^4 + 
        q^13*z^4*(1 + z) - q*(2 + z) - q^9*z^2*(1 + 3*z) + 
        q^7*z*(-1 + 2*z + z^2))*R2[{{1}, {{5, 0, 1}, {-2, 2, 1}}}])/
      (q^6*z^3) - (q*(-1 + q + q^2 - 2*q^3 + 2*q*z + 2*q^5*z^2 + q^6*z^2 + 
        q^4*(1 + z^2))*R2[{{1}, {{5, 0, 1}, {-2, 2, 2}}}])/z - 
     ((1 + q^2 + q^5*z - q^3*(-1 + z)*z + q^6*(-1 + z)*z + q^4*z^2 + 
        q^11*z^3 - q^10*(-5 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - 
        q*(2 + z) + q^8*(z - 4*z^2) + q^9*z^2*(5 + 3*z - 3*z^2) - 
        q^7*z*(1 + 2*z + 2*z^2))*R2[{{1}, {{5, 0, 1}, {-1, 1, 0}}}])/
      (q^7*z^3) - ((2 - q^2*(-4 + z) + 3*q^8*z^3 + q^9*z^3 - q^5*z*(2 + z) - 
        q*(5 + 2*z) + q^4*z*(-1 + 3*z) + q^3*(-1 + 5*z) + q^6*(z + z^3))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-2 + 4*q + q^5*z + q^3*(-3 + z)*z + q^6*z^3 + q^7*z^3 - 
        q^4*z*(2 + 3*z) + q^2*(-2 + 4*z + 3*z^2))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/(q*z^2) - 
     ((-1 + q*z + q^3*(-1 + z)*z - 10*q^13*z^4 + q^14*(-10 + z)*z^4 + 
        5*q^17*z^5 + q^18*z^5 + 4*q^21*z^6 + 4*q^22*z^6 + q^23*z^6 + 
        2*q^2*(1 + z) - q^5*z*(2 + z) + q^16*z^4*(1 + 5*z) + 
        q^12*z^3*(-3 - 4*z + z^2) + q^15*z^4*(-1 - 2*z + z^2) - 
        q^6*z*(1 + z + z^2) + q^4*(-1 + 2*z^2) + q^8*z*(1 + 9*z + 2*z^2) - 
        q^11*z^2*(1 + z + 4*z^2) + q^10*z^2*(-2 - 11*z + 7*z^2) + 
        q^9*z*(-1 - z - 7*z^2 + z^3) + q^7*z*(1 - 6*z - 2*z^2 + z^3))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 0}}}])/(q^11*z^4) - 
     ((-1 + q*z - 7*q^3*z - q^12*(-1 + z)^2*z^3 + 2*q^21*z^5 - 2*q^22*z^6 - 
        q^24*z^7 + 2*q^25*z^7 - q^26*z^7 - 3*q^27*z^7 - q^28*z^7 - 
        q^23*z^6*(2 + z) + q^2*(2 + 3*z) - q^9*z^2*(7 + 9*z) + 
        q^8*z*(1 + 16*z) + q^15*z^3*(-5 + 10*z - 4*z^2) + 
        q^19*z^4*(-3 + 6*z + z^2) - q^7*z*(1 + 13*z + 2*z^2) + 
        2*q^6*z*(-2 - 3*z + 3*z^2) + q^18*z^4*(-1 + 15*z + 3*z^2) + 
        q^17*z^3*(-1 + 5*z + 5*z^2) + q^4*(-1 + 6*z + 6*z^2) + 
        q^10*z^2*(3 - 16*z + 11*z^2) + q^11*z^2*(-2 + 5*z + z^2 - z^3) + 
        q^5*(z + 3*z^2 - z^3) + q^20*z^4*(2 + 2*z + 4*z^2 - z^3) - 
        q^16*z^3*(-4 + 3*z - 7*z^2 + z^3) - q^13*z^2*(1 + 10*z + 9*z^2 + 
          z^3) + q^14*z^2*(1 + 10*z + 3*z^2 + 3*z^3))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/(q^11*z^4*(-1 + q^5*z)) - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 + q^23*(7 - 3*z)*z^6 - 
        3*q^22*(-1 + z)*z^6 - q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^21*z^6*(8 + z) + q^14*z^3*(-3 + 5*z - 6*z^2) + 
        q^9*z^2*(7 + 9*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 8*z + z^2) + q^19*z^5*(-5 - 3*z + z^2) + 
        2*q^17*z^4*(-1 - 3*z + z^2) + q^18*z^4*(-2 + 4*z + z^2) + 
        q^12*z^3*(-7 - 9*z + 2*z^2) + q^15*z^3*(3 - 7*z + 2*z^2) + 
        q^13*z^3*(4 + 5*z + 2*z^2) - q^11*z^2*(1 - 2*z + 3*z^2) + 
        q^6*(z + z^2 - z^3) + q^16*z^3*(-1 + 10*z - 4*z^2 + 2*z^3) + 
        q^20*(z^5 - 6*z^6))*R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((-1 + 3*q^17*z^4 + 5*q^20*z^5 + 2*q^21*z^5 - 3*q^2*(1 + z) + 
        2*q^18*z^4*(1 + z) + q*(5 + z) + q^19*z^4*(-1 + 2*z) + 
        q^4*(5 + 4*z - 4*z^2) + q^16*z^3*(3 - 2*z - 2*z^2) + 
        q^3*(-5 - 5*z + z^2) + 2*q^5*(-1 + 2*z + z^2) + 
        2*q^8*z*(3 + 3*z + z^2) + q^10*z^2*(-4 - z + 2*z^2) + 
        q^7*z*(1 - z + 2*z^2) - q^12*z^2*(2 + 5*z + 3*z^2) - 
        q^13*z^2*(3 + 3*z + 7*z^2) - q^14*z^2*(1 + 3*z + 9*z^2) + 
        q^15*z^2*(2 + z - 9*z^2 - z^3) + q^6*(1 - 5*z + z^2 - z^3) + 
        q^9*z*(-2 + z + z^2 + z^3) + q^11*z*(-1 + 3*z + z^2 + 3*z^3))*
       R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((-1 + q^5*z + q^4*z^2 + 2*q^13*(1 - 3*z)*z^3 - 3*q^16*z^4 + 
        4*q^17*z^5 - q^19*(-1 + z)*z^5 - 3*q^20*z^6 - q^21*z^6 + q*(1 + z) + 
        q^2*(1 + z) + 2*q^11*z^3*(1 + 2*z) - q^18*z^5*(1 + 2*z) + 
        q^12*z^3*(-1 + 7*z) + q^8*z*(-1 + z - 5*z^2) - 
        2*q^10*z^2*(-1 + z^2) + q^6*z*(-2 - 2*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + 2*q^7*z*(1 + z + z^2) + 
        q^9*z^2*(-5 - 10*z + 3*z^2) + q^15*z^3*(-2 - 2*z^2 + z^3) + 
        q^14*(z^3 + z^5))*R2[{{1}, {{5, 0, 1}, {0, 2, 1}}}])/(q^10*z^4) - 
     ((-1 + 3*q^7*z - 2*q^10*z^2 - q^18*(-2 + z)*z^5 - 3*q^20*z^6 - 
        q^21*z^6 + q*(1 + z) + q^2*(1 + z) - q^4*z*(1 + z) + 
        2*q^16*z^5*(6 + z) + q^17*z^5*(14 + z) - q^19*z^5*(1 + 2*z) - 
        q^5*z*(2 + 3*z) + q^8*z*(-1 + 6*z) + q^13*z^3*(3 + z - 5*z^2) + 
        q^3*(-1 + z^2) + q^15*z^4*(3 - z + z^2) + 
        q^9*z^2*(-1 - 5*z + 2*z^2) + q^11*z^2*(-1 - 5*z + 3*z^2) - 
        q^6*(z + z^3) + q^12*(z^2 - 3*z^3 + 9*z^4 - 3*z^5) + 
        q^14*(z^3 + 2*z^4 - 2*z^5))*R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/
      (q^9*z^4) + ((-1 + q)*(1 - 2*q^4*z + q^5*z - q^6*(-1 + z)*z^2 + 
        3*q^7*z^3 + q^8*z^3 - q*(2 + z) - q^3*z*(-2 + z^2) + q^2*(1 + 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}])/(q^3*z^2) - 
     ((-2*z - q^2*z - 3*q^11*z^3 + q^10*(-7 + z)*z^3 - q^14*z^4 - 
        2*q^15*z^4 - q^16*z^4 - 2*q^12*z^3*(1 + z) + 
        q^8*z*(-2 + 3*z - 4*z^2) + q^9*z^2*(-3 + z^2) + q*(1 - z + z^2) - 
        q^5*z*(-4 + 5*z + z^2) + q^6*z*(-3 - z + 2*z^2) + 
        q^7*z*(4 - z + 2*z^2) - q^3*(3 + 2*z + 2*z^2) + q^4*(2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{5, 0, 1}, {1, 1, 1}}}])/(q^4*z^2) - 
     ((-1 + q^6*(-1 + z)*z + 2*q^13*z^4 - q^14*(-1 + z)*z^4 - 2*q^16*z^5 + 
        q^17*z^5 + 5*q^18*z^5 - q^20*z^5 + q^11*z^3*(1 + z) + 
        q^12*z^3*(1 + z) + q*(3 + z) - q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 + z^2) + q^3*(1 + 2*z + 2*z^2) - q^8*z*(3 - 5*z + z^3) + 
        q^5*(z + z^3) + q^9*z*(1 - 7*z - 5*z^2 + z^3) - 
        q^7*z*(-3 + z - 5*z^2 + z^3))*R2[{{1}, {{5, 0, 1}, {1, 1, 2}}}])/
      (q^7*z^3) - ((-1 - 2*q^2 + q^7*(2 - 3*z)*z - q^19*z^5 + 
        q^18*(-5 + z)*z^5 + q^20*z^6 - 6*q^21*z^6 - 2*q^25*z^7 + 3*q^26*z^7 + 
        2*q^27*z^7 + q*(2 + z) - q^22*z^6*(3 + z) + q^17*z^5*(-9 + 2*z) + 
        q^4*(1 + 3*z) - q^12*z^3*(2 + 3*z) + q^5*(-1 - 2*z + z^2) + 
        q^6*z*(-2 - z + z^2) + q^3*(1 - z + z^2) + q^8*z*(-2 + 8*z + z^2) + 
        q^13*z^3*(-3 - 9*z + 2*z^2) + q^11*z^2*(-4 - 3*z + 2*z^2) + 
        q^14*z^3*(1 - 2*z + 2*z^2) - q^16*z^3*(1 + 3*z + 5*z^2) + 
        q^9*z*(2 - 10*z - 4*z^2 + z^3) + q^10*z*(-1 + 8*z - 6*z^2 + 3*z^3) + 
        q^15*(z^3 - 7*z^4 - 3*z^5))*R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/
      (q^10*z^4) - ((-1 - q^2 - 4*q^9*z^2 + q^10*(-1 + z)^2*z^2 + q^12*z^4 - 
        2*q^13*z^4 - q^14*z^4 + q*(2 + z) + q^5*z*(2 + z) + 
        q^3*z*(-1 + 3*z) + q^8*z*(-1 + 3*z + 2*z^2) + q^7*z*(2 - z + z^3) - 
        q^4*(z + z^3) - 2*q^6*(z + z^3) + q^11*(z^3 - 4*z^4))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/(q*z^2) - 
     ((-1 + q)^3*q^2*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 0, 1}, {2, 1, 2}}}])/z - 
     ((1 + q^2 - 12*q^17*z^4 - 5*q^18*z^4 + 2*q^6*(-1 + z)^2*(1 + z) - 
        q*(2 + z) + q^3*(-2 + z - z^2) + q^4*(7 + 2*z - z^2) - 
        q^15*z^2*(-1 + 5*z + z^2) - q^9*z*(1 - 2*z + 2*z^2) - 
        q^10*z*(-2 + z + 6*z^2) + q^11*z*(-1 + 3*z - 7*z^2 + z^3) + 
        q^5*(-8 - 3*z - 5*z^2 + z^3) - q^8*(1 + z - 4*z^2 + z^3) + 
        q^7*(2 + 4*z - 4*z^2 + z^3) + q^12*z*(2 - 4*z - 3*z^2 + 2*z^3) + 
        q^13*z*(-3 + 2*z - 3*z^2 + 2*z^3) + q^14*z*(1 - 3*z - 5*z^2 + 
          3*z^3) + q^16*(z^3 - 5*z^4))*R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/
      (q^5*z^2) - ((1 - q^3*(-1 + z)^2 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 - q^6*z^2*(1 + z) + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}])/
      (q^2*z^2) - ((-1 + 5*q^16*z^4 + q^17*z^4 - q^15*(-4 + z)*z^4 - 
        2*q^18*z^5 - q^19*z^5 + q*(2 + z) + q^7*z*(2 + z) - 
        q^14*z^4*(4 + z) + q^6*z*(1 + 2*z) - q^12*z^3*(3 + 2*z) + 
        q^8*z^2*(-1 + 3*z) + q^4*(1 + z - 3*z^2) + q^5*z*(-2 - 3*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^11*z^2*(-1 + z + z^2) - 
        q^13*z^3*(-1 + 2*z + z^2) + q^10*z^2*(-3 - 3*z + 2*z^2) + 
        q^9*z*(-1 + 4*z + z^3))*R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}])/z^2 - 
     ((-1 - 2*q^7*(-1 + z)*z + q^10*(-4 + z)*z^3 + 3*q^11*z^4 + 
        q^12*(5 - 2*z)*z^4 + 2*q^14*(-1 + z)*z^4 + 7*q^16*z^5 - 2*q^19*z^6 - 
        q^20*z^6 + 4*q^21*z^6 - 2*q^22*(-1 + z)*z^6 - 5*q^23*z^7 - 
        4*q^24*z^7 - q^25*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^13*z^4*(6 + z) + q^17*z^5*(5 + 2*z - z^2) - 
        q^8*z*(1 - 6*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + q^15*(z^4 - 2*z^5) + 
        q^18*(z^5 + z^6 - z^7))*R2[{{1}, {{5, 0, 2}, {-2, 1, 0}}}])/
      (q^12*z^5) - ((-1 + 2*q^2*(-1 + z) - q^6*z^2 - q^7*(-1 + z)*z^2 + 
        q^8*z^3 - 2*q^9*z^3 - q^10*z^3 + q*(2 + z) + q^4*(-1 + 4*z) + 
        q^3*(2 - 5*z - 2*z^2) + q^5*z*(-2 + z - z^2))*
       R2[{{1}, {{5, 0, 2}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((1 + 2*q^7*(-1 + z)*z - q^10*(-5 + z)*z^3 - 6*q^16*z^5 + 3*q^19*z^6 + 
        2*q^20*z^6 - 4*q^21*z^6 + 2*q^22*(-1 + z)*z^6 + 5*q^23*z^7 + 
        4*q^24*z^7 + q^25*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) - 2*q^11*z^3*(1 + 2*z) + q^18*z^5*(-1 + 4*z) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^17*z^5*(-6 - 2*z + z^2) + 
        q^15*z^4*(1 + z + z^2) + q^12*z^3*(2 - 7*z + 2*z^2) + 
        q^13*z^3*(-2 + 11*z + 3*z^2) + q^6*(z + z^2 - z^3) + 
        q^14*(z^3 - 2*z^4 - 2*z^5))*R2[{{1}, {{5, 0, 2}, {-2, 1, 2}}}])/
      (q^12*z^5) - ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - 
        q^11*z^3 - q^12*z^4 + q^13*z^4 - q^8*z^2*(1 + z) + q^9*z^2*(1 + z) + 
        q^10*z^3*(1 + z) - q*(2 + z))*R2[{{1}, {{5, 0, 2}, {-2, 2, 1}}}])/
      (q^5*z^3) - ((-1 + 2*q^5*z + q^6*(-2 + z)*z - q^16*z^4 - 
        q^15*(-2 + z)*z^4 - 2*q^17*z^5 - q^18*z^5 - q^2*(2 + z) + q*(3 + z) + 
        q^14*z^4*(10 + z) + 2*q^8*z*(-1 + 2*z) + q^4*(1 + z - 2*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^13*z^3*(1 + z + z^2) - 
        q^7*z*(-2 + 2*z + z^2) + q^9*z*(1 - 4*z + 2*z^2) + 
        q^12*(z^3 - 8*z^4) + q^11*(z^2 + 2*z^3 - 3*z^4) + 
        q^10*(z^2 + 6*z^3 - 2*z^4))*R2[{{1}, {{5, 0, 2}, {-2, 2, 2}}}])/
      (q^5*z^3) - ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 
        2*q^4*z*(1 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{1}, {{5, 0, 2}, {-1, 1, 0}}}])/(q*z^2) + 
     ((-1 - q^4*z - q^5*(-2 + z)*z + q^11*(-1 + z)^2*z^2 - 2*q^12*z^4 - 
        2*q^13*z^4 + q^14*z^4 + q^15*z^4 + q*(1 + z) + q^2*(1 + z) - 
        2*q^6*z*(3 + z) + q^10*z^2*(-3 - 3*z + z^2) + q^7*z*(6 - 3*z + z^2) + 
        q^3*(-1 - z + z^2) + q^9*z^2*(-3 + z + z^2) + 
        2*q^8*z*(-1 + 5*z + z^2))*R2[{{1}, {{5, 0, 2}, {-1, 1, 2}}}])/
      (q^7*z^3) - ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + 
        2*q^17*(-1 + z)*z^4 + 2*q^19*(1 - 4*z)*z^5 - 3*q^18*(-2 + z)*z^5 - 
        3*q^24*z^7 - 2*q^25*z^7 + 4*q^26*z^7 + 2*q^27*z^7 + q*(2 + z) - 
        q^5*z*(2 + z) - q^7*z^2*(2 + z) + q^20*z^5*(-7 + 3*z) + 
        q^23*z^6*(1 + 3*z) + q^13*z^3*(-13 - 9*z + z^2) + 
        q^21*z^5*(-2 - 6*z + z^2) + q^6*z*(-1 - 2*z + z^2) - 
        q^22*z^5*(-1 + 2*z + z^2) + q^8*z*(1 + 9*z + z^2) + 
        3*q^16*z^3*(-1 - 3*z + 2*z^2) + q^11*z^2*(-1 + 6*z + 3*z^2) + 
        q^9*z*(1 - 5*z - 3*z^2 + z^3) + q^10*z*(-1 + 2*z - 5*z^2 + 2*z^3) - 
        q^12*z^2*(2 - z + z^2 + 2*z^3) + q^15*z^2*(-1 + 2*z + 3*z^2 - 8*z^3 + 
          z^4) + q^14*z^2*(2 + 9*z + 6*z^2 - 4*z^3 + z^4))*
       R2[{{1}, {{5, 0, 2}, {0, 1, 1}}}])/(q^15*z^5) - 
     ((-1 + q*(-1 + z) + q^7*(-4 + z)*z^2 + 2*q^14*(1 - 8*z)*z^3 + 
        3*q^17*z^5 + q^18*z^5 + 2*q^20*z^6 + 7*q^21*z^6 + 5*q^22*z^6 + 
        q^23*z^6 + 3*q^2*(1 + z) - q^5*z*(2 + z) - q^6*z*(1 + 2*z) - 
        2*q^12*z^3*(1 + 2*z) + q^3*(1 + z + z^2) - q^11*z^2*(1 + 8*z + z^2) + 
        q^16*z^4*(1 + 9*z + z^2) - q^13*z^3*(1 + 10*z + z^2) + 
        q^4*(-2 - 3*z + 2*z^2) + q^8*z*(3 + 5*z + 3*z^2) + 
        q^10*z^2*(-7 - 16*z + 7*z^2) + q^9*z*(-2 + 7*z - 8*z^2 + 2*z^3) + 
        q^15*z^3*(-1 - 3*z - 2*z^2 + 2*z^3))*
       R2[{{1}, {{5, 0, 2}, {0, 1, 2}}}])/(q^10*z^4) + 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R2[{{1}, {{5, 0, 2}, {1, 1, 0}}}] - 
     ((-2*z - q^2*z - 2*q^11*z^3 + q^10*(-5 + z)*z^3 - 3*q^14*z^4 - 
        q^15*z^4 - 2*q^12*z^3*(1 + z) + q^8*z*(-2 + 3*z - 4*z^2) + 
        q^6*z*(-3 + z^2) + q^9*z^2*(-3 + z^2) + q*(1 - z + z^2) - 
        q^5*z*(-4 + 3*z + z^2) + q^7*z*(4 - z + 2*z^2) - 
        q^3*(3 + 2*z + 2*z^2) + q^4*(2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 0, 2}, {1, 1, 1}}}])/(q^3*z^2) - 
     ((2*z + q^2*z + 3*q^11*z^3 - q^10*(-7 + z)*z^3 + q^14*z^4 + 2*q^15*z^4 + 
        q^16*z^4 + 2*q^12*z^3*(1 + z) + q^13*z^3*(-1 + 2*z) + 
        q^7*z*(-4 + z - 2*z^2) + q^6*z*(3 + z - 2*z^2) + q*(-1 + z - z^2) - 
        q^9*z^2*(-3 + z^2) + q^5*z*(-4 + 5*z + z^2) + q^3*(3 + 2*z + 2*z^2) + 
        q^8*z*(2 - 3*z + 4*z^2) - q^4*(2 + z^3))*
       R2[{{1}, {{5, 0, 2}, {1, 1, 2}}}])/(q^3*z^2) - 
     ((-1 - 3*q^14*z^4 + q^15*z^4 + q^16*z^4 - q^11*z^3*(1 + z) - 
        2*q^12*z^3*(1 + z) + q*(5 + z) - q^2*(4 + 3*z) + 
        q^4*(4 + 3*z - 4*z^2) + q^5*(-2 + 3*z - 2*z^2) + 
        q^8*z*(-2 + 3*z - 2*z^2) + q^3*(-3 - 4*z + z^2) + 
        q^9*z^2*(-2 - 4*z + z^2) + q^10*z^2*(1 - 4*z + z^2) + 
        q^7*z*(5 + 2*z + z^2) + q^6*(1 - 3*z + 3*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^6*z - q^3*(-1 + z)*z + q^4*z^2 - q^11*z^2 + 
        q^15*(-2 + z)*z^4 + 3*q^16*z^5 + 6*q^17*z^5 + 4*q^18*z^5 - q^20*z^5 - 
        2*q^22*z^6 + 3*q^23*z^6 + 2*q^24*z^6 - q^19*z^5*(1 + z) - q*(2 + z) - 
        q^14*z^4*(3 + z) - q^10*z^2*(3 + 5*z) + q^8*(z - 4*z^2) + 
        q^13*z^3*(3 + 10*z - 2*z^2) + q^12*z^2*(1 - 4*z + 3*z^2) + 
        q^7*(z + 3*z^2 - z^3) - q^9*z*(1 - 4*z - 3*z^2 + z^3))*
       R2[{{1}, {{5, 0, 2}, {1, 2, 2}}}])/(q^5*z^3) - 
     ((1 + q^2 + 2*q^8*z^2 + q^7*(-2 + z)*z^2 - 7*q^10*z^3 + 
        q^11*(-7 + z)*z^3 + q^12*(-4 + z)*z^3 - q^15*z^4 - 3*q^16*z^4 - 
        7*q^17*z^4 - q^18*z^4 + q^19*z^4 - 2*q^20*z^4 - q^21*z^4 + 
        2*q^24*z^5 + q^25*z^5 + q^13*z^3*(1 + z) - q*(2 + z) + 
        q^14*z^3*(1 + 2*z) + q^3*(-1 + z - z^2) + q^4*(2 + z - z^2) + 
        q^6*z*(-1 - 3*z + 2*z^2) + q^9*(z^2 - 3*z^3) + 
        q^5*(-1 - 5*z^2 + z^3))*R2[{{1}, {{5, 0, 2}, {2, 2, 1}}}])/
      (q^4*z^2) - ((-1 - q^2 + 4*q^19*z^4 - q^20*z^4 - q^21*z^4 + q*(2 + z) + 
        q^18*z^3*(-1 + 7*z) + q^17*z^3*(1 + 13*z) + q^8*(1 + 4*z - 4*z^2) + 
        q^4*(-2 - z + z^2) + q^3*(1 - z + z^2) + 
        q^16*z^2*(-1 + 3*z + 3*z^2) + q^10*z*(-2 + 3*z + 7*z^2) + 
        q^13*z*(5 - 6*z + z^2 - 2*z^3) + q^7*(6 + 3*z + 2*z^2 - z^3) + 
        q^5*(3 + 5*z^2 - z^3) - q^15*z*(1 + z - 12*z^2 + z^3) - 
        q^12*z*(9 - 4*z^2 + z^3) - q^6*(7 + z - 3*z^2 + 2*z^3) + 
        q^9*(-2 - 3*z + 4*z^2 + 3*z^3) + q^14*(z + 8*z^2 + 2*z^3 - 4*z^4) + 
        q^11*(4*z + 5*z^3 - z^4))*R2[{{1}, {{5, 0, 2}, {2, 2, 2}}}])/
      (q^4*z^2) - ((-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 0, 2}, {3, 1, 2}}}])/z^2 - 
     (q*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 0, 2}, {3, 2, 1}}}])/z^2 - 
     ((-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-2, 1, 0}}}])/(q^3*z^2) - 
     ((-1 + q^17*z^4 + q^18*z^4 - q^16*z^4*(1 + z) + q*(6 + z) + 
        q^14*z^3*(1 + 2*z) - 2*q^2*(5 + 2*z) + q^5*z*(-1 + 3*z) + 
        q^4*(2 + 6*z - 5*z^2) + q^11*z^2*(3 + 5*z - z^2) + q^3*(4 + z^2) + 
        q^7*z*(1 - 3*z + z^2) - q^15*z^3*(1 - 3*z + z^2) - 
        q^8*z*(5 + z + z^2) + q^13*z^2*(-1 + 4*z + z^2) + 
        q^10*(z - 2*z^2 - 7*z^3) + q^6*(-1 + z^2 + z^3) + 
        q^12*(z^2 + 3*z^3 - 5*z^4) + q^9*(z - 3*z^3 + z^4))*
       R2[{{1}, {{5, 1, 0}, {-2, 1, 1}}}])/(q^9*z^3) - 
     ((1 + q^2*z + 2*q^6*z - q^18*z^5 + 3*q^19*z^5 + q^20*z^5 - q*(2 + z) - 
        q^15*z^4*(8 + z) - q^12*z^2*(1 + 2*z) + q^16*z^4*(-2 + 3*z) - 
        q^11*z^2*(2 + 5*z) + q^13*z^3*(-1 + 10*z) + 
        q^8*z^2*(-5 + 2*z + z^2) - q^14*z^3*(1 - 5*z + 2*z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^9*z*(2 + z + 6*z^2 - 2*z^3) + q^7*z*(-3 - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - 2*z^2 + z^3) - q^10*z*(1 - 5*z - 3*z^2 + 2*z^3) + 
        q^17*(z^4 - 3*z^5))*R2[{{1}, {{5, 1, 0}, {-2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q^6*(-1 + z)*z + q^13*(2 - 3*z)*z^3 + q^12*z^4 + 
        q^15*(-2 + z)*z^4 - 2*q^17*(-2 + z)*z^5 - 2*q^18*(-1 + z)*z^5 - 
        q^19*z^6 + 2*q^23*z^6 + q^24*z^6 - q^2*(1 + z) + 2*q^3*z*(1 + z) - 
        q^16*z^4*(1 + z) + q*(2 + z) - q^4*z*(3 + 2*z) + 
        q^14*z^3*(-1 - 4*z + z^2) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        2*q^10*z^2*(-1 - 2*z + z^2) + q^5*z*(1 - z + z^2) + 
        q^11*z^2*(1 - z + 2*z^2) - q^7*z*(-2 + z - 5*z^2 + z^3) - 
        q^8*z*(1 - 4*z + z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {-2, 2, 1}}}])/
      (q^11*z^4) - (q^2*(-1 + 3*q - q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^3*(1 - 3*z + z^2) + q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{5, 1, 0}, {-2, 2, 2}}}])/z - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^6*z^2 - q^10*z^4 - 
        4*q^12*z^4 + q^15*z^4 - q^14*(-5 + z)*z^4 - 4*q^17*z^5 + 2*q^18*z^5 + 
        2*q^19*z^5 + q*(2 + z) + q^13*z^4*(4 + z) + q^7*z^2*(1 + 2*z) + 
        q^8*z^2*(1 + 3*z) - q^9*z^2*(1 - 3*z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/(q^7*z^3) - 
     ((-1 - q^5*z - 2*q^16*z^5 + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + 
        q*(1 + z) + q^4*z*(3 + z) + q^2*(1 + 3*z) - q^9*z^2*(3 + 5*z) + 
        q^11*z^3*(3 + 7*z) - 2*q^12*z^3*(-1 - 2*z + z^2) + 
        q^15*z^4*(3 + 2*z + z^2) - q^13*z^3*(2 + 5*z + z^2) - 
        q^3*(1 + 6*z + z^2) + q^7*z*(2 + 2*z + 2*z^2 - z^3) + 
        q^8*z*(-1 - 5*z^2 + z^3) + q^14*z^3*(1 - 4*z + z^2 + z^3) + 
        q^10*(z^2 - 7*z^3 - 7*z^4) - q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^9*z^4) - 
     (-2*q^4 + q^8 + q^2*(-1 + z^(-1)) - z^(-2) - 1/(q^2*z^2) - q^3/z + 
       (q*(-1 + z))/z - 2*q^10*z^2 + q^11*z^2 + q^12*z^2 - 2*q^7*(1 + z) + 
       q^6*(2 + z) + (2 + z)/(q*z^2) + q^5*(1 + 2*z))*
      R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}] - 
     ((1 - q^2 + 2*q^4*z + q^10*z^2 - q^5*(-2 + z)*z^2 + 8*q^13*z^4 - 
        q^12*(-1 + z)*z^4 - 2*q^17*z^5 + q^16*(-7 + z)*z^5 + 4*q^19*z^6 - 
        4*q^20*z^6 - 5*q^21*z^6 - q^22*z^6 - q*(1 + z) + q^14*z^4*(2 + z) - 
        q^15*z^4*(1 + 5*z) + q^9*z^2*(2 + 7*z - 3*z^2) + 
        q^11*z^3*(3 + 2*z - z^2) + q^8*z*(1 - 5*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) - q^3*(-1 + z + 2*z^2) + q^6*(z + z^3))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 0}}}])/(q^10*z^4) - 
     ((2 - q^3 - 6*q^15*z^4 + 2*q^19*z^5 + q^20*z^5 - 4*q^22*z^6 + 
        3*q^24*z^6 + q^25*z^6 + q^10*z^2*(2 + z) + q^2*(4 + z) - 
        q*(5 + 2*z) + q^7*z*(-4 + 5*z - 7*z^2) + q^16*z^3*(2 + z - 3*z^2) + 
        q^9*z^2*(6 + 2*z - z^2) + q^4*z*(6 + 8*z - z^2) + 
        2*q^14*z^3*(-3 - 6*z + z^2) + 2*q^8*z*(1 - 4*z + z^2) - 
        q^11*z^2*(4 - 3*z + z^2) - q^18*z^4*(4 + z + z^2) - 
        q^5*z*(8 + 3*z + z^2) + q^6*z*(5 - 2*z + 2*z^2) - 
        q^17*z^3*(1 - 6*z - 3*z^2 + z^3) + q^13*z^2*(-1 + 12*z - 4*z^2 + 
          2*z^3) + q^12*z^2*(3 - 11*z - 2*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(13 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-1 + 3*z) + q^20*z^5*(-1 + 9*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(6 + 5*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((1 - 2*q^20*z^5 - q^21*z^5 + q^16*z^4*(3 + z) - q*(6 + z) + 
        q^12*z^3*(-1 + 2*z) + q^13*z^3*(-1 + 4*z) + q^2*(9 + 4*z) + 
        q^14*z^3*(-1 + 7*z) + q^15*z^3*(1 + 7*z) + q^3*(-1 + z - z^2) - 
        q^8*z*(-3 + z^2) - q^7*z*(5 - 3*z + z^2) + q^4*(-5 - 8*z + 5*z^2) - 
        q^5*(-1 + z + 7*z^2) - q^10*z*(1 + z - 5*z^2 + z^3) + 
        q^6*(1 + 6*z - 4*z^2 + z^3) - q^9*z*(-3 - 8*z + 2*z^2 + z^3) - 
        q^11*z*(1 + 6*z + 2*z^3))*R2[{{1}, {{5, 1, 0}, {0, 2, 0}}}])/
      (q^5*z^2*(-1 + q^5*z)) - ((-1 + q^10*(4 - 5*z)*z^2 + 3*q^13*z^3 - 
        q^11*(-3 + z)*z^3 + 2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) + 
        q*(6 + z) - q^12*z^3*(1 + 2*z) - q^2*(11 + 4*z) + 
        q^4*(2 + 6*z - 5*z^2) + q^8*z*(-7 + z - z^2) + q^6*z*(-1 + z^2) + 
        q^7*z*(4 - 3*z + z^2) + q^3*(6 + z + z^2) + q^5*(-2 - 3*z + 4*z^2) + 
        q^9*z*(3 - 5*z - 2*z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}])/
      (q^5*z^2) - ((-1 + q)*(-1 + q^5*(-1 + z)*z^2 + q^10*(-2 + z)*z^3 + 
        3*q^12*z^4 + q^13*z^4 - 2*q^16*z^5 + q^17*z^5 + q^18*z^5 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + q^11*z^3*(-1 + 2*z) + 
        q^3*z*(1 + 2*z) - q^9*z^2*(3 + 2*z) + q^6*z*(-1 + z^2) - 
        q^7*z*(-2 + z - 6*z^2 + z^3) - q^8*z*(1 - 4*z - 4*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((-1 + q^6*(-1 + z)*z - q^15*z^5 + q^17*z^5 - 5*q^18*z^5 + q^20*z^5 - 
        q^21*z^5 + 2*q^22*z^6 - 3*q^23*z^6 - 2*q^24*z^6 + q*(3 + z) + 
        q^19*z^5*(3 + z) - q^16*z^4*(1 + 2*z) - q^2*(3 + 2*z) - 
        q^4*z*(2 + 3*z) - q^12*z^2*(2 + z^2) + q^10*z^2*(3 + z^2) + 
        q^14*z^3*(1 - z + z^2) + q^11*z^2*(1 + z + z^2) + 
        q^3*(1 + 2*z + 2*z^2) + q^5*(z + z^3) - 
        q^7*z*(-3 + z - 5*z^2 + z^3) - q^8*z*(3 - 5*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 7*z - 6*z^2 + 2*z^3) + q^13*(z^2 - 5*z^4 + z^5))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/(q^7*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 1, 0}, {2, 1, 0}}}])/(q^4*z^2) - 
     ((1 - q^4*z - q^8*z + q^5*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 - 
        q^12*(-1 + z)*z^2 + q^13*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 2*q^16*z^4 + 
        q^6*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^9*z*(3 + z - 2*z^2) + 
        q^3*(-1 + z - z^2) - q^10*z*(3 + z + 5*z^2) + 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {2, 1, 1}}}])/
      (q^5*z^2) - ((-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {2, 2, 0}}}])/
      (q^5*z^2) + (q*(-2 - 2*q^2 + 2*q^3*(-1 + z)*z - q^9*(-1 + z)*z^2 + 
        q^10*z^3 + 2*q^11*z^4 + q^12*z^4 + 2*q*(2 + z) - q^5*z*(2 + z) + 
        q^4*(z - 2*z^2) - q^7*z*(2 + z^3) + 2*q^6*(z + z^3) + q^8*(z + z^3))*
       R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/z^2 - 
     (q^2*(1 + q^2*(1 - 2*z) + q^4*(-2 + z)*z + 2*q^5*(-1 + z)*z^2 + 
        q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - 
        q*(2 + z) + q^3*z*(5 + z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 3*z + z^2) + q^6*(z - 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {2, 2, 2}}}])/z^2 - 
     (q^5*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}])/z - 
     ((1 - z + q^13*(5 - 2*z)*z^4 + q^18*(-1 + z)*z^5 - 4*q^21*z^6 + 
        2*q^22*(-1 + z)*z^6 - q^19*z^7 + 7*q^23*z^7 + 5*q^24*z^7 + q^25*z^7 - 
        q^2*(1 + z)^2 - 2*q^16*z^5*(4 + z) + q^9*(-2 + z)^2*z^2*(1 + 2*z) + 
        q^17*z^5*(-5 + 4*z) + q^14*z^4*(2 - 10*z + z^2) + 
        q^15*z^4*(-1 - z + z^2) + q*(-1 + z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^10*z^3*(1 - 5*z + 2*z^2) + q^12*z^3*(-1 - 4*z + 2*z^2) + 
        q^11*z^3*(3 - 3*z + 2*z^2) - q^4*z*(1 + 4*z + 2*z^2) + 
        q^5*z*(1 + 3*z - z^2 + z^3) + q^3*(1 + 2*z + z^2 + 2*z^3) - 
        q^7*z*(2 - 5*z + z^2 - 5*z^3 + z^4) - q^8*z*(-1 + 7*z - 6*z^2 + 
          2*z^3 + z^4))*R2[{{1}, {{5, 1, 1}, {-2, 1, 0}}}])/(q^12*z^5) - 
     ((1 + q^4*(-3 + z)*z - q^21*z^5 - 2*q^23*z^6 - q^24*z^6 + q^2*(1 + z) - 
        q*(2 + z) + q^19*z^5*(2 + z) - q^3*z*(1 + 2*z) + 
        q^5*z*(8 + 5*z - z^2) + q^17*z^4*(-4 - 8*z + z^2) + 
        q^16*z^3*(-1 - 2*z + z^2) - q^11*z^2*(-1 + z + z^2) + 
        q^15*z^3*(4 - z + 4*z^2) + q^13*z^2*(-3 + 3*z + 10*z^2) + 
        q^12*z^2*(2 + 2*z + 3*z^2 - z^3) + q^14*z^2*(1 - 6*z + z^3) + 
        q^7*z*(-5 - 5*z + z^3) - q^6*(z + z^3) + 
        q^8*z*(1 - 4*z - z^2 + z^3) + q^9*(z + 3*z^2 + 4*z^3 - 3*z^4) + 
        q^10*(z^2 + 6*z^3 - 3*z^4) + q^18*(z^4 - 9*z^5))*
       R2[{{1}, {{5, 1, 1}, {-2, 1, 1}}}])/(q^12*z^4) - 
     ((1 + q^15*z^3 + q^16*z^4 - q^17*z^4 - q^18*z^4 - q*(6 + z) + 
        2*q^12*z^3*(-1 + 2*z) + 2*q^2*(5 + 2*z) + q^5*(z - 3*z^2) - 
        q^3*(4 + z^2) + q^11*z^2*(-4 - 6*z + z^2) + 
        q^14*z^3*(-2 - 6*z + z^2) - q^7*z*(1 - 3*z + z^2) + 
        q^8*z*(5 + z + z^2) + q^4*(-2 - 6*z + 5*z^2) + 
        q^10*z*(-1 + z + 6*z^2) + q^13*(z^2 - 2*z^3) - 
        q^9*z*(1 - z - 3*z^2 + z^3) - q^6*(-1 + z^2 + z^3))*
       R2[{{1}, {{5, 1, 1}, {-2, 1, 2}}}])/(q^8*z^3) - 
     ((1 + q^2 - 2*q^5*z - q^3*(-1 + z)*z + q^9*(-1 + z)*z^2 + 
        q^4*z*(1 + z) - q*(2 + z) + 2*q^8*z^2*(1 + 2*z) + 
        q^6*(z - 2*z^2 - 2*z^3) + q^7*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 1, 1}, {-2, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 + q^12*z^4 - 
        q^13*z^4 + q^8*z^2*(1 + z) + q*(2 + z) - q^10*z^3*(2 + z) + 
        q^11*(z^3 + z^5))*R2[{{1}, {{5, 1, 1}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((1 - 2*q^5*z + 2*q^6*z + q^8*(2 - 5*z)*z + q^16*z^4 + 
        q^15*(-2 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + q^2*(2 + z) - q*(3 + z) - 
        q^14*z^4*(10 + z) - q^11*z^2*(1 + 2*z) + q^7*z*(-2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) + q^10*z^2*(-2 - 6*z + z^2) - 
        q^13*z^3*(1 + z + z^2) + q^12*z^3*(-1 + 7*z + z^2) - 
        q^9*z*(1 - 6*z + 2*z^2) + q^4*(-1 - z + 2*z^2))*
       R2[{{1}, {{5, 1, 1}, {-2, 2, 2}}}])/(q^5*z^3) - 
     ((1 + 2*q^24*z^7 + 5*q^25*z^7 + 2*q^26*z^7 - q*(1 + z) - 
        q^21*z^6*(8 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + 
        2*q^6*z*(1 + 4*z) + q^9*z^2*(6 + 12*z - 7*z^2) + 
        q^18*z^4*(3 - 5*z - 5*z^2) + q^20*z^5*(-1 - 9*z + z^2) + 
        q^8*z^2*(-7 - z + z^2) + q^5*z*(-1 - z + z^2) - 
        q^17*z^4*(2 + 3*z + 3*z^2) + q^14*z^3*(-3 - 11*z + 5*z^2) - 
        q^7*z*(1 + 6*z + 6*z^2) - q^15*z^3*(1 + 5*z + 8*z^2) + 
        q^10*z^2*(1 + 7*z + 8*z^2) + q^19*z^4*(-1 - 10*z^2 + z^3) - 
        q^11*z^2*(2 + 5*z - 6*z^2 + z^3) + q^16*z^3*(1 + 4*z + 3*z^2 + 
          2*z^3) + q^12*z^2*(2 + 6*z + 3*z^2 + 2*z^3) + 
        q^13*z^2*(-1 - z + 6*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(q^10*z^4*(-1 + q^5*z)) - 
     ((2 - q^16*z^4 + q^15*(-7 + z)*z^4 + 2*q^17*z^5 + 3*q^18*z^5 - 
        3*q^19*z^5 - 2*q^20*z^5 - 2*q*(1 + z) - 2*q^2*(1 + z) + 
        2*q^9*z^2*(1 + z) + q^3*(2 + z) + q^11*z^3*(2 + z) + 
        q^5*z*(2 + 4*z - z^2) + q^4*z*(3 + 4*z - z^2) - 
        2*q^10*z^2*(-1 + z^2) + q^14*z^3*(-1 - 6*z + z^2) + 
        q^6*z*(-2 - 2*z + z^2) + q^12*z^3*(-1 + z + z^2) + 
        q^13*z^3*(1 + 4*z + z^2) - q^7*z*(1 - 2*z + 2*z^2) + 
        q^8*(z - 6*z^2 - 7*z^3))*R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/
      (q^8*z^3) - ((1 + q^6*z + q^8*(3 - 7*z)*z - q^3*(-1 + z)*z + 
        2*q^20*z^6 + q^21*z^6 - 4*q^23*z^6 - 2*q^24*z^6 - q*(3 + z) + 
        q^2*(3 + z) - q^18*z^5*(10 + z) + q^19*z^5*(-5 + 2*z) - 
        q^17*z^4*(1 + 2*z) + q^11*z^2*(3 + 4*z) + 
        q^14*z^3*(-2 - 16*z + z^2) + 2*q^4*(-1 - 2*z + z^2) + 
        q^7*z*(-2 + z + z^2) - q^16*z^4*(-1 + 2*z + z^2) + 
        q^5*(1 + 3*z + z^2) + q^15*z^3*(-1 + 2*z + 6*z^2) + 
        q^12*z^2*(2 + 3*z + 6*z^2) + q^9*z*(-3 + 10*z + z^2 - z^3) + 
        q^10*z*(1 - 10*z - 5*z^2 + z^3) - q^13*z^2*(1 - 4*z - z^2 + z^3))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/(q^11*z^4) + 
     (-1 + q)*q^9*(2 + q)*z^2*R2[{{1}, {{5, 1, 1}, {-1, 2, 0}}}] - 
     ((-1 - q^2 - q^5*z + q^3*z^2 + 2*q^8*(-2 + z)*z^2 - q^10*(-2 + z)*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + q^6*z*(2 + z) - 
        q^4*z*(1 + 2*z) + q^9*z^2*(-1 + 4*z) + q^7*z*(-1 - z + 2*z^2))*
       R2[{{1}, {{5, 1, 1}, {-1, 2, 1}}}])/(q^3*z^2) - 
     ((1 + q*(-5 + z) + q^5*(3 - 5*z)*z - 2*q^8*(-1 + z)*z + 3*q^13*z^4 + 
        3*q^14*z^4 + 5*q^15*z^4 + 2*q^16*z^4 + q^12*z^3*(6 + z) + 
        q^6*z*(-1 + 7*z) + q^11*z^2*(3 + 10*z - 2*z^2) + 
        q^2*(9 + 4*z - z^2) - q^3*(7 + z + z^2) - q^7*z*(1 - 4*z + 3*z^2) + 
        q^4*(2 - 3*z + 4*z^2) - q^10*z*(-1 + 4*z - 6*z^2 + z^3) - 
        q^9*z*(2 - 3*z - 2*z^2 + z^3))*R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/
      (q^5*z^2) - ((1 - q^5 + 2*q^7*(-1 + z)*z - 4*q^14*z^4 + 
        q^19*(5 - 6*z)*z^5 + 4*q^20*z^6 + 9*q^21*z^6 - q^22*z^6 - 
        2*q^23*z^6 + q^2*(2 + z) - q*(3 + z) + 4*q^9*z^2*(4 + z) + 
        q^17*z^4*(2 + 5*z - 3*z^2) + q^3*(2 + 2*z - z^2) + 
        q^16*z^4*(8 + 2*z - z^2) + q^15*z^4*(-2 + 4*z + z^2) + 
        q^13*z^3*(3 + 5*z + z^2) - q^18*z^4*(1 - 8*z + 2*z^2) + 
        q^4*(-2 - 3*z + 2*z^2) + q^6*(1 + z + z^3) + 
        q^8*z*(3 - 13*z - 4*z^2 + z^3) + q^12*z^2*(4 + 7*z - 2*z^2 + z^3) - 
        q^11*z*(-1 + 6*z + 3*z^2 - 5*z^3 + z^4) - 
        q^10*z*(2 + 4*z + 3*z^2 - z^3 + z^4))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/(q^11*z^4) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 - 3*q^14*(-1 + z)*z^4 - 6*q^16*z^5 - 
        2*q^17*z^5 + 2*q^19*z^6 - q^20*z^6 - 3*q^21*z^6 - q^22*z^6 - 
        q*(1 + z) - q^2*(1 + z) + q^10*z^3*(3 + 2*z) - q^12*z^3*(3 + 2*z) - 
        q^15*z^4*(1 + 3*z) + q^3*(1 + z - z^2) + q^11*z^3*(3 + z - z^2) + 
        q^8*z*(1 - 6*z + z^2) - 2*q^9*z^2*(-2 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^13*z^3*(1 + 6*z + z^2))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(q^9*z^4) + 
     (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 4*q^8*z^3 - 
        q^9*(-2 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 + q*(2 + z))*
       R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}])/z - 
     ((1 + 3*q^7*(-1 + z)*z - 3*q^6*z^2 - q^14*z^4 - 3*q^15*z^4 + q^16*z^5 + 
        q^17*z^5 + 3*q^2*(3 + z) - q*(5 + z) + q^5*(2 + 3*z - 5*z^2) + 
        q^9*z^2*(7 + 6*z - z^2) + q^8*z*(6 + z^2) + 
        2*q^10*z*(-1 - 3*z + z^2) + q^11*z^2*(-2 - 2*z + z^2) - 
        q^3*(5 + z + z^2) + q^4*(-2 - 5*z + 4*z^2) + 
        q^13*z^2*(-1 - 4*z + 5*z^2) + q^12*(z^2 + 4*z^4))*
       R2[{{1}, {{5, 1, 1}, {0, 2, 1}}}])/(q^4*z^2) - 
     ((2 - 6*q^17*z^4 - q^18*z^4 + q^16*(-5 + z)*z^4 + 2*q^19*z^5 + 
        q^20*z^5 - 2*q*(4 + z) + q^15*z^4*(7 + z) + q^2*(9 + 4*z) + 
        q^13*z^3*(2 + 7*z) + q^8*(z - 5*z^2) + q^7*z*(-5 + z - 2*z^2) + 
        q^9*z^2*(6 + z - 2*z^2) + q^3*(-1 + 3*z - 2*z^2) + 
        q^11*z^2*(3 + 5*z - 2*z^2) + q^5*(1 + z^2) + 
        q^14*z^3*(-1 + 7*z + z^2) - q^6*z*(-3 + z + 2*z^2) + 
        q^12*z^2*(1 + 2*z + 3*z^2) + q^4*(-3 - 5*z + 6*z^2) + 
        q^10*(z - 4*z^2 + 8*z^3 - 3*z^4))*R2[{{1}, {{5, 1, 1}, {0, 2, 2}}}])/
      (q^3*z^2) - ((1 + 2*q^6*z^3 - q^17*z^5 + 2*q^18*z^5 + 3*q^20*z^6 + 
        4*q^21*z^6 + q^22*z^6 + q^2*(2 + z) - q*(3 + z) + q^13*z^4*(3 + z) - 
        q^14*z^4*(7 + z) + 2*q^15*z^4*(-1 + 3*z) + q^3*(1 + z - z^2) + 
        q^12*z^3*(-5 + z^2) - q^7*z*(3 + z^2) - q^10*z^3*(4 - 6*z + z^2) + 
        q^9*z*(-1 + 8*z + 2*z^2) + q^4*(-1 + 3*z^2) + 
        q^11*z^2*(-2 + 3*z + 4*z^2 - 2*z^3) + q^8*z*(3 - 8*z - 2*z^2 + z^3) + 
        q^19*(z^5 - 2*z^6) + q^16*(z^4 - z^6))*
       R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}])/(q^11*z^4) - 
     ((-1 - q^4*(-3 + z)*z + 10*q^20*z^5 + 6*q^24*z^6 + 2*q^25*z^6 - 
        q^2*(1 + z) + 2*q^22*z^5*(1 + z) + q*(2 + z) + q^3*z*(1 + 2*z) + 
        2*q^21*z^5*(1 + 2*z) + q^23*z^5*(-1 + 3*z) + 
        q^19*z^4*(4 + z - 2*z^2) + q^11*z^2*(-14 + z^2) - 
        q^7*z^2*(-4 + z^2) + q^5*z*(-11 - 5*z + z^2) + 
        q^10*z^2*(11 - 2*z + z^2) + q^6*z*(9 + 3*z + z^2) - 
        q^15*z^3*(5 + 8*z + 2*z^2) + 2*q^12*z^2*(5 - 2*z + z^3) - 
        q^17*z^3*(7 + z + z^3) - q^18*z^3*(-3 + 3*z - 14*z^2 + z^3) + 
        q^13*z^2*(-2 + 5*z - 12*z^2 + z^3) - q^8*z*(3 + 3*z - 3*z^2 + z^3) - 
        q^14*z^2*(1 + 3*z - 4*z^2 + 2*z^3) + q^9*z*(1 - 4*z - 7*z^2 + 
          3*z^3) + q^16*(7*z^3 - 5*z^5))*R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/
      (q^8*z^3*(-1 + q^5*z)) + ((-1 + q)*(1 - q^3*(-1 + z)^2 - 
        2*q^8*(-1 + z)*z + 2*q^11*z^3 - q^10*(-6 + z)*z^3 + 3*q^14*z^4 + 
        q^15*z^4 - q^6*z^2*(1 + z) + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - 
        q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^4*(-1 - 3*z + 4*z^2))*
       R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}])/(q^4*z^2) + 
     ((-1 - 3*q^13*(-1 + z)*z^2 - 5*q^14*z^4 + q^17*z^4 - 2*q^18*z^4 - 
        q^19*z^4 + q^15*z^3*(1 + z) + q*(3 + z) - q^2*(4 + z) - 
        q^4*(3 + 2*z) + q^16*z^3*(1 + 4*z) + q^3*(6 + z^2) - 
        q^6*z*(-1 + 7*z + z^2) + q^8*z*(5 + 2*z + 2*z^2) + 
        q^9*z*(-2 + z + 3*z^2) + q^10*z*(4 + 3*z + 6*z^2) - 
        q^11*z*(4 + z + 7*z^2) + q^12*z*(1 - 6*z - 10*z^2 + z^3) - 
        q^5*(3 + 5*z - 5*z^2 + z^3) + q^7*(2 + 2*z - 7*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/(q^5*z^2) - 
     ((-1 + 5*q^16*z^4 + q^17*z^4 - q^15*(-4 + z)*z^4 - 2*q^18*z^5 - 
        q^19*z^5 + q*(2 + z) + q^7*z*(2 + z) - q^14*z^4*(4 + z) + 
        q^6*z*(1 + 2*z) - q^12*z^3*(3 + 2*z) + q^8*z^2*(-1 + 3*z) + 
        q^4*(1 + z - 3*z^2) + q^5*z*(-2 - 3*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^11*z^2*(-1 + z + z^2) - q^13*z^3*(-1 + 2*z + z^2) + 
        q^10*z^2*(-3 - 3*z + 2*z^2) + q^9*z*(-1 + 4*z + z^3))*
       R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + 2*q - 7*q^20*z^5 + 2*q^21*(-1 + z)*z^5 + 3*q^22*z^6 - 
        q^23*(-1 + z)*z^6 - 2*q^26*z^7 + 3*q^27*z^7 + 2*q^28*z^7 - 
        q^19*z^4*(1 + z) - q^14*z^3*(1 + 11*z) + q^15*z^3*(2 - 11*z + z^2) + 
        q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + q^18*z^3*(-1 + 2*z^2) + 
        q^16*z^3*(-3 + 5*z + 4*z^2) + q^12*z^2*(2 + 3*z + 2*z^2 - z^3) + 
        q^17*z^3*(3 + 3*z + 4*z^2 - z^3) + q^5*(-1 - 4*z + z^3) + 
        q^9*z*(3 - 3*z - 5*z^2 + z^3) + q^4*(-2 - 2*z^2 + z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^7*z*(-1 + z - 4*z^2 + 2*z^3) + 
        q^10*z*(-3 + 6*z - 3*z^2 + 4*z^3) + q^11*z*(1 - 8*z - 3*z^2 + 
          8*z^3) + q^13*(z^2 + 4*z^3 - 2*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4))*
       R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q^16*(-1 + z)*z^4 - 2*q^18*z^5 + q^21*z^6 - 2*q^23*z^6 - 
        q^24*z^6 - 3*q^5*z*(1 + z) + q^20*z^5*(1 + z) - q^2*(2 + z) + 
        q*(3 + z) + 3*q^14*z^4*(3 + z) + q^15*z^4*(3 + 2*z) + 
        q^4*(1 + 3*z - 2*z^2) + q^3*(-1 - 2*z + z^2) + 
        q^13*z^3*(3 - z + z^2) - q^7*z*(-3 + z + z^2) + 
        q^6*z*(1 + 3*z + z^2) + q^10*z^2*(4 + 3*z + 3*z^2 - z^3) + 
        q^12*z^2*(1 - 2*z - 5*z^2 + z^3) + q^8*z*(-3 + 9*z + z^2 + z^3) - 
        q^11*z^2*(1 - 3*z + 5*z^2 + z^3) + q^9*z*(1 - 11*z - 3*z^2 + 2*z^3) + 
        q^19*(z^5 - 2*z^6))*R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/(q^3*z^3) + 
     (q^4*(-1 - 2*q^2 + q^7*z^2*(1 + z) + q*(2 + z) + q^6*(z - 2*z^2) + 
        q^3*(3 + z^2) + q^5*(1 - z + z^2) - q^4*(3 + z + z^2))*
       R2[{{1}, {{5, 1, 1}, {2, 2, 2}}}])/z - 
     (q^3*(-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*z^3 + 
        2*q^13*z^4 + q^14*z^4 + q*(2 + z) - q^7*z*(2 + z) + q^8*(z + 2*z^3) + 
        q^9*(z^2 - z^4))*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}])/z^2 - 
     (q^10*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}])/z - 
     ((1 + q^16*z^4 - q^17*z^4 - q^18*z^4 - q^6*(-1 + z)*(1 + z)^2 - 
        q*(6 + z) + 2*q^2*(5 + 2*z) - q^14*z^3*(1 + 3*z) + q^5*(z - 3*z^2) - 
        q^3*(4 + z^2) - q^7*z*(3 - 2*z + z^2) + q^8*z*(6 + z + z^2) - 
        q^13*z^2*(-1 + 4*z + z^2) + q^11*z^2*(-2 - 7*z + 2*z^2) + 
        q^12*z^2*(-1 - z + 3*z^2) + q^4*(-2 - 6*z + 5*z^2) + 
        q^10*z*(-1 - z + 7*z^2) - q^9*z*(1 - 4*z - 3*z^2 + z^3) + 
        q^15*(z^3 - 3*z^4))*R2[{{1}, {{5, 1, 2}, {-2, 1, 0}}}])/(q^8*z^3) - 
     ((1 + q^19*z^6 - 2*q^23*z^6 - q^24*z^6 + q^2*(1 + z) - q*(2 + z) - 
        q^18*z^4*(1 + 3*z) + q^16*z^4*(10 + 3*z) + q^3*(1 - 2*z - 2*z^2) + 
        q^12*z^2*(3 + 5*z - 2*z^2) + q^6*(1 + 4*z - z^2) + 
        q^17*z^4*(2 - 7*z + z^2) + q^13*z^2*(1 + 3*z + z^2) + 
        q^15*z^3*(1 + 3*z + z^2) + q^4*(-1 + 2*z + 2*z^2) + 
        q^10*z*(-2 + 5*z + 3*z^2 - 2*z^3) + q^7*z*(-2 + z - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - z^2 + z^3) + q^8*z*(1 - 4*z + 2*z^2 + z^3) + 
        q^11*(z - 8*z^2 - 2*z^4) + q^9*(z + 2*z^2 + 5*z^3 - 2*z^4) + 
        q^14*(z^3 + 2*z^4 - z^5))*R2[{{1}, {{5, 1, 2}, {-2, 1, 1}}}])/
      (q^11*z^4) - ((-1 - q^4*(-3 + z)*z + 3*q^10*(-2 + z)*z^3 + q^21*z^5 + 
        2*q^23*z^6 + q^24*z^6 - q^2*(1 + z) + q*(2 + z) - q^19*z^5*(3 + z) + 
        q^3*z*(1 + 2*z) + q^18*z^4*(-1 + 6*z) + q^17*z^4*(2 + 8*z - z^2) + 
        q^11*z^2*(-3 + z^2) + q^5*z*(-8 - 5*z + z^2) + 
        q^12*z^3*(-3 - 3*z + z^2) - q^14*z^3*(-2 + z + z^2) - 
        q^16*z^3*(1 - 2*z + 2*z^2) - q^15*z^3*(-1 + z + 3*z^2) + 
        q^7*z*(5 + 5*z - z^3) + q^6*(z + z^3) - q^8*z*(1 - 4*z - z^2 + z^3) + 
        q^9*z*(-1 - 3*z - 4*z^2 + 3*z^3) + q^13*(z^2 - 10*z^4))*
       R2[{{1}, {{5, 1, 2}, {-2, 1, 2}}}])/(q^11*z^4) + 
     (q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*(3 - 2*z)*z^2 - q^6*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^8*z^2*(1 - z + z^2))*R2[{{1}, {{5, 1, 2}, {-2, 2, 0}}}])/z - 
     q^5*(1 + q^2 - q*(2 + z))*R2[{{1}, {{5, 1, 2}, {-2, 2, 1}}}] - 
     q^5*(-1 - q^3*z + q^4*z + q*(2 + z) - q^2*(1 + z^2))*
      R2[{{1}, {{5, 1, 2}, {-2, 2, 2}}}] - 
     ((1 - q^25*z^6 + q^24*(-6 + z)*z^6 - 2*q^26*z^7 - 7*q^27*z^7 - 
        9*q^28*z^7 - 3*q^29*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(2 + z) - 
        q^8*z^2*(5 + z) + q^20*z^5*(7 + 2*z) + q^21*z^5*(8 + 5*z) + 
        q^9*z^2*(-2 + z - z^2) + q^6*z*(3 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^18*z^4*(6 + 5*z - z^2) + q^23*z^5*(-1 - 10*z + z^2) + 
        q^5*(-2 - 2*z + z^2) - q^22*z^5*(-1 + z + z^2) + q^7*(1 + z + z^2) + 
        q^19*z^4*(-1 + 4*z + z^2) - q^11*z^2*(5 + z + 4*z^2) + 
        q^17*z^3*(4 + 19*z - 3*z^2 - 2*z^3) + q^13*z^2*(5 + 13*z + 7*z^2 - 
          z^3) + q^12*z*(1 + z + 9*z^2 + z^3) - 
        q^14*z^2*(1 - 9*z - 10*z^2 + 2*z^3) + q^15*z^2*(-1 - 8*z + z^2 + 
          3*z^3) - q^10*z*(1 - 6*z - 5*z^2 + 4*z^3) + 
        q^16*(z^2 + 16*z^4 + 7*z^5 - z^6))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/(q^16*z^5) - 
     ((1 + q^2 + q^3*z^2 - q^5*(-1 + z)*z^2 + q^11*z^3 - q^10*(-3 + z)*z^3 + 
        2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^7*z*(-1 + z - 2*z^2) + q^4*z*(2 + 5*z - z^2) + 
        q^9*z^2*(3 + 7*z - z^2) + q^8*z*(1 - 3*z + z^2) + 
        q^6*z*(-1 - 2*z + z^2))*R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/
      (q^7*z^3) - ((1 - 2*z - q^6*z^2 + 2*q^9*z^3 + 3*q^10*z^3 - 
        q^11*(-1 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^5*z^2*(2 + z) + q^2*(3 + z) + q^4*z*(-1 + 4*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 2}}}])/(q^3*z^2) - 
     (q*(1 - q^2 + q^7*z^2 - q*(1 + z) + q^6*z*(1 + z) + q^3*(2 + z) + 
        q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {-1, 2, 0}}}])/z - 
     (-q^2 - q^4 + q^7*(-1 + z) - z^(-2) - 1/(q^2*z^2) + (q*(-1 + z))/z + 
       q^5*z + q^9*z - 2*q^10*z^2 + q^11*z^2 + q^12*z^2 + q^6*(1 + z) + 
       (2 + z)/(q*z^2) - q^8*z*(2 + z))*R2[{{1}, {{5, 1, 2}, {-1, 2, 1}}}] - 
     ((1 + q^4*z)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 0}}}])/(q^3*z^2) - 
     ((2 + q^3 - q^2*z - 3*q^16*z^5 + q^17*z^5 - q^18*z^5 - q^19*z^5 - 
        q*(3 + 2*z) - q^15*z^4*(9 + 2*z) + q^11*z^2*(-1 + 3*z) + 
        q^7*z*(-4 + 6*z - 7*z^2) + q^4*z*(8 + 2*z - z^2) + 
        2*q^6*z*(4 + z^2) + q^10*z^2*(2 - 5*z + z^2) + 
        q^5*z*(-10 - 3*z + z^2) - q^9*z^2*(-4 + 6*z + z^2) + 
        q^14*z^3*(1 - 11*z + 2*z^2) + q^13*z^3*(-1 - 4*z + 2*z^2) + 
        q^12*z^3*(-2 - 3*z + 2*z^2) + q^8*z*(1 - 10*z + 3*z^2))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((-1 - q^2 - q^19*z^5 + q^20*z^6 - q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + 
        q^3*z*(1 + z) + q*(2 + z) - q^5*z*(2 + z) + q^17*z^5*(6 + z) - 
        q^4*z*(2 + 3*z) + q^18*z^5*(-3 + 5*z) + q^13*z^3*(2 - 3*z - 5*z^2) + 
        q^10*z^2*(-3 + 5*z - 4*z^2) + q^12*z^3*(3 + 6*z - 4*z^2) + 
        q^14*z^4*(3 + 3*z - z^2) - q^16*z^4*(1 - 11*z + z^2) + 
        q^7*z*(2 + 5*z + 2*z^2) + q^9*z^2*(1 - 4*z + 3*z^2) - 
        q^6*z*(-1 + z + 3*z^2) + q^11*z^2*(1 - 12*z + z^3) - 
        q^8*(z - 2*z^3 + z^4) + q^15*(z^4 + 9*z^5 - z^6))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 2}}}])/(q^9*z^4) - 
     ((1 - q^10*(-1 + z)^2*z^2 + q^11*z^3 + 3*q^13*z^4 + q^14*z^4 - 
        q^6*z*(1 + z) - q*(4 + z) + q^12*z^3*(1 + 2*z) + q^2*(5 + 2*z) + 
        q^4*z*(-2 + 3*z) + q^5*(z - 2*z^2) + q^8*(z - 2*z^2) + 
        q^3*(-2 + z - z^2) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {0, 2, 0}}}])/(q^3*z^2) - 
     q^9*(-2 + q*(-1 + z))*z*R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}] - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(q^5*z^2) - 
     ((-1 - 2*q^20*z^5 + 4*q^22*z^6 + 8*q^23*z^6 + 3*q^24*z^6 - q^2*(1 + z) + 
        q^18*z^4*(1 + z)^2 + q*(2 + z) - q^19*z^5*(8 + z) - 
        q^16*z^4*(7 + 3*z) - q^13*z^3*(4 + 15*z) + q^4*(1 + 4*z - z^2) + 
        q^14*z^3*(2 - 9*z + z^2) + q^17*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + z + 2*z^2) - q^15*z^3*(1 + 6*z + 2*z^2) + 
        q^7*z*(3 + 4*z - z^3) + q^8*z*(-2 + 2*z + z^2 - z^3) + 
        q^5*(1 - 7*z - 5*z^2 + z^3) + q^12*z^2*(-3 - 11*z + z^2 + z^3) + 
        q^6*(-1 + z + z^2 + z^3) + q^11*z*(-1 + 2*z + z^2 + z^3) + 
        q^9*z*(-1 - 4*z - 5*z^2 + 3*z^3) + q^10*z*(2 + 2*z - 3*z^2 + 3*z^3))*
       R2[{{1}, {{5, 1, 2}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((1 + 3*q^14*(-1 + z)*z^3 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) - q^15*z^3*(1 + 3*z) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-5 + z^2) - q^8*z*(5 + z^2) - q^9*z*(-4 + z + 2*z^2) + 
        q^12*z*(-2 + 7*z + 3*z^2) - q^10*z*(5 + 6*z^2) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) + q^6*(2 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(5 - 2*z + 5*z^2 + z^3) - q^7*(2 + z - 6*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/(q^4*z^2) - 
     ((1 + q^15*(3 - 4*z)*z^3 + 7*q^23*z^6 - q^22*(-10 + z)*z^6 - 
        3*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^20*z^6*(1 + 2*z) - q^21*z^6*(1 + 2*z) + q^3*(1 + 2*z - 2*z^2) - 
        q^19*z^5*(1 - 6*z + z^2) - q^17*z^4*(4 + z + z^2) + 
        q^7*z*(-2 + 2*z + z^2) + q^4*z*(-1 + 2*z + z^2) - 
        q^5*z*(-1 + 2*z + z^2) + q^12*z^3*(-5 - 7*z + 4*z^2) + 
        q^18*z^4*(-1 + z + 4*z^2) + q^13*z^3*(5 + 7*z + 6*z^2) + 
        q^6*z*(1 + 2*z - 2*z^2 + z^3) - q^9*z^2*(-5 - 8*z + 5*z^2 + z^3) - 
        q^14*z^3*(4 - 2*z + 5*z^2 + z^3) + q^10*z^2*(1 + 4*z - 8*z^2 + 
          2*z^3) + q^11*z^2*(-1 - 7*z^2 + 2*z^3) + 
        q^16*z^3*(-1 + 9*z - 3*z^2 + 2*z^3) + q^8*(z - 7*z^2 + z^3 + 4*z^4 - 
          z^5) + q^24*(z^6 - 2*z^7))*R2[{{1}, {{5, 1, 2}, {1, 2, 2}}}])/
      (q^7*z^4) + q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{5, 1, 2}, {2, 1, 0}}}] - 
     ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/z^2 - 
     ((1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R2[{{1}, {{5, 1, 2}, {2, 1, 2}}}])/(q^4*z^3) + 
     (q^5*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {2, 2, 0}}}])/z + 
     (q*(2 + 2*q^2 + 2*q^3*z + q^6*z - q^4*(-3 + z)*z^2 + q^11*(-1 + z)*z^3 - 
        6*q^15*z^4 - q^16*z^4 + q^14*(-7 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + 
        q^13*z^4*(1 + z) - 2*q^10*z^2*(1 + z)^2 - 2*q*(2 + z) + 
        q^7*z*(-3 + 3*z - 2*z^2) + q^12*z^3*(-1 + z^2) - 
        q^8*z*(-3 + 8*z + z^2) - q^9*z*(1 - 7*z - z^2 + z^3))*
       R2[{{1}, {{5, 1, 2}, {2, 2, 1}}}])/z^2 + 
     ((1 + q^2 - q^3*(-1 + z)*z - q^6*(-1 + z)*z + q^4*z^2 + q^15*z^4 - 
        2*q^14*(-2 + z)*z^4 + q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 
        2*q^23*z^6 - q*(2 + z) + 2*q^9*z^2*(2 + z) + q^18*z^5*(2 + z) + 
        2*q^7*z*(-1 + 2*z) + q^13*z^3*(3 + 8*z) - 2*q^11*z^2*(1 - z + z^2) - 
        q^8*z*(-1 + 7*z + z^2) + q^12*z^2*(1 - 4*z + z^2 + z^3) + 
        q^10*(z^2 + 3*z^3 - 3*z^4))*R2[{{1}, {{5, 1, 2}, {2, 2, 2}}}])/
      (q^2*z^3) - q^12*z*(2 + q - q*z + 2*q^5*z - q^6*z - q^7*z + 
       2*q^10*z^2 + q^11*z^2)*R2[{{1}, {{5, 1, 2}, {3, 2, 1}}}] + 
     (q^8*(-1 - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(4 + 3*z) + q^4*(3 + 3*z - 2*z^2) + 
        q^3*(-3 - 4*z + z^2) - q^8*z*(5 - 2*z + z^2) + 
        q^7*z*(9 + 2*z + z^2) - q^5*z*(-3 + 3*z + z^2) + 
        q^6*z*(-4 + z + 2*z^2) + q^11*(z^2 - 2*z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*z*(-1 - 6*z + 3*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{5, 1, 2}, {3, 2, 2}}}])/z + 
     (-1 + q)*q^5*(2 + q)*z*R2[{{1}, {{5, 2, 0}, {-2, 1, 0}}}] - 
     ((1 + q^2 - 3*q^5*z - q^3*z^2 + q^7*(2 - 3*z)*z^2 + 3*q^8*z^3 + 
        q^10*z^4 + q^9*z^3*(1 + z) - q*(2 + z) + q^4*z*(3 + 2*z) - 
        q^6*z*(-1 + 3*z + z^2))*R2[{{1}, {{5, 2, 0}, {-2, 1, 1}}}])/
      (q^2*z^2) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{5, 2, 0}, {-2, 1, 2}}}])/(q^4*z^3) - 
     (-q - q^2 + q^4*(-1 + z) - 1/(q^3*z^2) - 1/(q*z^2) + (-1 + z)/z - 
       2*q^5*z - q^6*z - q^7*z^2 - q^8*z^2 + 2*q^3*(1 + z) + 
       (2 + z)/(q^2*z^2))*R2[{{1}, {{5, 2, 0}, {-2, 2, 0}}}] - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{5, 2, 0}, {-2, 2, 1}}}])/(q^4*z^3) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}])/(q^3*z^2) + 
     q^6*(2 + q)*z*(-1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}] - 
     q^6*(2 + q)*z*(-1 + q^4*z - q^8*z^2 + q^9*z^2)*
      R2[{{1}, {{5, 2, 0}, {0, 2, 0}}}] - 
     ((-1 - q^5*z + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 
        6*q^9*z^2*(1 + z) - q^16*z^5*(2 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(7 + 6*z) + q^10*z^2*(2 - 10*z - 7*z^2) - 
        2*q^12*z^3*(-1 - 3*z + z^2) + q^15*z^4*(4 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^13*z^3*(3 + 8*z + 2*z^2) + 
        q^7*z*(2 + z + 2*z^2 - z^3) + q^8*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^14*z^3*(1 - 8*z - 3*z^2 + z^3) - q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{5, 2, 0}, {0, 2, 1}}}])/(q^5*z^3) - 
     ((-1 + q)*(-1 + q^7*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 0}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{5, 2, 0}, {1, 1, 2}}}])/z^2 + 
     ((-1 + q)*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 0}, {1, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{5, 2, 0}, {1, 2, 1}}}])/z^2 - 
     (q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {2, 1, 1}}}])/z - 
     (q^3*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {2, 2, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^3 + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{5, 2, 1}, {-2, 0, 0}}}])/z^2 + 
     q^6*z*R2[{{1}, {{5, 2, 1}, {-2, 0, 1}}}] - 
     ((-1 - 4*q^16*z^4 + q^18*z^4 - q^14*(-4 + z)*z^4 + q*(6 + z) - 
        2*q^2*(5 + 2*z) + q^15*z^3*(-1 + 4*z) + q^10*z*(3 + z - 6*z^2) + 
        q^4*(4 + 7*z - 5*z^2) + q^3*(3 + z^2) - q^8*z*(6 + z^2) + 
        q^9*z^2*(-4 - 3*z + z^2) + q^7*z*(3 - 3*z + z^2) + 
        q^13*z^2*(-1 + 4*z + z^2) + q^5*(-1 - z + 3*z^2) - 
        q^12*z^2*(1 + 3*z + 3*z^2) + q^6*(-1 - 2*z + 2*z^2 + z^3) - 
        q^11*z*(1 - 4*z - 6*z^2 + 2*z^3))*R2[{{1}, {{5, 2, 1}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((-1 - q^4*z - q^5*z^2 + 8*q^12*z^4 + 4*q^17*z^5 - 
        q^16*(-4 + z)*z^5 - q^19*z^6 + q*(1 + z) + q^2*(1 + z) - 
        q^6*z*(1 + z) - q^13*z^4*(8 + z) - q^10*z^2*(2 + 3*z) + 
        q^8*z*(-1 + 5*z) + q^14*z^4*(-1 - 2*z + z^2) + q^3*(-1 - z + z^2) + 
        q^9*z^2*(-3 - 8*z + 3*z^2) + 2*q^7*(z + z^3) + q^11*(z^2 + 5*z^4) + 
        q^18*(z^5 - 2*z^6) + q^15*(z^4 + z^6))*
       R2[{{1}, {{5, 2, 1}, {-2, 1, 1}}}])/(q^8*z^4) - 
     ((-1 - q^2 + 2*q^5*z + q^3*(-1 + z)*z + 2*q^7*(-1 + z)*z^2 - 2*q^8*z^3 - 
        q^9*z^3 - q^4*z*(1 + z) + q*(2 + z) + q^6*z*(-1 + 2*z + 2*z^2))*
       R2[{{1}, {{5, 2, 1}, {-2, 1, 2}}}])/(q*z^2) - 
     q^7*(q^2 + q*(3 - 2*z) - z)*z*R2[{{1}, {{5, 2, 1}, {-2, 2, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z + 3*q^7*z^3 - q^10*z^4 - q^11*z^4 + 
        q^15*z^4 - q^14*(-4 + z)*z^4 + q^12*(-3 + z)*z^4 - 2*q^16*z^5 - 
        3*q^17*z^5 + q^18*z^5 + q^19*z^5 - q^4*z*(1 + z) - q^6*z*(1 + z) + 
        q*(2 + z) + q^5*z*(2 + z) + q^13*z^4*(3 + z) + q^8*z^2*(1 + 2*z) - 
        q^9*z^2*(1 - 3*z + z^2))*R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}])/
      (q^6*z^3) - ((1 - 4*q^5*z - q^6*z^2 + 4*q^9*z^3 + 2*q^8*z^2*(1 + z) + 
        q^10*z^3*(1 + z) - q*(2 + z) + q^3*(2 + 3*z - z^2) + 
        q^4*(-1 + z + z^2) + q^7*z*(1 + z + z^2))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 - q^5*z - q^3*(-1 + z)*z - q^6*z^2 + q^7*z^2 + q^8*z^2 - 
        q^10*z^3 + q^4*z*(1 + z) - q*(2 + z))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/(q*z^2) + 
     (q*(1 - q^2 + q^7*z^2 - q*(1 + z) + q^6*z*(1 + z) + q^3*(2 + z) + 
        q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}])/z - 
     ((-1 + q*z - q^5*(-3 + z)*z - 4*q^8*z^3 + q^9*(-3 + z)*z^3 - 
        2*q^13*z^4 - q^14*z^4 + q^7*z^2*(-1 + 2*z) + q^2*(3 + 2*z) - 
        q^3*(2 + z^2) + q^4*z*(-5 - z + z^2) - q^6*z*(1 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q^5*(-1 + z)*z + q^11*z^3 - q^10*(-3 + z)*z^3 + 3*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 - q^6*z*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + q^8*(z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(2 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + q^4*(2 - 3*z)*z - q^11*z^3 + q^10*(-2 + z)*z^3 - 3*q^13*z^4 - 
        q^14*z^4 + q^6*z*(1 + z) + q*(4 + z) + q^5*z*(-1 + 2*z) + 
        q^8*z*(-1 + 2*z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 2*z) + 
        q^9*z^2*(-2 - 2*z + z^2) + q^7*z*(1 - z + z^2) + q^3*(2 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - 2*q^16*z^4 + q^17*z^4 + q^18*z^4 + q^15*z^3*(2 + z) - 
        4*q^2*(3 + z) + q*(6 + z) - q^14*z^3*(1 + 2*z) + q^13*z^2*(3 + 4*z) + 
        q^4*(5 + 8*z - 5*z^2) + q^10*z*(2 + 3*z - 4*z^2) + 
        q^8*z*(-8 + z - z^2) + q^7*z*(4 - 5*z + z^2) + q^6*z*(-3 + z + z^2) + 
        q^3*(6 + 2*z + z^2) + q^5*(-4 - 4*z + 5*z^2) - 
        q^11*z*(3 - 4*z - 3*z^2 + z^3) + q^9*z*(4 - 4*z - z^2 + z^3) - 
        q^12*z*(-1 + 7*z + 5*z^2 + z^3))*R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/
      (q^4*z^2) - (q*(1 - q^4*z + q^5*(-6 + z)*z^2 + 2*q^6*(-2 + z)*z^2 + 
        q^7*(-1 + z)*z^2 - 2*q^9*z^3 - 7*q^10*z^3 + q^11*(-7 + z)*z^3 + 
        q^12*(-2 + z)*z^3 + 2*q^14*z^4 - q^15*z^4 - 5*q^16*z^4 - 2*q^17*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/z - 
     (q^3*(-1 + 2*z + 4*q^5*(-1 + z)*z - 2*q^2*(3 + z) + q^6*z*(3 + z) + 
        q^8*z^2*(-1 + 4*z) + q*(4 + 2*z - z^2) - q^7*z*(1 - z + z^2) + 
        q^3*(4 + 3*z^2) - q^4*(1 - 3*z + 2*z^2 + z^3))*
       R2[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/z + (-1 + q)*q^13*(2 + q)*z^2*
      R2[{{1}, {{5, 2, 1}, {1, 2, 0}}}] + 
     (q^2*(-1 + q^8*z + q^5*(-1 + z)*z^2 + q^10*z^3 + 2*q^11*z^4 + q^12*z^4 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + q^3*z*(1 + 2*z) + 
        q^9*z^2*(1 - z + z^2) + q^6*(z + z^3) - q^7*z*(2 + z - z^2 + z^3))*
       R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/z^2 - 
     ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 1}, {2, 2, 0}}}])/z - 
     2*q^6*z*R2[{{1}, {{5, 2, 2}, {-2, 0, 0}}}] + 
     ((-1 + q)*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 2}, {-2, 0, 1}}}])/z - 
     ((-1 - q^2 - q^8*z + q^9*(-1 + z)*z^3 + q^10*(-1 + z)*z^3 + q*(2 + z) - 
        q^5*(-1 + z^2) + q^3*(1 - 3*z + z^2) + 2*q^4*(-1 + z + z^2) + 
        q^6*z*(-2 - z + 2*z^2) + q^7*z*(3 + z + 2*z^2))*
       R2[{{1}, {{5, 2, 2}, {-2, 1, 0}}}])/(q*z^2) - 
     (q^2*(1 + q^2*(1 - 2*z) + z + 2*q^5*(-1 + z)^2*z^2 - q^4*z^3 + q^8*z^3 - 
        q^6*(-3 + z)*z^3 - q^7*(-2 + z)*z^3 + q^3*z*(2 + 5*z - z^2) - 
        q*(2 + z + z^2))*R2[{{1}, {{5, 2, 2}, {-2, 1, 1}}}])/z^2 - 
     ((-1 - q^4*z + q^15*z^4 + q^14*(-2 + z)*z^4 + 2*q^16*z^5 + q^17*z^5 + 
        q*(1 + z) + q^6*z^2*(1 + z) - q^13*z^4*(11 + z) + q^2*(1 + 2*z) - 
        q^3*(1 + 3*z) - 2*q^9*z^2*(1 + 3*z) + q^11*z^3*(-1 + 6*z) + 
        q^7*(z - 3*z^2) - q^12*z^3*(1 + 4*z + z^2) + 
        q^10*z^2*(-1 - 3*z + 3*z^2) + q^5*(z + z^2 - z^3) - 
        q^8*z*(1 - 4*z + 7*z^2 + z^3))*R2[{{1}, {{5, 2, 2}, {-2, 1, 2}}}])/
      (q^3*z^3) - q^6*z*(2 + q - q*z - q^2*z + q^3*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{5, 2, 2}, {-1, 0, 2}}}] - 
     ((1 + q^2 - 3*q^4*z - q^5*(-3 + z)*z - q^3*(-2 + z)*z + q^10*z^4 + 
        q^11*z^4 + 2*q^12*z^4 - q^13*z^4 - q^14*z^4 - q*(2 + z) - 
        q^7*z^2*(3 + 4*z) - q^6*z*(1 - 5*z + z^2) + q^9*z^2*(1 - z + z^2) + 
        q^8*z^2*(-1 - 2*z + 2*z^2))*R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}])/
      (q^4*z^3) - ((-1 + q*z - q^5*(-1 + z)*z + q^7*(-1 + z)^2*z + q^3*z^2 - 
        8*q^14*z^4 + q^16*z^4 + q^15*(-1 + z)*z^4 + 2*q^2*(1 + z) + 
        q^8*z*(2 + 3*z) - q^6*z*(4 + 3*z) - q^12*z^3*(4 + 3*z) - 
        q^13*z^3*(1 + 5*z) + q^4*(-1 - 2*z + z^2) + 
        3*q^10*z^2*(-1 - 2*z + z^2) + q^11*z^2*(-1 - 3*z + 2*z^2) + 
        q^9*z*(-1 + 5*z - z^2 + z^3))*R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/
      (q^6*z^3) - ((-1 - q^2 + q^4*z + q^5*z + q^3*(-2 + z)*z + 
        q^8*(3 - 2*z)*z^2 - q^10*z^3 + q^7*z*(1 + z) - q^9*z^2*(1 + z) + 
        q*(2 + z) - q^6*z*(2 + z))*R2[{{1}, {{5, 2, 2}, {-1, 1, 2}}}])/
      (q*z^2) - ((-1 - q^5*z^3 - q^12*z^4 - 4*q^16*z^5 - q^17*z^5 + 
        2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - q^13*z^4*(7 + z) + 
        q^2*(1 + 2*z) - q^3*(1 + 3*z) - q^10*z^3*(6 + 5*z) - 
        q^8*z*(1 - 5*z + z^2) + q^11*z^3*(1 - 4*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3) + q^15*(z^4 - 3*z^5))*
       R2[{{1}, {{5, 2, 2}, {-1, 2, 0}}}])/(q^4*z^3) - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - 5*q^12*z^3 + q^13*(-2 + z)*z^3 - 
        q^11*(-1 + z)*z^3 - 2*q^14*z^4 + 4*q^16*z^4 - 3*q^17*z^4 - 
        2*q^18*z^4 - q^15*(-4 + z)*z^4 - 2*q^20*z^5 - 3*q^21*z^5 - q^22*z^5 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(1 + 4*z) + 
        q^7*z*(1 - 3*z + z^2) + q^8*z*(-2 - 2*z + z^2) + q^3*(1 - z + z^2) + 
        q^9*(z + 2*z^3))*R2[{{1}, {{5, 2, 2}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 + q^5*z + q^3*(-3 + z)*z - q^13*z^4 - 2*q^14*z^4 + q^15*z^5 + 
        q^16*z^5 - q^10*z^2*(1 + z) + q^6*z^2*(2 + z) + q*(6 + z) - 
        q^12*z^2*(1 + 3*z) + q^8*z*(2 + 3*z) - q^2*(7 + 4*z) + 
        q^4*(2 + 4*z - 5*z^2) + q^7*z*(1 + z + z^2) + q^11*(z^2 - 2*z^3) + 
        q^9*z*(-2 - 4*z - 3*z^2 + z^3))*R2[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/
      (q^2*z^2) - ((1 - 6*q^17*z^4 - q^18*z^4 + q^16*(-5 + z)*z^4 + 
        2*q^19*z^5 + q^20*z^5 - q*(4 + z) + q^15*z^4*(6 + z) + 
        q^2*(5 + 2*z) - q^8*z*(1 + 3*z) + q^13*z^3*(1 + 4*z) + 
        q^6*z*(3 + z - 2*z^2) + q^11*z^2*(3 + 4*z - 2*z^2) + 
        q^7*z*(-2 + z - z^2) + q^3*(-1 + z - z^2) - q^9*z^2*(-2 + z^2) + 
        q^12*z^2*(1 + z + z^2) + q^14*z^3*(-1 + 4*z + z^2) + 
        q^5*(1 + 2*z^2) + q^4*(-2 - 3*z + 3*z^2) + 
        q^10*(z - 3*z^2 + 5*z^3 - 2*z^4))*R2[{{1}, {{5, 2, 2}, {0, 1, 2}}}])/
      (q^2*z^2) - ((1 + q^14*(2 - 3*z)*z^4 + q^15*(-1 + z)*z^4 - q^16*z^5 - 
        q^17*z^5 - q*(1 + z) + q^5*z^2*(1 + z) + q^13*z^4*(9 + z) - 
        q^2*(1 + 2*z) + q^3*(1 + 3*z) + q^9*z^2*(1 + 5*z) + 
        q^7*z*(-2 + z - z^2) + q^8*z*(1 - 3*z + z^2) + 
        q^12*z^3*(1 + z + z^2) - q^6*z*(-1 + z + 2*z^2) + 
        q^11*(z^3 - 4*z^4) + q^10*(z^2 + z^4))*
       R2[{{1}, {{5, 2, 2}, {0, 2, 2}}}])/z^2 + (-1 + q)*q^7*(1 + q)*z*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{5, 2, 2}, {1, 0, 0}}}] - 
     ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R2[{{1}, {{5, 2, 2}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((1 + q^2 - q^3*z^2 + q^6*(-1 + z)*z^2 + q^11*(5 - 2*z)*z^3 - 
        q^14*(-1 + z)*z^4 - 2*q^15*z^5 - 5*q^16*z^5 - 4*q^17*z^5 + q^19*z^5 + 
        2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 + q^5*z*(1 + z) + 
        q^18*z^5*(1 + z) - q*(2 + z) + q^13*z^4*(4 + z) + q^4*z*(1 + 2*z) + 
        q^9*z^2*(3 + 3*z - z^2) - q^7*z*(2 + z^2) - q^8*z*(-1 + 4*z + z^2) + 
        q^12*z^3*(-2 - 3*z + 2*z^2))*R2[{{1}, {{5, 2, 2}, {1, 1, 2}}}])/
      (q^3*z^3) + q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^8*z - q^9*z + 
       2*q^12*z^2 + q^13*z^2)*R2[{{1}, {{5, 2, 2}, {2, 1, 1}}}] - 
     ((1 + 2*q^12*(-1 + z)*z^3 - 4*q^14*z^4 - 4*q^15*z^4 - q^16*z^4 - 
        q^13*z^3*(3 + z) - q*(6 + z) + q^2*(9 + 4*z) + q^5*(2 + z - 2*z^2) + 
        q^3*(-2 + z - z^2) - q^7*z*(4 - 3*z + z^2) + q^8*z*(6 - z + z^2) - 
        q^6*z*(-1 + 2*z + z^2) + q^11*z^2*(-3 - 4*z + 2*z^2) + 
        q^4*(-4 - 6*z + 5*z^2) + q^10*z*(-1 + 8*z^2) - 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R2[{{1}, {{6, 0, 0}, {-2, 1, 1}}}])/
      (q^9*z^3) - ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 
        2*q^14*(-4 + z)*z^4 - 4*q^18*z^5 - q^20*z^5 + 2*q^23*z^6 + q^24*z^6 + 
        q*(2 + z) - q^19*z^5*(5 + z) + q^15*z^4*(5 + 2*z) + 
        q^11*z^2*(5 + 6*z) - q^17*z^4*(1 - 5*z + z^2) - 
        q^8*z^2*(-5 + 2*z + z^2) + q^3*(-1 + z + 2*z^2) - 
        q^4*(1 + 4*z + 2*z^2) + 2*q^9*z*(-1 - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - 2*z^2 + z^3) + q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^13*(z^3 - 7*z^4) + q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R2[{{1}, {{6, 0, 0}, {-2, 1, 2}}}])/(q^11*z^4) - 
     ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 - 2*q^14*(-4 + z)*z^4 + 
        4*q^18*z^5 + q^20*z^5 - 2*q^23*z^6 - q^24*z^6 - q*(2 + z) + 
        q^19*z^5*(5 + z) - q^15*z^4*(5 + 2*z) + q^16*z^4*(-1 + 3*z) - 
        q^11*z^2*(5 + 6*z) + q^13*z^3*(-1 + 7*z) + q^17*z^4*(1 - 5*z + z^2) + 
        q^8*z^2*(-5 + 2*z + z^2) - q^3*(-1 + z + 2*z^2) + 
        q^4*(1 + 4*z + 2*z^2) + q^7*z*(-3 - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - 2*z^2 + z^3) - q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^9*(2*z + 6*z^3 - 2*z^4))*R2[{{1}, {{6, 0, 0}, {-2, 2, 1}}}])/
      (q^11*z^4) - (3 + q^2*(1 - 3*z) + (-4 + z)/q^2 - q*(-3 + z) + 
       1/(q^7*z^2) - 1/(q^3*z) - z - 5*q^3*z + 3*q^5*z + q^6*z + q^4*z^2 + 
       3*q^7*z^2 - 3*q^8*z^2 - 4*q^9*z^2 - q^10*z^2 + (1 + z)/q - 
       (3 + z)/(q^6*z^2) + (3 + z)/(q^5*z^2) + (-1 + z - z^2)/(q^4*z^2))*
      R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}] - 
     ((1 + q^5*z + 3*q^17*z^5 - q^19*z^5 - q*(1 + z) + 2*q^18*z^5*(1 + z) - 
        q^4*z*(3 + z) - q^2*(1 + 3*z) - q^11*z^3*(1 + 5*z) + 
        q^9*z^2*(3 + 7*z - 3*z^2) + q^16*z^4*(3 + 6*z - z^2) + 
        q^12*z^3*(-2 - 5*z + z^2) + q^13*z^3*(-2 + 4*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^15*z^3*(2 + z - 2*z^3) + 
        q^6*z*(1 + z - 7*z^2 + z^3) + q^7*z*(-2 - 6*z - 3*z^2 + z^3) + 
        q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + q^8*(z + 4*z^2 + 7*z^3 - z^4) - 
        q^14*(z^3 + 6*z^5 + z^6))*R2[{{1}, {{6, 0, 0}, {-1, 1, 2}}}])/
      (q^9*z^4) - ((-1 - q^5*z - 3*q^17*z^5 + q^19*z^5 + q*(1 + z) - 
        2*q^18*z^5*(1 + z) + q^4*z*(3 + z) + q^2*(1 + 3*z) + 
        q^11*z^3*(1 + 5*z) + q^12*z^3*(2 + 5*z - z^2) + 
        q^16*z^4*(-3 - 6*z + z^2) - q^13*z^3*(-2 + 4*z + z^2) - 
        q^3*(1 + 6*z + z^2) + q^9*z^2*(-3 - 7*z + 3*z^2) + 
        q^7*z*(2 + 6*z + 3*z^2 - z^3) + q^8*z*(-1 - 4*z - 7*z^2 + z^3) - 
        q^6*z*(1 + z - 7*z^2 + z^3) - q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + 
        q^15*z^3*(-2 - z + 2*z^3) + q^14*(z^3 + 6*z^5 + z^6))*
       R2[{{1}, {{6, 0, 0}, {-1, 2, 1}}}])/(q^9*z^4) - 
     ((-1 + q^3*(-1 + z)^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        q^10*(-3 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + 3*q^6*z*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + q^5*z*(-1 + 2*z) + 
        q^4*(1 + 3*z - 4*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^8*z*(-1 + z + z^2) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 0, 0}, {0, 1, 1}}}])/(q^5*z^2) - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R2[{{1}, {{6, 0, 0}, {0, 1, 2}}}])/
      (q^4*z^2) - q^8*(2 + q)*z*(-1 + q^4*z)*(-1 + q^5*z)*
      R2[{{1}, {{6, 0, 0}, {0, 2, 2}}}] - 
     ((1 + q^5 - q^8*(-4 + z)*z - q^3*(-2 + z)*z + q^11*z^3 + 3*q^14*z^4 + 
        q^15*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^7*z*(-4 + z - z^2) - 
        q^10*z^2*(1 - 7*z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^4*(-3 - 4*z + 4*z^2) - q^9*z*(1 - 3*z - 2*z^2 + z^3))*
       R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}])/(q^5*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*z^5 + 3*q^17*z^5 + 
        3*q^18*z^5 - q^19*z^5 - q^20*z^5 - q^15*z^4*(1 + 2*z) + 
        q^10*z^3*(-3 + 4*z) + q^11*z^3*(-1 + 7*z) + 
        q^9*z^2*(-3 - 5*z + z^2) + q^5*z*(-2 - z + z^2) + 
        q^2*(-1 + 2*z + z^2) - q^8*z*(1 - 4*z - 2*z^2 + z^3) + 
        q^7*(2*z + 4*z^3 - 2*z^4))*R2[{{1}, {{6, 0, 0}, {1, 1, 2}}}])/
      (q^7*z^3) + ((-1 + q)*q*(-1 + q^4*z)*(-1 + q^5*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{1}, {{6, 0, 0}, {1, 2, 2}}}])/
      z^2 - ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 - 2*q^14*(-4 + z)*z^4 + 
        6*q^18*z^5 + q^20*z^5 - 2*q^22*z^6 - 3*q^23*z^6 - q^24*z^6 - 
        q*(2 + z) + q^19*z^5*(6 + z) - q^15*z^4*(5 + 2*z) + 
        q^16*z^4*(-1 + 3*z) - q^11*z^2*(5 + 6*z) + q^13*z^3*(-1 + 7*z) + 
        q^17*z^4*(1 - 5*z + z^2) + q^8*z^2*(-5 + 2*z + z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^7*z*(-3 - 5*z^2 + z^3) - q^5*(1 + 3*z - 2*z^2 + z^3) - 
        q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + q^9*(2*z + 6*z^3 - 2*z^4))*
       R2[{{1}, {{6, 0, 1}, {-2, 1, 0}}}])/(q^12*z^4) - 
     ((1 + q^4*(-1 + z)^2 + q^2*z + q^21*(4 - 5*z)*z^5 + q^20*(9 - 2*z)*z^5 - 
        5*q^23*z^6 - q^25*z^6 + 2*q^27*z^7 + 3*q^28*z^7 + q^29*z^7 - 
        q*(2 + z) - q^24*z^6*(6 + z) + q^11*z^2*(3 - 4*z - 3*z^2) + 
        q^3*(1 - 2*z^2) + q^6*z*(2 + 2*z - z^2) - q^22*z^5*(1 - 6*z + z^2) - 
        q^19*z^4*(-3 + z + z^2) - q^10*z^2*(2 + 3*z + z^2) + 
        q^12*z^2*(6 + 8*z + 7*z^2 - 2*z^3) + q^7*z*(-7 - 8*z + z^3) - 
        q^13*z^2*(3 - 3*z - 18*z^2 + z^3) - q^5*(1 - 5*z - 6*z^2 + z^3) + 
        q^16*z^3*(-1 - z^2 + z^3) + q^8*z*(1 + 2*z + 3*z^2 + z^3) + 
        q^15*z^2*(1 - 6*z - 11*z^2 + 2*z^3) - 
        q^9*z*(-1 + 4*z + z^2 + 3*z^3) + q^14*z^2*(-2 - z + 4*z^3) + 
        q^18*(z^3 + z^4 - 14*z^5) + q^17*(z^3 - 18*z^5 + 3*z^6))*
       R2[{{1}, {{6, 0, 1}, {-2, 1, 1}}}])/(q^12*z^4*(-1 + q^5*z)) - 
     ((-1 + 3*q^14*z^4 + 4*q^15*z^4 + q^16*z^4 + 2*q^13*z^3*(1 + z) + 
        q^6*z^2*(2 + z) + q*(6 + z) - q^2*(9 + 4*z) + q^4*(4 + 6*z - 5*z^2) + 
        q^11*z^2*(5 + 5*z - 2*z^2) + q^8*z*(-5 + z - z^2) + 
        q^7*z*(2 - 4*z + z^2) + q^3*(2 - z + z^2) - 
        q^12*z^2*(1 - 2*z + 2*z^2) + q^5*(-2 - z + 2*z^2) - 
        q^10*z*(-1 + z + 7*z^2) + q^9*z*(1 - 3*z - 5*z^2 + z^3))*
       R2[{{1}, {{6, 0, 1}, {-2, 1, 2}}}])/(q^8*z^3) - 
     ((-1 - z + 2*q^19*z^6 + 5*q^20*z^6 + 2*q^21*z^6 + 2*q^7*z*(1 + z)^2 - 
        q^16*z^5*(4 + z) + q^2*(1 - 4*z - 4*z^2) + q^8*z*(-1 + z - 2*z^2) + 
        5*q^4*z*(1 + z - z^2) + q^15*z^4*(1 - 3*z + z^2) + 
        q*(1 + 7*z + z^2) - 2*q^12*z^3*(1 - z + 2*z^2) + 
        q^5*z*(-1 + z + 2*z^2) - q^13*z^3*(2 + 7*z + 5*z^2) + 
        q^11*z^2*(-1 + 10*z + 7*z^2) + q^10*z^2*(4 - 9*z - 10*z^2 + z^3) + 
        q^14*z^3*(1 - 3*z - 5*z^2 + z^3) + q^3*(-1 - 6*z - 4*z^2 + z^3) + 
        q^9*z^2*(-7 - 10*z - 2*z^2 + z^3) - q^6*(z - 10*z^3 + z^4))*
       R2[{{1}, {{6, 0, 1}, {-2, 2, 0}}}])/(q^5*z^3) - 
     ((1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + q^13*(7 - 2*z)*z^4 + 
        4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 + 
        q^5*z*(1 + z) + q^2*(2 + z) - 3*q^14*z^4*(2 + z) - q*(3 + z) + 
        q^15*z^4*(-2 + 3*z) + q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R2[{{1}, {{6, 0, 1}, {-2, 2, 2}}}])/
      (q^6*z^3) - ((1 - 3*q^17*z^4 - 5*q^20*z^5 - 2*q^21*z^5 - 
        2*q^18*z^4*(1 + z) - q*(5 + z) + q^2*(2 + 3*z) + 
        q^7*z*(-3 + z - 2*z^2) + q^3*(8 + 6*z - z^2) - q^6*(1 - 9*z + z^2) - 
        q^8*z*(8 + 8*z + z^2) + q^4*(-8 - 5*z + 2*z^2) + 
        q^16*z^3*(-3 + z + 2*z^2) + 2*q^13*z^2*(1 + 2*z + 3*z^2) + 
        q^12*z^2*(5 + 5*z + 3*z^2) + q^14*z^2*(1 + 2*z + 13*z^2) + 
        q^10*z*(-1 + 6*z + z^2 - 3*z^3) + q^9*z*(5 + z - 3*z^2 - z^3) + 
        q^5*(3 - 6*z + z^3) + q^15*z^2*(-2 - z + 7*z^2 + z^3) + 
        q^11*(z - 7*z^2 - 2*z^4) + q^19*(z^4 - 2*z^5))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((1 + q^11*(-8 + z)*z^4 - 3*q^17*(-1 + z)*z^5 + q^20*z^6 - q*(1 + z) - 
        q^5*z^2*(3 + z) - q^2*(1 + 3*z) + q^19*z^5*(-1 + 4*z) + 
        q^3*(1 + 5*z) + q^18*z^5*(2 + 5*z) + q^13*z^4*(5 + 6*z) + 
        q^16*z^4*(3 + 4*z - z^2) + q^4*z*(-1 + 3*z + z^2) + 
        q^12*z^3*(-3 - 5*z + 4*z^2) + q^7*z*(-2 - 5*z - 3*z^2 + z^3) - 
        2*q^15*z^3*(-1 + z^2 + z^3) - q^9*z^2*(-2 - 6*z + 4*z^2 + z^3) + 
        q^6*z*(1 + z - 7*z^2 + 2*z^3) + q^10*z^2*(-1 + 5*z + 4*z^2 + 2*z^3) + 
        q^8*(z + 3*z^2 + 6*z^3 + 3*z^4 - z^5) - 2*q^14*(z^3 + 3*z^5 + z^6))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 - 2*q^5*z^2 - 2*q^17*z^4 - 2*q^18*z^6 + 5*q^22*z^6 + 6*q^23*z^6 + 
        2*q^24*z^6 + 2*q^25*z^7 + q^26*z^7 - q^2*(2 + z) + q*(3 + z) + 
        2*q^20*z^5*(-1 + 2*z) - q^16*z^3*(1 + 2*z) - 2*q^19*z^5*(4 + 3*z) + 
        q^4*(1 + 2*z - 2*z^2) + q^3*(-1 - 2*z + z^2) + 
        q^9*z^2*(-10 + z + z^2) - q^7*z*(-5 + 2*z + z^2) + 
        q^6*z*(-3 + 3*z + z^2) + q^15*z^3*(-2 - 2*z + 3*z^2) + 
        q^10*z^2*(3 + 5*z + 3*z^2 - z^3) + q^12*z^2*(-3 + 2*z - 10*z^2 + 
          z^3) + q^8*z*(-2 + 9*z - 2*z^2 + z^3) + 
        q^13*z^2*(3 - 6*z - 10*z^2 + 3*z^3) + q^14*z^2*(-1 + 8*z + 7*z^2 + 
          5*z^3) + q^11*(z^2 - 2*z^4 - z^5) + q^21*(z^5 + 4*z^6 - z^7))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 - q^5*z^2 + q^19*(-10 + z)*z^5 + 4*q^22*z^6 + 6*q^23*z^6 + 
        2*q^24*z^6 + 2*q^25*z^7 + q^26*z^7 - q^2*(2 + z) + q*(3 + z) + 
        q^6*z*(-3 + 2*z) + q^18*z^5*(5 + 2*z) + 2*q^10*z^3*(-1 + 4*z) + 
        q^17*z^4*(-2 + 5*z) + q^20*z^5*(-2 + 7*z) + 
        q^7*z*(5 - 10*z - 2*z^2) + q^4*(1 + 2*z - 2*z^2) - 
        q^9*z^2*(11 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        3*q^13*z^2*(-1 + 3*z + 2*z^2) + q^8*z*(-2 + 21*z + 6*z^2) - 
        q^12*z^2*(3 + z + 13*z^2) + q^15*z^3*(-2 + 3*z + 4*z^2 - 2*z^3) - 
        q^16*z^3*(1 + 2*z - 7*z^2 + z^3) + q^14*z^2*(-1 + 11*z + 5*z^2 + 
          2*z^3) + q^11*(z^2 - 5*z^4) + q^21*(z^5 + 2*z^6 - z^7))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/(q^11*z^4) - 
     ((1 - q^3*(-1 + z)^2 - q^7*(-1 + z)*z^2 + q^11*z^3 - q^10*(-3 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 - 3*q^6*z*(1 + z) + 2*q^12*z^3*(1 + z) + 
        3*q^2*(2 + z) - q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^5*(z - 2*z^2) + 
        q^9*z^2*(2 + 4*z - z^2) - q^8*z*(-1 + z + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/
      (q^4*z^2) - ((-1 + q^5*z*(2 + z) + q*(6 + z) - 2*q^2*(3 + 2*z) + 
        q^6*z*(-1 + 4*z) + q^4*(3 + 4*z - 5*z^2) + q^3*(-2 - 4*z + z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) - q^8*z*(1 - 3*z + z^2) + 
        q^7*z*(4 + z + z^2) - q^12*z^2*(2 + 3*z + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 4*z - z^2 + z^3) + 
        q^14*(z^3 - 4*z^4) + q^13*(z^2 + z^3 - 2*z^4))*
       R2[{{1}, {{6, 0, 1}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((-1 - q^6*(-3 + z)*z^2 + q^14*(7 - 4*z)*z^4 - q^17*z^5 - 5*q^20*z^6 - 
        4*q^21*z^6 - q^22*z^6 - q^19*z^5*(1 + z) - q^2*(2 + z) - 
        2*q^13*z^4*(2 + z) + q*(3 + z) - q^5*z^2*(3 + z) + 
        q^18*z^5*(-3 + 2*z) + q^4*(1 - 2*z^2) + q^15*z^4*(2 - 6*z + z^2) + 
        q^3*(-1 - z + z^2) + q^16*z^4*(-1 + z + z^2) - 
        q^12*z^3*(-5 + 2*z + z^2) + q^10*z^3*(4 - 5*z + 2*z^2) + 
        q^8*z*(-3 + 8*z + z^2 - z^3) + q^11*z^2*(2 - 3*z - 3*z^2 + z^3) - 
        q^7*z*(-3 + z - 2*z^2 + z^3) + q^9*z*(1 - 8*z - 2*z^2 - 4*z^3 + z^4))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}])/(q^11*z^4) - 
     ((1 - 2*q - q^3*(-3 + z)*z - q^22*z^5 + 2*q^23*z^6 + q^24*z^6 + 
        q^19*z^3*(2 + z - 6*z^2) + q^10*z^2*(-13 + 4*z - 4*z^2) + 
        q^4*z*(-7 + z - z^2) + q^5*z*(13 + 5*z - z^2) - 
        q^21*z^4*(1 - z + z^2) - q^17*z^3*(-1 + z + z^2) - 
        q^2*(-1 + 2*z + z^2) + q^16*z^3*(-3 - 2*z + 6*z^2) + 
        q^12*z^2*(3 + 9*z - 2*z^2 - 2*z^3) - q^11*z^2*(-7 + 3*z + z^3) + 
        q^18*z^3*(-1 + z - 14*z^2 + z^3) - q^13*z^2*(3 + z - 9*z^2 + z^3) + 
        q^6*z*(-5 - 2*z - 6*z^2 + z^3) + q^8*z*(6 - 2*z - 6*z^2 + z^3) - 
        q^9*z*(1 - 11*z - 4*z^2 + z^3) + q^7*z*(-7 - 5*z + 2*z^2 + 2*z^3) + 
        q^14*z^2*(-1 - 5*z - 3*z^2 + 3*z^3) + q^15*z^2*(1 + 5*z - z^2 + 
          9*z^3) - q^20*(z^3 + 5*z^5 + 4*z^6))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     ((-1 + q^3*(-1 + z)^2 + 2*q^8*(-1 + z)*z - 2*q^11*z^3 + 
        q^10*(-6 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + q^6*z^2*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + 
        q^4*(1 + 3*z - 4*z^2) + q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}])/(q^4*z^2) - 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 1}, {1, 2, 0}}}])/(q*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + 2*q^17*z^3 + 
        q^6*(-5 + z)*z^3 + 5*q^25*z^6 + q^26*z^6 - q^24*(-4 + z)*z^6 - 
        2*q^27*z^7 - q^28*z^7 + 2*q^15*z^3*(1 + z)^2 - q^23*z^6*(4 + z) - 
        q^21*z^5*(3 + 2*z) + 2*q^10*z^2*(1 + 2*z - 2*z^2) + 
        q^5*z*(2 + z - z^2) + q^9*z^2*(2 + 5*z - z^2) + q^20*z^4*(-1 + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^22*z^5*(-1 + 2*z + z^2) + 
        q^19*z^4*(-4 - 3*z + 2*z^2) + q^14*z^2*(1 - 2*z + z^3) + 
        q^18*z^3*(-2 + 4*z - 3*z^2 + z^3) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^12*z^2*(-1 - 2*z - 2*z^2 + z^3) + 
        q^11*(z^3 - 7*z^4) - q^13*(z^2 + z^4) + q^16*(z^3 + 3*z^4 - z^5))*
       R2[{{1}, {{6, 0, 1}, {1, 2, 1}}}])/(q^7*z^3) - 
     ((1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     ((1 - 2*q + 10*q^15*z^4 - 2*q^17*z^4 + 3*q^19*z^5 + 6*q^20*z^5 + 
        2*q^21*z^5 + 2*q^22*z^6 + q^23*z^6 - q^16*z^4*(5 + 4*z) + 
        2*q^14*z^3*(-1 + 5*z) + q^3*(-3 + z - z^2) - q^2*(-2 + 2*z + z^2) - 
        q^18*z^4*(-1 + 2*z + z^2) + q^13*z^2*(-1 - z + 3*z^2) + 
        q^10*z*(3 - 6*z + 3*z^2 - 4*z^3) + q^5*(1 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) - q^9*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) + q^12*z^2*(-2 - 4*z - 2*z^2 + z^3) + 
        q^7*z*(-1 + z - 4*z^2 + 2*z^3) - q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + 
        q^6*(-1 - 2*z + 2*z^2 - 5*z^3 + z^4))*
       R2[{{1}, {{6, 0, 1}, {2, 1, 2}}}])/(q^11*z^4) - 
     ((1 - q^11*z^2 + q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 
        2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 - q^6*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^5*z*(3 + 2*z) + 
        q^15*z^4*(-2 + 3*z) + 2*q^12*z^3*(-1 + 4*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) + q^7*z*(-3 - z + z^2) - 
        q^8*z*(-3 + 5*z + z^2) + q^4*(-1 - 3*z + 2*z^2) - 
        q^9*z*(1 - 6*z - z^2 + z^3) + q^16*(z^4 + z^5 - z^6))*
       R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/(q^3*z^3) - 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/z^2 + 
     ((-1 + q)*q^3*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 1}, {3, 2, 1}}}])/z^2 - 
     ((-1 - 2*q^12*(-1 + z)*z^3 + 4*q^14*z^4 + 4*q^15*z^4 + q^16*z^4 + 
        q^13*z^3*(3 + z) + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(4 + 6*z - 5*z^2) + q^11*z^2*(3 + 4*z - 2*z^2) + 
        q^8*z*(-6 + z - z^2) + q^7*z*(4 - 3*z + z^2) + q^3*(2 - z + z^2) + 
        q^6*z*(-1 + 2*z + z^2) + q^5*(-2 - z + 2*z^2) + q^10*(z - 8*z^3) + 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R2[{{1}, {{6, 0, 2}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((1 - z + q^12*(-5 + z)*z^4 - q^18*z^5 + 
        q^16*(-3 + z)*z^5 + 6*q^19*z^6 - q^20*z^6 + q^22*z^6 + 
        3*q^10*z^3*(2 + z) - q^17*z^5*(4 + z) + q^13*z^4*(5 + 6*z) + 
        q^4*z*(-2 + z - z^2) + q^9*z^2*(6 + 3*z - z^2) + q*(-1 + 3*z + z^2) - 
        q^15*z^4*(1 - 4*z + 2*z^2) - q^2*(1 + 7*z + 2*z^2) + 
        q^7*z*(-2 + 5*z - 3*z^2 + z^3) + q^3*(1 + 6*z - z^2 + z^3) - 
        q^6*z*(-1 + z + 4*z^2 + z^3) + q^8*(z - 10*z^2 + z^3 - z^4) + 
        q^5*(z + z^2 + 6*z^3 - z^4) + q^11*(z^3 - z^5) + 
        q^14*(z^4 + z^5 - z^6))*R2[{{1}, {{6, 0, 2}, {-2, 1, 1}}}])/
      (q^9*z^4) - ((1 + q^4*(-1 + z)^2 + q^2*z + 12*q^19*z^5 - 2*q^23*z^6 - 
        q^24*z^6 - 4*q^25*z^7 - 8*q^26*z^7 - 3*q^27*z^7 + 
        q^18*z^4*(1 + z)^2 - q*(2 + z) + q^22*z^6*(3 + z) + q^3*(1 - 2*z^2) + 
        q^15*z^3*(4 + z - 2*z^2) + q^17*z^4*(-1 - 8*z + z^2) - 
        q^21*z^5*(1 + 3*z + z^2) - q^20*z^5*(-3 + 4*z + z^2) + 
        q^16*z^4*(1 + 4*z + z^2) - q^11*z^2*(-1 + 5*z + z^2) + 
        q^13*z^2*(-3 + z + 14*z^2) + q^6*(z + z^2 - z^3) + 
        q^7*z*(-8 - 8*z + z^3) - q^5*(1 - 6*z - 6*z^2 + z^3) + 
        q^8*z*(1 - 2*z + z^2 + z^3) + q^14*z^2*(1 - 9*z + 3*z^2 + z^3) - 
        q^10*z*(1 - 6*z - 5*z^2 + 2*z^3) - q^9*z*(-3 + z - 2*z^2 + 3*z^3) + 
        q^12*(z^3 + 6*z^4 - z^5))*R2[{{1}, {{6, 0, 2}, {-2, 1, 2}}}])/
      (q^11*z^4) + ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 
        2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R2[{{1}, {{6, 0, 2}, {-2, 2, 0}}}])/(q^8*z^4) - 
     ((-1 + q + 2*q*z - q^7*(-2 + z)*z - q^6*z^3 + q^11*z^3 + 
        q^13*(-7 + z)*z^4 - q^17*z^5 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^16*z^5*(5 + z) - q^4*z*(1 - z + z^2) - q^12*z^3*(1 + z + z^2) - 
        q^2*(-1 + 2*z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) + q^9*z^2*(-2 - 7*z + 2*z^2) + 
        q^5*z*(-2 - 3*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(1 + 5*z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((2 + 2*q^2 + q^3*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 - 2*q*(2 + z) + 
        q^13*z^4*(3 + z) + q^4*z*(2 + 4*z - z^2) - q^9*z^2*(-3 + z^2) + 
        q^6*z*(-1 - 2*z + z^2) - q^10*z^2*(-1 + 2*z + z^2) - 
        q^7*z*(1 - 3*z + 3*z^2) + q^8*(z - 6*z^2 - 3*z^3))*
       R2[{{1}, {{6, 0, 2}, {-2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 - q^2 + 4*q^4*z + q^6*z^3 - q^15*z^6 + 2*q^23*z^6 + 
        q^24*(2 - 3*z)*z^6 + 4*q^26*z^7 + q^27*z^7 + q*(2 + z) - 
        q^21*z^6*(6 + z) + q^25*z^6*(1 + 3*z) - 2*q^16*z^4*(4 + 3*z) + 
        q^20*z^5*(1 + 5*z) + q^18*z^4*(-1 - 6*z + z^2) + 
        q^14*z^3*(-5 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        q^5*(-2 + z + z^2) + q^17*z^4*(-9 - z + 2*z^2) + 
        q^8*z*(-2 + 5*z + 2*z^2) + q^19*z^4*(1 - z + 3*z^2) - q^7*(1 + z^3) + 
        q^9*z*(-1 - 6*z - 3*z^2 + z^3) + 2*q^13*z^2*(-2 - 4*z - 2*z^2 + 
          z^3) + q^11*z*(1 + 5*z + 7*z^2 + 2*z^3) + 
        q^10*z*(1 - z - 4*z^2 + 3*z^3) - q^12*z*(1 - z + 14*z^2 + 3*z^3))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 0}}}])/(q^16*z^5) - 
     ((1 - q^4*z - 5*q^11*z^4 + 3*q^17*z^5 - q^19*z^5 - q*(1 + z) + 
        2*q^18*z^5*(1 + z) + q^13*z^4*(5 + z) - q^2*(1 + 3*z) + 
        q^9*z^2*(2 + 6*z - 3*z^2) + q^16*z^4*(3 + 5*z - z^2) + 
        q^12*z^3*(-3 - 4*z + z^2) + q^3*(1 + 5*z + z^2) + 
        q^7*z*(-2 - 5*z - 4*z^2 + z^3) - q^14*z^3*(2 + 6*z^2 + z^3) + 
        q^10*z^2*(-1 + 5*z + 7*z^2 + z^3) + q^8*(z + 3*z^2 + 6*z^3 - z^4) + 
        q^6*(z - 6*z^3 + z^4) + q^15*(2*z^3 + z^5 - 2*z^6))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}])/(q^9*z^4) - 
     ((-1 - q^11*(-12 + z)*z^4 - q^16*(-1 + z)*z^5 - 5*q^18*z^6 - 
        6*q^22*z^6 - q^23*z^6 + q^21*(-6 + z)*z^6 + 2*q^24*z^7 + q^25*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^20*z^6*(1 + z) + 
        q^19*z^5*(1 - 6*z + z^2) - q^4*z*(-1 + 2*z + z^2) + 
        q^5*z*(-1 + 2*z + z^2) + q^14*z^4*(3 + 3*z + z^2) + 
        q^9*z^3*(-10 + 7*z + z^2) + q^3*(-1 - 2*z + 2*z^2) + 
        q^17*z^4*(1 + z + 2*z^2) + q^7*z*(2 + 8*z + 2*z^2 - z^3) - 
        q^6*z*(1 + 4*z - 4*z^2 + z^3) + q^15*z^3*(-1 - 7*z - 3*z^2 + z^3) + 
        q^8*z*(-1 - 7*z - 7*z^2 - 4*z^3 + z^4) + q^13*(z^3 - 7*z^4 - 5*z^5) + 
        q^12*(z^3 + 8*z^4 - 3*z^5) + q^10*(z^2 + 3*z^3 - 2*z^4 - 2*z^5))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 2}}}])/(q^9*z^4) - 
     ((-1 - q^2 + q^9*(-2 + z)*z^3 + 4*q^15*z^5 + 10*q^16*z^5 + 4*q^17*z^5 - 
        q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + q^3*z*(1 + z) - 
        2*q^5*z*(1 + z) + q*(2 + z) - q^18*z^5*(2 + z) - q^4*z*(2 + 3*z) + 
        q^12*z^3*(3 + 4*z - 3*z^2) + q^10*z^2*(-3 + z - z^2) + 
        q^7*z*(2 + z + z^2) + q^11*z^2*(1 - 9*z + 2*z^2) + 
        q^8*z*(-1 + 3*z + 2*z^2) + q^6*(z + 2*z^2 - 2*z^3) + 
        q^13*(z^3 - 3*z^4 - 2*z^5))*R2[{{1}, {{6, 0, 2}, {-1, 2, 2}}}])/
      (q^4*z^3) - ((1 - q^3*(-1 + z)^2 - q^7*(-1 + z)*z^2 + q^11*z^3 - 
        q^10*(-3 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 - 3*q^6*z*(1 + z) + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^5*(z - 2*z^2) + q^9*z^2*(2 + 4*z - z^2) - 
        q^8*z*(-1 + z + z^2) + q^4*(-1 - 3*z + 4*z^2))*
       R2[{{1}, {{6, 0, 2}, {0, 1, 0}}}])/(q^4*z^2) - 
     ((-2 - q^3 + q^2*z + 7*q^8*z^2 + 8*q^7*(-1 + z)*z^2 + q^9*z^3 - 
        6*q^20*z^5 - q^21*z^5 + q^19*(-6 + z)*z^5 + 2*q^22*z^6 + q^23*z^6 + 
        q^17*z^5*(1 + z) + q^18*z^5*(3 + z) + q^16*z^4*(1 + 2*z) + 
        q*(3 + 2*z) + q^10*z^2*(-5 + 3*z) + q^5*z*(10 + 3*z) + 
        q^14*z^3*(3 + 6*z - 2*z^2) + q^4*z*(-9 - 4*z + z^2) - 
        2*q^6*z*(2 - z + z^2) + q^15*z^3*(1 + 6*z + z^2) + 
        q^11*z^2*(3 - 4*z + 2*z^2) - q^12*z^2*(2 - 6*z + z^2 + 2*z^3) - 
        q^13*z^2*(-1 + 7*z + z^2 + 2*z^3))*R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/
      (q^7*z^3) - ((1 + q^2 - q^5*z^2 + 2*q^18*(3 - 2*z)*z^5 + 
        q^16*(-11 + z)*z^5 - 4*q^20*z^6 - q^21*z^6 - q^23*z^6 + 
        q^22*(-2 + z)*z^6 + 2*q^25*z^7 - 3*q^26*z^7 - 2*q^27*z^7 - 
        q^3*z*(1 + z) + 3*q^4*z*(1 + z) - q*(2 + z) + q^13*z^4*(9 + z) - 
        q^17*z^5*(3 + 4*z) + q^6*z^2*(9 + 4*z) + 
        5*q^9*z^2*(1 + 2*z - 2*z^2) + 2*q^14*z^4*(-1 - 4*z + z^2) + 
        q^15*z^4*(1 - 12*z + 2*z^2) + q^11*z^2*(-3 + 13*z + 4*z^2) + 
        q^10*z^2*(3 - z + 5*z^2) - q^7*z*(2 + 13*z + 9*z^2) + 
        q^8*z*(1 - 3*z - 6*z^2 + 2*z^3) + q^12*z^2*(1 - 6*z - 7*z^2 + 
          5*z^3) + q^19*(z^5 - 6*z^6))*R2[{{1}, {{6, 0, 2}, {0, 1, 2}}}])/
      (q^9*z^4) - ((-1 + q^3*(-2 + z)*z - q^15*(-4 + z)*z^4 - 
        2*q^16*(-2 + z)*z^4 - 2*q^17*(-1 + z)*z^4 - 5*q^18*z^5 - 2*q^19*z^5 - 
        2*q^2*(2 + z) + q*(4 + z) - q^6*z*(5 + z) + q^4*(1 + 2*z - 5*z^2) + 
        q^8*z*(3 + 3*z - 2*z^2) + q^5*z*(3 + z^2) + q^7*z*(2 - z + z^2) - 
        2*q^12*z^2*(2 + z + z^2) + q^11*z^2*(3 + 2*z^2) + 
        q^10*z^2*(-4 - z + 3*z^2) + q^9*z*(-2 + 4*z + z^3) + 
        q^14*(z^3 - 13*z^4) + q^13*(z^2 - 2*z^3 - 4*z^4))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q^5*z)*(-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 4*q^15*z^5 - 2*q^19*z^5 + 
        q^16*(-4 + z)*z^5 - 6*q^21*z^6 + 3*q^22*z^6 + 3*q^23*z^6 + 
        q^17*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - q^18*z^5*(3 + z) - 
        q^12*z^3*(3 + 4*z) + q^9*z^2*(-5 - 3*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/(q^10*z^4) - 
     ((1 + q^8*(-7 + z)*z^2 + q^18*(-7 + z)*z^5 - q^22*z^6 + 4*q^24*z^7 + 
        8*q^25*z^7 + 3*q^26*z^7 - q*(1 + z) + 2*q^4*z*(1 + z) + 
        6*q^10*z^3*(1 + z) - q^21*z^6*(8 + z) - q^2*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^6*z*(2 + z - z^2) + 
        q^19*z^5*(-2 + z^2) + q^20*z^5*(1 - 5*z + z^2) - 
        q^17*z^4*(1 - z + z^2) - 2*q^15*z^4*(3 + z + z^2) + 
        q^16*z^4*(2 + 5*z + z^2) + q^3*(1 + 5*z + 2*z^2) + 
        q^5*z*(-3 - 2*z + 3*z^2) + q^13*z^2*(-1 + 6*z + 10*z^2) - 
        q^14*z^3*(4 + 7*z + z^3) - q^11*z^2*(1 + 2*z - 4*z^2 + z^3) + 
        q^12*z^2*(2 - z + 2*z^2 + z^3) - q^7*(z + 5*z^3))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 2}}}])/(q^4*z^3) - 
     ((-1 - q^2 - 2*q^8*z^2 - q^7*(-2 + z)*z^2 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-4 + z)*z^3 + q^15*z^4 + 3*q^16*z^4 + 
        7*q^17*z^4 + q^18*z^4 - q^19*z^4 + 2*q^20*z^4 + q^21*z^4 - 
        2*q^24*z^5 - q^25*z^5 - q^13*z^3*(1 + z) + q*(2 + z) - 
        q^14*z^3*(1 + 2*z) + q^9*z^2*(-1 + 3*z) + q^4*(-2 - z + z^2) + 
        q^3*(1 - z + z^2) + q^6*(z + 3*z^2 - 2*z^3) + q^5*(1 + 5*z^2 - z^3))*
       R2[{{1}, {{6, 0, 2}, {1, 1, 1}}}])/(q^6*z^2) - 
     ((1 - 2*q - q^21*z^5 - 4*q^22*z^6 - 8*q^23*z^6 - 3*q^24*z^6 + 
        q^20*z^4*(-1 + 2*z) + q^16*z^3*(1 + 6*z) + 
        q^12*z^2*(3 + 11*z - 3*z^2) + q^3*(1 + 3*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + q^14*z^2*(-2 - 3*z + 5*z^2) + 
        q^13*z^2*(1 + 4*z + 11*z^2) - q^5*(1 - 10*z - 5*z^2 + z^3) + 
        q^8*z*(2 - 2*z - 4*z^2 + z^3) - q^4*(1 + 8*z - z^2 + z^3) + 
        q^19*z^3*(-1 + 4*z^2 + z^3) - q^17*z^3*(1 - 3*z + 4*z^2 + z^3) - 
        q^18*z^3*(-2 + 5*z^2 + z^3) + q^7*z*(-3 - 5*z + z^2 + 2*z^3) - 
        q^10*z*(2 + 2*z - 3*z^2 + 5*z^3) + q^15*z^2*(1 + z + 5*z^2 + 5*z^3) - 
        q^11*z*(-1 + 2*z + z^2 + 6*z^3) + q^9*(z + 4*z^2 + 4*z^3 - 2*z^4) + 
        q^6*(1 - 2*z - 6*z^3 + z^4))*R2[{{1}, {{6, 0, 2}, {1, 1, 2}}}])/
      (q^7*z^3) - ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + 
        q^10*(3 - 4*z)*z^3 + q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + 
        q^12*(-3 + z)*z^4 - q^16*(-1 + z)*z^4 - 3*q^17*z^5 - 3*q^18*z^5 - 
        q^19*z^5 - 2*q^20*z^5 - q^21*z^5 + 2*q^24*z^6 + q^25*z^6 + 
        q^15*z^4*(3 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R2[{{1}, {{6, 0, 2}, {1, 2, 0}}}])/(q^6*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - 2*q^7*(-1 + z)^2*z^2 - 
        2*q^16*(-1 + z)*z^3 - 2*q^25*z^6 + q^24*z^7 + 2*q^27*z^7 + q^28*z^7 + 
        q^23*z^6*(9 + z) + q^13*z^2*(-4 + 3*z - 4*z^2) + 
        q^17*z^3*(-3 + 4*z - 2*z^2) + q^5*z*(-2 - z + z^2) + 
        q^2*(-1 + 2*z + z^2) + q^22*z^5*(2 + 3*z + z^2) + 
        q^21*z^4*(3 + 3*z + z^2) + q^18*z^3*(4 - 5*z + 3*z^2) + 
        q^10*z^2*(5 - z + 3*z^2) + q^11*z^2*(-6 + 7*z^2) + 
        q^19*z^3*(-2 + 7*z + 12*z^2 - 2*z^3) + 
        q^12*z^2*(8 + 2*z + 4*z^2 - z^3) + q^9*z*(2 - 2*z - 5*z^2 + z^3) - 
        q^8*z*(3 - 2*z - 2*z^2 + z^3) - q^20*z^3*(-1 + 3*z - 2*z^2 + z^3) - 
        q^14*z^2*(1 + 6*z - 2*z^2 + z^3) - q^15*z^2*(-1 + z + 7*z^2 + 
          4*z^3) + q^6*(2*z + 5*z^3 - z^4))*
       R2[{{1}, {{6, 0, 2}, {1, 2, 2}}}])/(q^6*z^3) - 
     ((-1 - q^2 + 5*q^4*z + q^3*(-2 + z)*z - 2*q^9*z^3 + 2*q^18*z^5 - 
        q^17*(-1 + z)*z^5 - 2*q^20*z^6 - q^21*z^6 + q*(2 + z) - 
        q^16*z^5*(7 + z) - q^5*z*(8 + 3*z) + q^6*z*(4 + z - z^2) - 
        q^15*z^4*(3 + 3*z + z^2) - q^14*z^3*(3 + 9*z + z^2) + 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^11*z^2*(-3 + 5*z + z^3) + 
        q^7*z*(1 - z - 7*z^2 + z^3) + q^8*z*(-1 + 3*z + 4*z^2 + z^3) + 
        q^13*z^2*(-1 + 3*z - 7*z^2 + 2*z^3) + q^12*z^2*(2 - 6*z - 9*z^2 + 
          3*z^3))*R2[{{1}, {{6, 0, 2}, {2, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 2}, {2, 2, 0}}}])/z^2 - 
     (q*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(3 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R2[{{1}, {{6, 0, 2}, {2, 2, 1}}}])/z^2 - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + 5*q^13*z^4 - 
        q^14*(-2 + z)*z^4 + q^12*z^5 - 2*q^16*z^5 - 3*q^17*z^5 + q^19*z^5 + 
        2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 + q^18*z^5*(1 + z) - q*(2 + z) + 
        q^9*z^2*(6 + 4*z - z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^8*z*(-1 + 7*z + z^2) - q^10*z^2*(1 - 3*z + 2*z^2))*
       R2[{{1}, {{6, 0, 2}, {2, 2, 2}}}])/(q^2*z^3) + 
     q^18*(2 + q)*z^2*(-1 + q^4*z)*R2[{{1}, {{6, 0, 2}, {3, 2, 1}}}] + 
     ((-1 + q)*q^10*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 2}, {3, 2, 2}}}])/z - 
     ((1 + 3*q^18*z^4 - q^15*(-7 + z)*z^4 + q^20*z^5 - q*(7 + z) + 
        q^19*z^4*(-1 + 2*z) - q^6*z*(1 + 2*z) + q^14*z^2*(1 + 2*z) + 
        q^2*(12 + 5*z) + q^5*(2 + 2*z - 6*z^2) + q^9*z^2*(5 + 2*z - z^2) + 
        2*q^8*z*(3 + z^2) - q^3*(5 + z^2) - q^7*z*(2 - 5*z + z^2) + 
        q^10*z*(-2 - 3*z + z^2) + q^13*z^2*(1 - 3*z + z^2) - 
        q^16*z^3*(2 - 3*z + z^2) + q^11*z^2*(4 - 3*z + z^2) + 
        q^12*z^2*(-7 - 5*z + 3*z^2) + q^4*(-3 - 7*z + 6*z^2) + 
        q^17*(z^3 + z^4 - z^5))*R2[{{1}, {{6, 1, 0}, {-2, 1, 1}}}])/
      (q^5*z^2*(-1 + q^5*z)) - ((-1 - q^7*(-2 + z)*z - 7*q^23*z^6 + 
        q^22*(-6 + z)*z^6 + q^25*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + 3*q^19*z^5*(1 + z) + 
        q^24*z^6*(-1 + 2*z) + q^11*z^3*(1 + 6*z) + 
        q^15*z^3*(-5 + 6*z - 7*z^2) + q^12*z^3*(7 + 12*z - 3*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^10*z^2*(3 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + 4*q^14*z^3*(1 - z + z^2) + 
        q^20*z^5*(-4 + 5*z + z^2) - q^13*z^3*(7 + 9*z + z^2) + 
        q^21*z^5*(1 + 11*z + z^2) + q^9*z^2*(-9 - 10*z + 2*z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(2 + z + 2*z^2) + 
        q^16*z^3*(4 - 13*z + 13*z^2 - 2*z^3) - 
        q^17*z^3*(1 - 11*z - 12*z^2 + 4*z^3))*
       R2[{{1}, {{6, 1, 0}, {-2, 1, 2}}}])/(q^13*z^5) - 
     ((1 + z - 2*q^19*z^6 - 5*q^20*z^6 - 2*q^21*z^6 + q^16*z^5*(3 + z) + 
        q^5*z*(3 + 2*z - 6*z^2) - q^15*z^4*(1 - z + z^2) - 
        q*(1 + 8*z + z^2) + 2*q^4*z*(-3 - 4*z + 3*z^2) + 
        q^13*z^3*(2 + 5*z + 4*z^2) + q^12*z^3*(2 - 6*z + 5*z^2) + 
        q^2*(-1 + 9*z + 5*z^2) + q^10*z^2*(-7 + 6*z + 8*z^2) + 
        q^3*(1 + z + z^2 - z^3) + q^9*z^2*(10 + 15*z + 4*z^2 - z^3) + 
        q^11*z^2*(1 - 14*z - 9*z^2 + z^3) - q^14*z^3*(1 - 4*z - 3*z^2 + 
          z^3) + q^7*z*(-2 - 3*z + z^2 + z^3) + q^6*(z - 11*z^3 + z^4) + 
        q^8*(z + 2*z^3 + z^4))*R2[{{1}, {{6, 1, 0}, {-2, 2, 0}}}])/
      (q^5*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{6, 1, 0}, {-2, 2, 1}}}])/(q^4*z^3) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 + 
        2*q^13*(-4 + z)*z^4 - 6*q^18*z^5 - 2*q^19*z^5 - 2*q^20*z^6 - 
        q^21*z^6 - q^5*z*(1 + z) - q^2*(2 + z) + 3*q^14*z^4*(2 + z) + 
        q*(3 + z) + 3*q^8*z*(-1 + 2*z) - q^17*z^4*(1 + 3*z) + 
        q^4*(1 + 2*z - 2*z^2) + q^10*z^2*(2 + 4*z - z^2) + 
        q^16*z^4*(-3 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^9*z*(1 - 8*z - 2*z^2 + z^3) + q^11*(z^2 + z^3 - z^4))*
       R2[{{1}, {{6, 1, 0}, {-2, 2, 2}}}])/(q^6*z^3) - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}])/z - 
     ((-1 + 2*q^10*(2 - 3*z)*z^2 + q^6*(-2 + z)*z^2 + 3*q^13*z^3 - 
        q^11*(-3 + z)*z^3 + q^14*(-1 + z)*z^3 + q^15*z^4 - 4*q^2*(3 + z) + 
        q*(6 + z) - q^12*z^3*(1 + 2*z) + q^4*(-1 + 5*z - 5*z^2) + 
        q^8*z*(-7 + z - z^2) + q^7*z*(4 - 2*z + z^2) + q^3*(9 + 2*z + z^2) + 
        q^5*(-1 - 4*z + 5*z^2) + q^9*z*(3 - 5*z - z^2 + z^3))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}])/(q^5*z^2) + 
     ((-1 + q^6*(-1 + z)*z - 2*q^13*z^4 - q^14*z^4 - q^19*z^5 - 
        q^17*(-4 + z)*z^5 + 2*q^21*z^6 + q^22*z^6 + q^11*z^3*(1 + z) + 
        q^12*z^3*(1 + z) + q*(3 + z) - q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 + z^2) + q^3*(1 + 2*z + 2*z^2) + q^5*(z + z^3) - 
        q^7*z*(-3 + z - 5*z^2 + z^3) - q^8*z*(3 - 5*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 7*z - 6*z^2 + 2*z^3))*R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}])/
      (q^7*z^3) + ((-1 - q^4*z + q^7*z^3 - q^11*(-1 + z)*z^3 - q^13*z^4 + 
        3*q^14*z^4 + 2*q^15*z^4 + q*(1 + z) + q^2*(1 + z) - q^5*z*(1 + z) + 
        q^6*z*(2 + z) + q^12*z^3*(2 + 3*z) + q^10*z^2*(3 + 4*z - 2*z^2) + 
        q^8*z*(-2 + z^2) + q^9*z*(1 - 4*z + z^2) + q^3*(-1 - z + z^2))*
       R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 2*q^14*(-4 + z)*z^4 - 
        6*q^18*z^5 - q^20*z^5 + 2*q^22*z^6 + 3*q^23*z^6 + q^24*z^6 + 
        q*(2 + z) - q^19*z^5*(6 + z) + q^15*z^4*(5 + 2*z) + 
        q^11*z^2*(5 + 6*z) - q^17*z^4*(1 - 5*z + z^2) - 
        q^8*z^2*(-5 + 2*z + z^2) + q^3*(-1 + z + 2*z^2) - 
        q^4*(1 + 4*z + 2*z^2) + 2*q^9*z*(-1 - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - 2*z^2 + z^3) + q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^13*(z^3 - 7*z^4) + q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R2[{{1}, {{6, 1, 0}, {-1, 2, 1}}}])/(q^7*z^3) - 
     ((-z + q^16*(2 - 3*z)*z^4 - q^18*z^5 - 4*q^19*z^5 - q^20*z^5 - 
        2*q^21*z^6 - q^22*z^6 - q^14*z^4*(5 + z) + q^7*z^2*(1 + 3*z) + 
        q^15*z^4*(7 + 6*z) + q^13*z^3*(2 - 5*z - 2*z^2) + 
        q^4*(-1 - 5*z + z^2) - q^2*(-3 + 3*z + z^2) + q*(-1 + 3*z + z^2) + 
        q^17*z^4*(-1 + 4*z + z^2) + q^3*(-2 + 3*z + z^3) + 
        q^9*z*(-3 + 5*z + 2*z^3) + q^10*z*(1 - 6*z - z^2 + 6*z^3) + 
        q^8*(3*z + z^3 - z^4) + q^5*(1 + 3*z - 3*z^2 + 5*z^3 - z^4) - 
        q^6*(z + z^3 + z^4) + q^12*(z^2 + 6*z^4) + 
        q^11*(z^2 + 4*z^3 + z^4 - z^5))*R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/
      (q^7*z^3) - ((z - 5*q^17*z^5 - q^18*z^6 - q^19*z^6 + 2*q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + q^13*z^3*(-5 + 3*z - 2*z^2) + 
        q^16*z^4*(3 - 6*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - 
        q^4*(1 + 8*z + 2*z^2) + q^12*z^2*(-1 + 14*z + 3*z^2) + 
        q^14*z^3*(-1 - 9*z + 6*z^2) + q^7*z*(-2 + z + 11*z^2 - 3*z^3) + 
        q^3*(1 + 2*z + z^2 - z^3) + q^5*z*(6 + 3*z - 4*z^2 + z^3) + 
        q^15*z^3*(1 - 4*z - 3*z^2 + z^3) + q^9*z*(-1 + 15*z - z^2 + z^3) - 
        q^8*z*(-2 + 10*z + 2*z^2 + z^3) + q^6*z*(-1 + z + 3*z^2 + z^3) + 
        q^11*z^2*(5 - 16*z + 4*z^2 + z^3) - q^10*z^2*(13 + 3*z + 7*z^2 + 
          z^3))*R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 3*q^15*z^4 - 3*q^17*z^4 - 
        2*q^18*z^4 - 2*q^22*z^5 - q^23*z^5 + q^13*z^3*(1 + z) - q*(3 + z) + 
        q^2*(4 + z) + q^14*z^3*(1 + 2*z) - q^3*(4 + z^2) + 
        q^6*z*(-1 + z + z^2) - q^10*z*(2 + z + 5*z^2) + q^12*(z^2 - 5*z^3) + 
        q^9*(z - 2*z^3) + q^5*(-1 + z - 5*z^2 + z^3) + 
        q^11*(z - 2*z^3 + z^4))*R2[{{1}, {{6, 1, 0}, {0, 2, 0}}}])/
      (q^7*z^2) - ((-1 + 4*q^3*z - q^8*(1 - 2*z)^2*z - 5*q^13*z^4 + 
        q^12*(-7 + z)*z^4 - q^16*z^5 - q^2*(1 + z) + q*(2 + z) - 
        q^14*z^4*(3 + 2*z) + q^9*z^3*(-5 + 3*z) + q^6*z*(-2 + 3*z - 4*z^2) + 
        q^10*z^2*(-2 + z^2) + q^5*z*(5 + z^2) + q^4*z*(-8 - 5*z + z^2) + 
        q^11*z^3*(-4 - z + z^2) + q^7*z*(2 - 3*z + 5*z^2) + 
        q^15*(z^4 - 3*z^5))*R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}])/z^2 - 
     ((1 + q^9*z^3 + 2*q^12*z^4 + q^13*z^4 - q^6*z*(2 + z) - q*(4 + z) + 
        q^2*(5 + 2*z) + q^4*z*(-2 + 3*z) + q^5*(z - 2*z^2) + 
        q^3*(-2 + z - z^2) + q^7*(z + 2*z^3) + q^8*(z^2 - z^4))*
       R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z - q^5*(-1 + z)*z^2 - 
        q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 - 
        3*q^9*z^2*(1 + z) + q*(2 + z) + q^8*z*(-1 + 4*z) + q^6*z*(-1 + z^2) + 
        q^7*z*(2 - z + z^2))*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}])/z^2 - 
     ((-1 + q)^2*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 1, 0}, {1, 2, 0}}}])/(q^2*z^2) - 
     ((1 - 2*q - 4*q^21*z^5 - 2*q^23*z^6 + 2*q^24*z^6 + 2*q^25*z^6 - 
        2*q^26*z^6 - q^27*z^6 - 2*q^17*z^4*(1 + z) + 2*q^22*z^5*(-1 + 2*z) - 
        2*q^16*z^4*(2 + 3*z) + 2*q^19*z^4*(1 + 4*z) + 
        q^11*z^2*(7 + 4*z - 9*z^2) + q^15*z^3*(6 + 17*z - 2*z^2) + 
        q^3*(-3 + z - z^2) - q^20*z^4*(1 - 5*z + z^2) - 
        q^2*(-2 + 2*z + z^2) - q^18*z^4*(-8 + 3*z + z^2) + 
        q^10*z*(3 - 2*z + 5*z^2 - 4*z^3) + q^5*(2 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) + q^9*z*(-2 + z + 3*z^2 - z^3) + 
        q^14*z^2*(4 + 9*z^2 + z^3) + q^6*(-2 - 2*z + 2*z^2 - 5*z^3 + z^4) + 
        q^12*z*(-2 - 6*z^2 - 2*z^3 + z^4) + q^8*(1 + 3*z - 5*z^2 - 2*z^3 + 
          z^4) + q^13*z*(1 - 7*z + 2*z^2 - 2*z^3 + z^4) + 
        q^7*(-1 - 4*z - 4*z^3 + 2*z^4))*R2[{{1}, {{6, 1, 0}, {1, 2, 2}}}])/
      (q^6*z^3) - (q^4*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - 
        q*(2 + z))*R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}])/z - 
     (q*(-1 + q^4*z + q^8*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) - 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/z + 
     ((-1 + q)^2*q^7*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}])/z - 
     ((1 + 3*q^18*z^5 + 5*q^19*z^5 + 2*q^20*z^5 - q*(6 + z) + 
        q^16*z^4*(8 + z) + q^17*z^4*(1 + 3*z) + q^2*(9 + 4*z) + 
        q^15*z^3*(4 + z - 3*z^2) + q^7*z*(-6 + 5*z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(5 + 2*z - z^2) + 
        q^12*z^2*(3 - z + z^2) - q^6*z*(-7 + z + z^2) - 
        3*q^5*(-1 + z + z^2) + q^8*z*(6 - 3*z + 4*z^2) + 
        q^4*(-6 - 6*z + 5*z^2) + q^11*z*(1 - 7*z - 3*z^2 + z^3) - 
        q^14*z^2*(-1 + 2*z + 3*z^2 + z^3) + q^10*(-3*z + 6*z^3) - 
        q^13*(z^2 - z^4 + z^5))*R2[{{1}, {{6, 1, 1}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((-1 - q^2 + q^3*(-1 + z)^2 + 2*q^13*(5 - 2*z)*z^3 + 
        q^23*z^6 + q*(2 + z) + q^4*(-1 + 2*z) - q^20*z^5*(1 + 4*z) - 
        q^15*z^4*(2 + 5*z) - q^21*z^5*(2 + 5*z) + 
        q^12*z^2*(4 + 2*z - 3*z^2) - q^18*z^4*(1 + z + z^2) - 
        q^7*z*(-2 + 3*z + z^2) - q^5*(1 + 4*z + z^2) + 
        q^14*z^3*(-6 - 9*z + 2*z^2) + q^17*z^4*(5 - 3*z + 2*z^2) + 
        q^8*z*(-2 + 10*z + 3*z^2) + q^9*z*(2 - 8*z - 6*z^2 + z^3) + 
        q^6*(1 + 2*z - 2*z^2 + z^3) + q^16*z^3*(2 + 10*z - 13*z^2 + 2*z^3) + 
        q^10*z*(-2 + 5*z - 7*z^2 + 4*z^3) + q^11*(z - 6*z^2 + 6*z^3 - 2*z^4))*
       R2[{{1}, {{6, 1, 1}, {-2, 1, 1}}}])/(q^11*z^4) - 
     ((-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 + q^13*(-6 + z)*z^4 + 4*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - q^16*z^5*(3 + z) + q^4*z*(-2 + z - z^2) - 
        q^2*(-1 + 2*z + z^2) + q^15*z^4*(1 + 3*z + z^2) - 
        q^10*z^3*(9 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^9*z^2*(-8 - 9*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) + 
        q^7*z*(2 - 4*z + 3*z^2) - q^6*(z + z^3) - 
        q^8*z*(1 - 11*z - 4*z^2 + 2*z^3) + q^11*(z^2 + 6*z^3 - 6*z^4) + 
        q^12*(z^3 - z^5))*R2[{{1}, {{6, 1, 1}, {-2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^12*z^3 - q^17*(-1 + z)*z^5 - 2*q^19*z^6 - 
        q^20*z^6 + 2*q^21*z^6 + q^22*z^6 - 2*q^23*z^7 - 3*q^24*z^7 - 
        q^25*z^7 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) + 
        q^14*z^4*(-9 + 2*z) + q^16*z^4*(1 + 2*z) - q^11*z^3*(7 + 2*z) - 
        q^13*z^4*(7 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + 4*q^10*z^2*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R2[{{1}, {{6, 1, 1}, {-2, 2, 0}}}])/(q^8*z^4) - 
     ((1 + q^9*(8 - 3*z)*z^3 - q^13*(-7 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 - 
        4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + q^16*z^5*(5 + z) + 
        2*q^12*z^3*(-1 + 2*z) - q*(1 + 2*z) + q^3*(1 - 6*z - 3*z^2) + 
        q^5*z*(2 + 5*z - 3*z^2) + q^7*z*(-2 + z - z^2) - 
        q^14*z^4*(-4 + z^2) - q^15*z^4*(2 - 3*z + z^2) + 
        q^4*z*(5 + z + z^2) + q^2*(-1 + 3*z + z^2) + 
        q^6*z*(-1 - 2*z + 4*z^2) - q^11*z^2*(1 - 3*z - 6*z^2 + z^3) + 
        q^8*z*(1 - 6*z - 4*z^2 + z^3) + q^10*z^2*(4 + 4*z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 1, 1}, {-2, 2, 1}}}])/(q^5*z^3) - 
     (-q^3 + q*(-1 + z^(-1)) + 2*q^5*(-1 + z) - 1/(q^2*z^2) + 1/(q*z) - 
       q^4*z + 7*q^13*z^2 + 2*q^14*z^2 - q^12*(-5 + z)*z^2 - 2*q^15*z^3 - 
       q^16*z^3 + 3*q^6*(1 + z) - q^9*(1 + z) + (2*(1 + z))/z^2 + 
       q^2*(-1 - z^(-2) - 4/z + z) + q^8*(-1 + 5*z) + q^7*(1 + 5*z) + 
       q^10*z*(3 + 3*z - z^2) - q^11*z*(1 + z + z^2))*
      R2[{{1}, {{6, 1, 1}, {-2, 2, 2}}}] - 
     ((-1 + q - q^6*z + q^12*(3 - 2*z)*z^4 + q^17*z^6 - q^18*z^6 - 
        5*q^19*z^6 + q^21*z^6 + q^22*z^6 + 2*q^23*z^7 + 5*q^24*z^7 + 
        2*q^25*z^7 - q^5*z^2*(1 + z) - q^9*z^2*(4 + z) - q^20*z^6*(4 + z) + 
        q^16*z^5*(-1 + 2*z) + q^3*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^4*z*(-1 - z + z^2) + q^2*(1 + 3*z + z^2) + 
        q^11*z^3*(2 + 3*z + z^2) - q^13*z^3*(-1 + 9*z + z^2) + 
        q^10*z^3*(-9 - 6*z + 2*z^2) + q^15*z^4*(-2 - 11*z + 3*z^2) + 
        q^14*z^3*(-1 + z - 9*z^2 + z^3) + q^8*z*(-1 + 6*z - 3*z^2 + z^3))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/(q^9*z^4) - 
     ((-1 - q^4*(-4 + z)*z + q^23*z^5 + 3*q^24*z^6 - q^25*z^7 - q^26*z^7 - 
        q^2*(1 + z) + q*(2 + z) + q^3*z*(1 + 2*z) - q^21*z^4*(1 + 5*z) + 
        q^11*z^2*(-19 + z - z^2) + q^5*z*(-14 - 6*z + z^2) - 
        q^19*z^3*(1 - 6*z + z^2) + q^6*z*(9 + 4*z + z^2) + 
        q^20*z^4*(-3 + 3*z + 2*z^2) + q^16*z^3*(13 + 5*z + 2*z^2) + 
        q^18*z^3*(4 - 7*z + 9*z^2) - q^17*z^3*(10 - 10*z^2 + z^3) - 
        q^8*z*(7 + 4*z - 5*z^2 + z^3) - q^7*z*(-5 - 8*z + z^2 + z^3) + 
        q^12*z^2*(7 - 9*z + 2*z^3) + q^10*z*(-1 + 14*z - 4*z^2 + 2*z^3) + 
        q^9*z*(3 - 5*z - 7*z^2 + 3*z^3) - q^14*z^2*(2 + 5*z - 9*z^2 + 
          4*z^3) + q^13*(z^2 + 8*z^3 - 6*z^4) + 
        q^15*(z^2 - 2*z^3 + 4*z^4 - 4*z^5) + q^22*(z^4 + 2*z^5 - 7*z^6))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     ((1 - 5*q^10*(-1 + z)*z^3 + 7*q^23*z^6 - q^22*(-11 + z)*z^6 - 
        3*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + 2*z) - q^21*z^6*(1 + 2*z) + q^3*(1 + 2*z - z^2) + 
        q^12*z^3*(-5 - 6*z + z^2) + q^18*z^4*(-1 - 2*z + z^2) - 
        q^19*z^5*(3 + 2*z + z^2) + q^13*z^3*(6 + 5*z + z^2) + 
        2*q^7*z*(-1 + 5*z + 2*z^2) + q^9*z^2*(6 + 5*z + 3*z^2) + 
        q^17*z^4*(-4 - 4*z + 5*z^2) - q^11*z^2*(1 + 5*z + 7*z^2) + 
        q^6*(z - 5*z^2 - 2*z^3) - q^14*z^3*(1 - 5*z - 3*z^2 + z^3) - 
        q^8*z*(-1 + 10*z - 3*z^2 + z^3) + q^16*z^3*(-1 + 3*z - 7*z^2 + 
          4*z^3) + q^15*(z^3 + 9*z^5) + q^20*(z^5 - 8*z^6 - 2*z^7) + 
        q^24*(z^6 - 2*z^7))*R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/(q^9*z^4) - 
     (q^2*(-1 + q^2*z + q^5*z - 2*q^8*z^3 + q^10*z^4 + q^11*z^4 + q*(1 + z) - 
        q^6*z*(3 + 2*z) + q^3*(1 - z + z^2) + q^4*(-1 + 2*z^2) + 
        q^7*z*(1 - z + 2*z^2))*R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}])/z - 
     ((-1 + q^5*z + q^4*z^2 - q^15*(-4 + z)*z^4 - q^17*(-8 + z)*z^5 - 
        q^16*(-6 + z)*z^5 - q^18*(-1 + z)*z^5 - 2*q^20*z^6 - q^21*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^10*z^3*(-3 + 2*z) + q^11*z^3*(2 + 5*z) - 
        q^12*z^3*(1 - 4*z + z^2) + q^7*z*(2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-2 - z + z^2) - 
        q^14*z^3*(-1 + 4*z + z^2) - q^13*z^3*(2 + 7*z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2) - q^8*z*(1 - 6*z + 2*z^2))*
       R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}])/(q^5*z^3) - 
     ((-2 - q^16*(-4 + z)*z^5 - 3*q^19*z^6 + q^20*z^6 - 3*q^21*z^6 - 
        2*q^22*z^6 + q^17*z^5*(3 + z) - q^6*z*(1 + 2*z) + q*(3 + 2*z) - 
        q^13*z^4*(9 + 2*z) + q^11*z^3*(-2 + 9*z) - q^7*z*(-2 + z^2) + 
        q^5*z*(-1 - 2*z + z^2) + q^14*z^4*(-1 - z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) - q^12*z^3*(1 + 2*z + 2*z^2) + 
        q^10*z^2*(-1 + 3*z^2) + q^9*z^2*(-2 - 7*z + 3*z^2) + 
        q^3*(-1 - z + 3*z^2) + q^8*z*(-1 + 4*z - 4*z^2 + z^3) + 
        q^18*(z^5 - 2*z^6))*R2[{{1}, {{6, 1, 1}, {-1, 2, 2}}}])/(q^3*z^3) - 
     ((1 + q^16*z^5 + q^17*z^6 + q^18*z^6 - 2*q^19*z^6 - 3*q^20*z^6 - 
        q^21*z^6 - q*(1 + 2*z) + q^5*z*(-1 + z - 4*z^2) + 
        q^3*(1 + z - 2*z^2) + q^4*z*(-2 - 4*z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^15*z^4*(3 + 5*z + z^2) + q^9*z^2*(7 + 8*z + z^2) + 
        q^11*z^3*(-7 - 8*z + 2*z^2) + q^12*z^3*(1 - 6*z + 2*z^2) + 
        q^8*z*(1 - 4*z + 5*z^2) + q^7*z*(-2 + 4*z + z^3) + 
        q^6*z*(3 - 6*z^2 + z^3) + q^10*z^2*(-3 + 6*z - z^2 + z^3) - 
        q^14*z^3*(1 - 4*z + 2*z^2 + z^3) + q^13*(z^3 + 4*z^4 - z^5))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/(q^5*z^3) - 
     ((-1 + 2*q^10*(1 - 5*z)*z^2 - 2*q^15*(-2 + z)*z^4 + q^17*(3 - 2*z)*z^5 - 
        q^18*(-5 + z)*z^5 + q^20*z^6 + q*(1 + z) + q^4*z*(1 + z) - 
        q^16*z^5*(9 + z) + q^2*(1 + 2*z) + q^19*z^5*(1 + 2*z) - 
        2*q^13*z^3*(1 + 3*z) - q^3*(1 + 4*z) + 2*q^12*z^3*(-2 - 2*z + z^2) - 
        q^9*z^2*(5 + 4*z + z^2) + q^5*(z + z^3) + 
        q^8*z*(-1 + 7*z - 3*z^2 + z^3) + q^14*z^3*(1 - 6*z - 2*z^2 + z^3) - 
        q^6*z*(2 - 2*z - 2*z^2 + z^3) + q^11*z^2*(-1 + 10*z - 2*z^2 + z^3) + 
        q^7*z*(2 - 6*z - z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/
      (q^5*z^3) - ((-1 + 2*q^15*z^4 - 3*q^17*z^5 - 5*q^18*z^5 + q^20*z^6 + 
        q^21*z^6 - 2*q^5*z*(1 + z) - 2*q^19*z^5*(1 + z) - q^2*(2 + z) + 
        q*(3 + z) - q^16*z^4*(1 + 2*z) + q^6*z^2*(3 + 2*z) + 
        q^13*z^4*(-11 + 3*z) + q^14*z^4*(4 + 5*z) + q^7*z*(3 - 4*z - 2*z^2) + 
        q^4*(1 + 4*z - z^2) + q^12*z^3*(-1 - 9*z + z^2) + 
        q^3*(-1 - 3*z + z^2) - q^11*z^3*(-6 + 2*z + z^2) + 
        q^10*z^2*(5 + 2*z + 5*z^2 - z^3) + q^8*z*(-3 + 10*z + z^3) + 
        q^9*z*(1 - 12*z - 2*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/
      (q^5*z^3) - ((1 - q^3*(-2 + z)*z + q^15*(-4 + z)*z^4 + 
        2*q^16*(-2 + z)*z^4 + 2*q^17*(-1 + z)*z^4 + 5*q^18*z^5 + 2*q^19*z^5 + 
        2*q^2*(2 + z) - q*(4 + z) + 2*q^6*z*(4 + z) + q^14*z^3*(-1 + 13*z) + 
        q^10*z^2*(4 + 2*z - 3*z^2) - q^5*z*(4 + z^2) - q^7*z*(5 + z^2) - 
        q^11*z^2*(3 + 2*z^2) + q^8*z*(-2 - 4*z + 3*z^2) + 
        q^13*z^2*(-1 + 2*z + 3*z^2) + q^12*z^2*(4 + 2*z + 3*z^2) + 
        q^4*(-1 - 2*z + 5*z^2) - q^9*z*(-2 + 3*z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 1, 1}, {0, 2, 0}}}])/(q^3*z^2) - 
     (q*(1 + 2*q^11*(-1 + z)*z^3 - q^13*(-8 + z)*z^4 - 4*q^19*z^6 - 
        8*q^20*z^6 - 3*q^21*z^6 + q^16*z^5*(3 + z) - q*(1 + 2*z) + 
        q^3*(1 - 3*z - 2*z^2) + q^5*z*(-4 + z - 2*z^2) + 
        q^9*z^2*(5 + 8*z - 2*z^2) + q^4*z*(5 + z^2) + q^2*(-1 + 2*z + z^2) + 
        q^10*z^3*(6 + 2*z + z^2) - q^15*z^4*(1 + 3*z + z^2) - 
        q^14*z^4*(-2 + 4*z + z^2) + q^12*z^3*(1 + 4*z + z^2) + 
        4*q^6*(z + z^3) + q^8*z*(1 - 8*z + z^2 + z^3) - 
        q^7*z*(3 - 3*z + 3*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {0, 2, 2}}}])/
      z^2 - ((1 + 2*q^16*z^4 + q^17*z^4 - q^13*z^3*(1 + z) + 
        q^14*z^3*(2 + z) + 4*q^2*(3 + z) - q*(6 + z) + 
        q^5*(4 + 3*z - 5*z^2) - q^6*z*(-5 + z^2) - q^7*z*(5 - 5*z + z^2) - 
        q^3*(6 + 2*z + z^2) + q^8*z*(7 - 2*z + 2*z^2) + 
        q^12*z^2*(3 + 4*z + 2*z^2) + q^10*z*(-2 - 3*z + 4*z^2) + 
        q^4*(-5 - 8*z + 5*z^2) - q^9*z*(2 - 5*z + z^3) + 
        q^11*z*(1 - 4*z - 3*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}])/
      (q^4*z^2) - ((1 + 2*q^2 - 3*q^9*z^2 - 4*q^12*z^3 - 4*q^13*z^3 + 
        q^11*(-2 + z)*z^3 - 2*q^16*z^4 + 2*q^18*z^4 + q^19*z^4 - q*(2 + z) + 
        q^14*z^3*(-3 + 2*z) - q^15*z^3*(1 + 3*z) - q^10*z^2*(1 + 5*z) + 
        q^4*(5 + 2*z - z^2) - q^3*(4 + z^2) + q^8*z*(-3 - 6*z + z^2) + 
        q^5*(-3 + z - 4*z^2 + z^3) - q^7*(1 - 4*z + 3*z^2 + z^3) + 
        q^6*(2 - 3*z + 5*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/z - 
     ((1 + q^2 + q^4*(-2 + z)*z - q^3*(-1 + z)*z - q^10*(-1 + z)*z^2 - 
        q^13*(-1 + z)*z^3 + q^14*z^4 - q*(2 + z) + q^9*z^2*(-1 + 2*z) + 
        q^5*z*(5 + 2*z) + q^8*z*(-1 + z - 3*z^2) - q^11*z^2*(2 + z + 2*z^2) - 
        q^6*z*(5 + z + 2*z^2) + q^7*z*(3 - z + z^2 + z^3) + q^12*(z^2 - z^4))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*(-1 + z)*z^4 + 
        3*q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + 2*q^20*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 - q^15*z^4*(3 + 2*z) + q^10*z^3*(-3 + 4*z) + 
        q^11*z^3*(-1 + 7*z) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^5*z*(-2 - z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^7*(2*z + 4*z^3 - 2*z^4))*
       R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}])/(q^6*z^3) - 
     ((-1 + 2*q - 3*q^23*z^6 + q^24*z^6 + q^22*(-12 + z)*z^6 + 2*q^25*z^7 + 
        q^26*z^7 - q^19*z^5*(4 + z) - q^3*z*(9 + z) - 2*q^18*z^4*(1 + 2*z) + 
        q^7*z*(6 - 4*z - 9*z^2) + q^9*z^2*(-8 + z - 3*z^2) + 
        q^5*z*(-3 + z - z^2) + q^21*z^5*(1 - 5*z + z^2) + 
        q^20*z^5*(-2 - 2*z + z^2) + q^4*z*(9 + z + z^2) + 
        q^2*(-1 + 4*z + z^2) + q^12*z^2*(-1 + z + 2*z^2) + 
        q^14*z^3*(5 + 4*z + 3*z^2) + q^10*z^2*(-1 - 12*z + 7*z^2) - 
        q^6*z*(5 + 3*z - 6*z^2 + z^3) - q^13*z^2*(-2 + 3*z - 3*z^2 + z^3) + 
        2*q^8*z*(-1 + 7*z + z^2 + z^3) + q^11*z^2*(-1 + 4*z + 4*z^2 + z^3) - 
        q^15*z^3*(-1 - 7*z + 7*z^2 + z^3) - q^16*z^3*(-2 + 2*z + 8*z^2 + 
          z^3) + q^17*(-2*z^3 + 8*z^5))*R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/
      (z^2*(-1 + q^5*z)) - (q^2*(-1 + q^8*z + q^5*(-1 + z)*z^2 + q^10*z^3 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) - q^7*z*(2 + z) + 
        q^3*z*(1 + 2*z) + q^9*z^2*(1 - z + z^2) + q^6*(z - z^3))*
       R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/z^2 + 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 1, 1}, {2, 2, 0}}}])/z^2 + 
     (q^6*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 5*q^15*z^4 - q^16*z^4 + 
        q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(1 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/z - 
     (q^3*(-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^13*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + 5*q^17*z^5 - 2*q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + q*(2 + z) - q^18*z^5*(2 + z) + 
        q^9*z^2*(-6 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^8*z*(-1 + 7*z + z^2) + q^10*z^2*(1 - 3*z + 2*z^2))*
       R2[{{1}, {{6, 1, 1}, {2, 2, 2}}}])/z^2 + 
     (q^6*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}])/z + 
     (q^5*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {3, 2, 1}}}])/z + 
     (q^2*(-2*z - 5*q^5*z + q^7*z^2*(1 + z) + q^2*(5 + 2*z) + q*(-3 + z^2) + 
        q^6*z*(1 - z + z^2) + q^3*(-1 + 3*z + 2*z^2) + 
        q^4*(-1 - 3*z + 6*z^2))*R2[{{1}, {{6, 1, 2}, {-2, 1, 0}}}])/z - 
     ((-1 + q^3*(-2 + z)*z - 5*q^10*z^2 - 4*q^12*z^3 - q^14*z^4 - 
        2*q^15*z^4 - q^16*z^4 - 2*q^2*(2 + z) + q*(4 + z) - 
        q^13*z^3*(1 + 3*z) + q^4*(1 + 2*z - 3*z^2) + q^5*(-1 - z + z^2) + 
        q^8*z*(-2 - z + 2*z^2) + q^11*z^2*(1 - 6*z + 3*z^2) + 
        q^6*(2 + z + 3*z^2) + q^9*z*(-1 - 2*z - 4*z^2 + z^3) + 
        q^7*(-1 + 4*z - z^2 + z^3))*R2[{{1}, {{6, 1, 2}, {-2, 1, 1}}}])/
      (q^3*z^2) - ((1 + z - 2*q^14*(-1 + z)*z^4 + q^15*(-1 + z)*z^4 - 
        q^16*z^5 - q^17*z^5 + 2*q^13*z^4*(5 + 2*z) + 
        q^6*z^2*(-6 - 5*z + z^2) - q*(1 + 5*z + z^2) + 
        q^2*(-1 + 3*z + 2*z^2) + q^4*z*(1 - 2*z + 3*z^2) - 
        q^5*z*(1 - 2*z + 3*z^2) + q^12*z^3*(1 + 7*z + 3*z^2) + 
        q^8*z*(1 - 2*z + 7*z^2) + q^3*(1 + z + z^2 - z^3) - 
        q^7*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 5*z^4) + 
        q^10*(z^2 + z^3 - z^5) + q^9*(z^2 + 6*z^3 + 7*z^4 - z^5))*
       R2[{{1}, {{6, 1, 2}, {-2, 1, 2}}}])/(q^3*z^3) - 
     ((1 + q^11*z^3 - q^10*(-2 + z)*z^3 + 3*q^13*z^4 + q^14*z^4 - 
        q^6*z*(1 + z) - q*(4 + z) + q^12*z^3*(1 + 2*z) + q^2*(5 + 2*z) + 
        q^4*z*(-2 + 3*z) + q^5*(z - 2*z^2) + q^8*(z - 2*z^2) + 
        q^3*(-2 + z - z^2) + q^9*z^2*(2 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R2[{{1}, {{6, 1, 2}, {-2, 2, 0}}}])/(q^2*z^2) - 
     q^10*(-2 + q*(-1 + z))*z*R2[{{1}, {{6, 1, 2}, {-2, 2, 1}}}] - 
     ((-1 + q^3*(-2 + z)*z + q^5*z^2 + q^13*(3 - 5*z)*z^3 + 
        q^10*(-3 + z)*z^3 + q^14*z^4 - q^15*z^4 - q^16*z^4 - 2*q^2*(2 + z) + 
        q*(4 + z) + q^8*z*(-1 + 2*z) + q^6*z*(1 + 2*z) - q^11*z^2*(1 + 2*z) + 
        q^4*(1 + 2*z - 3*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^7*z*(1 - z + z^2) + q^12*(z^2 - 3*z^4))*
       R2[{{1}, {{6, 1, 2}, {-2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 + z - q^7*(-6 + z)*z^3 - 2*q^13*z^4 + 3*q^12*(-1 + z)*z^4 - 
        q^15*z^5 + q^5*z*(-2 + 3*z - 3*z^2) + q^3*z*(-7 + z - z^2) - 
        q^8*z^2*(-5 + z^2) + q^11*z^3*(-4 - 4*z + z^2) - q*(-2 + 5*z + z^2) + 
        q^2*(-1 + 10*z + 4*z^2) + q^4*z*(2 - 5*z + 5*z^2) + 
        q^10*z^2*(-1 + 2*z + 8*z^2) - q^9*z^2*(1 - 5*z - 2*z^2 + z^3) + 
        q^6*(z - 5*z^2 + z^3 - z^4) + q^14*(z^4 - 2*z^5))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}])/(q^4*z^3) - 
     ((-1 - q^2 - q^4*(-2 + z)*z + q^3*(-1 + z)*z + q^18*(2 - 3*z)*z^5 - 
        3*q^21*z^6 + 7*q^22*z^6 + 4*q^23*z^6 + 3*q^7*z*(1 + z) + 
        q^19*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) + 
        q^15*z^3*(-2 + 3*z - 9*z^2) + q^12*z^3*(-2 + 5*z - 3*z^2) + 
        q^17*z^4*(4 + 16*z - z^2) + q^9*z^2*(-6 - 3*z + z^2) - 
        q^14*z^3*(-3 + 3*z + z^2) - q^6*z*(1 + 4*z + z^2) - 
        q^13*z^3*(3 + 5*z + 2*z^2) - q^8*z*(1 - 6*z - 3*z^2 + z^3) + 
        q^10*z^2*(4 - z - 2*z^2 + z^3) + q^11*z^2*(-2 + 3*z^2 + z^3) + 
        q^16*z^3*(1 - 2*z + 8*z^2 + z^3) + q^20*(z^5 - 2*z^6))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 - 2*q^20*z^5 + 4*q^22*z^6 + 8*q^23*z^6 + 3*q^24*z^6 - q^2*(1 + z) + 
        q^18*z^4*(1 + z)^2 + q*(2 + z) - 3*q^16*z^4*(2 + z) - 
        q^19*z^5*(8 + z) - q^15*z^4*(5 + 2*z) + q^4*(1 + 4*z - z^2) + 
        q^14*z^3*(-1 - 7*z + z^2) + q^17*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + z + 2*z^2) - q^13*z^2*(1 + 5*z + 15*z^2) + 
        q^5*(1 - 7*z - 5*z^2 + z^3) - q^8*z*(1 - 2*z - z^2 + z^3) + 
        q^12*z^2*(-1 - 10*z + z^2 + z^3) + q^11*z*(-1 + z + z^2 + z^3) + 
        q^6*(-1 + 2*z + z^2 + z^3) + q^9*z*(-1 - 2*z - 6*z^2 + 3*z^3) + 
        q^10*z*(2 + z - 3*z^2 + 3*z^3) + q^7*(z + 3*z^2 - z^4))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 2}}}])/(q^7*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R2[{{1}, {{6, 1, 2}, {-1, 2, 0}}}])/
      (q^4*z^3) - q^9*z*(1 + q^2 - q*(2 + z))*
      R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}] - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - q^14*(-4 + z)*z^4 + 
        q^15*(-2 + z)*z^4 - 5*q^17*z^5 - q^18*z^5 + 2*q^20*z^6 + q^21*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(6 + z) + q^16*z^5*(-9 + 2*z) - q^11*z^3*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(1 - 4*z + z^2) + 
        q^6*(z + z^2 - z^3))*R2[{{1}, {{6, 1, 2}, {-1, 2, 2}}}])/(q^4*z^3) - 
     (-4 - q^2*(-3 + z) - q^3*(-1 + z) + 1/(q^5*z^2) - 1/(q*z) + z - 
       2*q^4*z - 5*q^5*z + q^8*(-4 + z)*z + q^6*(-2 + z)*z + q^7*z^2 - 
       3*q^10*z^2 - 6*q^11*z^2 - q^13*z^2 - q^14*z^2 + 2*q^16*z^3 - 
       q^17*z^3 - q^18*z^3 + q*(1 + z) - (3 + z)/(q^4*z^2) + 
       (3 + z)/(q^3*z^2) + q^9*z*(-2 + 3*z) + (-1 + z - z^2)/(q^2*z^2))*
      R2[{{1}, {{6, 1, 2}, {0, 1, 0}}}] - 
     ((-1 + q^7*(2 - 3*z)*z + q^16*z^5 - q^17*(-1 + z)*z^5 - q^18*z^6 + 
        2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) + 5*q^4*z*(2 + z) + 
        q^2*(1 + 4*z) + q^12*z^3*(2 + 5*z - 3*z^2) - q^5*z*(1 - 3*z + z^2) - 
        2*q^9*z^2*(3 + 2*z + z^2) - q^13*z^3*(1 + 3*z + z^2) + 
        q^15*z^4*(2 + 4*z + z^2) - q^10*z^2*(1 + 12*z + z^2) - 
        q^3*(1 + 12*z + 2*z^2) - q^8*z*(1 - 5*z + 5*z^2) + 
        q^11*z^2*(2 + 6*z + 7*z^2 - 2*z^3) - q^6*z*(3 + 3*z - 10*z^2 + z^3) + 
        q^14*z^3*(1 - z + 2*z^2 + z^3))*R2[{{1}, {{6, 1, 2}, {0, 1, 1}}}])/
      (q^4*z^3) - ((-1 - 2*q^23*z^7 - 3*q^24*z^7 - q^25*z^7 + q*(1 + z) + 
        q^2*(1 + z) - 2*q^5*z*(1 + z) + q^21*z^6*(1 + z) + q^22*z^6*(1 + z) + 
        q^4*z*(2 + z) + 5*q^14*z^4*(2 + z) + q^6*z*(-2 - 5*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^13*z^3*(8 - 2*z + z^2) + 
        q^16*z^4*(-2 + 2*z + z^2) - q^19*z^5*(2 + 2*z + z^2) + 
        q^17*z^4*(1 + 10*z + z^2) + q^7*z*(3 + 9*z + 2*z^2) + 
        q^9*z^2*(-4 - 10*z + 3*z^2) + q^11*z^2*(-2 + 4*z + 3*z^2) - 
        q^8*z*(1 + 2*z + 5*z^2) - q^12*z^2*(-1 + 7*z - 9*z^2 + z^3) + 
        q^10*z^2*(3 - z - 7*z^2 + z^3) + q^15*z^3*(-2 - 6*z - 2*z^2 + z^3) - 
        q^18*z^4*(1 - 2*z + 2*z^2 + z^3))*R2[{{1}, {{6, 1, 2}, {0, 1, 2}}}])/
      (q^8*z^4) - ((-1 + q)*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 
        q^7*z^3 + q*(2 + z))*R2[{{1}, {{6, 1, 2}, {0, 2, 0}}}])/z - 
     ((-1 + q^8*(-4 + z)*z - 2*q^5*(-1 + z)*z - q^11*(-1 + z)*z^2 - 
        4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - q^12*z^3*(1 + 2*z) - 
        q^2*(4 + 3*z) + q^4*(3 + 3*z - 4*z^2) + q^3*(-3 - 4*z + z^2) + 
        q^7*z*(6 + z + z^2) + q^6*z*(-1 + 3*z + z^2) + 
        q^10*z*(1 + z - 8*z^2 + z^3) + q^9*z*(-1 - 5*z - z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{6, 1, 2}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z - q^5*(-1 + z)*z^2 - 
        q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - q^13*z^4 + q*(2 + z) + 
        q^6*z*(-1 + z^2) + q^7*z*(2 - z + z^2) - q^9*z^2*(3 + 2*z + z^2) + 
        q^8*z*(-1 + 4*z + 2*z^2))*R2[{{1}, {{6, 1, 2}, {1, 1, 1}}}])/z^2 - 
     ((-1 - q^2 + q^3*z^2 + 3*q^6*z^2 + q^14*z^5 + 4*q^15*z^5 + 8*q^16*z^5 + 
        5*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - 
        2*q^13*z^4*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - q^4*z*(1 + 2*z) - 
        q^5*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) + q^12*z^3*(5 + 6*z - 2*z^2) + 
        q^7*z*(2 + z^2) - 2*q^10*z^2*(1 - z + z^2) + 
        q^11*z^2*(1 - 9*z + 3*z^2) + q^8*z*(-1 + 2*z - z^2 + z^3))*
       R2[{{1}, {{6, 1, 2}, {1, 1, 2}}}])/(q^3*z^3) - 
     (q*(1 - q^2*(-1 + z) + 6*q^3*z - 2*q^18*z^5 + q^17*(-3 + z)*z^5 + 
        2*q^20*z^6 + q^21*z^6 - q*(2 + z) - q^4*z*(7 + 2*z) + 
        q^8*(z - 5*z^2) + q^10*z^2*(-2 + 5*z - 4*z^2) + 
        q^14*z^3*(3 + 5*z - z^2) + q^15*z^4*(2 - z + z^2) + 
        q^5*z*(3 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        q^9*z^2*(4 + 2*z + z^2) - 2*q^11*z^2*(-1 + 3*z + z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) - q^12*z^2*(2 - 4*z + z^3) - 
        q^7*z*(2 - 3*z - 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + z^4 - z^5))*
       R2[{{1}, {{6, 1, 2}, {1, 2, 0}}}])/z^2 + 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^6 + 2*q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) + q^16*z^4*(1 + z) - q^11*z^3*(5 + z) - 
        q^13*z^4*(8 + z) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^15*z^4*(-1 + 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/(q*z^3) + 
     (q*(1 - 2*q + q^5*(-2 + z)*z^2 - 4*q^19*z^5 - 5*q^11*z^3*(1 + z) + 
        q^21*z^5*(1 + z) + q^3*z*(9 + z) + q^20*z^5*(1 + 2*z) + 
        q^9*z*(2 + 7*z - 3*z^2) + q^17*z^4*(-1 - 11*z + z^2) - 
        q^8*z^2*(10 - 6*z + z^2) - q^4*z*(8 + z + z^2) + 
        2*q^12*z^2*(3 + 2*z + z^2) - q^2*(-1 + 4*z + z^2) + 
        q^7*z*(-9 + 5*z^2) - q^10*z^2*(1 - 2*z + 6*z^2) + 
        q^6*z*(10 + 5*z - 6*z^2 + z^3) - q^13*z^2*(4 - 2*z - 3*z^2 + z^3) + 
        q^16*z^3*(1 - 2*z - 2*z^2 + z^3) + q^14*z^2*(-1 - 5*z + 3*z^2 + 
          z^3) + q^15*z^2*(1 + z - 10*z^2 + 3*z^3 + z^4) + 
        q^18*(z^4 - 6*z^5))*R2[{{1}, {{6, 1, 2}, {1, 2, 2}}}])/z^2 - 
     q^17*(2 + q)*z^2*(-1 + q^4*z)*R2[{{1}, {{6, 1, 2}, {2, 1, 1}}}] - 
     (q^5*(-1 - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 2*z^2) + 
        q^3*(-1 - 3*z + z^2) - q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) - 
        q^5*z*(-2 + 2*z + z^2) + q^6*z*(-3 + 2*z^2) + q^11*(z^2 - 2*z^3) + 
        q^10*z*(1 + z - 9*z^2 + z^3) + q^9*z*(-1 - 5*z + 2*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{6, 1, 2}, {2, 1, 2}}}])/z + 
     (-1 + q)*q^20*(2 + q)*z^3*R2[{{1}, {{6, 1, 2}, {2, 2, 0}}}] - 
     (q^7*(1 + q^2 - q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^10*z^2 + q^11*z^3 - 
        q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(2 + z) + q^6*z*(4 + z) - 
        q^7*z*(2 + z^2) + q^5*z*(-3 - 2*z + z^2) + q^8*z*(-1 - 2*z + 2*z^2) + 
        q^9*(z + z^2 - 4*z^3))*R2[{{1}, {{6, 1, 2}, {2, 2, 1}}}])/z + 
     (q^6*(1 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - q^10*(-6 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q^6*z^2*(2 + z) - 
        q*(4 + z) + q^5*z*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^2*(3 + 2*z) + 
        q^9*z^2*(3 + 2*z - z^2) + q^3*(2 + 3*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-2 - 2*z + 3*z^2))*R2[{{1}, {{6, 1, 2}, {2, 2, 2}}}])/z - 
     (-1 + q)^2*q^14*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R2[{{1}, {{6, 1, 2}, {3, 2, 0}}}] + (-1 + q)^2*q^14*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{1}, {{6, 1, 2}, {3, 2, 2}}}] - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{6, 2, 0}, {-2, 1, 0}}}])/(q^2*z^2) + 
     (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^8*z^3 + 
        2*q^10*z^3 + q^11*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 
        2*q^14*z^4 + q*(2 + z))*R2[{{1}, {{6, 2, 0}, {-2, 1, 1}}}])/z - 
     (-1 + q)*q^8*z*R2[{{1}, {{6, 2, 0}, {-2, 1, 2}}}] - 
     (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^8*z^3 + 
        q^10*z^3 - q^9*(-3 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + 3*q^14*z^4 + 
        q^15*z^4 + q*(2 + z))*R2[{{1}, {{6, 2, 0}, {-2, 2, 0}}}])/z - 
     ((-1 - q^5*z + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 
        6*q^9*z^2*(1 + z) - q^16*z^5*(2 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(7 + 6*z) + q^10*z^2*(2 - 10*z - 7*z^2) - 
        2*q^12*z^3*(-1 - 3*z + z^2) + q^15*z^4*(4 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^13*z^3*(3 + 8*z + 2*z^2) + 
        q^7*z*(2 + z + 2*z^2 - z^3) + q^8*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^14*z^3*(1 - 8*z - 3*z^2 + z^3) - q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{6, 2, 0}, {-2, 2, 1}}}])/(q^4*z^3) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 + 
        2*q^17*z^5 - q^18*z^5 - q^19*z^5 - q*(2 + z) + q^8*(z - 4*z^2) + 
        q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}])/(q^3*z^2) + 
     ((z - q^13*(-3 + z)*z^4 + q^18*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 - q^17*z^5*(2 + z) + q^12*z^3*(13 + 5*z) + 
        q^16*z^4*(4 - 9*z + z^2) + q^14*z^3*(-3 - 8*z + z^2) - 
        q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - q^4*(1 + 8*z + 2*z^2) - 
        q^10*z^2*(12 + 6*z + 7*z^2) + q^3*(1 + 2*z + z^2 - z^3) + 
        q^11*z^2*(4 - 14*z + z^3) - q^8*z*(-2 + 7*z + z^3) + 
        q^15*z^3*(1 - 9*z - 6*z^2 + z^3) + q^5*z*(5 + 3*z - 4*z^2 + z^3) + 
        q^6*z*(1 + 2*z + 3*z^2 + z^3) - q^9*z*(1 - 11*z + 4*z^2 + z^3) + 
        q^7*(-3*z + 11*z^3 - 3*z^4))*R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}])/
      (q^6*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 2}}}])/z^2 - 
     ((1 + 3*q^14*(-1 + z)*z^3 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) - 2*q^8*z*(4 + z) - q^15*z^3*(1 + 3*z) + 
        q^12*z*(-2 + 5*z) + q^10*z*(-6 + z - 7*z^2) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-4 - 2*z + z^2) + q^9*(7*z - 2*z^3) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) - 2*q^7*(1 - 2*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(5 - 2*z + 7*z^2 + z^3))*
       R2[{{1}, {{6, 2, 0}, {-1, 2, 0}}}])/(q^6*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 2, 1}}}])/z^2 + 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 2, 0}, {0, 1, 0}}}])/z - 
     ((-1 + q)*q*(1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{1}, {{6, 2, 0}, {0, 1, 1}}}])/z - 
     (-1 + q)*q^13*(2 + q)*z^2*R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}] + 
     ((-1 + q)*q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{6, 2, 0}, {0, 2, 0}}}])/z - 
     (q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}])/z - 
     (q^2*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 2, 0}, {1, 1, 1}}}])/z + 
     ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 2, 0}, {1, 1, 2}}}])/z - 
     q^6*z*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{6, 2, 1}, {-2, 0, 0}}}] - q^8*(-1 + z)*z*
      R2[{{1}, {{6, 2, 1}, {-2, 0, 1}}}] + (-1 + q)*q^6*(-1 + q + q*z)*
      R2[{{1}, {{6, 2, 1}, {-2, 0, 2}}}] - 
     ((1 - q^2*z - q^21*(-1 + z)^2*z^5 + 2*q^24*z^7 + q^25*z^7 - 4*q^26*z^7 - 
        2*q^27*z^7 - q*(2 + z) + q^22*z^6*(5 + z) + q^3*(2 + 6*z) + 
        q^9*z^2*(14 + 5*z - 2*z^2) + 2*q^18*z^4*(2 - 6*z + z^2) + 
        q^5*z*(4 + 2*z + z^2) - q^4*(1 + 7*z + z^2) + 
        q^20*z^4*(-1 + 4*z + 4*z^2) + q^10*z^2*(-19 - 11*z + 10*z^2) + 
        q^6*(z + 3*z^2 - z^3) - q^7*z*(3 + 8*z - 7*z^2 + z^3) + 
        q^19*z^4*(2 + 7*z + 2*z^2 + z^3) - q^15*z^3*(-13 - 4*z + 6*z^2 + 
          z^3) - q^11*z^2*(-8 + 12*z + 7*z^2 + z^3) + 
        q^13*z^2*(-3 - 7*z + 9*z^2 + z^3) + q^16*z^3*(-7 + 11*z + 13*z^2 + 
          z^3) + q^12*z^2*(2 + 21*z - 5*z^2 + 2*z^3) - 
        q^17*z^3*(-1 + 18*z + 8*z^2 + 2*z^3) + 
        q^8*(z + z^2 + 9*z^3 - 2*z^4) - q^14*z^2*(-1 + 7*z + 11*z^2 + z^4))*
       R2[{{1}, {{6, 2, 1}, {-2, 1, 0}}}])/(q^5*z^3*(-1 + q^5*z)) - 
     ((1 - q^5*(-1 + z)*z + q^11*z^3 - q^10*(-3 + z)*z^3 + 3*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 - q^6*z*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + q^8*(z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(2 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R2[{{1}, {{6, 2, 1}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 + 
        2*q^13*(-4 + z)*z^4 - 4*q^17*z^5 - 4*q^18*z^5 - q^19*z^5 - 
        2*q^20*z^6 - q^21*z^6 - q^5*z*(1 + z) - q^2*(2 + z) + 
        3*q^14*z^4*(2 + z) + q*(3 + z) + 3*q^8*z*(-1 + 2*z) + 
        q^4*(1 + 2*z - 2*z^2) + q^10*z^2*(2 + 4*z - z^2) + 
        q^3*(-1 - 2*z + z^2) + q^16*z^4*(-1 - z + z^2) + 
        q^9*z*(1 - 8*z - 2*z^2 + z^3) + q^11*(z^2 + z^3 - z^4))*
       R2[{{1}, {{6, 2, 1}, {-2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q^4*(2 - 3*z)*z - q^11*z^3 + q^10*(-2 + z)*z^3 - 3*q^13*z^4 - 
        q^14*z^4 + q^6*z*(1 + z) + q*(4 + z) + q^5*z*(-1 + 2*z) + 
        q^8*z*(-1 + 2*z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 2*z) + 
        q^9*z^2*(-2 - 2*z + z^2) + q^7*z*(1 - z + z^2) + q^3*(2 - z + z^2))*
       R2[{{1}, {{6, 2, 1}, {-2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - 5*q^8*z + q^14*(-2 + z)*z^3 + 3*q^15*z^4 - q^16*z^4 - q^17*z^4 + 
        q^13*z^3*(2 + z) + q*(6 + z) + q^6*z*(3 + 2*z) - 2*q^2*(5 + 2*z) + 
        q^4*(1 + 5*z - 5*z^2) + q^3*(5 + z^2) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^7*z*(1 - 3*z + z^2) - q^10*z*(-3 + z + z^2) - 
        q^12*z^2*(3 + 2*z + 2*z^2) + q^5*(-1 - 3*z + 5*z^2) - 
        q^11*z*(1 - 7*z - 8*z^2 + 3*z^3))*R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/
      (q^4*z^2) - ((-1 - q^2 + q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^6*z^2 + 
        q^11*(-5 + z)*z^4 - 2*q^16*z^5 - q^18*z^5 - q^19*z^5 + 2*q^20*z^6 - 
        3*q^21*z^6 - 2*q^22*z^6 + q^14*z^4*(1 + z) + q^17*z^5*(1 + z) + 
        q*(2 + z) - q^5*z*(2 + z) + q^13*z^3*(2 + z) - q^9*z^2*(4 + 3*z) + 
        q^10*z^2*(-2 - 5*z + z^2) - q^7*z*(-2 + 3*z + z^2) + 
        q^8*z*(-1 + 8*z + 2*z^2) + q^15*(z^4 - 2*z^5) + 
        q^12*(z^2 - 4*z^4 + z^5))*R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/
      (q^5*z^3) - (q^4*(1 - q*z + 3*q^4*z - q^7*z^2 + q^8*z^3 + q^9*z^3 - 
        q^2*(3 + 2*z) + q^5*z*(1 + 3*z) - q^3*(-2 + z^2) + 
        q^6*z*(-1 - z + z^2))*R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/z + 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R2[{{1}, {{6, 2, 1}, {-1, 2, 0}}}])/
      (q^4*z^3) + (q^3*(-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        q^10*z^3 + q*(2 + z) + q^7*z^2*(2 + z) + q^5*z*(3 + 3*z - z^2) - 
        q^4*(-1 + 4*z + z^2))*R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/z - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 - q^10*z^4 + q^11*z^4 + 
        2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 - 2*q^15*z^4 - q^16*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 4*z + 2*z^2))*R2[{{1}, {{6, 2, 1}, {0, 0, 1}}}])/
      (q^2*z^2) + (q^2*(-1 + 2*z + 3*q^7*z + 2*q^6*(-2 + z)*z - q^2*(2 + z) + 
        q^4*(3 + 2*z) + q^9*z^2*(-1 + 4*z) + q*(3 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) - q^8*z*(1 - z + z^2) - 
        q^5*(1 - 2*z - 3*z^2 + z^3))*R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/z - 
     ((-1 - q^17*z^5 - q^18*z^5 - 2*q^19*z^6 + q^20*z^6 + q^21*z^6 - 
        2*q^22*z^6 - q^23*z^6 - 3*q^5*z*(1 + z) - q^2*(2 + z) + q*(3 + z) + 
        q^13*z^3*(3 + 2*z) + q^15*z^4*(3 + 2*z) + q^16*z^4*(-1 + 3*z) + 
        q^14*z^4*(10 + 3*z) + q^7*z*(3 - 2*z - 2*z^2) + 
        q^4*(1 + 3*z - 2*z^2) + q^3*(-1 - 2*z + z^2) - 
        q^11*z^3*(-2 + z + z^2) + q^6*z*(1 + 4*z + z^2) - 
        q^12*z^2*(-1 + z + 6*z^2) + q^8*z*(-3 + 7*z + z^3) + 
        q^9*z*(1 - 7*z - z^2 + z^3) + q^10*(z^2 + 3*z^3 + 3*z^4 - z^5))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/(q^5*z^3) - 
     (q^3*(1 - 4*q^5*z - q^6*(-2 + z)*z + q^10*z^3*(1 + z) - q*(2 + z) + 
        q^9*z^2*(2 + z) + q^3*(2 + 3*z - z^2) + q^7*z*(-2 + z^2) + 
        q^4*(-1 + z + 2*z^2) + q^8*z*(1 - z + 4*z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/z - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-3 + z)*z^3 - 6*q^23*z^6 - q^24*z^6 + 
        q^22*(-5 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + q^21*z^6*(6 + z) - 
        q^18*z^5*(1 + 2*z) + q^19*z^5*(2 + 3*z) + 
        q^15*z^3*(-2 + 3*z - 2*z^2) + q^17*z^4*(5 + 8*z - 2*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^3*(2 - z + z^2) + q^20*z^5*(-1 + 2*z + z^2) - 
        q^13*z^3*(2 + 7*z + z^2) + q^9*z^2*(-6 - 9*z + 2*z^2) - 
        q^8*z*(1 - 6*z + 2*z^2) + q^11*z^2*(1 + 3*z + 5*z^2) + 
        q^12*(z^3 + 6*z^4 - 2*z^5) + q^16*(z^3 - 7*z^4 + 8*z^5 - 2*z^6))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/(q^7*z^4) - 
     ((1 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^14*z^3*(-2 + 3*z) - q^15*z^3*(1 + 3*z) + 
        q^10*z*(-3 + 3*z - 7*z^2) + q^9*z*(7 - 2*z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^13*z^2*(-3 - 4*z + z^2) + 
        q^12*z*(-1 + 4*z + z^2) - q^8*(-1 + 9*z + z^2) + 
        q^5*(1 + 2*z - 4*z^2 + z^3) + q^6*(5 + 3*z + 3*z^2 + z^3) + 
        q^11*z*(2 - 3*z + 7*z^2 + z^3) - q^7*(5 + z - 4*z^2 + 2*z^3))*
       R2[{{1}, {{6, 2, 1}, {0, 2, 0}}}])/z + (-1 + q)*q^6*(1 + q)*z*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{6, 2, 1}, {1, 0, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^10*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + q*(2 + z) - q^5*z*(3 + z) + q^6*z*(4 + z) - 
        q^7*z*(3 + z^2) - q^9*z^2*(-1 + z + z^2) + q^8*z*(1 - z + 4*z^2))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/z^2 - 
     (q^4*(3 - q^2*z + 2*q^5*(-1 + z)*z + q^6*(-1 + z)^2*z + q^11*z^3 - 
        5*q^15*z^4 - q^16*z^4 + q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + 
        q^18*z^5 + q^13*z^4*(1 + z) - q*(5 + 3*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^3*(3 + 3*z - z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3) - q^4*(1 - 3*z - 4*z^2 + z^3))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/z - 
     ((1 - 2*q - q^17*z^4 - q^20*(-13 + z)*z^5 - q^19*(-11 + z)*z^5 - 
        q^21*(-4 + z)*z^5 + 2*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 + 5*q^25*z^6 + 
        2*q^26*z^6 - 2*q^16*z^4*(1 + 3*z) + q^15*z^3*(3 + 16*z - 2*z^2) + 
        q^3*(-3 + z - z^2) - q^2*(-2 + 2*z + z^2) + q^13*z^2*(-3 + 2*z^2) + 
        q^14*z^2*(1 - 6*z + 12*z^2) + q^10*z*(3 - 6*z + 4*z^2 - 4*z^3) + 
        q^5*(1 + 4*z - z^3) + q^4*(2 + 2*z^2 - z^3) - 
        q^9*z*(3 - 4*z - 4*z^2 + z^3) + q^8*z*(2 - 5*z - 2*z^2 + z^3) + 
        q^12*z^2*(-1 - 4*z - 2*z^2 + z^3) + q^7*z*(-3 - 4*z^2 + 2*z^3) - 
        q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + q^6*(-1 - z + 2*z^2 - 5*z^3 + 
          z^4) + q^18*(z^4 + 2*z^5 - z^6))*R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/
      (q^5*z^3) + (q*(1 - q^2*(-1 + z) + 6*q^3*z - 2*q^18*z^5 + 
        q^17*(-3 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        q^4*z*(7 + 2*z) + q^8*(z - 5*z^2) + q^10*z^2*(-2 + 5*z - 4*z^2) + 
        q^14*z^3*(3 + 5*z - z^2) + q^15*z^4*(2 - z + z^2) + 
        q^5*z*(3 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        q^9*z^2*(4 + 2*z + z^2) - 2*q^11*z^2*(-1 + 3*z + z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) - q^12*z^2*(2 - 4*z + z^3) - 
        q^7*z*(2 - 3*z - 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + z^4 - z^5))*
       R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}])/z^2 + 
     ((-1 + q)*q^3*(1 + q + q^2)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{6, 2, 1}, {2, 0, 2}}}])/z - 
     (q^2*(-1 - 4*q^4 + q^14*(5 - 2*z)*z^3 - q^13*(-3 + z)*z^3 + 3*q^17*z^4 + 
        3*q^19*z^4 + 2*q^20*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        2*q^15*z^3*(1 + z) + q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + 
        q^8*z*(2 + z - z^2) + q^3*(4 + z^2) + q^9*z*(-3 + 3*z + z^2) + 
        q^7*(1 - z + 4*z^2) + q^10*z*(3 + 2*z + 4*z^2) + 
        q^5*(4 + 5*z^2 - z^3) - q^6*(3 + z^2 + z^3))*
       R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/z + q^6*(1 + q)*(1 + q*(-1 + z))*
      R2[{{1}, {{6, 2, 2}, {-2, 0, 0}}}] - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^11*z^3 + 2*q^12*z^4 + 2*q^14*z^4 - 
        q^15*z^4 - q*(1 + z) - q^2*(1 + z) + q^13*z^4*(8 + z) + 
        q^3*(1 + z - z^2) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-1 - 3*z + z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^10*(z^2 + 2*z^3 - z^4))*R2[{{1}, {{6, 2, 2}, {-2, 0, 1}}}])/
      (q^4*z^3) - ((-1 + q*z + q^3*z^2 + 6*q^20*z^6 + 4*q^21*z^6 - 
        9*q^23*z^7 - 8*q^24*z^7 - 2*q^25*z^7 + 2*q^2*(1 + z) - 
        2*q^5*z*(1 + z) + q^16*z^4*(1 + z) + 2*q^15*z^4*(-1 + 2*z) - 
        q^6*z*(2 + 3*z) + q^17*z^5*(4 + 3*z) + q^14*z^4*(-3 + 8*z) + 
        q^7*z*(2 + z^2) + q^12*z^2*(1 - 3*z + z^2) + 
        3*q^10*z^2*(-1 - 2*z + z^2) + q^4*(-1 - z + z^2) + 
        q^19*z^5*(-1 + 2*z + z^2) + q^8*z*(1 + 6*z + z^2) - 
        q^11*z^2*(2 + 9*z + 5*z^2) + q^9*z*(-1 + z - 8*z^2 + 3*z^3) + 
        q^13*(4*z^3 - 5*z^5) + q^18*(z^5 - 2*z^6 - 2*z^7) + 
        q^22*(z^6 - 2*z^7))*R2[{{1}, {{6, 2, 2}, {-2, 1, 0}}}])/(q^7*z^4) - 
     ((1 - q^4*z - q^6*(-1 + z)*z^2 + 6*q^16*z^5 + q^17*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 - q*(1 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + 
        q^8*(z - 4*z^2) + q^9*z^2*(2 + 5*z - 2*z^2) - q^14*z^4*(-2 + z^2) + 
        q^12*z^3*(-1 + z^2) - q^11*z^3*(1 - z + z^2) - 
        q^15*z^4*(1 - z + z^2) + q^5*z*(2 + z + z^2) - q^7*z*(2 + z + z^2) + 
        q^13*z^3*(1 + 9*z + z^2) + q^10*z^2*(1 + 7*z + 5*z^2))*
       R2[{{1}, {{6, 2, 2}, {-2, 1, 1}}}])/(q^4*z^3) - 
     ((-2 - 2*q^2 - q^3*z - 2*q^11*z^3 + 5*q^15*z^4 + q^16*z^4 - 
        q^14*(-4 + z)*z^4 - 2*q^17*z^5 - q^18*z^5 + 2*q*(2 + z) - 
        q^13*z^4*(4 + z) + q^4*z*(-2 - 4*z + z^2) + q^10*z^2*(-2 + z + z^2) + 
        q^9*z^2*(-1 + 2*z + z^2) + q^7*z*(1 - 3*z + 3*z^2) + 
        q^8*z*(-1 + 5*z + 3*z^2) + q^6*(z + 2*z^2 - z^3) + q^12*(z^3 - z^5))*
       R2[{{1}, {{6, 2, 2}, {-2, 1, 2}}}])/(q*z^2) - 
     (q*(1 + q^14*(2 - 3*z)*z^4 + q^15*(-1 + z)*z^4 - q^16*z^5 - q^17*z^5 - 
        q*(1 + z) + q^5*z^2*(1 + z) + q^13*z^4*(9 + z) - q^2*(1 + 2*z) + 
        q^3*(1 + 3*z) + q^9*z^2*(1 + 5*z) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 3*z + z^2) + q^12*z^3*(1 + z + z^2) - 
        q^6*z*(-1 + z + 2*z^2) + q^11*(z^3 - 4*z^4) + q^10*(z^2 + z^4))*
       R2[{{1}, {{6, 2, 2}, {-2, 2, 2}}}])/z^2 - 
     (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 - 
        q^6*(-3 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^10*z^3 + 3*q^11*z^3 + 
        q^12*z^3 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + 
        q*(2 + z))*R2[{{1}, {{6, 2, 2}, {-1, 0, 0}}}])/z + 
     (q^4*(-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + q^7*(-1 + z)*z^2 - 
        q^8*z^3 + q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R2[{{1}, {{6, 2, 2}, {-1, 0, 1}}}])/z - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - q^14*z^4 + q*(2 + z) - q^12*z^3*(1 + 2*z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2) + 
        q^13*(z^3 - 3*z^4))*R2[{{1}, {{6, 2, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     (q^2*(-1 + 2*z - 2*q^7*z + 2*q^6*z^2 + q^9*z^3 + 2*q^10*z^3 + q^11*z^3 + 
        4*q^5*z*(1 + z) - q^2*(2 + z) + q*(3 + 2*z - z^2) + 
        q^3*(-1 - 2*z + z^2) - q^4*(-1 + z + 2*z^2) + q^8*(z + z^3))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 0}}}])/z - 
     ((1 - 2*q^7*z - q^10*(1 - 2*z)^2*z^2 + 2*q^15*z^4 - q^13*(-8 + z)*z^4 + 
        7*q^23*z^6 + q^21*(3 - 2*z)*z^6 - q^22*(-12 + z)*z^6 - 3*q^25*z^7 - 
        q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^19*z^6*(1 + z) + q^14*z^4*(-1 + 2*z) + q^9*z^2*(7 + 10*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^17*z^4*(-2 + z^2) - q^18*z^4*(1 - z + z^2) + 
        q^12*z^3*(2 - 7*z + 2*z^2) + q^8*z*(1 - 5*z + 3*z^2) + 
        q^16*z^4*(3 - 4*z + 3*z^2) + q^6*(z + z^2 - z^3) + 
        q^11*z^2*(-1 - 8*z - 9*z^2 + 2*z^3) + q^20*(z^5 - 3*z^6 - 2*z^7) + 
        q^24*(z^6 - 2*z^7))*R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(q^8*z^4) - 
     ((1 + q^2 + 4*q^14*z^5 + 2*q^18*z^5 + 3*q^17*(-2 + z)*z^5 + q^20*z^6 + 
        2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 - q^3*z*(1 + z) + 
        q^19*z^5*(1 + z) - q*(2 + z) - q^16*z^5*(15 + z) + 
        q^13*z^3*(-1 + 3*z) + q^4*z*(2 + 3*z) + q^5*z*(2 + 3*z) + 
        q^11*z^2*(-2 + 7*z - 3*z^2) + q^6*z*(-1 - 4*z + z^2) - 
        q^7*z*(2 + z + z^2) - q^15*z^4*(1 + 5*z + z^2) + 
        q^9*z^2*(2 + 5*z + z^2) + q^12*z^3*(-4 - 9*z + 2*z^2) + 
        q^10*z^2*(3 - z + 2*z^2) - q^8*z*(-1 + 3*z + z^2 + z^3))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 2}}}])/(q^3*z^3) - 
     ((-1 + q)*q^2*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 2, 2}, {0, 0, 0}}}])/z - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z) + q^7*z*(-2 + z - z^2) + 
        q^8*(z - 4*z^2 - 2*z^3))*R2[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{6, 2, 2}, {0, 0, 2}}}])/(q*z^2) - 
     ((1 - 2*q^7*(-1 + z)*z^2 + 2*q^13*z^4 + 3*q^16*z^5 + q^17*z^5 + 
        q^2*(1 + z) + 2*q^14*z^4*(1 + z) - q*(2 + z) - 2*q^3*z*(2 + z) + 
        q^15*z^4*(-1 + 2*z) + q^4*z*(7 + 4*z) + q^10*z^2*(4 + z - z^2) - 
        q^12*z^3*(1 - 9*z + z^2) - q^9*z^2*(1 - 4*z + z^2) - 
        q^5*z*(1 - z + z^2) + q^6*z*(-3 - 5*z + 4*z^2) - 
        q^11*z^2*(1 - 4*z - z^2 + z^3) - q^8*z*(-1 + 2*z + 4*z^2 + z^3))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 0}}}])/z^2 - 
     ((-1 + 2*q*z - q^15*z^4 - 3*q^18*z^6 + 5*q^20*z^6 + 4*q^21*z^6 + 
        q^22*z^6 + 3*q^3*z*(1 + z) - q^12*z^4*(1 + z) + q^16*z^4*(1 + z) - 
        q^13*z^4*(9 + 2*z) + q^17*z^5*(1 + 3*z) - q^11*z^3*(8 + 3*z) + 
        q^14*z^4*(-9 + 5*z) + q^7*(z - 3*z^2) - q^2*(-2 + z + z^2) + 
        q^5*z*(-1 + z + 3*z^2) - q^6*z*(1 + 2*z + z^3) - 
        q^10*z^2*(5 + 3*z - 9*z^2 + 2*z^3) - q^4*(1 + 3*z + z^2 + 2*z^3) + 
        q^8*z*(1 + 5*z + 3*z^2 - 5*z^3 + z^4) + 
        q^9*z*(-1 + 3*z - 13*z^2 + 4*z^3 + z^4))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(q^2*z^3) + 
     (q^2*(-1 + q + 2*q*z + q^11*(3 - 5*z)*z^3 + q^13*(-7 + z)*z^4 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^12*z^3*(1 + z)^2 - 
        q^16*z^5*(3 + z) + q^6*z*(-1 + z - 3*z^2) - q^4*z*(3 + z^2) + 
        q^9*z^2*(-6 - 9*z + z^2) + q^5*z*(1 - z + z^2) - q^2*(-1 + z + z^2) + 
        q^3*(-1 + z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) - q^8*z*(1 - 7*z - z^2 + z^3) + 
        q^7*z*(2 - 2*z + z^2 + z^3) - q^10*z^2*(-1 + 5*z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 2}}}])/z^2 + (-1 + q)*q^7*(1 + q)*z*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{6, 2, 2}, {1, 0, 1}}}] - 
     (-1 + q)*q^7*(1 + q)*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{6, 2, 2}, {1, 0, 2}}}] - 
     q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R2[{{1}, {{6, 2, 2}, {1, 1, 0}}}] + 
     (q^4*(1 - 2*q^13*z^3 - 3*q^15*z^4 + q^16*z^4 + q^17*z^4 + 
        q^14*z^3*(1 + z) - q*(6 + z) + 2*q^2*(5 + 2*z) + 
        q^6*z*(3 - 5*z - 2*z^2) + q^5*(3 + 2*z - z^2) - q^3*(3 + z^2) + 
        q^8*z*(9 - z + z^2) + q^7*z*(-6 + z + z^2) + q^4*(-5 - 7*z + 5*z^2) + 
        q^10*z*(-1 - 5*z + 8*z^2) + q^9*z*(-4 + 5*z + z^2 - z^3) + 
        q^11*z*(1 + z - 7*z^2 + z^3) + q^12*(z^2 + 2*z^4))*
       R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/z + 
     (q^2*(1 - q^2*(-1 + z) + 7*q^3*z - 3*q^6*(-1 + z)*z^2 - 2*q^18*z^5 + 
        q^17*(-2 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(4 + z) - q^4*z*(10 + 3*z) + q^10*z^2*(-3 + 6*z - 5*z^2) + 
        q^11*z^2*(3 - 8*z - 2*z^2) + q^14*z^3*(3 + 7*z - z^2) + 
        q^5*z*(6 + z^2) + q^9*z^2*(3 + z + z^2) + q^15*z^4*(4 + z + z^2) - 
        q^8*z*(-1 + 4*z + z^2) + q^12*z^2*(-2 + 6*z + 3*z^2 - 2*z^3) - 
        q^7*z*(2 - 2*z - 6*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 5*z^4 - 2*z^5))*
       R2[{{1}, {{6, 2, 2}, {1, 1, 2}}}])/z^2 + (-1 + q)^2*q^11*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{1}, {{6, 2, 2}, {2, 1, 0}}}] - 
     (-1 + q)^2*q^11*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R2[{{1}, {{6, 2, 2}, {2, 1, 2}}}] + 
     (q*(1 + q^2 - q*(2 + z))*R2[{{2}, {{-3, 1, 0}, {2, 2, 2}}}])/z^4 - 
     (q*(1 + q^2 - q*(2 + z))*R2[{{2}, {{-2, 0, 0}, {2, 2, 2}}}])/z^4 - 
     (q^3*(-1 + z)*R2[{{2}, {{-2, 1, 0}, {2, 2, 2}}}])/z^2 - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{-2, 2, 0}, {0, 1, 1}}}])/(q^2*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{-2, 2, 1}, {0, 0, 1}}}])/(q^2*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{-2, 2, 2}, {0, 0, 1}}}])/(q*z^4) - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{-2, 2, 2}, {0, 0, 2}}}])/(q*z^4) + 
     (q^3*(-1 + z)*R2[{{2}, {{-1, 0, 0}, {2, 2, 2}}}])/z^2 - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{-1, 1, 0}, {0, 1, 1}}}])/(q^2*z^4) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{-1, 1, 0}, {2, 2, 2}}}])/(q^8*z^5) - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{-1, 1, 1}, {0, 0, 1}}}])/(q^2*z^4) - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{-1, 1, 2}, {0, 0, 1}}}])/(q*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{-1, 1, 2}, {0, 0, 2}}}])/(q*z^4) - 
     ((1 - z)*R2[{{2}, {{-1, 2, 0}, {0, 1, 1}}}])/z^2 - 
     ((-1 + z)*R2[{{2}, {{-1, 2, 1}, {0, 0, 1}}}])/z^2 - 
     (q*(-1 + z)*R2[{{2}, {{-1, 2, 2}, {0, 0, 1}}}])/z^2 - 
     ((q - q*z)*R2[{{2}, {{-1, 2, 2}, {0, 0, 2}}}])/z^2 - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{0, 0, 0}, {1, 2, 2}}}])/(q*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 0, 0}, {2, 2, 2}}}])/(q^8*z^5) - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{2}, {{0, 1, 0}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((-1 + z)*R2[{{2}, {{0, 1, 0}, {0, 1, 1}}}])/z^2 - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{0, 1, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     R2[{{2}, {{0, 1, 1}, {-1, 0, 1}}}]/(q*z) - 
     ((1 - z)*R2[{{2}, {{0, 1, 1}, {0, 0, 1}}}])/z^2 - 
     ((q - q*z)*R2[{{2}, {{0, 1, 2}, {0, 0, 1}}}])/z^2 - 
     (q*(-1 + z)*R2[{{2}, {{0, 1, 2}, {0, 0, 2}}}])/z^2 - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 2, 0}, {0, 1, 1}}}])/(q^11*z^5) + 
     R2[{{2}, {{0, 2, 1}, {-1, 0, 1}}}]/(q*z) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 2, 1}, {0, 0, 1}}}])/(q^11*z^5) - 
     R2[{{2}, {{0, 2, 1}, {1, 0, 1}}}] - R2[{{2}, {{0, 2, 2}, {-1, 0, 2}}}]/
      z + ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 2, 2}, {0, 0, 1}}}])/(q^10*z^5) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 2, 2}, {0, 0, 2}}}])/(q^10*z^5) - 
     q*R2[{{2}, {{0, 2, 2}, {1, 0, 1}}}] + 
     q*R2[{{2}, {{0, 2, 2}, {1, 0, 2}}}] - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{2}, {{1, 0, 0}, {-2, 1, 2}}}])/
      (q^2*z^3) + (q^2*(-1 + z)*R2[{{2}, {{1, 0, 0}, {1, 2, 2}}}])/z + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 0, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((1 - q)*R2[{{2}, {{1, 0, 2}, {1, 0, 2}}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{1, 1, 0}, {-2, 1, 2}}}])/(q^4*z^4) + 
     R2[{{2}, {{1, 1, 0}, {-1, 0, 1}}}]/(q*z) - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{1, 1, 0}, {-1, 1, 1}}}])/(q^3*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{1, 1, 0}, {0, 1, 1}}}])/(q^11*z^5) - 
     ((-1 + q^5*z^2 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 2*q^14*z^4 - 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{1, 1, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     ((1 + q^2*(1 + z + z^2) - q*(2 + 2*z + z^2))*
       R2[{{2}, {{1, 1, 1}, {-1, 0, 1}}}])/(q^3*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^11*z^5 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{1, 1, 1}, {0, 0, 1}}}])/(q^11*z^5) - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{1, 1, 2}, {-1, 0, 1}}}])/(q^2*z^3) - 
     ((-1 + q^3*z^2 - q^4*z^2 + q*(2 + z) - q^2*(1 + z^2))*
       R2[{{2}, {{1, 1, 2}, {-1, 0, 2}}}])/(q^2*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{1, 1, 2}, {0, 0, 1}}}])/(q^10*z^5) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^11*z^5 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{1, 1, 2}, {0, 0, 2}}}])/(q^10*z^5) + 
     R2[{{2}, {{1, 2, 0}, {0, 0, 1}}}] + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 2, 0}, {0, 1, 1}}}])/(q^5*z^3) + 
     R2[{{2}, {{1, 2, 1}, {-2, 0, 1}}}]/z - 
     ((1 - q + z - q^2*z^2)*R2[{{2}, {{1, 2, 1}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 2, 1}, {0, 0, 1}}}])/(q^5*z^3) - 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{1, 2, 1}, {3, 0, 2}}}] + 
     q*R2[{{2}, {{1, 2, 2}, {-1, 0, 1}}}] - 
     ((-1 + q - z + q^2*z^2)*R2[{{2}, {{1, 2, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 2, 2}, {0, 0, 1}}}])/(q^4*z^3) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 2, 2}, {0, 0, 2}}}])/(q^4*z^3) - 
     (q*(-1 + q - z)*R2[{{2}, {{1, 2, 2}, {1, 0, 1}}}])/z - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{2, 0, 0}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{2}, {{2, 0, 0}, {-1, 1, 2}}}])/
      (q^3*z^2) - ((1 + q^2 - q^3*z^2 - q*(2 + z))*
       R2[{{2}, {{2, 0, 0}, {0, 2, 2}}}])/(q*z^2) - 
     q^2*R2[{{2}, {{2, 0, 0}, {1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{2, 0, 0}, {1, 2, 2}}}])/(q^8*z^4) + 
     ((-1 + q)*q*R2[{{2}, {{2, 0, 0}, {2, 1, 2}}}])/z - 
     (q^3 + 2*q^5 - q^4*(-2 + z) - q^6*(-1 + z) + 1/(q^4*z^3) - q/z + 
       2*q^8*z + q^9*z + 2*q^10*z + q^11*z - (3 + z)/(q^3*z^3) + 
       (3 + z)/(q^2*z^3) + (-1 + 2*z)/z^2 + (-1 + z - z^2)/(q*z^3))*
      R2[{{2}, {{2, 0, 0}, {2, 2, 2}}}] + 
     (q^3*(-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + 
        q*(2 + z) + q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + 
        q^4*(1 - 4*z + z^2))*R2[{{2}, {{2, 0, 0}, {4, 2, 2}}}])/z^2 - 
     q*R2[{{2}, {{2, 0, 2}, {0, 0, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z + q*(2 + z))*
       R2[{{2}, {{2, 0, 2}, {1, 0, 2}}}])/(q^2*z^2) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{2}, {{2, 1, 0}, {-2, 0, 2}}}])/(q*z^2) + 
     (q*(-2 + q*(-1 + z))*R2[{{2}, {{2, 1, 0}, {-2, 1, 2}}}])/z - 
     ((1 - q + z)*R2[{{2}, {{2, 1, 0}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + z)*R2[{{2}, {{2, 1, 0}, {-1, 1, 1}}}])/z - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{2, 1, 0}, {0, 1, 1}}}])/(q^5*z^3) + 
     q*R2[{{2}, {{2, 1, 0}, {1, 0, 1}}}] - 
     ((-1 + q^5*z^2 + q^8*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + q^13*z^4 + 
        q^14*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{2, 1, 0}, {2, 2, 2}}}])/(q^5*z^3) + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 1, 0}, {3, 0, 1}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{2}, {{2, 1, 0}, {3, 2, 2}}}])/
      z^2 - (-1 + z^(-1))*R2[{{2}, {{2, 1, 1}, {-2, 0, 1}}}] - 
     ((1 - 2*q - q^5*(-1 + z)*z^2 - q^6*z^3 - q^7*z^3 + q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2) + q^3*(z - 2*z^2))*
       R2[{{2}, {{2, 1, 1}, {-1, 0, 1}}}])/(q^5*z^3) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*(-1 + z)*z^2 + 
        q^7*z^3 + q^5*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}])/(q^5*z^3) - 
     q*R2[{{2}, {{2, 1, 1}, {1, 0, 1}}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] - 
     (q*(3 + q)*R2[{{2}, {{2, 1, 2}, {-1, 0, 1}}}])/z - 
     ((z + q^3*(-2 + z)*z + q*(1 + z) - q^2*(1 + 3*z))*
       R2[{{2}, {{2, 1, 2}, {-1, 0, 2}}}])/(q*z^2) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}])/(q^4*z^3) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^5*z^3 + q^6*z^3 + 
        q^7*z^3 + q*(2 + z))*R2[{{2}, {{2, 1, 2}, {0, 0, 2}}}])/(q^4*z^3) + 
     q^2*R2[{{2}, {{2, 1, 2}, {1, 0, 2}}}] + 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 1, 2}, {3, 0, 2}}}] - 
     ((-1 - q^2 + z + q*(2 + z))*R2[{{2}, {{2, 2, 0}, {-1, 0, 1}}}])/
      (q^2*z^2) - ((1 - q + z)*R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}])/z - 
     ((1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^14*z^4 + 
        q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{2, 2, 0}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((1 - q + q^2*z^2)*R2[{{2}, {{2, 2, 1}, {-2, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + 2*q - q^3*z + q^5*z - 2*q^6*z^2 + q^7*(-1 + z)*z^2 - 
        2*q^4*z*(1 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}])/(q^5*z^3) - 
     ((-1 + q^5*z^2 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 2*q^14*z^4 - 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{2, 2, 1}, {0, 0, 1}}}])/(q^7*z^3) + 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{2}, {{2, 2, 1}, {1, 0, 1}}}])/(q^2*z^2) + 
     q*(2 + q^2*(1 - 2*z) - q*(-3 + z) + q^3*z + 2*q^5*z + 3*q^6*z + q^7*z)*
      R2[{{2}, {{2, 2, 1}, {1, 0, 2}}}] + q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{2, 2, 1}, {2, 0, 1}}}] + q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] - 
     ((1 - q^4*z + q^5*(-4 + z)*z^2 + q^6*(-1 + z)*z^2 - 2*q^9*z^3 - 
        5*q^10*z^3 + q^11*(-2 + z)*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 
        2*q^16*z^4 - q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R2[{{2}, {{2, 2, 1}, {4, 0, 2}}}])/z^2 - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{2, 2, 2}, {-2, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^3*z + q^4*z + q*(2 + z) - q^2*(1 + z^2))*
       R2[{{2}, {{2, 2, 2}, {-2, 0, 2}}}])/(q*z^2) - 
     (q*(1 - q + z)*R2[{{2}, {{2, 2, 2}, {-1, 0, 1}}}])/z - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R2[{{2}, {{2, 2, 2}, {-1, 0, 2}}}])/
      (q^4*z^3) - ((-1 + q^5*z^2 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{2, 2, 2}, {0, 0, 1}}}])/(q^6*z^3) - 
     ((1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^14*z^4 + 
        q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{2, 2, 2}, {0, 0, 2}}}])/(q^6*z^3) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{2, 2, 2}, {1, 0, 1}}}])/(q*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{2}, {{2, 2, 2}, {1, 0, 2}}}])/(q*z^2) + 
     q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 2, 2}, {3, 0, 1}}}] - 
     q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 2, 2}, {3, 0, 2}}}] - 
     (q*(-2 + q*(-1 + z))*R2[{{2}, {{3, 0, 0}, {-2, 1, 2}}}])/z - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{3, 0, 0}, {-1, 1, 2}}}])/(q^4*z^3) + 
     q^3*(-1 + z)*R2[{{2}, {{3, 0, 0}, {1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R2[{{2}, {{3, 0, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     ((1 + 2*q^3 + q^6*(-1 + z)*z^2 - 4*q^9*z^3 - 2*q^10*z^3 - q*(2 + z) - 
        q^7*z^2*(2 + z) - q^4*(1 - 4*z + z^2) + q^5*z*(-3 - 4*z + 2*z^2))*
       R2[{{2}, {{3, 0, 0}, {3, 1, 2}}}])/z^2 - 
     q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((-1 + q)*q*R2[{{2}, {{3, 0, 1}, {-1, 0, 2}}}])/z + 
     q^2*R2[{{2}, {{3, 0, 2}, {0, 0, 2}}}] - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^11*z^3 + 2*q^12*z^4 + 9*q^13*z^4 + 
        2*q^14*z^4 - q^15*z^4 - q*(1 + z) - q^2*(1 + z) + q^3*(1 + z - z^2) + 
        q^8*z*(1 - 5*z + z^2) - 2*q^9*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^10*(z^2 + 2*z^3 - z^4))*
       R2[{{2}, {{3, 0, 2}, {1, 0, 2}}}])/(q^10*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{3, 1, 0}, {-2, 0, 2}}}])/(q^2*z^3) - 
     ((-1 - q^2 + q^3*z^2 + q*(2 + z))*R2[{{2}, {{3, 1, 0}, {-2, 1, 1}}}])/
      (q^2*z^2) - ((-1 + 2*q - q^3*z + q^5*z + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R2[{{2}, {{3, 1, 0}, {-1, 0, 1}}}])/
      (q^5*z^3) + ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{3, 1, 0}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 + q)*R2[{{2}, {{3, 1, 0}, {0, 0, 1}}}])/(q*z) - 
     (-1 - 2*q^2 + q*(-2 + z) + q^3*(-1 + z) - 1/(q^7*z^3) + 
       (1 - 2*z)/(q^3*z^2) + 1/(q^2*z) - 2*q^5*z - q^6*z - 2*q^7*z - q^8*z + 
       (3 + z)/(q^6*z^3) - (3 + z)/(q^5*z^3) + (1 - z + z^2)/(q^4*z^3))*
      R2[{{2}, {{3, 1, 0}, {0, 1, 1}}}] - (-1 - q - 2*q^5*z + q^6*z + q^7*z)*
      R2[{{2}, {{3, 1, 0}, {1, 0, 1}}}] - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 1, 0}, {2, 0, 1}}}])/(q^4*z^2) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R2[{{2}, {{3, 1, 0}, {2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q^14*(3 - 4*z)*z^3 + 6*q^16*z^4 - q^17*(-2 + z)*z^4 - q^18*z^5 + 
        q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 2*q^8*z*(4 + z) + 
        q^15*z^3*(1 + 4*z) + q^13*z^2*(4 + 2*z - z^2) + q^3*(1 - z + z^2) - 
        q^12*z*(-1 + 7*z + z^2) + q^9*z*(-7 + 2*z^2) + 
        q^10*z*(5 - z + 7*z^2) - q^5*(2 + 2*z - 4*z^2 + z^3) + 
        2*q^7*(1 - 2*z^2 + z^3) - q^6*(2 + 2*z + 3*z^2 + z^3) - 
        q^11*z*(3 - 4*z + 7*z^2 + z^3))*R2[{{2}, {{3, 1, 0}, {2, 2, 2}}}])/
      (q^8*z^3) + ((-1 + q - z)*(-1 + q*z)*
       R2[{{2}, {{3, 1, 1}, {-2, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^2 + q^5*z - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^4 - 
        3*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + q^8*z^2*(2 + z) + 
        q^9*z^2*(1 + 2*z) + q^10*z^2*(-1 + z^2) - q^7*z*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}])/(q^10*z^4) - 
     ((1 - 2*q^6*z - q^5*(-1 + z)*z + 3*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^7*(z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^8*z^2*(2 + z - z^2))*
       R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}])/(q^7*z^3) - 
     (1 + q + 2*q^5*z - q^6*z - q^7*z)*R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}] - 
     ((-1 - q^2 - q^3*z^2 - q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 
        5*q^13*z^4 - 2*q^14*z^4 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{2}, {{3, 1, 1}, {2, 0, 1}}}])/
      (q^7*z^3) - (-1 + q)*q^2*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] - 
     ((-1 + q)*q^2*(-1 + q*z)*R2[{{2}, {{3, 1, 2}, {-2, 0, 2}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 
        q^11*(-1 + z)*z^3 - q^12*z^4 + q^13*z^4 + q^14*z^4 - 
        q^10*z^3*(1 + z) + q*(2 + z) + q^8*z^2*(1 + 2*z))*
       R2[{{2}, {{3, 1, 2}, {-1, 0, 1}}}])/(q^9*z^4) - 
     ((2 - q^2*z + 3*q^6*z + q^5*(-1 + z)*z - q^15*z^4 - q^14*(-1 + z)*z^4 - 
        2*q^16*z^5 - q^17*z^5 + q^4*z*(1 + z) + q^13*z^4*(8 + z) - 
        q*(3 + 2*z) + q^7*z*(-3 + 4*z) + q^3*(1 + 2*z - 2*z^2) + 
        2*q^10*z^2*(1 + z - z^2) - q^8*z*(-1 + 7*z + z^2) + 
        q^12*z^3*(1 + 3*z + 2*z^2) + q^11*(z^3 - 4*z^4) + 
        q^9*(z^2 + 4*z^3 - 2*z^4))*R2[{{2}, {{3, 1, 2}, {-1, 0, 2}}}])/
      (q^9*z^4) - (q + 2*q^3 - q^2*(-2 + z) - q^4*(-1 + z) + 1/(q^6*z^3) - 
       1/(q*z) + 2*q^6*z + q^7*z + 2*q^8*z + q^9*z - (3 + z)/(q^5*z^3) + 
       (3 + z)/(q^4*z^3) + (-1 + 2*z)/(q^2*z^2) + (-1 + z - z^2)/(q^3*z^3))*
      R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}] - 
     ((-1 + q^5*z^2 - q^6*z^2 + 2*q^7*z^2 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^12*z^4 - q^13*z^4 - 2*q^14*z^4 - q^15*z^4 + q*(3 + z) - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q^8*z^2*(-1 - 2*z + z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{3, 1, 2}, {0, 0, 2}}}])/(q^6*z^3) - 
     q*(-1 - q - 2*q^5*z + q^6*z + q^7*z)*R2[{{2}, {{3, 1, 2}, {1, 0, 2}}}] + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R2[{{2}, {{3, 1, 2}, {2, 0, 1}}}])/(q^6*z^3) - 
     ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 
        3*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^9*z^2*(3 + 4*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 3*z^2))*R2[{{2}, {{3, 1, 2}, {2, 0, 2}}}])/
      (q^6*z^3) - (-1 + q)*q^3*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{3, 1, 2}, {3, 0, 1}}}] + (-1 + q)*q^3*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{3, 1, 2}, {3, 0, 2}}}] + 
     q^2*(3 + q - 2*z)*R2[{{2}, {{3, 2, 0}, {-1, 0, 1}}}] - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}])/(q^2*z^2) - 
     ((1 - q^5*z^2 - q^8*z^2 + q^9*z^2 - q^7*z^3 + 2*q^12*z^4 - q^13*z^4 - 
        q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{3, 2, 0}, {0, 1, 1}}}])/(q^8*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{2}, {{3, 2, 0}, {1, 1, 1}}}])/
      (q^4*z^2) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{3, 2, 0}, {2, 0, 1}}}])/(q^7*z^3) - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 2, 0}, {4, 0, 2}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z + 2*q^6*z^3 + q^7*z^3 + q^5*z^2*(1 + z) - 
        q^4*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{2}, {{3, 2, 1}, {-2, 0, 1}}}])/(q^4*z^3) - 
     ((-1 - q*(-2 + z) - 2*q^5*z^2 + q^3*z*(-1 + 2*z) - 
        q^4*z*(1 - 5*z + z^2) + q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q^5*z^2 + q^8*z^2 + q^7*z^3 - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^9*z^2*(-1 + 2*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}])/(q^8*z^3) - 
     ((-1 - q^5*z^3 - 4*q^16*z^5 + 2*q^17*z^5 + q^18*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^10*z^3*(6 + 5*z) + q^12*z^3*(-2 + z - z^2) + q^14*z^4*(-1 + z^2) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^11*z^3*(2 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 2*q^7*(z + z^3) + 
        q^13*(z^3 - 6*z^4 - 2*z^5) + q^15*(z^4 + z^6))*
       R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}])/(q^10*z^4) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + q^14*z^4 - q*(2 + z) + q^12*z^3*(1 + 2*z) + 
        q^13*z^3*(-1 + 3*z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 3*z - z^2))*R2[{{2}, {{3, 2, 1}, {1, 0, 2}}}])/
      (q^7*z^3) - ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 
        2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^9*z^2*(3 + 5*z - 2*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{2}, {{3, 2, 1}, {2, 0, 1}}}])/
      (q^6*z^3) - ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{3, 2, 1}, {3, 0, 1}}}])/(q^3*z^2) + 
     (q^3*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{2}, {{3, 2, 1}, {3, 0, 2}}}])/z - 
     (q^2*(-2 + q*(-1 + z))*R2[{{2}, {{3, 2, 2}, {-2, 0, 1}}}])/z - 
     ((1 - 2*q^3*(-1 + z)*z + q^2*(1 + z) + q*(-2 + z^2))*
       R2[{{2}, {{3, 2, 2}, {-2, 0, 2}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 2, 2}, {-1, 0, 1}}}])/(q*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^5*z^2 + q^4*(-4 + z)*z^2 - 
        q^2*(-1 + 2*z + z^2))*R2[{{2}, {{3, 2, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 + q^5*z^2 + q^8*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + q^13*z^4 + 
        q^14*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{3, 2, 2}, {0, 0, 1}}}])/(q^7*z^3) - 
     ((1 - q^5*z^2 - q^8*z^2 + q^9*z^2 - q^7*z^3 + 2*q^12*z^4 - q^13*z^4 - 
        q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{3, 2, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z - q^6*(-1 + z)*z^2 + q^19*z^5 - 
        q^17*(-1 + z)*z^5 + q^20*(-1 + z)*z^5 + 4*q^21*z^6 + q^24*z^6 + 
        q^22*(-2 + z)*z^6 - 2*q^25*z^7 - 5*q^26*z^7 - 2*q^27*z^7 - 
        q*(2 + z) + q^5*z*(3 + z) + q^18*z^5*(6 + z) + q^12*z^3*(3 + 4*z) + 
        q^10*z^2*(-2 + 4*z - 3*z^2) + q^9*z^2*(5 + 3*z - z^2) - 
        q^14*z^3*(2 - 2*z + z^2) + q^7*z*(-2 + z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*(z - 6*z^2 - 2*z^3) + 
        q^13*(z^3 + 7*z^4 - z^5) + q^15*(z^3 + 4*z^5) + 
        q^16*(z^4 + 3*z^5 - z^6))*R2[{{2}, {{3, 2, 2}, {1, 0, 1}}}])/
      (q^15*z^5) - ((1 + q^5*z^3 + 4*q^16*z^5 - 2*q^17*z^5 - q^18*z^5 - 
        2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - q*(1 + z) - q^2*(1 + 2*z) + 
        q^3*(1 + 3*z) + q^10*z^3*(6 + 5*z) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) - q^11*z^3*(2 - 2*z + z^2) + 
        q^12*z^3*(2 - z + z^2) + q^13*z^3*(-1 + 6*z + 2*z^2) + 
        q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3) + q^14*(z^4 - z^6) - 
        q^15*(z^4 + z^6))*R2[{{2}, {{3, 2, 2}, {1, 0, 2}}}])/(q^9*z^4) - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 2, 2}, {2, 0, 1}}}])/(q^2*z^2) - 
     ((1 - 2*z - 5*q^5*z^2 + q^6*(-2 + z)*z^2 - 2*q^10*z^3 - q^11*z^3 + 
        q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + 
        q*(-3 - 2*z + z^2))*R2[{{2}, {{3, 2, 2}, {2, 0, 2}}}])/(q^2*z^2) + 
     (q^3*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{3, 2, 2}, {4, 0, 2}}}])/z^2 + 
     ((1 + q^2 - q^4 + q^3*z)*R2[{{2}, {{4, 0, 0}, {-2, 1, 2}}}])/(q*z) + 
     ((-1 + q)*q*R2[{{2}, {{4, 0, 0}, {-1, 0, 2}}}])/z - 
     q^2*(-2 + q*(-1 + z))*R2[{{2}, {{4, 0, 0}, {-1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^6*z^2 - q^9*z^2 - q^10*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z) + 
        q^7*z^2*(1 + 2*z))*R2[{{2}, {{4, 0, 0}, {1, 1, 2}}}])/(q^6*z^3) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + q^10*(3 - 2*z)*z^3 - q^11*(-1 + z)*z^3 + 
        q^12*(-2 + z)*z^4 - q^14*(-2 + z)*z^4 - 2*q^16*z^5 - 2*q^20*z^6 - 
        q^21*z^6 - q*(1 + z) - q^2*(1 + z) - q^17*z^5*(1 + z) + 
        2*q^13*z^4*(4 + z) + q^8*(z - 8*z^2) + q^9*z^2*(5 + 7*z - 2*z^2) + 
        q^3*(1 + z - z^2) - q^7*z*(2 - 3*z + z^2) - q^15*z^4*(1 - z + z^2))*
       R2[{{2}, {{4, 0, 0}, {2, 1, 2}}}])/(q^9*z^4) - 
     ((1 + 2*q^13*(-1 + z)*z^3 + q^17*(-4 + z)*z^4 - 3*q^20*z^5 - q^21*z^5 - 
        q^4*(2 + z) - q^18*z^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 
        q^8*z*(13 + 5*z) + q^10*z*(-3 + 4*z - 11*z^2) + q^3*(-1 + z - z^2) + 
        q^16*z^3*(-2 - 10*z + z^2) - q^9*z*(-6 + 3*z + z^2) + 
        q^14*z^2*(-1 + z + 5*z^2) + q^7*(-2 + 5*z + 5*z^2 - 2*z^3) + 
        q^15*z^2*(-1 - 4*z - 5*z^2 + z^3) + q^5*(2 + 2*z - 4*z^2 + z^3) + 
        q^6*(2 + z + 3*z^2 + z^3) + q^12*z*(-1 + 6*z + 3*z^2 + z^3) + 
        q^11*z*(3 - 3*z + 6*z^2 + z^3) + q^19*(z^4 - 2*z^5))*
       R2[{{2}, {{4, 0, 0}, {2, 2, 2}}}])/(q^8*z^3) - 
     ((-1 - 3*q^5*z - q^4*(-4 + z)*z + q*(3 + z) + q^6*z*(1 - z + z^2) - 
        q^2*(3 + z + 2*z^2) + q^7*(z^2 - 4*z^3) + q^3*(1 - 2*z + z^3))*
       R2[{{2}, {{4, 0, 0}, {3, 1, 2}}}])/z^2 - (-1 + q)*q^13*(2 + q)*z^2*
      R2[{{2}, {{4, 0, 0}, {3, 2, 2}}}] - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 2*q^9*z^3 - 5*q^10*z^3 - 
        4*q^12*z^3 + q^11*(-2 + z)*z^3 + q^13*(-2 + z)*z^3 + 2*q^14*z^4 - 
        3*q^15*z^4 - 3*q^17*z^4 - 2*q^18*z^4 - q*(3 + z) + q^2*(4 + z) - 
        q^3*(4 + z^2) + q^6*z*(-1 + z + z^2) + q^5*(-1 + z - 5*z^2 + z^3))*
       R2[{{2}, {{4, 0, 0}, {4, 2, 2}}}])/(q*z^2) - 
     ((1 - q^3*(-2 + z)*z - q*(2 + z) + q^2*(1 + 2*z))*
       R2[{{2}, {{4, 0, 1}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 + q^2 + q^3*(-1 + z) - q^4*z - 3*q^6*z^2 + q*(1 + z) + 
        q^7*z^2*(1 + z) + q^5*z*(-1 + z + z^2))*
       R2[{{2}, {{4, 0, 1}, {1, 0, 1}}}])/(q^3*z^2) - 
     ((1 - 2*z - 4*q^5*(-1 + z)*z + 2*q^2*(3 + z) - q^6*z*(3 + z) + 
        q*(-4 - 2*z + z^2) + q^7*z*(1 - z + z^2) - q^3*(4 + 3*z^2) + 
        q^8*(z^2 - 4*z^3) + q^4*(1 - 3*z + 2*z^2 + z^3))*
       R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^3*z^2) - 
     q^3*(-1 + z)*R2[{{2}, {{4, 0, 2}, {0, 0, 2}}}] - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^10*(-2 + z)*z^3 - 2*q^15*(-1 + z)^2*z^3 + 
        q^19*z^5 - 6*q^23*z^6 - q^24*z^6 + q^22*(-5 + z)*z^6 + q^20*z^7 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(5 + z) + q^17*z^4*(3 + 5*z - 2*z^2) + 
        q^12*z^3*(2 + 7*z - 2*z^2) - q^8*z*(1 - 8*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^13*z^3*(1 + 6*z + z^2) + q^9*z^2*(-7 - 9*z + 2*z^2) + 
        q^14*z^3*(1 - 3*z + 3*z^2) + q^11*z^2*(1 + 2*z + 4*z^2) - 
        q^16*z^3*(-1 + 7*z - 4*z^2 + z^3) + q^18*(z^4 - z^6))*
       R2[{{2}, {{4, 0, 2}, {1, 0, 2}}}])/(q^14*z^5) - 
     q^4*(-2 + q*(-1 + z))*R2[{{2}, {{4, 1, 0}, {-2, 0, 2}}}] - 
     (1 + q + q^3 - q^2*(-2 + z) + 2*q^5*z + q^6*z)*
      R2[{{2}, {{4, 1, 0}, {-1, 0, 1}}}] - 
     (2 - 3*q - 2/(q^3*z^2) + (-2 + z)/(q*z^2) - 3/z - q^2*z - q^3*z + 
       2*q^4*z - 2*q^5*z - q^6*z + (2*(2 + z))/(q^2*z^2))*
      R2[{{2}, {{4, 1, 0}, {0, 0, 1}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R2[{{2}, {{4, 1, 0}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}])/(q^3*z^2) + 
     q^5*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{4, 1, 0}, {1, 1, 1}}}] - 
     q*(2 - q*(-3 + z) - q^2*(-1 + z) + 4*q^5*z + q^7*z - q^6*(-4 + z)*z - 
       2*q^9*z^2 + 3*q^10*z^2 + 2*q^11*z^2)*
      R2[{{2}, {{4, 1, 0}, {2, 0, 1}}}] - 
     ((-2 - 2*q^4*z - q^8*(-1 + z)*z^2 - q^10*z^3 - q^12*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + 2*q*(1 + z) + 2*q^2*(1 + z) - q^6*z*(2 + z) + 
        q^5*(z - 2*z^2) + 2*q^3*(-1 - z + z^2) + q^7*(z + z^3))*
       R2[{{2}, {{4, 1, 0}, {2, 1, 2}}}])/(q^2*z^2) - 
     (q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 + q^6*z^2 + 
        q^7*z^3 + 2*q^8*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 
        2*q^14*z^4 + q*(2 + z))*R2[{{2}, {{4, 1, 0}, {2, 2, 2}}}])/z - 
     (q^2*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{2}, {{4, 1, 0}, {3, 0, 1}}}])/z - 
     ((1 - 6*q^16*z^4 - 2*q^17*z^4 - q*(3 + z) + q^2*(3 + z) - q^4*(3 + z) + 
        q^14*z^3*(-2 + 3*z) - q^15*z^3*(1 + 3*z) - q^8*z*(8 + 3*z) + 
        q^12*z*(-1 + 5*z) + q^10*z*(-5 + z - 7*z^2) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-3 - 3*z + z^2) + q^9*(7*z - 2*z^3) + 
        q^5*(4 + 3*z - 4*z^2 + z^3) + q^6*(1 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(3 - 3*z + 7*z^2 + z^3) - q^7*(2 + z - 5*z^2 + 2*z^3))*
       R2[{{2}, {{4, 1, 0}, {3, 2, 2}}}])/(q^2*z^2) - 
     (q^7*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{2}, {{4, 1, 0}, {4, 2, 2}}}])/z - 
     ((-1 + q^2*z)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + q^6*z^3 + 
        q^7*z^3 + q^2*(-1 + 2*z + 2*z^2))*R2[{{2}, {{4, 1, 1}, {-2, 0, 1}}}])/
      (q^4*z^3) - (-1 + q)*q^4*R2[{{2}, {{4, 1, 1}, {-2, 0, 2}}}] + 
     ((-1 + q^4*(-1 + z)*z - 2*q^6*z^2 + 2*q^8*z^3 + q^9*z^3 + q*(1 + z) + 
        q^2*(1 + z) + q^7*z^2*(1 + z) + q^3*(-1 + z^2) - 
        q^5*z*(1 - 4*z + z^2))*R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}])/
      (q^3*z^2) - ((-1 + 2*q^7*z + q^11*z^3 - 7*q^13*z^4 - 2*q^14*z^4 + 
        q^12*(-1 + z)*z^4 - q^15*(-1 + z)*z^4 - 3*q^16*z^5 - q^17*z^5 + 
        q*(1 + z) - 3*q^10*z^3*(1 + z) + q^4*z*(2 + z) + q^2*(1 + 2*z) - 
        q^3*(1 + 4*z) + q^9*z^2*(-2 - 6*z + z^2) + q^6*z*(-1 - z + 2*z^2) - 
        q^8*z*(1 - 2*z + 3*z^2) - q^5*(z + z^3))*
       R2[{{2}, {{4, 1, 1}, {0, 0, 1}}}])/(q^10*z^4) - 
     ((-1 - 2*q^22*z^6 - q^23*z^6 - 2*q^24*z^7 - 5*q^25*z^7 - 2*q^26*z^7 + 
        q*(1 + z) + q^21*z^6*(9 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        2*q^6*z*(1 + 4*z) + q^14*z^3*(3 + 11*z - 5*z^2) + 
        q^8*z^2*(7 + z - z^2) + q^17*z^4*(2 + 3*z + 3*z^2) + 
        q^18*z^4*(-3 + 5*z + 6*z^2) + q^7*z*(1 + 6*z + 6*z^2) + 
        q^9*z^2*(-6 - 12*z + 7*z^2) + q^15*z^3*(1 + 5*z + 8*z^2) - 
        q^10*z^2*(1 + 7*z + 10*z^2) + q^5*(z + z^2 - z^3) + 
        q^11*z^2*(2 + 5*z - 7*z^2 + 2*z^3) - q^12*z^2*(2 + 6*z + z^2 + 
          2*z^3) - q^16*z^3*(1 + 4*z + 3*z^2 + 3*z^3) + 
        q^13*(z^2 + z^3 - 5*z^4 - 3*z^5) + q^19*(z^4 + 10*z^6 - z^7) + 
        q^20*(z^5 + 11*z^6 - z^7))*R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/
      (q^10*z^4*(-1 + q^5*z)) - ((-1 - q*(-6 + z) + q^4*(4 - 5*z)*z + 
        2*q^8*(-1 + z)*z - 5*q^6*z^2 + q^10*(-6 + z)*z^3 + 
        q^11*(-6 + z)*z^3 - q^14*z^4 - 4*q^15*z^4 - 2*q^16*z^4 - 
        2*q^12*z^3*(2 + z) + q^5*z*(-1 + 4*z) + q^2*(-9 - 5*z + z^2) + 
        q^9*z^2*(-3 - 2*z + z^2) + 3*q^7*z*(1 - z + z^2) + 
        q^3*(4 - z + z^2) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}])/(q^4*z^2) - 
     (4 + 2*q^3 + q^2*(-1 + z) - 1/(q^5*z^2) + 1/(q*z) - z + 5*q^5*z - 
       q^7*z + 2*q^8*z - q^6*z^2 + 3*q^10*z^2 + 2*q^11*z^2 - q*(1 + z) + 
       q^4*(1 + z) + (3 + z)/(q^4*z^2) - (3 + z)/(q^3*z^2) + 
       q^9*(z - 2*z^2) + (1 - z + z^2)/(q^2*z^2))*
      R2[{{2}, {{4, 1, 1}, {3, 0, 1}}}] + 
     (q^2*(2 + q)*(-1 + q^2*z)*R2[{{2}, {{4, 1, 2}, {-2, 0, 1}}}])/z + 
     ((-1 + q^2*z)*(-1 + q^3*(-2 + z)*z + q*(2 + z) - q^2*(1 + 2*z))*
       R2[{{2}, {{4, 1, 2}, {-2, 0, 2}}}])/z^2 + 
     ((-1 + q^5*z + q^4*z^2 + q^7*(-1 + z)*z^2 - q^8*z^3 + q^9*z^4 + 
        q^10*z^4 + q*(1 + z) + q^2*(1 + z) - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}])/
      (q^2*z^2) - ((-1 + q^4*z^2 - q^7*z^2 - q^8*(-5 + z)*z^3 + 
        q^9*(-1 + z)*z^3 + q^10*z^4 + q*(1 + z) + q^2*(1 + z) - 
        q^3*(1 + 2*z) + q^6*z*(-1 - 2*z + z^2) + q^5*(z + 5*z^2 - z^3))*
       R2[{{2}, {{4, 1, 2}, {-1, 0, 2}}}])/(q^2*z^2) - 
     ((1 + q^6*z - q^5*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 - 
        q^13*z^4 - q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^3*(-1 + z - z^2) - 
        q^8*z*(-1 + 4*z + z^2))*R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}])/
      (q^7*z^3) - ((-1 + q^5*(-2 + z)*z + q^7*z^3 - 2*q^10*z^3 + q^13*z^4 + 
        q^14*z^4 - q^11*z^3*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^6*z*(3 + 2*z) - q^9*z^2*(3 + 2*z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^8*z*(-1 + z + 4*z^2))*
       R2[{{2}, {{4, 1, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((-1 + 3*q^24*z^6 + 2*q^26*z^7 + 7*q^27*z^7 + 7*q^28*z^7 + 2*q^29*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(2 + z) + q^8*z^2*(5 + z) - 
        q^20*z^5*(8 + z) - q^21*z^5*(8 + 5*z) + q^5*(2 + 2*z - z^2) + 
        q^18*z^4*(-6 - 5*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^6*z*(-3 - z + z^2) + q^9*z^2*(2 - z + z^2) + 
        q^22*z^5*(-1 + z + z^2) - q^7*(1 + z + z^2) - 
        q^19*z^4*(-1 + 6*z + z^2) + q^11*z^2*(5 + z + 4*z^2) + 
        q^13*z^2*(-5 - 13*z - 7*z^2 + z^3) - q^12*z*(1 + z + 9*z^2 + z^3) + 
        q^14*z^2*(1 - 9*z - 10*z^2 + 2*z^3) + q^17*z^3*(-4 - 19*z + 3*z^2 + 
          2*z^3) - q^15*z^2*(-1 - 8*z + z^2 + 3*z^3) + 
        q^10*z*(1 - 6*z - 5*z^2 + 4*z^3) + q^16*z^2*(-1 - 16*z^2 - 7*z^3 + 
          z^4) + q^23*(z^5 + 8*z^6 - z^7))*R2[{{2}, {{4, 1, 2}, {1, 0, 1}}}])/
      (q^16*z^5) - ((-1 - q^2 - q^3*z^2 + q^10*z^4 - q^11*z^4 - 2*q^12*z^4 - 
        5*q^13*z^4 - 2*q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + q*(2 + z) + 
        q^5*z*(3 + z) + q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{2}, {{4, 1, 2}, {1, 0, 2}}}])/
      (q^7*z^3) - ((-1 - q*(-6 + z) + q^4*(4 - 5*z)*z + 2*q^8*(-1 + z)*z + 
        q^6*(-2 + z)*z^2 - 2*q^11*z^3 + q^10*(-6 + z)*z^3 - 3*q^14*z^4 - 
        q^15*z^4 - 2*q^12*z^3*(1 + z) + q^5*z*(-1 + 2*z) + 
        q^2*(-9 - 5*z + z^2) + q^9*z^2*(-3 - 2*z + z^2) + 
        q^7*z*(3 - z + z^2) + q^3*(4 - z + z^2) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{4, 1, 2}, {2, 0, 1}}}])/(q^3*z^2) - 
     ((1 + q*(-6 + z) - 2*q^8*(-1 + z)*z - q^6*(-4 + z)*z^2 - 
        q^10*(-8 + z)*z^3 - q^11*(-5 + z)*z^3 + q^14*z^4 + 4*q^15*z^4 + 
        2*q^16*z^4 + q^13*z^3*(-1 + 2*z) + q^12*z^3*(3 + 2*z) + 
        q^4*z*(-4 + 5*z) + q^5*(z - 2*z^2) + q^7*z*(-3 + 2*z - 2*z^2) + 
        q^3*(-4 + z - z^2) + q^9*z^2*(3 + 2*z - z^2) + q^2*(9 + 5*z - z^2))*
       R2[{{2}, {{4, 1, 2}, {2, 0, 2}}}])/(q^3*z^2) - 
     (q^3*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{4, 1, 2}, {4, 0, 2}}}])/z^2 - 
     (-2 + q^4 + 1/(q^7*z^3) + 1/(q^5*z^3) + (1 - z)/(q^4*z^2) + 1/(q^3*z) + 
       q^2/z + 2*q^5*z - q^6*z - q^7*z - q^3*(1 + z) - (q*(1 + z))/z - 
       (2 + z)/(q^6*z^3))*R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{2}, {{4, 2, 0}, {0, 0, 1}}}])/
      (q^4*z^2) - ((1 - 6*q^16*z^4 + q^17*(-2 + z)*z^4 + q^18*z^5 - 
        q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 2*q^8*z*(4 + z) + 
        q^14*z^3*(-3 + 4*z) - q^15*z^3*(1 + 4*z) + q^10*z*(-5 + z - 7*z^2) + 
        q^3*(-1 + z - z^2) + q^13*z^2*(-4 - 2*z + z^2) + 
        q^12*z*(-1 + 7*z + z^2) + q^9*(7*z - 2*z^3) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) - 2*q^7*(1 - 2*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(3 - 4*z + 7*z^2 + z^3))*
       R2[{{2}, {{4, 2, 0}, {0, 1, 1}}}])/(q^11*z^3) - 
     ((-1 - q^5*z + q^15*(-1 + z)^2*z^4 - q^17*z^6 - q^18*z^6 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 7*q^9*z^2*(1 + z) + 
        q^4*z*(3 + z) - q^16*z^5*(5 + z) + q^2*(1 + 3*z) + 
        q^14*z^4*(-2 - 4*z + z^2) - 2*q^12*z^3*(2 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - 2*q^10*z^2*(-2 + 4*z + 3*z^2) + 
        q^11*z^2*(-1 + 9*z + 6*z^2) + q^7*z*(2 + z + 2*z^2 - z^3) + 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3) - q^6*(z - 7*z^3 + z^4) + 
        q^13*(z^3 - 7*z^4 - 3*z^5))*R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}])/
      (q^10*z^4) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{4, 2, 0}, {2, 0, 1}}}])/(q*z^2) - 
     (-1 + q^2*(-4 + z) + q^3*(-1 + z) - z^(-2) + 1/(q^3*z^2) + z^(-1) - 
       q/z - 2*q^6*z - 5*q^7*z + q^8*(-2 + z)*z + 2*q^11*z^2 - 3*q^12*z^2 - 
       2*q^13*z^2 - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R2[{{2}, {{4, 2, 0}, {3, 0, 1}}}] - 
     ((-1 - q^2 + q^5*z - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^10*z^2 - 
        q^11*(-2 + z)*z^3 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^8*z^2*(2 + z) + q^9*z^2*(1 + 3*z) - q^7*z*(-1 + 2*z + z^2) + 
        q^12*(z^3 - 3*z^4))*R2[{{2}, {{4, 2, 1}, {-2, 0, 1}}}])/(q^7*z^3) + 
     ((-1 + q^3*(-3 + z)*z - 2*q^16*(-1 + z)*z^3 + q^19*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 + 2*q^5*z*(1 + z) + q^11*z^2*(1 + z) + 
        q^18*z^5*(1 + z) + q^20*z^5*(2 + z) + q*(6 + z) + q^6*z*(-3 + 2*z) + 
        q^17*z^4*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^14*z^2*(-3 + 2*z - 2*z^2) + q^8*z*(-6 + 3*z - 2*z^2) - 
        4*q^12*z^2*(1 + z + z^2) + q^7*z*(7 + z + z^2) + 
        q^10*z*(-1 + 2*z - 7*z^2 + z^3) + q^9*z*(3 - 5*z - 2*z^2 + z^3) - 
        q^13*z^2*(-4 + 2*z^2 + z^3) + q^15*(z^2 - 3*z^3 + z^4 - z^5))*
       R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}])/(q^9*z^3*(-1 + q^5*z)) - 
     ((-z + q^13*(-1 + z)^2*z^3 - 2*q^14*(-4 + z)*z^4 - q^17*(-1 + z)*z^5 - 
        2*q^20*z^6 - 3*q^21*z^6 - q^22*z^6 - q^18*z^5*(1 + z) + 
        q^16*z^4*(-1 + 7*z) + q^15*z^4*(2 + 3*z - z^2) - 
        q^5*z^2*(1 - 4*z + z^2) - q^12*z^3*(4 + 2*z + z^2) + 
        q*(1 + 3*z + z^2) - q^2*(1 + 4*z + z^2) + q^4*(1 + 4*z + z^2) + 
        q^10*z^2*(7 + 6*z + 4*z^2) + q^8*z*(-2 + 5*z - 3*z^2 + z^3) - 
        q^11*z^2*(1 - 8*z - z^2 + z^3) + q^3*(-1 - z - z^2 + z^3) - 
        q^6*z*(3 + 2*z + 2*z^2 + z^3) + q^7*z*(3 + z - 6*z^2 + 2*z^3) + 
        q^9*z*(1 - 9*z + 2*z^2 + 2*z^3))*R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}])/
      (q^11*z^4) - ((-1 - q^2 + q^3*(-1 + z)^2 - q^15*(-1 + z)*z^4 - 
        7*q^16*(-1 + z)*z^4 - 2*q^17*(-1 + z)*z^4 + 5*q^20*z^6 - 3*q^21*z^6 - 
        3*q^22*z^6 - 2*q^23*z^6 - q^24*z^6 - q^18*z^4*(1 + z)^2 + q*(2 + z) + 
        q^4*(-1 + 2*z) + q^14*z^4*(-1 + 3*z) - q^19*z^5*(1 + 3*z) + 
        q^7*z*(3 - 7*z - 3*z^2) + q^13*z^3*(6 - 5*z + z^2) - 
        q^5*(1 + 4*z + 2*z^2) + q^9*(z - 8*z^2 - 3*z^3) + 
        q^8*z*(-1 + 13*z + 2*z^2 + z^3) + q^12*z^2*(5 + 3*z - 9*z^2 + 
          2*z^3) + q^6*(1 + z + 2*z^2 + 2*z^3) + 
        q^11*(z - 7*z^2 + 6*z^3 - 6*z^4) - q^10*z*(2 - 3*z + 8*z^2 - 7*z^3 + 
          z^4))*R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((1 + q^7*(5 - 2*z)*z^2 - 6*q^16*z^4 + q^18*z^4 - q^4*(1 + z) - 
        q*(3 + z) + q^2*(3 + z) - q^13*z^2*(3 + z) + q^14*z^3*(-2 + 3*z) - 
        q^15*z^3*(1 + 3*z) + q^10*z*(-2 + z - 6*z^2) + 
        q^9*z*(3 + z - 2*z^2) + q^3*(-1 + z - z^2) - q^8*z*(3 + z + z^2) + 
        q^12*z*(-1 + 4*z + 5*z^2) + q^5*(2 + z - 4*z^2 + z^3) + 
        q^6*(-1 + 3*z^2 + z^3) + q^11*z*(2 - 2*z + 5*z^2 + z^3))*
       R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}])/(q^5*z^2) - 
     ((-1 + 5*q^16*z^4 + q^17*z^4 - q^15*(-4 + z)*z^4 - 2*q^18*z^5 - 
        q^19*z^5 + q*(2 + z) + q^7*z*(2 + z) - q^14*z^4*(4 + z) + 
        q^6*z*(1 + 2*z) - q^12*z^3*(3 + 2*z) + q^8*z^2*(-1 + 3*z) + 
        q^4*(1 + z - 3*z^2) + q^5*z*(-2 - 3*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^11*z^2*(-1 + z + z^2) - q^13*z^3*(-1 + 2*z + z^2) + 
        q^10*z^2*(-3 - 3*z + 2*z^2) + q^9*z*(-1 + 4*z + z^3))*
       R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}])/(q*z^2) - 
     (q^3*(-1 + q^4*z - q^5*(-6 + z)*z^2 - 2*q^6*(-2 + z)*z^2 - 
        q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - q^11*(-7 + z)*z^3 - 
        q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 5*q^16*z^4 + 2*q^17*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/z - 
     (q + q^5 + q^2*(1 + z^(-1)) - 1/(q^6*z^3) - 1/(q^4*z^3) + 
       (-1 + z)/(q^3*z^2) - z^(-1) - 1/(q^2*z) + (q^3*(-1 + z))/z - 2*q^6*z + 
       q^7*z + q^8*z - q^4*(2 + z) + (2 + z)/(q^5*z^3))*
      R2[{{2}, {{4, 2, 2}, {-2, 0, 1}}}] - 
     ((-1 - q^5*z^3 - 9*q^13*z^4 - q^15*(-1 + z)*z^4 - q^12*z^5 + q^16*z^5 + 
        q^17*z^5 + q*(1 + z) + 2*q^14*z^4*(-1 + 2*z) + q^2*(1 + 2*z) + 
        q^11*z^3*(-2 + 3*z) - q^3*(1 + 3*z) + q^8*z*(-1 + 7*z) + 
        q^6*z*(-1 + z^2) + q^10*z^2*(-1 - 4*z + z^2) + 
        q^7*z*(2 - 3*z + z^2) + q^9*z^2*(-3 - 4*z + 3*z^2))*
       R2[{{2}, {{4, 2, 2}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^17*(-1 + z)*z^5 - q^19*z^6 - 4*q^21*z^6 + 2*q^23*z^6 - 
        q^22*(-2 + z)*z^6 + 2*q^26*z^7 + q^27*z^7 + q*(2 + z) - 
        q^5*z*(3 + z) - q^18*z^5*(4 + z) - 2*q^12*z^3*(1 + 2*z) + 
        q^15*z^3*(-1 + z - 5*z^2) + q^13*z^3*(-3 - 8*z + z^2) + 
        q^9*z^2*(-5 - 3*z + z^2) + q^16*z^4*(-1 - 2*z + z^2) + 
        q^14*z^3*(3 - 2*z + z^2) - q^7*z*(-2 + z + z^2) + 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-1 + 6*z + 2*z^2) + 
        q^10*z^2*(2 - 4*z + 3*z^2) + q^20*(z^5 - z^7))*
       R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}])/(q^15*z^5) - 
     ((-1 - 5*q^16*z^5 - q^17*z^5 + 4*q^19*z^6 + 6*q^20*z^6 + 2*q^21*z^6 + 
        q*(1 + z) - q^6*z*(1 + z) + q^15*z^4*(1 + z)^2 - q^4*z*(2 + z) + 
        q^14*z^5*(-1 + 2*z) + q^2*(1 + 2*z) - q^3*(1 + 2*z) - 
        2*q^10*z^3*(3 + 4*z) - q^8*z*(1 - 4*z + z^2) + 
        q^11*z^3*(1 - 3*z + z^2) - q^12*z^3*(1 + z + z^2) + 
        2*q^7*z*(1 + z + 2*z^2) + q^9*z^2*(-4 - 7*z + 3*z^2) + 
        q^5*(z - z^3) + q^13*(z^3 - 8*z^4 - 2*z^5))*
       R2[{{2}, {{4, 2, 2}, {-1, 0, 2}}}])/(q^9*z^4) - 
     ((-1 + q^14*(3 - 4*z)*z^3 + 6*q^16*z^4 - q^17*(-2 + z)*z^4 - q^18*z^5 + 
        q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + q^15*z^3*(1 + 4*z) + 
        q^13*z^2*(4 + z - z^2) + q^8*z*(5 + z^2) + q^3*(1 - z + z^2) + 
        q^9*z*(-4 + z + 2*z^2) + q^12*(z - 7*z^2 - 4*z^3) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) - q^6*(2 + 2*z + 3*z^2 + z^3) - 
        q^11*z*(3 - 3*z + 5*z^2 + z^3) + q^7*(2 + z - 6*z^2 + 2*z^3) + 
        q^10*(4*z + 6*z^3))*R2[{{2}, {{4, 2, 2}, {0, 0, 1}}}])/(q^10*z^3) - 
     ((z + q^17*(-4 + z)*z^5 + q^18*z^6 + 2*q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 - q^13*z^3*(4 + z) + q^14*z^4*(-10 + 3*z) + 
        q^15*z^4*(-3 - 3*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - 
        q^4*(1 + 5*z + z^2) - 2*q^10*z^2*(4 + 3*z + 2*z^2) + 
        q^3*(1 + z + z^2 - z^3) + q^11*z^2*(3 - 9*z + z^3) + 
        q^5*z*(2 + 2*z - 4*z^2 + z^3) - q^8*z*(-2 + 5*z - 2*z^2 + z^3) + 
        q^6*z*(2 + 2*z + 2*z^2 + z^3) + q^12*z^2*(-1 + 8*z + 2*z^2 + z^3) - 
        q^7*z*(3 + 2*z - 7*z^2 + 2*z^3) - q^9*z*(1 - 9*z + 2*z^2 + 2*z^3) + 
        q^16*(z^4 - 9*z^5))*R2[{{2}, {{4, 2, 2}, {0, 0, 2}}}])/(q^10*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^5*(-3 + z)*z + q^3*(-2 + z)*z + q^10*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 - q^11*z^3*(1 + z) + q*(2 + z) + 
        q^7*z^2*(3 + 4*z) + q^6*z*(1 - 5*z + z^2) - q^9*z^2*(1 - z + z^2) + 
        q^8*(z^2 + 2*z^3 - 2*z^4))*R2[{{2}, {{4, 2, 2}, {1, 0, 1}}}])/
      (q^4*z^3) - ((1 - q*z - q^3*z^2 + 2*q^6*z^2 + 7*q^13*z^4 + 9*q^14*z^4 + 
        q^15*z^4 - q^16*z^4 - 2*q^2*(1 + z) + 2*q^5*z*(1 + z) + 
        2*q^7*z*(1 + z) + 2*q^12*z^3*(1 + z) + q^10*z^2*(3 + 5*z - 3*z^2) + 
        q^4*(1 + z - z^2) - q^8*z*(3 + 2*z + 2*z^2) - 
        q^9*z*(-1 + 6*z - 3*z^2 + z^3) + q^11*(z^2 + 3*z^3 - z^4))*
       R2[{{2}, {{4, 2, 2}, {1, 0, 2}}}])/(q^6*z^3) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{2}, {{4, 2, 2}, {2, 0, 1}}}])/(q^4*z^2) - 
     ((-1 + q^8*z^3 + 2*q^9*z^3 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 - 
        q^18*z^4 + q^4*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^13*z^2*(3 + z) + 
        q^15*z^3*(1 + 3*z) + q^7*z*(1 - 4*z + z^2) + q^3*(1 - z + z^2) + 
        q^12*(z - 4*z^2 - 5*z^3) - q^5*(2 + z - 4*z^2 + z^3) - 
        q^6*(-1 + z^2 + z^3) - q^11*z*(2 - z + z^2 + z^3) + q^10*(z + 5*z^3))*
       R2[{{2}, {{4, 2, 2}, {2, 0, 2}}}])/(q^4*z^2) + 
     q^11*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{4, 2, 2}, {3, 0, 0}}}] - 
     ((-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^3*(-1 - 3*z + z^2) - q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + 
        q^6*z*(-3 + 2*z^2) + q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{4, 2, 2}, {3, 0, 1}}}])/z^2 - 
     ((1 - z - q^3*z^2 + 2*q^7*z^3 + q^8*z^3 + 2*q*(-1 + z + z^2) + 
        q^4*z*(1 + z + z^2) - q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{5, 0, 0}, {-2, 1, 2}}}])/z^2 - 
     ((-1 + 2*q^4*z - q^5*z + 2*q^3*(-1 + z)*z + q*(2 + z) + q^2*(-1 + z^2))*
       R2[{{2}, {{5, 0, 0}, {-1, 0, 2}}}])/(q*z^2) - 
     (q^5 + q*(-2 - z^(-1)) + z^(-1) - q^4*z)*
      R2[{{2}, {{5, 0, 0}, {-1, 1, 2}}}] - 
     (-1 + q^2 + z^(-2) + 1/(q^3*z^2) + 3/z - q^8*(-3 + z)*z + 
       q^10*(-1 + z)*z + 3*q^11*z^2 + q^12*z^2 - 2*q^5*(2 + z) + 
       q^9*z*(2 + z) - q^3*(3 + z) - (5 + z)/(q^2*z^2) + (5 + 3*z)/(q*z^2) + 
       q^6*(4 + 2/z + z - z^2) + q^7*(3 + 4*z - z^2) - 
       (q^4*(4 + z + z^2))/z + (q*(-2 - 3*z + 4*z^2))/z^2)*
      R2[{{2}, {{5, 0, 0}, {0, 2, 2}}}] - 
     (q + q^3 + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) - q^4*(1 + z) - 
       (2 + z)/(q^2*z^2))*R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + q*(2 + z))*R2[{{2}, {{5, 0, 0}, {1, 2, 2}}}])/(q*z^2) - 
     ((-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 3*q^15*z^4 + 3*q^17*z^4 + 
        2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - q^13*z^3*(1 + z) + q*(3 + z) - 
        q^2*(4 + z) - q^14*z^3*(1 + 2*z) + q^12*z^2*(-1 + 5*z) + 
        q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + q^9*z*(-1 + 2*z^2) + 
        q^10*z*(2 + z + 5*z^2) - q^5*(-1 + z - 5*z^2 + z^3) - 
        q^11*(z - 2*z^3 + z^4))*R2[{{2}, {{5, 0, 0}, {2, 2, 2}}}])/
      (q^4*z^2) + ((-1 + q)*q^2*(-1 + q^5*z)*(1 + q^5*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{5, 0, 0}, {3, 2, 2}}}])/
      z^2 - ((1 + q^7*(-2 + z)*z - q^10*(-2 + z)*z^3 + q^23*(7 - 3*z)*z^6 - 
        3*q^22*(-1 + z)*z^6 - q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^21*z^6*(8 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-5 - 5*z + z^2) + q^18*z^4*(-2 + 3*z + z^2) + 
        q^12*z^3*(-7 - 9*z + 2*z^2) + q^8*z*(1 - 6*z + 2*z^2) + 
        q^13*z^3*(3 + 5*z + 2*z^2) + q^17*z^4*(-2 - 8*z + 3*z^2) + 
        q^15*z^3*(2 - 3*z + 4*z^2) - q^11*z^2*(1 - 2*z + 4*z^2) - 
        q^14*z^3*(1 - 4*z + 5*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 7*z - 6*z^2 + 2*z^3) + q^20*(z^5 - 7*z^6))*
       R2[{{2}, {{5, 0, 1}, {1, 0, 2}}}])/(q^14*z^5) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^11*z^3 + 2*q^12*z^4 + 5*q^13*z^4 - 
        q^15*z^4 - q*(1 + z) - q^2*(1 + z) + q^3*(1 + z - z^2) + 
        q^9*z^2*(2 + 2*z - z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^8*(z - 5*z^2 - 2*z^3) + q^10*(z^2 + 2*z^3 - z^4))*
       R2[{{2}, {{5, 0, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((1 + q^2 - 4*q^4*z - q^6*z^3 + q^15*z^6 - 4*q^23*z^6 + 
        3*q^24*(-1 + z)*z^6 - 4*q^26*z^7 + q^27*z^7 - q^28*z^7 - q^29*z^7 - 
        q*(2 + z) + q^21*z^6*(6 + z) - q^25*z^6*(1 + 3*z) + 
        2*q^16*z^4*(4 + 3*z) - q^20*z^5*(1 + 5*z) + q^8*z*(2 - 5*z - 2*z^2) + 
        q^17*z^4*(9 + z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^14*z^3*(5 + 3*z - z^2) + q^5*(-2 + z + z^2) + 
        q^10*z*(-1 + z + 4*z^2 - 3*z^3) + 2*q^13*z^2*(2 + 4*z + 2*z^2 - 
          z^3) + q^7*(1 + z^3) - q^11*z*(1 + 5*z + 7*z^2 + 2*z^3) + 
        q^12*z*(1 - z + 14*z^2 + 3*z^3) + q^9*(z + 6*z^2 + 3*z^3 - z^4) + 
        q^18*(z^4 + 4*z^5 - z^6) - q^19*(z^4 + 2*z^6))*
       R2[{{2}, {{5, 0, 2}, {1, 0, 1}}}])/(q^16*z^5) - 
     ((-1 + q^4*z - 2*q^16*z^5 + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + 
        q*(1 + z) + q^15*z^5*(5 + z) + q^2*(1 + 3*z) + 
        q^11*z^3*(4 + 2*z - z^2) + q^10*z^2*(1 - 11*z + z^2) + 
        q^7*z*(2 - 4*z + z^2) - q^9*z^2*(7 + 4*z + z^2) - 
        q^13*z^3*(-2 + 5*z + z^2) - q^3*(1 + 5*z + z^2) - 
        q^12*z^3*(1 - 2*z + 2*z^2) - q^6*z*(1 - 2*z - 4*z^2 + z^3) + 
        q^8*z*(-1 + 9*z - z^2 + z^3) + q^14*z^3*(-1 - 2*z + 2*z^2 + z^3))*
       R2[{{2}, {{5, 0, 2}, {1, 0, 2}}}])/(q^9*z^4) - 
     q*(-1 + q^3*z)*R2[{{2}, {{5, 1, 0}, {-2, 0, 1}}}] - 
     q^3*(-1 + q^4 - q^3*(1 + z))*R2[{{2}, {{5, 1, 0}, {-2, 0, 2}}}] - 
     ((-1 - 3*q^6*z + q^12*(-1 + z)*z^2 - 3*q^15*z^4 + q^14*(-7 + z)*z^4 + 
        2*q^18*z^5 - q^20*z^5 - q^17*(-3 + z)*z^5 + 2*q^23*z^6 + q^24*z^6 - 
        q^2*(1 + z) + 2*q^3*z*(1 + z) + q*(2 + z) - q^19*z^5*(2 + z) - 
        q^16*z^4*(1 + 2*z) - q^4*z*(3 + 2*z) - q^13*z^3*(1 + 3*z) + 
        q^5*z*(2 - z + z^2) + q^11*z^2*(3 + 2*z^2) + 
        q^9*z^2*(-2 - 5*z + 2*z^2) + q^10*z^2*(-3 - 4*z + 2*z^2) - 
        q^7*z*(-3 + z - 5*z^2 + z^3) - q^8*z*(1 - 5*z + 2*z^2 + z^3))*
       R2[{{2}, {{5, 1, 0}, {-2, 1, 2}}}])/(q^11*z^4) + 
     (-1 + q)*q^3*R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}] - 
     ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 + 8*q^13*z^4 + q^20*z^5 + 
        q^18*(-2 + z)*z^5 - 2*q^23*z^6 - q^24*z^6 - q*(2 + z) + 
        q^19*z^5*(3 + z) - q^15*z^4*(6 + z) + q^16*z^4*(-1 + 3*z) - 
        q^11*z^2*(5 + 6*z) + q^17*z^4*(1 - 7*z + z^2) + 
        q^8*z^2*(-5 + 2*z + z^2) - q^14*z^3*(1 - 7*z + 2*z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^7*z*(-3 - 5*z^2 + z^3) - q^5*(1 + 3*z - 2*z^2 + z^3) - 
        q^10*z*(1 - 8*z - 4*z^2 + 2*z^3) + q^9*(2*z + 6*z^3 - 2*z^4))*
       R2[{{2}, {{5, 1, 0}, {-1, 0, 2}}}])/(q^11*z^4) - 
     ((1 + q^5*z - 2*q^20*z^6 - q^21*z^6 - q*(1 + z) - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) + q^9*z^2*(4 + 5*z) - q^11*z^3*(5 + 6*z) - 
        q^15*z^4*(3 + z + z^2) + q^16*z^4*(1 + 4*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^12*z^3*(2 - 3*z + 2*z^2) + 
        q^13*z^3*(-1 + 8*z + 3*z^2) + q^10*z^2*(-1 + 8*z + 5*z^2) - 
        q^8*z*(-1 + 2*z - 4*z^2 + z^3) + q^7*z*(-2 - z - 2*z^2 + z^3) + 
        q^6*(z - 7*z^3 + z^4) + q^14*(z^4 - z^6))*
       R2[{{2}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^9*z^4) + 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + q^17*z^5 - q^16*(-4 + z)*z^5 - 
        2*q^19*z^6 + 5*q^20*z^6 + 3*q^21*z^6 + q*(1 + z) + q^2*(1 + z) + 
        q^15*z^4*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}])/(q^10*z^4) - 
     ((-1 - q^5*z + q^12*(3 - 2*z)*z^4 - 2*q^16*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^4*z*(3 + z) + q^2*(1 + 3*z) - 
        q^9*z^2*(3 + 5*z) + q^11*z^3*(4 + 7*z) + q^15*z^4*(3 + 2*z + z^2) - 
        q^13*z^3*(1 + 5*z + z^2) - q^3*(1 + 6*z + z^2) + 
        q^7*z*(2 + 2*z + 2*z^2 - z^3) + q^8*z*(-1 - 5*z^2 + z^3) + 
        q^14*z^3*(1 - 3*z - z^2 + z^3) + q^10*(z^2 - 7*z^3 - 7*z^4) - 
        q^6*(z - 7*z^3 + z^4))*R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/(q^9*z^4) - 
     ((-1 - 2*q^13*(-1 + z)*z^3 - q^17*(-4 + z)*z^4 + 3*q^20*z^5 + q^21*z^5 + 
        q^4*(2 + z) + q^18*z^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^19*z^4*(-1 + 2*z) + q^8*z*(13 + 5*z) + q^16*z^3*(2 + 10*z - z^2) + 
        q^3*(1 - z + z^2) + q^9*z*(-6 + 3*z + z^2) - 
        q^14*z^2*(-1 + z + 5*z^2) + q^10*z*(3 - 4*z + 11*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) - q^6*(2 + z + 3*z^2 + z^3) - 
        q^12*z*(-1 + 6*z + 3*z^2 + z^3) - q^11*z*(3 - 3*z + 6*z^2 + z^3) + 
        q^7*(2 - 5*z - 5*z^2 + 2*z^3) + q^15*(z^2 + 4*z^3 + 5*z^4 - z^5))*
       R2[{{2}, {{5, 1, 0}, {0, 1, 1}}}])/(q^11*z^3) - 
     ((-1 - q^5*z^2 + q^21*z^6 + q^22*z^7 + q^23*z^7 - 2*q^24*z^7 - 
        q^25*z^7 + q*(1 + z) - 2*q^12*z^2*(1 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^18*z^4*(-2 + 8*z - 3*z^2) + 
        q^19*z^5*(2 + z - z^2) + q^11*z^3*(8 + 3*z - z^2) + 
        2*q^8*z^2*(6 - 2*z + z^2) - q^17*z^4*(-6 + 4*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^20*z^5*(2 + 6*z + z^2) + 
        q^10*z^2*(4 - 9*z + 3*z^2) - q^9*z^2*(8 + 2*z + 5*z^2) - 
        q^6*z*(2 - 5*z - 8*z^2 + z^3) - q^7*z*(-1 + 11*z + 2*z^2 + z^3) + 
        q^16*z^3*(1 - 8*z - 9*z^2 + 2*z^3) + q^14*z^3*(7 - 4*z^2 + 2*z^3) + 
        q^15*z^3*(-3 + 12*z + z^2 + 2*z^3) - q^13*z^2*(-1 + 6*z + 3*z^2 + 
          2*z^3))*R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/
      (q^10*z^4*(-1 + q^5*z)) + (-1 + q)*q^9*(2 + q)*z^2*
      R2[{{2}, {{5, 1, 0}, {1, 1, 1}}}] + 
     ((-1 + 2*q^8*(-1 + z)*z - 3*q^13*(-1 + z)*z^3 + q^15*z^4 + 3*q^16*z^4 + 
        q^17*z^4 + q^6*z*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + 
        q^4*(-1 + 2*z - 4*z^2) + q^12*z^2*(3 + z - 3*z^2) + 
        q^3*(2 - 2*z + z^2) + q^7*z*(3 + z + z^2) - q^11*z*(-1 + 4*z + z^2) + 
        q^5*(1 + 2*z^2) + q^10*z*(-2 + z - 5*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^14*(z^3 - 3*z^4))*
       R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}])/(q^4*z^2) + 
     ((-1 + q^6*(-1 + z)*z - 2*q^13*z^4 + q^14*z^4 - q^15*(-1 + z)*z^4 - 
        2*q^16*z^5 + 3*q^17*z^5 + q^19*z^5 + q^20*z^5 + q^11*z^3*(1 + z) + 
        q^12*z^3*(1 + z) + q*(3 + z) - q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 + z^2) + q^3*(1 + 2*z + 2*z^2) + q^5*(z + z^3) - 
        q^7*z*(-3 + z - 5*z^2 + z^3) - q^8*z*(3 - 5*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 7*z - 6*z^2 + 2*z^3))*R2[{{2}, {{5, 1, 0}, {2, 0, 2}}}])/
      (q^7*z^3) + ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 2*q^9*z^3 - 
        5*q^10*z^3 - 4*q^12*z^3 + q^11*(-2 + z)*z^3 + q^13*(-2 + z)*z^3 + 
        2*q^14*z^4 - 3*q^15*z^4 - 3*q^17*z^4 - 2*q^18*z^4 - q*(3 + z) + 
        q^2*(4 + z) - q^3*(4 + z^2) + q^6*z*(-1 + z + z^2) + 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{2}, {{5, 1, 0}, {2, 1, 1}}}])/
      (q^6*z^2) - ((z - 5*q^17*z^5 - q^18*z^6 - q^19*z^6 + 2*q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + q^13*z^3*(-4 + z - z^2) + 
        q^16*z^4*(3 - 6*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) + 
        q^14*z^3*(-1 - 8*z + 2*z^2) - q^4*(1 + 8*z + 2*z^2) + 
        q^12*z^2*(-1 + 10*z + 5*z^2) - q^10*z^2*(9 + 4*z + 7*z^2) + 
        q^3*(1 + 2*z + z^2 - z^3) + q^5*z*(6 + 3*z - 4*z^2 + z^3) + 
        q^15*z^3*(1 - 4*z - 3*z^2 + z^3) - q^8*z*(-2 + 6*z + z^2 + z^3) + 
        q^11*z^2*(4 - 11*z + 2*z^2 + z^3) - q^9*z*(1 - 9*z + 3*z^2 + z^3) + 
        q^6*z*(-1 + z + 3*z^2 + z^3) + q^7*(-2*z + 11*z^3 - 3*z^4))*
       R2[{{2}, {{5, 1, 0}, {2, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{5, 1, 0}, {2, 2, 2}}}])/z - 
     ((1 - q^4*z - q^8*z + q^5*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 - 
        q^12*(-1 + z)*z^2 + q^13*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 2*q^16*z^4 + 
        q^6*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^9*z*(3 + z - 2*z^2) + 
        q^3*(-1 + z - z^2) - q^10*z*(3 + z + 5*z^2) + 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{2}, {{5, 1, 0}, {3, 0, 1}}}])/
      (q^5*z^2) - (-1 + q)*q^16*(2 + q)*z^2*
      R2[{{2}, {{5, 1, 0}, {3, 2, 2}}}] + 
     ((-1 + q)^2*q^10*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{5, 1, 0}, {4, 2, 2}}}])/z + q^2*(-1 + q*z)*(-1 + q^3*z)*
      R2[{{2}, {{5, 1, 1}, {-2, 0, 1}}}] - 
     (q^3*(1 - q^3*(-2 + z)*z - q*(2 + z) + q^2*(1 + 2*z))*
       R2[{{2}, {{5, 1, 1}, {-2, 0, 2}}}])/z - 
     ((-1 + q^23*z^6 - 2*q^24*z^6 - q^25*z^6 - q^21*z^5*(1 + z) + 
        q^22*z^5*(1 + z) - 2*q^12*z^2*(1 + z)^2 - q^20*z^4*(3 + z) + 
        q*(5 + z) + q^8*z*(1 + 2*z) + q^18*z^3*(3 + 2*z) - q^2*(1 + 3*z) + 
        q^6*z*(1 + 5*z) + q^4*(2 + z - 4*z^2) + q^5*(2 + 5*z - 3*z^2) - 
        q^17*z^3*(-2 + z^2) + q^3*(-7 - 7*z + z^2) - 
        2*q^15*z^2*(1 - z + z^2) + q^7*z*(3 + 3*z + z^2) + 
        q^19*z^3*(-2 + z + 3*z^2) - q^13*z^2*(3 + 3*z + 5*z^2) + 
        q^16*z^2*(1 - 2*z + z^3) + q^11*z*(-1 + 2*z - 5*z^2 + z^3) + 
        q^9*z*(-3 - z - 3*z^2 + z^3) + 2*q^10*z*(1 - z - 3*z^2 + z^3) + 
        q^14*(3*z^2 - 6*z^4))*R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}])/
      (q^10*z^3*(-1 + q^5*z)) - ((1 + q^2 - q^6*z - q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + q^8*z^2 + q^7*(-1 + z)*z^2 + 2*q^12*z^3 + 
        q^13*(-3 + z)*z^4 - q^14*(-3 + z)*z^4 - q^15*z^5 - q^9*z^2*(1 + z) - 
        q^10*z^2*(1 + z) - q*(2 + z) + q^5*z*(2 + z) + q^11*(z^2 - z^4))*
       R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}])/(q^7*z^3) - 
     ((z + q^16*(-3 + z)*z^5 + q^18*(-1 + z)*z^5 + 4*q^21*z^6 + 2*q^22*z^6 - 
        q^13*z^3*(2 + z^2) + q^5*z^2*(1 - 4*z + z^2) - q*(1 + 3*z + z^2) + 
        q^2*(1 + 4*z + z^2) - q^4*(1 + 4*z + z^2) + 
        q^17*z^4*(-1 - z + 2*z^2) - q^10*z^2*(7 + 6*z + 4*z^2) + 
        q^14*z^3*(1 - 7*z + 5*z^2) + q^3*(1 + z + z^2 - z^3) + 
        q^15*z^3*(-1 - 4*z - 3*z^2 + z^3) - q^8*z*(-2 + 4*z - 3*z^2 + z^3) + 
        q^11*z^2*(3 - 8*z - 2*z^2 + z^3) + q^6*z*(3 + 2*z + 2*z^2 + z^3) + 
        q^12*z^2*(-1 + 6*z + 4*z^2 + z^3) - q^7*z*(3 + z - 6*z^2 + 2*z^3) - 
        q^9*z*(1 - 7*z + 3*z^2 + 2*z^3))*R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/
      (q^11*z^4) - ((1 - 3*q^17*(-1 + z)*z^5 + 6*q^21*z^6 + 4*q^22*z^6 + 
        q^23*z^6 - q^18*z^5*(1 + z) + q^19*z^5*(1 + z) + q^2*(2 + z) + 
        q^6*z*(2 + z) - q*(3 + z) + q^5*z*(1 + 2*z) - 3*q^14*z^3*(1 + 4*z) + 
        q^20*z^5*(1 + 4*z) + q^3*(1 + 2*z - z^2) + q^7*z*(-3 + z^2) + 
        q^8*z*(2 - 8*z + z^2) + q^10*z^2*(-4 - 6*z + z^2) - 
        q^16*z^4*(1 - 5*z + 2*z^2) + q^4*(-1 - 3*z + 2*z^2) + 
        q^11*z^2*(-1 - 3*z + 2*z^2) + q^15*z^3*(-1 - 5*z + 7*z^2) - 
        q^13*z^2*(1 - 5*z - 5*z^2 + z^3) - q^9*z*(1 - 8*z - z^2 + z^3) + 
        2*q^12*(z^2 + 4*z^4))*R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}])/(q^11*z^4) - 
     ((2 + q^3*(3 - 2*z)*z + 4*q^19*z^5 - q^18*(-9 + z)*z^5 + 2*q^20*z^6 + 
        15*q^21*z^6 + 5*q^22*z^6 - q^23*z^6 + q^2*(4 + z) - q*(5 + 2*z) + 
        q^17*z^4*(2 + 11*z - 4*z^2) + q^8*z*(5 - 17*z - 3*z^2) + 
        q^14*z^3*(2 - 6*z - 3*z^2) + q^13*z^3*(-4 + 11*z - 2*z^2) + 
        2*q^4*(-1 - 3*z + z^2) - q^6*z*(-1 + z + z^2) + q^5*(1 + 5*z + z^2) + 
        q^7*z*(-5 + 5*z + 2*z^2) + q^15*z^3*(-2 + 7*z + 7*z^2) - 
        q^9*z*(3 - 19*z - 5*z^2 + z^3) - q^16*z^3*(-1 + z - 14*z^2 + 2*z^3) - 
        q^12*z^2*(1 - 7*z - 11*z^2 + 2*z^3) + q^10*(z - 11*z^2 + 3*z^3 - 
          2*z^4) + q^11*(5*z^2 + 6*z^4 - z^5))*
       R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((1 - q^15*(-4 + z)*z^4 + 5*q^16*z^5 + 11*q^17*z^5 + 4*q^18*z^5 - 
        2*q*(1 + z) + q^9*z^2*(2 + z) - q^3*z*(1 + 2*z) + q^5*z*(7 + 4*z) + 
        q^14*z^3*(3 + 4*z - z^2) + q^10*z^2*(-6 - 2*z + z^2) + 
        q^4*z*(-4 - z + z^2) + q^2*(1 + 3*z + z^2) + 
        q^11*z^2*(4 - 3*z + 6*z^2) + q^7*z*(2 - 2*z + z^2 - z^3) + 
        q^6*z*(-4 + z + 3*z^2 - z^3) + q^8*z*(-1 - 5*z^2 + 2*z^3) - 
        q^12*z^2*(2 - 5*z + z^2 + 2*z^3) + q^13*(z^2 - 4*z^3 + 4*z^4 - 
          2*z^5))*R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}])/(q^6*z^3) - 
     ((-1 + q^3*(-1 + z)^2 + 2*q^8*(-1 + z)*z - 2*q^11*z^3 + 
        q^10*(-6 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + q^6*z^2*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + 
        q^4*(1 + 3*z - 4*z^2) + q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}])/(q^3*z^2) - 
     ((1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}])/(q*z^2) - 
     (-2*q^3 + q^4 + z^(-1) + q^6*z - q^7*z)*
      R2[{{2}, {{5, 1, 2}, {-2, 0, 1}}}] - 
     ((-1 + q^3*z)*(-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + 
        q^14*(-2 + z)*z^4 + 2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(9 + z) + q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^10*z^2*(-1 - 2*z + 2*z^2) - q^12*(z^3 + z^5))*
       R2[{{2}, {{5, 1, 2}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((1 + 2*q^7*(-1 + z)*z + q^5*z^2 - 2*q^14*(-5 + z)*z^4 + 3*q^18*z^5 + 
        q^17*(3 - 2*z)*z^5 - q^16*(-8 + z)*z^5 + 5*q^21*z^6 - 2*q^24*z^6 - 
        2*q^26*z^7 - q^27*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        3*q^15*z^4*(1 + z) + q^20*z^5*(2 + z) - q^23*z^6*(5 + z) + 
        q^19*z^5*(6 + z) + q^11*z^2*(-1 + z - 4*z^2) + 
        q^10*z^2*(3 + 7*z - 4*z^2) + q^3*(1 + 2*z - z^2) + 
        q^6*z*(3 + 2*z - z^2) + q^13*z^3*(3 + 11*z - z^2) - 
        q^8*z*(1 + 5*z + z^2) - q^9*z*(-1 + z - z^2 + z^3) + 
        q^12*(z^2 + 3*z^4))*R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}])/(q^16*z^5) - 
     ((1 - 2*q*z - q^7*(-1 + z)^2*z + 2*q^6*z^3 + 4*q^12*z^4 + 4*q^16*z^5 + 
        q^18*z^5 - 4*q^19*z^6 - 10*q^20*z^6 - 10*q^21*z^6 - 3*q^22*z^6 - 
        2*q^3*z*(2 + z) + 2*q^17*z^5*(3 + z) + q^11*z^3*(5 + 7*z) + 
        q^13*z^3*(1 + 8*z) + q^5*z*(2 + 3*z - 2*z^2) + q^2*(-2 + z + z^2) - 
        2*q^15*z^4*(2 + z + z^2) + q^10*z^2*(5 + 11*z + z^3) + 
        q^8*z*(-1 - 5*z - 4*z^2 + z^3) + q^4*(1 + 4*z - z^2 + z^3) - 
        q^14*z^3*(1 - 9*z + 2*z^2 + z^3) + q^9*(z - 3*z^2 + 8*z^3 - 2*z^4))*
       R2[{{2}, {{5, 1, 2}, {-1, 0, 2}}}])/(q^10*z^4) - 
     ((1 + q^17*(-2 + z)*z^4 + q^18*z^5 - q^4*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - 2*q^16*z^3*(1 + 2*z) + q^3*(-1 + z - z^2) - 
        q^8*z*(4 + z^2) + q^13*z^2*(-3 - z + z^2) - 2*q^9*z*(-1 + z + z^2) - 
        q^15*z^2*(1 + z + 3*z^2) + q^14*z^2*(1 - z + 5*z^2) + 
        q^12*z*(-1 + 6*z + 5*z^2) + q^5*(2 + 2*z - 4*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(3 - 2*z + 4*z^2 + z^3) - 
        3*q^10*(z + 2*z^3) - q^7*(2 + z - 6*z^2 + 2*z^3))*
       R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}])/(q^10*z^3) + 
     ((z + q^19*z^5 - 2*q^20*z^6 + 3*q^21*z^6 + 2*q^22*z^6 + 
        q^17*z^5*(2 + z) + q^18*z^5*(5 + z) - q^16*z^4*(1 + 9*z) + 
        q^4*(-1 - 2*z + z^2) + q^13*z^3*(-4 + z + z^2) - q*(1 + 3*z + z^2) + 
        q^2*(1 + 4*z + z^2) - q^10*z^2*(5 + 9*z + z^2) + 
        q^14*z^3*(1 - 9*z + 4*z^2) - q^15*z^3*(1 + 3*z + 4*z^2) + 
        q^8*z*(2 - 3*z + z^2 - z^3) + q^5*z*(2 + 3*z - 4*z^2 + z^3) - 
        q^7*z*(3 + 5*z - 4*z^2 + z^3) - q^3*(-1 + z - z^2 + z^3) + 
        q^11*z^2*(2 - z + z^2 + z^3) + q^6*z*(1 + z + 2*z^2 + z^3) + 
        q^12*z^2*(-1 + 4*z + 4*z^2 + 2*z^3) - 
        q^9*z*(1 - 6*z + 2*z^2 + 3*z^3))*R2[{{2}, {{5, 1, 2}, {0, 0, 2}}}])/
      (q^10*z^4) - ((2 - q^2*z - q^16*z^4 + 2*q^18*z^5 + q^3*(2 + z) - 
        q^15*z^4*(2 + z) + q^11*z^3*(-1 + 2*z) - q*(3 + 2*z) + 
        q^17*z^4*(-1 + 4*z) + q^7*z*(-5 + 3*z - 3*z^2) + 
        q^14*z^3*(5 - 3*z + z^2) + q^6*z*(3 - 2*z + z^2) + 
        q^5*(1 - z + z^2) - 2*q^8*z*(-2 + 4*z + z^2) - 
        q^10*z^2*(2 + 6*z + z^2) + q^12*z^2*(-1 + z^3) + 
        q^13*z^2*(1 - 6*z + z^3) - q^4*(2 - 2*z - 3*z^2 + z^3) - 
        q^9*z*(1 - 8*z + 2*z^2 + z^3))*R2[{{2}, {{5, 1, 2}, {1, 0, 1}}}])/
      (q^7*z^3) - ((1 + q^2 + q^4*(-2 + z)*z - q^3*(-1 + z)*z - 
        2*q^10*(-1 + z)*z^3 + q^19*z^5 - 2*q^20*z^6 - q^21*z^6 - 4*q^22*z^6 - 
        2*q^23*z^6 + q^6*z*(1 + z) - q*(2 + z) + q^13*z^3*(2 + z)^2 + 
        q^18*z^5*(-1 + 2*z) + q^5*z*(3 + 2*z) + q^9*z^2*(3 + z - z^2) + 
        q^7*z*(-3 + z^2) + q^17*z^4*(-3 - 13*z + z^2) - 
        q^14*z^3*(3 - 4*z + z^2) + q^15*z^3*(2 - 3*z + 3*z^2) - 
        q^16*z^3*(1 - 4*z + 7*z^2) + q^8*(z - 6*z^2 - 2*z^3) + 
        q^12*z^2*(1 + z + 2*z^3) - q^11*(z^2 + 3*z^4))*
       R2[{{2}, {{5, 1, 2}, {1, 0, 2}}}])/(q^10*z^4) - 
     (-(q*(-4 + z)) + q^3*(-3 + z) + q^4*(-1 + z) - 1/(q^4*z^2) + z^(-1) + 
       2*q^5*z + 5*q^6*z + q^9*z - q^7*(-2 + z)*z + 3*q^11*z^2 + 6*q^12*z^2 - 
       2*q^13*z^2 - 2*q^14*z^2 - q^2*(1 + z) - q^8*z*(2 + z) + 
       (3 + z)/(q^3*z^2) - (3 + z)/(q^2*z^2) + q^10*(z - 2*z^2) + 
       (1 - z + z^2)/(q*z^2))*R2[{{2}, {{5, 1, 2}, {2, 0, 1}}}] - 
     ((1 - 8*q^16*z^4 - 3*q^17*z^4 - q^4*(1 + z) + q^11*(-1 + z)^2*z*
         (1 + z) - q*(3 + z) + q^2*(3 + z) + q^14*z^3*(-2 + 3*z) - 
        q^15*z^3*(1 + 3*z) + q^9*z*(-1 + z - 2*z^2) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-3 - 3*z + z^2) - q^8*z*(-1 + z + z^2) + 
        q^10*(z + z^2 - 5*z^3) - q^7*(-1 + z - 4*z^2 + z^3) + 
        q^5*(3 + z - 4*z^2 + z^3) + q^6*(-3 - z + z^2 + z^3) + 
        q^12*z*(-1 + 3*z + 3*z^2 + z^3))*R2[{{2}, {{5, 1, 2}, {2, 0, 2}}}])/
      (q^4*z^2) - ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R2[{{2}, {{5, 1, 2}, {3, 0, 1}}}])/z^2 - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{2}, {{5, 2, 0}, {-2, 1, 2}}}])/(q^4*z^3) - 
     ((1 + q^2 - 3*q^5*z - q^3*z^2 - q^7*(-2 + z)*z^2 + 2*q^8*z^3 + q^9*z^4 + 
        q^10*z^4 - q*(2 + z) + q^4*z*(3 + 2*z) - q^6*z*(-1 + 3*z + z^2))*
       R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}])/(q^4*z^3) + 
     (q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 + q^6*z^2 + 
        q^7*z^3 + 2*q^8*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 
        2*q^14*z^4 + q*(2 + z))*R2[{{2}, {{5, 2, 0}, {0, 1, 1}}}])/z + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + z - z^2))*R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + q*(3 + z) - 
        q^2*(3 + z) + q^4*(3 + z) + q^15*z^3*(1 + 3*z) + q^8*z*(8 + 3*z) + 
        q^12*(z - 5*z^2) + q^13*z^2*(3 + 3*z - z^2) + q^3*(1 - z + z^2) + 
        q^9*z*(-7 + 2*z^2) + q^10*z*(5 - z + 7*z^2) - 
        q^5*(4 + 3*z - 4*z^2 + z^3) - q^6*(1 + 2*z + 3*z^2 + z^3) - 
        q^11*z*(3 - 3*z + 7*z^2 + z^3) + q^7*(2 + z - 5*z^2 + 2*z^3))*
       R2[{{2}, {{5, 2, 0}, {1, 1, 1}}}])/(q^6*z^2) - 
     ((-1 + q)*(-1 + q^7*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{5, 2, 0}, {2, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{5, 2, 0}, {2, 0, 2}}}])/z^2 - 
     (q^2*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R2[{{2}, {{5, 2, 0}, {2, 1, 1}}}])/z + 
     (q^4*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}])/z + 
     (q*(-1 + q^2 - 2*q^4*z - q^5*(-3 + z)*z^2 + q^6*(-3 + z)*z^2 + q^7*z^3 + 
        q*(1 + z) + q^3*(-1 + 2*z^2))*R2[{{2}, {{5, 2, 1}, {-2, 0, 1}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(9 + z) + 
        q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) - q^12*(z^3 + z^5))*
       R2[{{2}, {{5, 2, 1}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((1 + q^4*z + 2*q^5*z^2 - 3*q^11*z^4 + 6*q^13*z^4 + q^14*(3 - 4*z)*z^4 + 
        q^16*(-1 + z)*z^5 - q^18*z^6 - 3*q^19*z^6 - q^20*z^6 - q*(1 + z) - 
        q^2*(1 + z) - q^12*z^4*(1 + z) + q^10*z^3*(2 + z) + 
        q^17*z^5*(-1 + 2*z) + q^7*z*(-2 + 3*z) + q^9*z^2*(2 + 5*z) + 
        q^3*(1 + z - z^2) - q^6*z*(-1 + 3*z + z^2) + q^15*z^4*(-1 + 2*z^2) - 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3))*R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}])/
      (q^9*z^4) - (-q^2 + q^5*(1 + z^(-1)) + q^6*(1 - 3*z) - q^4/z + 
       2*q^7*z + q^8*z)*R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}] - 
     ((-1 + q + 10*q^7*z^3 + 7*q^21*z^6 + q^22*z^6 - 2*q^24*z^7 - 
        3*q^25*z^7 - q^26*z^7 + q^8*z^2*(7 + 3*z) + q^5*z*(2 + z - 5*z^2) + 
        q^6*z*(2 + 5*z - 2*z^2) + q^17*z^4*(2 - 8*z + z^2) + 
        q^4*z*(-7 - 7*z + z^2) - q^20*z^5*(1 - 3*z + z^2) + 
        q^15*z^4*(7 - 2*z + z^2) + q^2*(1 + 7*z + z^2) - 
        q^16*z^4*(2 + 11*z + z^2) + q^9*z^2*(-2 - 5*z + 2*z^2) + 
        q^18*z^4*(-1 + 4*z + 2*z^2) - q^3*(1 + 4*z + 3*z^2) - 
        q^12*z^2*(1 + 3*z + 4*z^2) + q^14*z^3*(3 + 5*z - 7*z^2 + z^3) + 
        q^10*z^2*(-1 - 6*z - 5*z^2 + z^3) + q^11*z^2*(-1 - 2*z - 6*z^2 + 
          3*z^3) + q^13*(z^2 - 7*z^4 - 3*z^5) + q^19*(z^5 + 3*z^6 - z^7))*
       R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((1 - 2*q^6*(-1 + z)*z + q^11*(-1 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(5 + z) + q^2*(5 + 3*z) + 
        q^7*z*(-3 + 2*z - 2*z^2) + q^3*(1 + 3*z - z^2) + 
        q^5*z*(-4 - 3*z + z^2) + q^10*z^2*(-3 - 3*z + z^2) + 
        2*q^4*(-1 - z + z^2) + q^8*z*(3 - 4*z + 3*z^2) - 
        q^9*z*(1 - 6*z + 2*z^2 + z^3))*R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}])/
      (q^3*z^2) - ((1 + z - 4*q^17*z^5 - q^20*z^6 - q^21*z^6 - 
        q^14*z^4*(9 + z) + q^19*z^5*(1 + 2*z) - q^15*z^4*(3 + 5*z) - 
        q^7*z*(3 - 2*z + z^2) + q^13*z^3*(-3 - z + z^2) + 
        q^12*z^2*(-1 + 2*z + z^2) - q*(3 + 4*z + z^2) + q^2*(2 + 5*z + z^2) - 
        q^8*z*(-3 + 7*z + z^2) + q^4*(-1 + 2*z^2) + 
        q^9*z*(-1 + 8*z + z^2 - 3*z^3) + q^6*z*(-1 - 5*z + z^3) + 
        q^10*z^2*(-3 - 4*z - 8*z^2 + z^3) + q^5*z*(2 + 4*z - 5*z^2 + z^3) - 
        q^3*(-1 + 2*z + z^2 + z^3) + q^11*z^2*(1 - 2*z - z^2 + 2*z^3) + 
        q^16*(z^4 - 3*z^5))*R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/(q^4*z^3) + 
     (q^2*(-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*z^3 + 
        2*q^13*z^4 + q^14*z^4 + q*(2 + z) - q^7*z*(2 + z) + q^8*(z + 2*z^3) + 
        q^9*(z^2 - z^4))*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}])/z^2 + 
     (q^9*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}])/z - (-1 + q)*q^6*z*
      R2[{{2}, {{5, 2, 2}, {-1, 0, 0}}}] - 
     ((1 + q^9*z^2 + q^8*(-2 + z)*z^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        2*q^12*z^4 - q^13*z^4 - q^14*z^4 - q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) + q^3*(-2 + z - z^2) - q^5*(1 - 3*z + z^2) + 
        2*q^4*(1 - z + z^2) + q^10*z^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + 5*q^8*z^2 + q^9*(-1 + z)*z^3 + q^14*z^5 + q^16*z^5 - q^17*z^5 - 
        q^18*z^5 + q*(1 + z) + q^2*(1 + z) + q^4*z*(2 + z) - 
        q^5*z*(1 + 2*z) - q^12*z^3*(2 + 7*z) + q^13*z^3*(1 - 7*z + z^2) + 
        q^6*z*(-3 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^10*z^2*(-1 + 2*z^2) + q^15*(z^4 - 3*z^5))*
       R2[{{2}, {{5, 2, 2}, {-1, 0, 2}}}])/(q^6*z^3) - 
     (-1 + q)*q^5*R2[{{2}, {{5, 2, 2}, {0, 0, 0}}}] - 
     ((1 - q*z - 2*q^3*z^2 + 5*q^18*z^6 - 5*q^20*z^6 - 5*q^21*z^6 - 
        q^19*(-5 + z)*z^6 + 5*q^23*z^7 + 2*q^24*z^7 - 2*q^2*(1 + z) + 
        7*q^13*z^4*(1 + z) + q^22*z^6*(-1 + 2*z) + q^7*z*(-1 + 3*z) + 
        q^16*z^4*(-1 + z^2) + q^11*z^3*(7 + z + z^2) - 
        q^14*z^4*(-9 + 2*z + z^2) - q^5*z*(-1 + 2*z + z^2) - 
        q^15*z^4*(-1 + 5*z + z^2) + q^12*z^3*(-1 + 2*z^2) + 
        q^10*z^2*(4 + 8*z - 7*z^2 + z^3) + q^6*z*(1 + 2*z - z^2 + z^3) + 
        q^4*(1 + 2*z + 2*z^2 + z^3) - q^8*z*(1 + 6*z + z^2 - 4*z^3 + z^4) - 
        q^9*z*(-1 + z - 8*z^2 + 3*z^3 + z^4) + q^17*(z^5 - 3*z^6))*
       R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}])/(q^8*z^4) - 
     ((-1 + 3*q^6*z - q^11*(-1 + z)*z^2 - 4*q^13*z^4 - 3*q^14*z^4 + 
        2*q^16*z^4 + q^17*z^4 + q^15*(-1 + z)*z^4 - 2*q^18*z^5 - 5*q^19*z^5 - 
        2*q^20*z^5 + q*(4 + z) + q^8*z*(1 + 2*z) - q^2*(5 + 2*z) - 
        q^12*z^3*(1 + 3*z) + q^4*(-2 + z - 3*z^2) + q^7*z*(-1 - z + z^2) + 
        q^3*(3 - z + z^2) + q^5*(1 - z + 2*z^2) + 
        q^9*z*(-2 - 2*z - 3*z^2 + z^3) + q^10*(z - z^3 + z^4))*
       R2[{{2}, {{5, 2, 2}, {0, 0, 2}}}])/(q^4*z^2) - 
     q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{5, 2, 2}, {1, 0, 0}}}] - 
     ((1 + 3*q^11*z^3 + 3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - 
        q^9*(-1 + z)*z*(1 + z)^2 - q*(5 + z) + q^8*z^2*(-3 + 2*z) + 
        q^13*z^3*(-1 + 2*z) + q^2*(5 + 3*z) + q^7*z*(-3 + z - 2*z^2) + 
        q^3*(1 + 3*z - z^2) + q^10*z^2*(2 + 3*z - z^2) + 
        q^5*z*(-4 - z + z^2) + 2*q^4*(-1 - z + z^2) - q^6*z*(-3 + z + z^2))*
       R2[{{2}, {{5, 2, 2}, {1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 - q^10*(-3 + z)*z^2 - 7*q^23*z^6 + q^22*(-11 + z)*z^6 + 
        3*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + 2*q^20*z^6*(1 + z) + q^21*z^6*(-1 + 2*z) + 
        q^24*z^6*(-1 + 2*z) + q^17*z^4*(4 + z - 2*z^2) - 
        q^12*z^3*(2 - 9*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - 2*z + z^2) + q^19*z^5*(2 - 2*z + z^2) + 
        q^7*z*(2 + 5*z + z^2) + q^13*z^3*(3 - 8*z + 2*z^2) - 
        q^14*z^3*(1 - 3*z + 2*z^2) + q^9*z^2*(-8 - 13*z + 3*z^2) + 
        q^15*z^3*(-2 - 4*z - 2*z^2 + z^3) - q^8*(z + 6*z^3) + 
        q^11*(z^2 + 9*z^3 + 8*z^4 - 2*z^5) + q^18*(z^4 - 2*z^5 - 3*z^6) + 
        q^16*(z^3 - 6*z^4 - 2*z^6))*R2[{{2}, {{5, 2, 2}, {1, 0, 2}}}])/
      (q^8*z^4) - (q^4*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{5, 2, 2}, {2, 0, 0}}}])/z - 
     ((2 + 2*q^2 + q^3*z - q^5*z + q^11*(-1 + z)*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-7 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + 
        q^13*z^4*(1 + z) - 2*q*(2 + z) + q^4*z*(2 + 4*z - z^2) + 
        q^12*z^3*(-1 + z^2) + q^6*z*(1 - z + z^2) - 3*q^7*z*(1 - z + z^2) - 
        q^10*z^2*(2 + 4*z + z^2) - q^8*z*(-3 + 8*z + z^2) - 
        q^9*z*(1 - 7*z - z^2 + z^3))*R2[{{2}, {{5, 2, 2}, {2, 0, 1}}}])/z^2 - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^15*z^4 - 
        2*q^14*(-2 + z)*z^4 + q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 
        2*q^23*z^6 - q*(2 + z) + q^18*z^5*(2 + z) + q^9*z^2*(4 + 3*z - z^2) + 
        q^13*z^3*(3 + 8*z - z^2) - q^7*z*(2 - 2*z + z^2) - 
        2*q^11*z^2*(1 - z + z^2) - q^8*z*(-1 + 6*z + z^2) + 
        q^12*z^2*(1 - 4*z + z^2 + z^3) + q^10*(z^2 + 3*z^3 - 2*z^4))*
       R2[{{2}, {{5, 2, 2}, {2, 0, 2}}}])/(q^3*z^3) + 
     q^11*z*(2 + q - q*z + 2*q^5*z - q^6*z - q^7*z + 2*q^10*z^2 + q^11*z^2)*
      R2[{{2}, {{5, 2, 2}, {3, 0, 1}}}] - 
     (q^7*(-1 - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(4 + 3*z) + q^4*(3 + 3*z - 2*z^2) + 
        q^3*(-3 - 4*z + z^2) - q^8*z*(5 - 2*z + z^2) + 
        q^7*z*(9 + 2*z + z^2) - q^5*z*(-3 + 3*z + z^2) + 
        q^6*z*(-4 + z + 2*z^2) + q^11*(z^2 - 2*z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*z*(-1 - 6*z + 3*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{2}, {{5, 2, 2}, {3, 0, 2}}}])/z - 
     ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 - 2*q^14*(-4 + z)*z^4 + 
        4*q^18*z^5 + q^20*z^5 - 2*q^23*z^6 - q^24*z^6 - q*(2 + z) + 
        q^19*z^5*(5 + z) - q^15*z^4*(5 + 2*z) + q^16*z^4*(-1 + 3*z) - 
        q^11*z^2*(5 + 6*z) + q^13*z^3*(-1 + 7*z) + q^17*z^4*(1 - 5*z + z^2) + 
        q^8*z^2*(-5 + 2*z + z^2) - q^3*(-1 + z + 2*z^2) + 
        q^4*(1 + 4*z + 2*z^2) + q^7*z*(-3 - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - 2*z^2 + z^3) - q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^9*(2*z + 6*z^3 - 2*z^4))*R2[{{2}, {{6, 0, 0}, {-2, 1, 2}}}])/
      (q^11*z^4) - ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 
        2*q^14*(-4 + z)*z^4 - 4*q^18*z^5 - q^20*z^5 + 2*q^23*z^6 + q^24*z^6 + 
        q*(2 + z) - q^19*z^5*(5 + z) + q^15*z^4*(5 + 2*z) + 
        q^11*z^2*(5 + 6*z) - q^17*z^4*(1 - 5*z + z^2) - 
        q^8*z^2*(-5 + 2*z + z^2) + q^3*(-1 + z + 2*z^2) - 
        q^4*(1 + 4*z + 2*z^2) + 2*q^9*z*(-1 - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - 2*z^2 + z^3) + q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^13*(z^3 - 7*z^4) + q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R2[{{2}, {{6, 0, 0}, {-1, 0, 2}}}])/(q^11*z^4) - 
     ((-1 - q^5*z - 3*q^17*z^5 + q^19*z^5 + q*(1 + z) - 2*q^18*z^5*(1 + z) + 
        q^4*z*(3 + z) + q^2*(1 + 3*z) + q^11*z^3*(1 + 5*z) + 
        q^12*z^3*(2 + 5*z - z^2) + q^16*z^4*(-3 - 6*z + z^2) - 
        q^13*z^3*(-2 + 4*z + z^2) - q^3*(1 + 6*z + z^2) + 
        q^9*z^2*(-3 - 7*z + 3*z^2) + q^7*z*(2 + 6*z + 3*z^2 - z^3) + 
        q^8*z*(-1 - 4*z - 7*z^2 + z^3) - q^6*z*(1 + z - 7*z^2 + z^3) - 
        q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + q^15*z^3*(-2 - z + 2*z^3) + 
        q^14*(z^3 + 6*z^5 + z^6))*R2[{{2}, {{6, 0, 0}, {-1, 1, 2}}}])/
      (q^9*z^4) - ((1 + q^5*z + 3*q^17*z^5 - q^19*z^5 - q*(1 + z) + 
        2*q^18*z^5*(1 + z) - q^4*z*(3 + z) - q^2*(1 + 3*z) - 
        q^11*z^3*(1 + 5*z) + q^9*z^2*(3 + 7*z - 3*z^2) + 
        q^16*z^4*(3 + 6*z - z^2) + q^12*z^3*(-2 - 5*z + z^2) + 
        q^13*z^3*(-2 + 4*z + z^2) + q^3*(1 + 6*z + z^2) + 
        q^15*z^3*(2 + z - 2*z^3) + q^6*z*(1 + z - 7*z^2 + z^3) + 
        q^7*z*(-2 - 6*z - 3*z^2 + z^3) + q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + 
        q^8*(z + 4*z^2 + 7*z^3 - z^4) - q^14*(z^3 + 6*z^5 + z^6))*
       R2[{{2}, {{6, 0, 0}, {0, 0, 2}}}])/(q^9*z^4) - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{2}, {{6, 0, 0}, {0, 1, 2}}}])/(q^4*z^2) - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R2[{{2}, {{6, 0, 0}, {1, 0, 2}}}])/
      (q^4*z^2) - ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + 
        q^10*(3 - 4*z)*z^3 + q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + 
        q^12*(-3 + z)*z^4 - q^16*(-1 + z)*z^4 - 3*q^17*z^5 - 3*q^18*z^5 - 
        q^19*z^5 - 2*q^20*z^5 - q^21*z^5 + 2*q^24*z^6 + q^25*z^6 + 
        q^15*z^4*(3 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R2[{{2}, {{6, 0, 0}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*z^5 + 3*q^17*z^5 + 
        3*q^18*z^5 - q^19*z^5 - q^20*z^5 - q^15*z^4*(1 + 2*z) + 
        q^10*z^3*(-3 + 4*z) + q^11*z^3*(-1 + 7*z) + 
        q^9*z^2*(-3 - 5*z + z^2) + q^5*z*(-2 - z + z^2) + 
        q^2*(-1 + 2*z + z^2) - q^8*z*(1 - 4*z - 2*z^2 + z^3) + 
        q^7*(2*z + 4*z^3 - 2*z^4))*R2[{{2}, {{6, 0, 0}, {2, 0, 2}}}])/
      (q^7*z^3) + ((-1 + q)*q*(-1 + q^4*z)*(-1 + q^5*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{6, 0, 0}, {2, 1, 2}}}])/
      z^2 - ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + 
        q^10*(-4 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + 
        q*(6 + z) + q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}])/(q^10*z^3) + 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}])/(q^7*z^3) - 
     ((-1 + q^5*z)*(1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + 
        q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 
        2*q^20*z^6 + q^21*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R2[{{2}, {{6, 0, 1}, {0, 0, 2}}}])/
      (q^11*z^4) - ((-1 + q^5*z)*(1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + 
        q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 
        2*q^20*z^6 + q^21*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R2[{{2}, {{6, 0, 1}, {1, 0, 1}}}])/
      (q^11*z^4) + ((-1 + q)*(-1 + q^5*z)*(-1 + q^6*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{6, 0, 1}, {2, 0, 1}}}])/
      (q^6*z^3) + ((-1 + q^5*z)*(-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + 
        q^6*(-1 + z)*z^2 + q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 
        4*q^15*z^5 - 2*q^19*z^5 + q^16*(-4 + z)*z^5 - 6*q^21*z^6 + 
        3*q^22*z^6 + 3*q^23*z^6 + q^17*z^5*(1 + z) + q*(2 + z) - 
        q^5*z*(3 + z) - q^18*z^5*(3 + z) - q^12*z^3*(3 + 4*z) + 
        q^9*z^2*(-5 - 3*z + z^2) - q^7*z*(-2 + z + z^2) + 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-1 + 6*z + 2*z^2) + 
        q^10*z^2*(2 - 4*z + 3*z^2))*R2[{{2}, {{6, 0, 2}, {-1, 0, 1}}}])/
      (q^16*z^5) + ((-1 + q^5*z)*(-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - 
        q^11*(-2 + z)*z^3 + q^13*(-7 + z)*z^4 - q^17*z^5 + 4*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - q^16*z^5*(5 + z) + q^4*z*(-2 + z - z^2) + 
        2*q^9*z^2*(-2 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^10*z^3*(5 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - 
        q^8*z*(1 - 6*z - z^2 + z^3) - q^12*(z^3 + z^5))*
       R2[{{2}, {{6, 0, 2}, {-1, 0, 2}}}])/(q^10*z^4) - 
     ((-1 + q^5*z)*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^3*(1 + z) + q^13*z^4*(3 + z) - q*(3 + 2*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^9*z^2*(-3 + z + z^2) - 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*(z - 7*z^2 - 2*z^3))*
       R2[{{2}, {{6, 0, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((-1 + q^5*z)*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^3*(1 + z) + q^13*z^4*(3 + z) - q*(3 + 2*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^9*z^2*(-3 + z + z^2) - 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*(z - 7*z^2 - 2*z^3))*
       R2[{{2}, {{6, 0, 2}, {1, 0, 1}}}])/(q^7*z^3) + 
     ((-1 + q^5*z)*(-1 - q^2 - q^7*(-2 + z)*z + q^3*(-1 + z)*z - 
        q^4*(-1 + z)*z + q^11*(-1 + z)*z^3 - 5*q^13*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 
        2*q^23*z^6 - q^12*z^4*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - 
        q^5*z*(2 + z) + q^10*z^3*(-3 + 2*z) + q^9*z^2*(-4 - 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2))*R2[{{2}, {{6, 0, 2}, {1, 0, 2}}}])/
      (q^10*z^4) + q^9*(2 + q)*z*(-1 + q^4*z)*(-1 + q^5*z)*
      R2[{{2}, {{6, 0, 2}, {2, 0, 1}}}] + 
     ((-1 + q)*q*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 0, 2}, {2, 0, 2}}}])/z^2 + q^6*(2 + q)*z*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 0}, {-2, 0, 1}}}] - 
     (q^4*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 3*z^2))*
       R2[{{2}, {{6, 1, 0}, {-2, 0, 2}}}])/z - 
     ((-1 - q^5*z^2 + q^11*(-3 + z)*z^3 - q^13*(-1 + z)*z^3 - 3*q^14*z^4 - 
        q^15*z^4 + 2*q^8*z^2*(2 + z) - q^12*z^3*(2 + z) + q^6*z^2*(3 + z) + 
        q*(5 + z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^10*z^2*(-3 - 4*z + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^7*z*(4 + z + z^2) + q^9*z*(-2 - 4*z - z^2 + z^3))*
       R2[{{2}, {{6, 1, 0}, {-2, 1, 1}}}])/(q^4*z^2) - 
     ((1 - 2*q - q^4*(-3 + z)*z^2 - q^15*z^5 + q^16*z^5 + q^17*z^5 + 
        q^13*z^4*(4 + z) + q^3*z*(5 + z) + q^12*z^3*(-1 + 3*z) + 
        q^14*z^4*(1 + 3*z) + q^9*z^2*(4 + z - z^2) + 
        q^10*z^3*(4 + 2*z - z^2) + q^11*z^3*(2 + 3*z - z^2) - 
        q^2*(-1 + 4*z + z^2) - q^7*z*(2 + 3*z^2) + q^5*z*(-1 - 2*z + 3*z^2) + 
        q^6*(z - z^3) + q^8*(z - 5*z^2 + z^3 - z^4))*
       R2[{{2}, {{6, 1, 0}, {-2, 1, 2}}}])/(q^4*z^3) - 
     ((1 + q^6*(2 - 5*z)*z + 3*q^7*(-3 + z)*z - q^17*(-3 + z)*z^4 + 
        q^19*(-1 + z)*z^4 + 3*q^20*z^5 + q^21*z^5 + q^18*z^4*(2 + z) - 
        q*(7 + z) - q^13*z^2*(6 + 5*z) + q^2*(12 + 5*z) + 
        q^5*(3 + 2*z - 6*z^2) + q^16*z^3*(3 + 4*z - z^2) - q^3*(4 + z^2) + 
        q^11*z^2*(-4 - 2*z + z^2) + q^12*z^2*(1 - 5*z + 2*z^2) + 
        q^8*z*(12 + 3*z + 2*z^2) + q^4*(-5 - 8*z + 6*z^2) + 
        q^10*z*(-5 - 8*z + 8*z^2) + q^14*(z^2 - 3*z^3) + 
        q^9*z*(2 + 11*z + 3*z^2 - z^3) - q^15*z^2*(-2 - 5*z + 2*z^2 + z^3))*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((-1 + 2*q - 3*q^3*z + q^6*(-1 + z)*z + q^9*(-4 + z)*z^2 - 3*q^14*z^5 + 
        q^15*z^5 - q^16*z^5 - q^17*z^5 - 2*q^13*z^4*(2 + z) + 
        q^10*z^3*(-5 - 3*z + z^2) + q^11*z^3*(-2 - 3*z + z^2) + 
        q^4*z*(-1 - 3*z + z^2) + 2*q^7*z*(1 - z + z^2) + 
        q^2*(-1 + 3*z + z^2) + q^5*(z + z^2 - 2*z^3) + 
        q^8*z*(-1 + 6*z - z^2 + z^3) + q^12*(z^3 - 3*z^4))*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 2}}}])/(q^4*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + q*(2 + z))*R2[{{2}, {{6, 1, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^2 + q^5*z + q^3*(-1 + z)*z - q^4*z^2 + q^8*z^2 + q^9*z^3 + 
        q^11*z^3 + q^12*(-1 + z)*z^3 + q^13*z^4 + q*(2 + z) - q^6*z*(2 + z) + 
        q^7*(z + z^3))*R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}])/(q^3*z^2) - 
     ((1 - q^6*(-1 + z)*z + q^13*z^3 - q^10*(-1 + z)*z^3 + q^14*z^4 + 
        q^16*z^4 - q^20*z^5 + 2*q^17*(-3 + z)*z^5 + q^19*(-1 + z)*z^5 - 
        2*q^21*z^6 - q^22*z^6 - 2*q^23*z^6 - q^24*z^6 + q^15*z^4*(1 + z) - 
        q*(3 + z) + q^2*(3 + 2*z) + q^4*z*(2 + 3*z) - 
        q^11*z^2*(3 + 2*z + z^2) - q^3*(1 + 2*z + 2*z^2) + 
        q^12*(z^2 - 2*z^3) - q^5*(z + z^3) + q^7*z*(-3 + z - 5*z^2 + z^3) + 
        q^8*z*(3 - 5*z + 2*z^2 + z^3) - q^9*z*(1 - 6*z - 6*z^2 + 2*z^3))*
       R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 3*q^15*z^4 - 3*q^17*z^4 - 
        2*q^18*z^4 - 2*q^22*z^5 - q^23*z^5 + q^13*z^3*(1 + z) - q*(3 + z) + 
        q^2*(4 + z) + q^14*z^3*(1 + 2*z) - q^3*(4 + z^2) + 
        q^6*z*(-1 + z + z^2) - q^10*z*(2 + z + 5*z^2) + q^12*(z^2 - 5*z^3) + 
        q^9*(z - 2*z^3) + q^5*(-1 + z - 5*z^2 + z^3) + 
        q^11*(z - 2*z^3 + z^4))*R2[{{2}, {{6, 1, 0}, {0, 1, 1}}}])/
      (q^7*z^2) - ((-z - 8*q^14*z^4 + q^16*(2 - 3*z)*z^4 - 2*q^18*z^5 - 
        4*q^19*z^5 - q^20*z^5 - 2*q^21*z^6 + q^22*z^6 - q^23*z^6 - q^24*z^6 + 
        6*q^15*z^4*(1 + z) + q^7*z^2*(1 + 3*z) + q^4*(-1 - 5*z + z^2) + 
        q^17*z^4*(-1 + 2*z + z^2) - q^2*(-3 + 3*z + z^2) + 
        q*(-1 + 3*z + z^2) - q^13*z^3*(-2 + 8*z + z^2) + 
        q^3*(-2 + 3*z + z^3) + q^9*z*(-3 + 5*z + 2*z^3) + 
        q^10*z*(1 - 6*z - z^2 + 6*z^3) + q^8*(3*z + z^3 - z^4) + 
        q^5*(1 + 3*z - 3*z^2 + 5*z^3 - z^4) - q^6*(z + z^3 + z^4) + 
        q^12*(z^2 + 4*z^4) + q^11*(z^2 + 4*z^3 + z^4 - z^5))*
       R2[{{2}, {{6, 1, 0}, {1, 0, 1}}}])/(q^7*z^3) - 
     ((-1 - q^5*z - 3*q^16*z^5 - q^17*z^6 - q^18*z^6 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^4*z*(3 + z) + q^2*(1 + 3*z) + 
        q^11*z^3*(1 + 6*z) + q^12*z^3*(2 + 3*z - 2*z^2) + 
        q^15*z^4*(3 + z^2) + 2*q^9*z^2*(-1 - 2*z + z^2) - 
        q^10*z^3*(7 + 4*z + z^2) - q^3*(1 + 6*z + z^2) - 
        q^13*z^3*(2 + 5*z + 2*z^2) + q^7*z*(2 + z + 2*z^2 - z^3) + 
        q^8*z*(-1 + z - 4*z^2 + z^3) + q^14*z^3*(1 - 4*z + 4*z^2 + z^3) - 
        q^6*(z - 7*z^3 + z^4))*R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 0}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2*(1 - 2*z) - 2*q^10*(-1 + z)^2*z^2 + 4*q^13*z^4 + 
        q^12*(-2 + z)*z^4 - 2*q^14*z^5 - q^16*z^5 - 2*q^17*z^5 - q^18*z^5 - 
        q*(2 + z) - 3*q^4*z*(3 + z) + q^3*z*(9 + z) + 
        2*q^6*z*(1 + 2*z - 3*z^2) + q^11*z^3*(-2 - z + z^2) + 
        q^9*z^2*(6 + 3*z + z^2) + q^8*z*(1 - 4*z + 2*z^2) + 
        q^5*z*(2 - 3*z + 2*z^2) + q^7*z*(-2 + z + 2*z^2) + 
        q^15*(z^4 - 2*z^5))*R2[{{2}, {{6, 1, 0}, {1, 1, 2}}}])/z^2 - 
     ((-1 + q)^2*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z - q^5*(-1 + z)*z^2 - 
        q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 - 
        3*q^9*z^2*(1 + z) + q*(2 + z) + q^8*z*(-1 + 4*z) + q^6*z*(-1 + z^2) + 
        q^7*z*(2 - z + z^2))*R2[{{2}, {{6, 1, 0}, {2, 0, 2}}}])/z^2 - 
     ((1 - q^6*z^2 - 2*q^10*(-1 + z)*z^3 - q^12*z^4 + 6*q^13*z^4 + 
        2*q^15*z^4 - q^14*(-3 + z)*z^4 - 3*q^17*z^5 + 3*q^19*z^5 + q^20*z^5 + 
        q^2*(1 + z) - 2*q^3*z*(1 + z) - q*(2 + z) + q^16*z^4*(1 + 2*z) + 
        q^4*z*(3 + 2*z) + q^9*z^2*(2 + 7*z - 2*z^2) + 
        q^7*z^2*(2 - 5*z + z^2) - q^5*z*(1 - z + z^2) + 
        q^8*z^2*(-4 + z + z^2) + q^11*(z^3 - 2*z^4))*
       R2[{{2}, {{6, 1, 0}, {2, 1, 2}}}])/z^2 + 
     ((-1 + q)^2*q^7*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 0}, {3, 1, 2}}}])/z - q^6*(2 + q)*z*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 1}, {-2, 0, 1}}}] - 
     ((-1 + q^4*z)*(-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + 
        q^14*(-2 + z)*z^4 + 2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(9 + z) + q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^10*z^2*(-1 - 2*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2) - q^12*(z^3 + z^5))*
       R2[{{2}, {{6, 1, 1}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((-1 - 2*q^2 + q^6*(-1 + z)*z^2 + q^17*(-1 + z)^2*z^4 + 6*q^19*z^5 + 
        2*q^20*z^5 + q^16*(-2 + z)*z^5 + q^22*z^6 + 2*q^23*z^6 + q*(2 + z) - 
        q^18*z^5*(2 + z) + q^10*(-1 + z)^2*z*(-1 + 3*z) + q^4*(1 + 4*z) - 
        q^5*(1 + 4*z) - q^21*z^5*(1 + 6*z) + q^3*(1 - z + z^2) - 
        q^7*z*(-1 + 3*z + z^2) + q^8*z*(-3 + 5*z + 2*z^2) + 
        q^11*z^2*(-3 - 2*z + 3*z^2) - q^15*z^3*(-2 + z + 6*z^2) + 
        q^13*z^2*(-2 - 5*z^2 + z^3) + q^9*z*(3 - 4*z - 3*z^2 + z^3) + 
        q^14*z^2*(1 - 2*z + z^2 + z^3) + q^12*(z^2 - 5*z^3 - 6*z^4))*
       R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}])/(q^11*z^4) - 
     ((-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - 2*q^11*(-1 + z)*z^3 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^16*z^5*(3 + z) + 
        q^4*z*(-2 + z - z^2) + q^13*z^3*(1 - 7*z + z^2) + 
        2*q^7*z*(1 - z + z^2) - q^2*(-1 + 2*z + z^2) - 
        q^12*z^3*(2 + 2*z + z^2) - q^10*z^3*(6 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-1 + 4*z + z^2) + 
        q^9*z^2*(-5 - 9*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - 
        q^8*z*(1 - 7*z - z^2 + z^3))*R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/
      (q^5*z^3) - ((1 - q^22*z^5 + 2*q^25*z^6 + q^26*z^6 - 7*q^7*z*(1 + z) - 
        q*(5 + z) - q^21*z^5*(5 + z) + q^2*(1 + 3*z) - 2*q^20*z^4*(1 + 3*z) + 
        q^6*(1 + 5*z - 8*z^2) + q^19*z^3*(-1 + z - 7*z^2) + 
        q^18*z^3*(2 + z - 4*z^2) + q^3*(8 + 7*z - z^2) + q^12*z^2*(2 + z^2) + 
        q^8*z*(-3 - 3*z + z^2) - q^17*z^3*(2 - 2*z + z^2) + 
        q^16*z^3*(6 + 7*z + 2*z^2) + q^5*(-3 - 8*z + 3*z^2) + 
        q^4*(-3 - 2*z + 4*z^2) + q^13*z^2*(-3 + z + 5*z^2) + 
        q^15*z^2*(2 + z + 3*z^2 + z^3) - q^9*z*(-8 - 8*z + 4*z^2 + z^3) + 
        q^14*z^2*(-2 - 7*z + 9*z^2 + z^3) - q^11*z*(1 + 6*z - 9*z^2 + 
          2*z^3) - q^10*z*(1 - 7*z - 8*z^2 + 2*z^3))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((1 + 2*q^14*z^4 + 7*q^23*z^6 - q^22*(-11 + z)*z^6 - 3*q^25*z^7 - 
        q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^18*z^4*(1 + z)^2 - q^21*z^6*(1 + 2*z) + q^3*(1 + 2*z - z^2) + 
        q^9*z^2*(7 + 9*z - z^2) + 2*q^12*z^3*(-1 - 4*z + z^2) + 
        q^7*z*(-2 + 2*z + z^2) - q^19*z^5*(2 + 5*z + z^2) + 
        q^13*z^3*(2 + 6*z + z^2) + q^17*z^4*(-4 - 6*z + 3*z^2) + 
        q^8*z*(1 - 6*z + 3*z^2) - q^10*z^2*(1 - 3*z + 3*z^2) + 
        q^6*(z - z^3) + q^11*z^2*(-1 - 5*z - 7*z^2 + z^3) + 
        q^15*z^3*(1 + 3*z + 2*z^2 + z^3) + q^16*z^3*(-1 + 3*z - 8*z^2 + 
          4*z^3) + q^20*(z^5 - 9*z^6 - 2*z^7) + q^24*(z^6 - 2*z^7))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}])/(q^9*z^4) - 
     ((-1 + q^11*(-4 + z)*z^2 - q^15*(-5 + z)*z^4 - 2*q^14*z^5 + 2*q^17*z^5 - 
        q^18*z^5 + q^19*z^5 + q^20*z^5 - q^2*(2 + z) + q*(3 + z) + 
        q^16*z^4*(7 + 2*z) + q^6*z*(6 + 5*z) + q^4*(1 + 3*z - 4*z^2) + 
        q^12*z^2*(2 - 5*z - 2*z^2) + q^7*z*(3 + 4*z - z^2) - 
        2*q^13*z^3*(-2 + z^2) + q^5*z*(-7 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^10*z^2*(-3 - 6*z + 2*z^2) + 
        q^8*z*(-2 - 4*z + 7*z^2) + q^9*z*(-1 + 3*z - z^2 + z^3))*
       R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + q^5*z + q^6*(-1 + z)*z - 6*q^18*z^5 - 2*q^19*z^5 + 
        q^17*(-5 + z)*z^5 - 2*q^20*z^6 - 5*q^21*z^6 + q^23*z^6 + 
        4*q^14*z^4*(1 + z) - q^2*(2 + z) + q*(3 + z) + q^11*z^2*(3 + z) + 
        3*q^8*z*(-1 + 3*z) + q^10*z^2*(2 + 3*z) + q^4*(1 + z - 2*z^2) + 
        q^16*z^4*(-1 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^13*z^3*(-3 - 9*z + 2*z^2) + 
        q^9*z*(1 - 11*z - 3*z^2 + z^3) - q^12*z^2*(1 - 6*z + 3*z^2 + z^3) + 
        q^15*(z^4 - 3*z^5))*R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/(q^5*z^3) - 
     ((-1 - z + 2*q^14*(3 - 2*z)*z^4 + q^17*(-3 + z)*z^5 + 
        2*q^18*(-3 + z)*z^5 - 2*q^20*z^6 - 4*q^21*z^6 + q^23*z^6 - 
        3*q^19*z^5*(1 + z) - q^13*z^4*(5 + z) - q^6*z^2*(-6 + z^2) + 
        q^16*z^4*(-1 - 5*z + z^2) + q^12*z^3*(2 - 4*z + z^2) - 
        q^5*z^2*(5 - 4*z + z^2) + q^15*z^4*(2 - 2*z + z^2) - 
        q^4*(-1 + z + z^2) + q*(3 + 4*z + z^2) - q^2*(2 + 5*z + z^2) + 
        q^8*z*(-3 + 9*z + z^2 - z^3) - q^7*z*(-3 + 4*z - 3*z^2 + z^3) + 
        q^3*(-1 + 2*z + z^2 + z^3) + q^10*z^2*(2 + 3*z + 5*z^2 + z^3) + 
        q^9*z*(1 - 9*z - z^2 - 2*z^3 + z^4) + q^11*(z^2 + z^3 - 2*z^4 - z^5))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/(q^4*z^3) - 
     ((-1 + q)*q^5*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/z - 
     ((-1 + q)*q^2*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 1}, {3, 0, 1}}}])/z^2 - 
     (q^2*(1 + q)*(-1 + q^4*z)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 
        q^6*z^3 + q*(2 + z))*R2[{{2}, {{6, 1, 2}, {-2, 0, 1}}}])/z + 
     (q^2*(-1 + q^4*z)*(-1 - q^5*(-5 + z)*z^2 + q^6*(-1 + z)*z^2 + q^7*z^3 + 
        q*(1 + z) + q^2*(1 + z) - q^4*z*(1 + z) + q^3*(-1 - z + z^2))*
       R2[{{2}, {{6, 1, 2}, {-2, 0, 2}}}])/z + 
     ((-1 + q^4*z)*(1 + q^2*(1 - 3*z) + q*(-2 + z) + q^6*z^2 - 
        q^5*(-1 + z)*z^2 + 2*q^3*z*(1 + z) + q^4*(z^2 - 2*z^3))*
       R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}])/z^2 - 
     ((1 + q^4*z + q^5*(-2 + z)*z + q^12*z^2 + q^8*(-5 + z)*z^2 - 
        q^11*(-1 + z)*z^3 + 2*q^14*z^4 + q^15*z^5 - q^16*z^5 - q*(1 + z) - 
        q^2*(1 + z) + 2*q^6*z*(2 + z) + q^13*z^3*(2 + 7*z) + 
        q^3*(1 + z - z^2) - q^9*z^2*(-2 + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^10*z^2*(2 + 2*z + z^2))*R2[{{2}, {{6, 1, 2}, {-1, 0, 2}}}])/
      (q^6*z^3) - ((z - 2*q^4*z^2 - q^13*z^4 + q^15*(9 - 4*z)*z^4 + 
        q^17*(-1 + z)*z^4 + q^18*z^5 - 2*q^21*z^6 - 5*q^22*z^6 - 2*q^23*z^6 + 
        q^2*z*(2 + z) + q^12*z^3*(5 + 4*z) + q^14*z^4*(7 + 4*z) - 
        q*(-1 + 3*z + z^2) - q^16*z^4*(-1 + 4*z + z^2) - 
        q^8*z*(1 - 3*z + z^3) + q^11*z^2*(4 + 9*z - 4*z^2 + z^3) - 
        q^3*(2 + 3*z - z^2 + z^3) + q^6*z*(1 + z + z^2 + z^3) - 
        q^9*z*(1 + 6*z + z^2 + 2*z^3) - q^10*z*(-1 + z - 8*z^2 + 7*z^3) + 
        q^7*(z + z^2 + 3*z^3 - z^4) + q^5*(1 + 2*z - z^2 - 4*z^3 + z^4))*
       R2[{{2}, {{6, 1, 2}, {0, 0, 1}}}])/(q^5*z^3) - 
     ((-1 + 2*q*z - 4*q^17*z^5 + 4*q^19*z^6 + 10*q^20*z^6 + 6*q^21*z^6 + 
        q^22*z^6 - q^13*z^4*(4 + z) - q^11*z^3*(8 + z) + q^3*z*(5 + 2*z) + 
        q^12*z^3*(2 + 5*z - 2*z^2) - q^6*z*(2 + z^2) - q^2*(-2 + z + z^2) + 
        q^14*z^4*(-8 + 3*z + z^2) + q^5*z*(3 - z + 2*z^2) + 
        q^15*z^4*(-1 + 5*z + 2*z^2) - q^4*(1 + 8*z + z^3) - 
        q^7*z*(-1 + z - 6*z^2 + z^3) - q^10*z^2*(4 + 8*z + 3*z^2 + z^3) + 
        q^9*z*(-1 + 2*z - 10*z^2 + 3*z^3) + q^8*(z + 3*z^2 + z^3 - z^4) + 
        q^16*(z^4 - 2*z^5))*R2[{{2}, {{6, 1, 2}, {0, 0, 2}}}])/(q^5*z^3) - 
     ((-1 + q^4*z)*(1 + q^5*(-1 + z)*z - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - 
        q^6*z^2*(2 + z) - q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^2*(5 + 3*z) + 
        q^9*z^2*(3 + 2*z - z^2) + q^3*(1 + 3*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-2 - 3*z + 4*z^2))*R2[{{2}, {{6, 1, 2}, {1, 0, 1}}}])/
      (q^2*z^2) + ((-1 + 4*q^13*z^3 + 8*q^14*z^4 + q^15*(-6 + z)*z^4 + 
        2*q^17*(-1 + z)*z^4 + 3*q^18*z^5 + 3*q^19*z^5 + q^20*z^5 - 
        2*q^11*z^2*(1 + z)^2 + q*(7 + z) + q^16*z^4*(-5 + 2*z) - 
        q^2*(8 + 5*z) + q^4*(3 + 5*z - 4*z^2) + q^12*z^2*(2 - 3*z - 2*z^2) + 
        q^3*(-1 - 4*z + z^2) - q^5*z*(1 - z + z^2) + q^8*z*(-6 + 2*z + z^2) + 
        q^7*z*(5 + 2*z + z^2) + q^6*z*(4 + 6*z + z^2) - 
        q^10*z^2*(-3 + 9*z + z^2) + q^9*z*(1 - 11*z - 3*z^2 + z^3))*
       R2[{{2}, {{6, 1, 2}, {1, 0, 2}}}])/(q^2*z^2) - 
     ((-2 + q^2*z - q^5*(-1 + z)*z - q^11*z^3 + 6*q^15*z^4 + q^16*z^4 - 
        q^14*(-6 + z)*z^4 - q^12*z^5 - 2*q^17*z^5 - q^18*z^5 - q^3*(1 + z) - 
        q^13*z^4*(3 + z) + q*(3 + 2*z) + q^4*z*(-3 - 3*z + z^2) - 
        q^6*z*(1 - z + z^2) + q^9*z^2*(-3 + z + z^2) + 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*z*(-1 + 7*z + 2*z^2) + 
        q^7*z*(2 - 3*z + 3*z^2))*R2[{{2}, {{6, 1, 2}, {2, 0, 1}}}])/z^2 - 
     ((-1 - q^2 - q^7*(-2 + z)*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z + 
        q^11*(-1 + z)*z^3 - 5*q^13*z^4 + q^14*(-2 + z)*z^4 + 2*q^16*z^5 + 
        3*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - 
        q^12*z^4*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - q^5*z*(2 + z) + 
        q^10*z^3*(-3 + 2*z) + q^9*z^2*(-4 - 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2))*R2[{{2}, {{6, 1, 2}, {2, 0, 2}}}])/
      (q^3*z^3) - q^17*(2 + q)*z^2*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 2}, {3, 0, 1}}}] - 
     ((-1 + q)*q^9*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 2}, {3, 0, 2}}}])/z + (-1 + q)*q^8*z*
      R2[{{2}, {{6, 2, 0}, {-2, 1, 2}}}] - 
     (q^2*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 + q^10*z^3 - 
        2*q^12*z^4 - 5*q^13*z^4 - 2*q^14*z^4 - q*(2 + z) + q^9*z^3*(2 + z))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}])/z - (-1 + q)*q^8*z*
      R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}] - 
     ((-z + q^18*z^6 + q^19*z^6 - 2*q^20*z^6 - 3*q^21*z^6 - q^22*z^6 + 
        q^17*z^5*(6 + z) + q^14*z^3*(-1 + 8*z) + q^15*z^4*(3 + 7*z - z^2) - 
        q^16*z^4*(1 - 7*z + z^2) + q^13*z^3*(6 - 2*z + z^2) + 
        q*(1 + 3*z + z^2) - q^2*(1 + 4*z + z^2) + q^4*(1 + 8*z + 2*z^2) + 
        q^10*z^2*(13 + 7*z + 7*z^2) + q^8*z*(-2 + 7*z + z^3) - 
        q^5*z*(5 + 3*z - 4*z^2 + z^3) + q^3*(-1 - 2*z - z^2 + z^3) - 
        q^11*z^2*(6 - 12*z + z^2 + z^3) - q^6*z*(1 + 2*z + 3*z^2 + z^3) + 
        q^9*z*(1 - 11*z + 4*z^2 + z^3) + q^7*z*(3 - 11*z^2 + 3*z^3) + 
        q^12*(z^2 - 15*z^3 - 5*z^4))*R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/
      (q^6*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}])/z^2 + 
     ((-1 + q)*q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{2}, {{6, 2, 0}, {0, 1, 1}}}])/z + 
     (q*(-1 - 2*q^2 + q^9*z + q^14*z^3 - q^13*(-2 + z)*z^3 + 2*q^15*z^4 + 
        3*q^16*z^4 + q^17*z^4 + q^7*z^2*(1 + z) + q*(2 + z) + 
        q^11*(z - 4*z^2) + q^6*(z - 2*z^2) + q^10*z*(-2 + z - z^2) + 
        q^12*z^2*(3 + 3*z - z^2) + q^3*(3 + z^2) + q^5*(1 - z + z^2) - 
        q^4*(3 + z + z^2))*R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}])/z - 
     (-1 + q)*q^13*(2 + q)*z^2*R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}] + 
     (-1 + q)*q^12*(2 + q)*z^2*R2[{{2}, {{6, 2, 0}, {1, 1, 1}}}] - 
     (-1 + q)*q^13*z^2*R2[{{2}, {{6, 2, 0}, {1, 1, 2}}}] - 
     (q^2*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{6, 2, 0}, {2, 0, 1}}}])/z + 
     ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 2, 0}, {2, 0, 2}}}])/z - 
     ((-1 + q)^2*q^5*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 2, 0}, {2, 1, 1}}}])/z - 
     (q^7*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{6, 2, 0}, {2, 1, 2}}}])/z - 
     ((-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z + 2*q^7*z^2 - 
        q^8*z^2 + q^11*z^3 + q*(2 + z) - q^5*z*(2 + z))*
       R2[{{2}, {{6, 2, 1}, {-2, 0, 2}}}])/(q*z^2) - 
     ((z + q^17*(-4 + z)*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + 
        q^18*z^5*(1 + z) + q^16*z^4*(1 - 9*z + z^2) + 
        q^5*z^2*(1 - 4*z + z^2) + q^15*z^4*(-4 - 3*z + z^2) + 
        q^12*z^3*(4 + 2*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - 
        q^4*(1 + 4*z + z^2) + q^14*z^3*(-1 - 6*z + 3*z^2) - 
        q^10*z^2*(9 + 7*z + 4*z^2) + q^3*(1 + z + z^2 - z^3) - 
        q^8*z*(-2 + 5*z - 3*z^2 + z^3) + q^11*z^2*(2 - 8*z - z^2 + z^3) + 
        q^6*z*(3 + 2*z + 2*z^2 + z^3) - q^7*z*(3 + z - 6*z^2 + 2*z^3) - 
        q^9*z*(1 - 10*z + 2*z^2 + 2*z^3) + q^13*(z^3 + 3*z^4 - z^5))*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}])/(q^6*z^3) - 
     ((-1 + 3*q^7*z + q^6*z^2 - 5*q^18*z^5 + q^17*(-2 + z)*z^5 + 
        2*q^19*(-1 + z)*z^5 + q^20*z^6 - q^5*z*(1 + z) - q^2*(2 + z) + 
        q*(3 + z) + 3*q^8*z*(-1 + 2*z) + q^14*z^4*(7 + 4*z) + 
        q^4*(1 + 2*z - 2*z^2) + q^10*z^2*(2 + 4*z - z^2) - 
        q^15*z^4*(-2 + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^13*z^3*(1 - 6*z + 2*z^2) + q^9*z*(1 - 8*z - 3*z^2 + z^3) + 
        q^12*(z^3 - 8*z^4) + q^11*(z^2 + z^3 - z^4) - q^16*(z^4 + z^6))*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}])/(q^5*z^3) - 
     ((1 + 3*q^19*z^6 + 3*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + q^24*z^6 - 
        q*(3 + z) + q^2*(3 + z) + q^15*z^4*(1 + 2*z) + q^17*z^4*(-2 + 3*z) - 
        q^20*z^5*(1 + 5*z) + q^16*z^4*(-6 + 7*z) + 
        q^14*z^3*(3 + 2*z - 3*z^2) + q^4*(1 - 3*z + z^2) - 
        q^3*(2 - 2*z + z^2) + q^18*z^4*(1 + 4*z + z^2) + 
        q^5*(1 + 6*z + z^2) + q^7*z*(-2 + 7*z + 3*z^2) + 
        q^9*z*(-2 + 13*z + 5*z^2) - q^8*z*(-3 + 12*z + 3*z^2 + z^3) - 
        q^12*z^2*(5 + 4*z - 6*z^2 + 2*z^3) - q^6*(1 + 5*z + 4*z^2 + 2*z^3) + 
        q^11*z*(-1 + 5*z - 9*z^2 + 7*z^3) + q^10*z*(2 - 6*z + 4*z^2 - 6*z^3 + 
          z^4) + q^13*(z^2 - 7*z^3 + z^4 - z^5))*
       R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/(q^6*z^3) + 
     q^6*(-2*z + q^5*(2 - 7*z)*z + 2*q^6*z^2 + q^7*z^2 + q^2*(3 + z) - 
       q^3*(4 + z) + q^4*(2 + z^2) + q*(-1 - 2*z + z^2))*
      R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}] - 
     ((1 + z + q^17*(-1 + z)^2*z^3 + q^19*(4 - 3*z)*z^5 + 6*q^21*z^6 - 
        q^23*z^6 - q^10*z^2*(1 + z)^3 + 2*q^4*z*(3 + 2*z) + 
        2*q^14*z^4*(-2 + 3*z) + 3*q^18*z^4*(1 + 3*z) + q^20*z^5*(1 + 3*z) + 
        q^15*z^4*(-2 + 7*z) - 2*q^9*z^2*(1 - z + z^2) - q^3*z*(6 + z + z^2) + 
        q^2*(1 + 4*z + z^2) - q*(2 + 4*z + z^2) + q^11*z^2*(5 + 4*z - z^3) + 
        q^8*z*(-1 + z - 7*z^2 + z^3) + q^5*z*(2 + 3*z - 5*z^2 + z^3) + 
        q^12*z^2*(-4 + 2*z + 2*z^2 + z^3) - q^16*z^3*(1 - z + 4*z^2 + z^3) + 
        q^6*z*(-4 - 2*z + 9*z^2 + z^3) - q^7*z*(-2 + 4*z + z^2 + 2*z^3) + 
        q^13*(z^2 - 4*z^3 - 3*z^4))*R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/
      (z^2*(-1 + q^5*z)) + (q^3*(1 - q^5*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-4 + z)*z^3 + q^14*z^4 - q^6*z*(1 + z) + 2*q^12*z^3*(1 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^13*z^3*(-1 + 3*z) + 
        q^8*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + 3*z - z^2) - 
        q^7*z*(1 - z + z^2))*R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/z - 
     (q^5*(3 + 3*q^2 - q^5*z - q^3*(-2 + z)*z + q^11*z^3 - 5*q^15*z^4 - 
        q^16*z^4 + q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^13*z^4*(1 + z) - 3*q*(2 + z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(2 + 5*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}])/z - 
     (q^2*(1 + q^2 - q^7*z - q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        q^10*(3 - 2*z)*z^3 + 7*q^13*z^4 - q^14*(-7 + z)*z^4 - 
        q^15*(-2 + z)*z^4 - 2*q^16*z^5 - 5*q^17*z^5 + 5*q^19*z^5 + 
        2*q^20*z^5 + q^18*z^6 + 2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 + 
        q^12*z^4*(1 + z) - q*(2 + z) - q^6*z*(2 + z) + q^5*z*(3 + z) + 
        q^8*(z - 3*z^2) + q^9*z^2*(3 + 7*z - 2*z^2) + q^11*(z^3 - 2*z^4))*
       R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/z^2 - 
     (q^4*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{2}, {{6, 2, 1}, {3, 0, 1}}}])/z + 
     (-1 + q)*q^6*R2[{{2}, {{6, 2, 2}, {-2, 0, 0}}}] - 
     ((1 - q^3*(-2 + z)*z - q^5*z^2 - q^10*(-3 + z)*z^3 - q^14*z^4 + 
        q^15*z^4 + q^16*z^4 + 2*q^2*(2 + z) - q*(4 + z) - q^6*z*(1 + 2*z) + 
        q^11*z^2*(1 + 2*z) + q^13*z^3*(-3 + 5*z) + q^8*(z - 2*z^2) + 
        q^9*z^2*(2 + 4*z - z^2) - q^7*z*(1 - z + z^2) + 
        q^12*z^2*(-1 + 3*z^2) + q^4*(-1 - 2*z + 3*z^2))*
       R2[{{2}, {{6, 2, 2}, {-2, 0, 2}}}])/(q^3*z^2) + 
     (-1 + q)*q^12*(2 + q)*z^2*R2[{{2}, {{6, 2, 2}, {-1, 0, 0}}}] - 
     ((1 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 
        q^15*z^3*(2 + 3*z) + q^14*z^3*(-1 + 4*z) + q^3*(-1 + z - z^2) - 
        q^8*z*(5 + z^2) + q^13*z^2*(-5 - z + z^2) - q^9*z*(-4 + z + 2*z^2) + 
        q^12*z*(-2 + 7*z + 3*z^2) - q^10*z*(5 + 6*z^2) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) + q^6*(2 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(5 - 2*z + 5*z^2 + z^3) - q^7*(2 + z - 6*z^2 + 2*z^3))*
       R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}])/(q^5*z^2) - 
     ((1 + q^6*(-2 + z)*z^3 - q^17*(-2 + z)^2*z^4 + q^23*(7 - 2*z)*z^6 - 
        q^22*(-11 + z)*z^6 - 4*q^25*z^7 - q^26*z^7 - q*(1 + z) - 
        q^2*(1 + z) + q^4*z^2*(2 + z) - q^5*z^2*(3 + z) + 
        q^19*z^5*(-2 + 13*z - 3*z^2) + q^3*(1 + 2*z - 2*z^2) + 
        q^7*z*(-1 + 5*z + z^2) + q^13*z^3*(9 + 13*z + 4*z^2) - 
        q^14*z^3*(4 - 8*z + z^3) - q^15*z^3*(-3 + 5*z - 4*z^2 + z^3) - 
        q^18*z^4*(1 - 4*z - 3*z^2 + z^3) - q^9*z^2*(-5 - 8*z + 4*z^2 + z^3) + 
        q^11*z^2*(-3 - 9*z^2 + 2*z^3) + q^10*z^2*(2 + 5*z - 9*z^2 + 2*z^3) + 
        q^16*z^3*(-1 + 9*z - z^2 + 2*z^3) + q^12*z^2*(1 - 10*z - 6*z^2 + 
          4*z^3) + q^8*(z - 7*z^2 + z^3 + 4*z^4 - z^5) + q^24*(z^6 - 5*z^7) + 
        q^20*(z^6 - 2*z^7) + q^21*(z^6 - 2*z^7))*
       R2[{{2}, {{6, 2, 2}, {-1, 0, 2}}}])/(q^8*z^4) + 
     (q^3*(-1 + 2*z - q^8*z^3 + q^9*z^3 - 2*q^2*(3 + z) + q^5*z*(-1 + 5*z) + 
        q^4*(-1 + 2*z - 3*z^2) + q*(4 + 2*z - z^2) + q^3*(4 + z^2))*
       R2[{{2}, {{6, 2, 2}, {0, 0, 0}}}])/z - 
     ((-2 - q^2 - q^5*(-3 + z)*z + 5*q^15*z^4 - q^14*(-9 + z)*z^4 - 
        2*q^17*z^5 - q^18*z^5 - 2*q^3*(1 + z) - q^12*z^4*(1 + z) + 
        2*q*(2 + z) + q^8*z*(-3 + 10*z) + q^6*z*(-3 + z - z^2) - 
        q^13*z^3*(-2 + z^2) + q^10*z^2*(1 + 3*z + z^2) + 
        q^7*z*(4 - 3*z + 3*z^2) + q^4*(1 - 2*z - 4*z^2 + z^3) + 
        q^9*z*(1 - 8*z - 3*z^2 + z^3) + q^11*(z^2 + z^3 - z^4))*
       R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^15*z^4 + 
        q^14*(-4 + z)*z^4 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + 
        q*(2 + z) - q^18*z^5*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^13*z^3*(-3 - 8*z + z^2) + q^9*z^2*(-3 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - z + z^2) + 
        q^11*z^2*(2 - 2*z + 3*z^2) - q^12*z^2*(1 - 4*z + z^2 + z^3))*
       R2[{{2}, {{6, 2, 2}, {0, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^11*(-5 + z)*z^3 + q^14*(-9 + z)*z^4 - 
        q^12*(-1 + z)*z^4 - q^18*z^5 + q^17*z^6 + 2*q^20*z^6 + 5*q^21*z^6 + 
        2*q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^13*z^4*(8 + z) + q^16*z^4*(1 + 4*z) + q^15*z^4*(-1 + z^2) + 
        q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R2[{{2}, {{6, 2, 2}, {1, 0, 1}}}])/
      (q^2*z^3) + (q*(-1 - 3*q^14*(-1 + z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + 
        q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + q^15*z^3*(1 + 3*z) - 
        q^12*z^2*(3 + 5*z) + q^13*z^2*(2 + 6*z - z^2) + q^9*z*(2 + z^2) + 
        q^3*(1 - z + z^2) + q^10*z*(-2 + 5*z^2) + 
        q^7*(-2 + z - 5*z^2 + z^3) - q^5*(4 + 2*z - 4*z^2 + z^3) - 
        q^6*(-3 + z^2 + z^3) - q^11*z*(-1 - 2*z + z^2 + z^3) + 
        q^8*(1 + 3*z^2 + z^3))*R2[{{2}, {{6, 2, 2}, {1, 0, 2}}}])/z - 
     (-1 + q)*q^19*(2 + q)*z^3*R2[{{2}, {{6, 2, 2}, {2, 0, 0}}}] + 
     (q^7*(1 + q^2 + q^3*(2 - 3*z)*z + q^9*z^2 + q^10*z^3 - q^12*z^4 + 
        2*q^13*z^4 + q^14*z^4 - q*(2 + z) + q^5*z*(4 + z) - q^6*z*(2 + z^2) + 
        q^4*z*(-3 - z + z^2) + q^7*z*(-1 - 2*z + 2*z^2) + 
        q^8*(z + z^2 - 4*z^3))*R2[{{2}, {{6, 2, 2}, {2, 0, 1}}}])/z - 
     (q^5*(1 - q^3*(-1 + z)^2 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 - q^6*z^2*(1 + z) + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R2[{{2}, {{6, 2, 2}, {2, 0, 2}}}])/z + 
     (-1 + q)^2*q^13*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R2[{{2}, {{6, 2, 2}, {3, 0, 0}}}] - (-1 + q)^2*q^13*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{6, 2, 2}, {3, 0, 2}}}] - 
     ((1 + q^2 - q*(2 + z))*R3[{{-3, 1, 1}, {2, 2, 0}}])/z^4 - 
     ((-1 - q^2 + q*(2 + z))*R3[{{-2, 0, 1}, {2, 2, 0}}])/z^4 + 
     (q^2*(-1 + z)*R3[{{-2, 1, 1}, {2, 2, 0}}])/z^2 - 
     ((-1 - q^2 + q*(2 + z))*R3[{{-2, 2, 1}, {0, 0, 0}}])/(q^2*z^4) - 
     (q^2*(-1 + z)*R3[{{-1, 0, 1}, {2, 2, 0}}])/z^2 - 
     ((1 + q^2 - q*(2 + z))*R3[{{-1, 1, 1}, {0, 0, 0}}])/(q^2*z^4) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{-1, 1, 1}, {2, 2, 0}}])/(q^9*z^5) - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{-1, 2, 1}, {-1, 0, 0}}])/(q^4*z^3) - 
     ((-1 + z)*R3[{{-1, 2, 1}, {0, 0, 0}}])/z^2 - 
     ((-1 - q^2 + q*(2 + z))*R3[{{0, 0, 1}, {1, 2, 0}}])/(q^2*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{0, 0, 1}, {2, 2, 0}}])/(q^9*z^5) - 
     ((-1 + q^4 - q^3*(1 + z))*R3[{{0, 1, 1}, {-2, 1, 0}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R3[{{0, 1, 1}, {-1, 0, 0}}])/(q^4*z^3) - 
     ((1 - z)*R3[{{0, 1, 1}, {0, 0, 0}}])/z^2 + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R3[{{0, 1, 1}, {2, 2, 0}}])/(q^3*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{0, 2, 1}, {-1, 0, 0}}])/(q^6*z^4) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{0, 2, 1}, {0, 0, 0}}])/(q^11*z^5) - R3[{{0, 2, 1}, {1, 0, 0}}] - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{1, 0, 1}, {-2, 1, 0}}])/(q^3*z^3) - 
     (q*(-1 + z)*R3[{{1, 0, 1}, {1, 2, 0}}])/z - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R3[{{1, 0, 1}, {2, 2, 0}}])/(q^3*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{1, 1, 1}, {-2, 1, 0}}])/(q^5*z^4) - 
     ((-1 + 3*q - 2*q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{1, 1, 1}, {-1, 0, 0}}])/(q^6*z^4) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{1, 1, 1}, {0, 0, 0}}])/(q^11*z^5) + R3[{{1, 1, 1}, {1, 0, 0}}] - 
     ((1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^14*z^4 + 
        q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R3[{{1, 1, 1}, {2, 2, 0}}])/(q^5*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R3[{{1, 2, 1}, {-2, 0, 0}}])/(q^4*z^2) - 
     ((2 + q - q*z)*R3[{{1, 2, 1}, {-1, 0, 0}}])/(q*z) - 
     ((-1 + q^2*z)*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 + q^5*z^2 - q*(2 + z))*
       R3[{{1, 2, 1}, {0, 0, 0}}])/(q^5*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{2, 0, 1}, {-2, 1, 0}}])/(q^5*z^4) - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{2, 0, 1}, {-1, 1, 0}}])/(q^4*z^2) - 
     ((-1 - q^2 + q^3*z^2 + q*(2 + z))*R3[{{2, 0, 1}, {0, 2, 0}}])/
      (q^2*z^2) + q*R3[{{2, 0, 1}, {1, 1, 0}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{2, 0, 1}, {1, 2, 0}}])/(q^9*z^4) - 
     ((-1 + q)*R3[{{2, 0, 1}, {2, 1, 0}}])/z - 
     (-q^2 - 2*q^4 + q^3*(-2 + z) + q^5*(-1 + z) - 1/(q^5*z^3) + 
       (1 - 2*z)/(q*z^2) + z^(-1) - 2*q^7*z - q^8*z - 2*q^9*z - q^10*z + 
       (3 + z)/(q^4*z^3) - (3 + z)/(q^3*z^3) + (1 - z + z^2)/(q^2*z^3))*
      R3[{{2, 0, 1}, {2, 2, 0}}] - 
     (q^2*(-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + 
        q*(2 + z) + q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + 
        q^4*(1 - 4*z + z^2))*R3[{{2, 0, 1}, {4, 2, 0}}])/z^2 - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{2, 1, 1}, {-2, 0, 0}}])/(q^2*z^2) - 
     ((-2 + q*(-1 + z))*R3[{{2, 1, 1}, {-2, 1, 0}}])/z - 
     ((-2 + 2*q - q^2*(-1 + z))*R3[{{2, 1, 1}, {-1, 0, 0}}])/(q*z) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R3[{{2, 1, 1}, {0, 0, 0}}])/(q^5*z^3) - 
     ((1 - q^5*z^2 - q^8*z^2 + q^9*z^2 - q^7*z^3 + 2*q^12*z^4 - q^13*z^4 - 
        q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R3[{{2, 1, 1}, {2, 2, 0}}])/(q^6*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R3[{{2, 1, 1}, {3, 2, 0}}])/
      (q*z^2) - ((-2 + q*(-1 + z))*R3[{{2, 2, 0}, {-1, 0, 0}}])/z - 
     ((-1 + 3*q - 2*q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{2, 2, 1}, {-2, 0, 0}}])/(q^5*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R3[{{2, 2, 1}, {-1, 0, 0}}])/(q^4*z) - 
     ((-1 + q^5*z^2 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 2*q^14*z^4 - q^15*z^4 + 
        q^7*z^2*(1 + z) - q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2))*R3[{{2, 2, 1}, {0, 0, 0}}])/
      (q^7*z^3) + ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R3[{{2, 2, 1}, {1, 0, 0}}])/(q^2*z^2) + 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R3[{{2, 2, 1}, {3, 0, 0}}] - 
     ((2 + q - q*z)*R3[{{3, 0, 1}, {-2, 1, 0}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{3, 0, 1}, {-1, 1, 0}}])/(q^5*z^3) - 
     ((-1 + q)*R3[{{3, 0, 1}, {1, 0, 0}}])/(q*z) - 
     q^2*(-1 + z)*R3[{{3, 0, 1}, {1, 1, 0}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R3[{{3, 0, 1}, {2, 2, 0}}])/(q^5*z^3) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R3[{{3, 0, 1}, {3, 1, 0}}])/(q*z^2) + 
     q^8*z*(2 + q - q*z + 2*q^5*z + q^6*z)*R3[{{3, 0, 1}, {3, 2, 0}}] + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{3, 1, 1}, {-2, 0, 0}}])/(q^3*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 - q^10*z^3 + 
        q^13*z^4 + q^14*z^4 + q^11*z^3*(1 + z) + q*(2 + z) + 
        q^8*z^2*(1 + 2*z) - q^12*z^3*(1 + 2*z) + q^9*z^2*(-1 + z + z^2))*
       R3[{{3, 1, 1}, {-1, 0, 0}}])/(q^10*z^4) - 
     ((1 - q^5*z^2 - q^7*z^2 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^8*(z^2 + z^3 - z^4))*
       R3[{{3, 1, 1}, {0, 0, 0}}])/(q^7*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R3[{{3, 1, 1}, {1, 0, 0}}])/(q^2*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R3[{{3, 1, 1}, {2, 0, 0}}])/(q^7*z^3) - 
     ((1 - 6*q^16*z^4 + q^17*(-2 + z)*z^4 + q^18*z^5 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) - 2*q^8*z*(4 + z) + q^14*z^3*(-3 + 4*z) - 
        q^15*z^3*(1 + 4*z) + q^10*z*(-5 + z - 7*z^2) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-4 - 2*z + z^2) + q^12*z*(-1 + 7*z + z^2) + 
        q^9*(7*z - 2*z^3) + q^5*(2 + 2*z - 4*z^2 + z^3) - 
        2*q^7*(1 - 2*z^2 + z^3) + q^6*(2 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(3 - 4*z + 7*z^2 + z^3))*R3[{{3, 1, 1}, {2, 2, 0}}])/
      (q^9*z^3) - q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R3[{{3, 1, 1}, {3, 0, 0}}] - ((-1 + q^4 - q^3*(1 + z))*
       R3[{{3, 2, 0}, {-1, 0, 0}}])/(q^2*z) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R3[{{3, 2, 0}, {2, 0, 0}}])/(q^7*z^3) - 
     (q*(q*(-1 + z) - 2*(1 + z))*R3[{{3, 2, 1}, {-2, 0, 0}}])/z - 
     ((-1 + 3*q + q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 2*q^4*z*(1 + z) + 
        q^5*z^2*(2 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{3, 2, 1}, {-1, 0, 0}}])/(q^4*z^2) - 
     ((-1 - q^6*z + q^5*z^2 + q^9*(-3 + z)*z^2 - q^10*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^7*z*(2 + z^2) + q^3*(1 - z + z^2) + q^8*z*(-1 + 3*z + z^2))*
       R3[{{3, 2, 1}, {0, 0, 0}}])/(q^8*z^3) - 
     ((-1 - q^5*z^3 - 4*q^16*z^5 + 2*q^17*z^5 + q^18*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^10*z^3*(6 + 5*z) + q^12*z^3*(-2 + z - z^2) + q^14*z^4*(-1 + z^2) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^11*z^3*(2 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 2*q^7*(z + z^3) + 
        q^13*(z^3 - 6*z^4 - 2*z^5) + q^15*(z^4 + z^6))*
       R3[{{3, 2, 1}, {1, 0, 0}}])/(q^10*z^4) - 
     ((-1 + 2*z + 5*q^5*z^2 - q^6*(-2 + z)*z^2 + 2*q^10*z^3 + q^11*z^3 - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2))*R3[{{3, 2, 1}, {2, 0, 0}}])/(q^3*z^2) - 
     ((1 + q^2 - q^4 + q^3*z)*R3[{{4, 0, 1}, {-2, 1, 0}}])/(q^2*z) - 
     ((-1 + q)*R3[{{4, 0, 1}, {-1, 0, 0}}])/z + q*(-2 + q*(-1 + z))*
      R3[{{4, 0, 1}, {-1, 1, 0}}] - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 + q^6*z^2 + q^9*z^2 + q^10*z^3 + 
        2*q^12*z^4 - q^13*z^4 - q^14*z^4 - q^8*z^2*(1 + z) - q*(2 + z) - 
        q^7*z^2*(1 + 2*z))*R3[{{4, 0, 1}, {1, 1, 0}}])/(q^7*z^3) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^11*(-1 + z)*z^3 - q^12*(-2 + z)*z^4 + 
        q^14*(-2 + z)*z^4 + 2*q^16*z^5 + 2*q^20*z^6 + q^21*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^17*z^5*(1 + z) - 2*q^13*z^4*(4 + z) + 
        q^10*z^3*(-3 + 2*z) + q^8*z*(-1 + 8*z) + q^7*z*(2 - 3*z + z^2) + 
        q^3*(-1 - z + z^2) + q^15*z^4*(1 - z + z^2) + 
        q^9*z^2*(-5 - 7*z + 2*z^2))*R3[{{4, 0, 1}, {2, 1, 0}}])/(q^10*z^4) - 
     ((-1 - 2*q^13*(-1 + z)*z^3 - q^17*(-4 + z)*z^4 + 3*q^20*z^5 + q^21*z^5 + 
        q^4*(2 + z) + q^18*z^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^19*z^4*(-1 + 2*z) + q^8*z*(13 + 5*z) + q^16*z^3*(2 + 10*z - z^2) + 
        q^3*(1 - z + z^2) + q^9*z*(-6 + 3*z + z^2) - 
        q^14*z^2*(-1 + z + 5*z^2) + q^10*z*(3 - 4*z + 11*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) - q^6*(2 + z + 3*z^2 + z^3) - 
        q^12*z*(-1 + 6*z + 3*z^2 + z^3) - q^11*z*(3 - 3*z + 6*z^2 + z^3) + 
        q^7*(2 - 5*z - 5*z^2 + 2*z^3) + q^15*(z^2 + 4*z^3 + 5*z^4 - z^5))*
       R3[{{4, 0, 1}, {2, 2, 0}}])/(q^9*z^3) - 
     ((1 + 3*q^5*z + q^4*(-4 + z)*z - q*(3 + z) + q^7*z^2*(-1 + 4*z) - 
        q^6*z*(1 - z + z^2) + q^2*(3 + z + 2*z^2) - q^3*(1 - 2*z + z^3))*
       R3[{{4, 0, 1}, {3, 1, 0}}])/(q*z^2) + (-1 + q)*q^12*(2 + q)*z^2*
      R3[{{4, 0, 1}, {3, 2, 0}}] + 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 2*q^9*z^3 - 5*q^10*z^3 - 
        4*q^12*z^3 + q^11*(-2 + z)*z^3 + q^13*(-2 + z)*z^3 + 2*q^14*z^4 - 
        3*q^15*z^4 - 3*q^17*z^4 - 2*q^18*z^4 - q*(3 + z) + q^2*(4 + z) - 
        q^3*(4 + z^2) + q^6*z*(-1 + z + z^2) + q^5*(-1 + z - 5*z^2 + z^3))*
       R3[{{4, 0, 1}, {4, 2, 0}}])/(q^2*z^2) + 
     (q*(-2 + q*(-1 + z))*R3[{{4, 1, 1}, {-2, 0, 0}}])/z + 
     ((-1 + q - 5*q^4*z + 2*q^8*z^3 + q^9*z^3 + q^10*z^4 + q^11*z^4 + 
        q^7*z^2*(-1 + 2*z) + q^3*(-1 - 2*z + z^2) - q^6*z*(1 - z + z^2) + 
        q^5*z*(4 + z + z^2) + q^2*(1 + 4*z + 2*z^2))*
       R3[{{4, 1, 1}, {-1, 0, 0}}])/(q^4*z^2) - 
     ((1 + q^6*z - q^5*z^2 - q^9*(-3 + z)*z^2 + q^10*z^3 + q^11*z^3 + 
        2*q^12*z^4 - 3*q^13*z^4 - 2*q^14*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^7*z*(-2 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^8*(z - 4*z^2 - 2*z^3))*R3[{{4, 1, 1}, {0, 0, 0}}])/(q^8*z^3) - 
     ((1 + q^4*z + 2*q^5*z^3 + 8*q^16*z^5 - q^17*z^5 - q^18*z^5 - 
        4*q^19*z^6 - 6*q^20*z^6 - 2*q^21*z^6 - q*(1 + z) - q^2*(1 + z) + 
        q^9*z^2*(2 + 9*z - 6*z^2) + q^3*(1 + z - z^2) + 
        q^12*z^3*(2 + 2*z - z^2) - q^15*z^4*(1 - 5*z + z^2) + 
        q^13*z^3*(-1 + 7*z + 2*z^2) - q^7*z*(2 + 5*z + 4*z^2) + 
        q^10*z^2*(1 + 2*z + 11*z^2) + q^8*z*(1 - 2*z + z^3) + 
        q^6*(z + 5*z^2 + 2*z^3 - z^4) + q^11*(z^3 + 9*z^4 - 3*z^5) + 
        q^14*(z^4 + 3*z^5 - 2*z^6))*R3[{{4, 1, 1}, {1, 0, 0}}])/(q^10*z^4) - 
     ((3*q^3 - 2*z - q^4*(-3 + z)*z + 2*q^8*(-1 + z)*z + q^6*(-5 + z)*z^2 - 
        4*q^11*z^3 + q^10*(-5 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 - 
        q^12*z^3*(3 + 2*z) + q^9*z^2*(-3 + z^2) + q^2*(-6 - 4*z + z^2) + 
        q*(3 - 3*z + z^2) + q^7*z*(3 - 2*z + 2*z^2) - q^5*(z + z^3) + 
        q^13*(z^3 - 2*z^4))*R3[{{4, 1, 1}, {2, 0, 0}}])/(q^4*z^2) - 
     ((2 + 2*q^4*z + q^8*(-1 + z)*z^2 + q^10*z^3 + q^12*z^4 - 2*q^14*z^4 - 
        q^15*z^4 - 2*q*(1 + z) - 2*q^2*(1 + z) + q^6*z*(2 + z) + 
        q^5*z*(-1 + 2*z) + q^3*(2 + 2*z - 2*z^2) - q^7*(z + z^3))*
       R3[{{4, 1, 1}, {2, 1, 0}}])/(q^3*z^2) + 
     (q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 + q^6*z^2 + 
        q^7*z^3 + 2*q^8*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 
        2*q^14*z^4 + q*(2 + z))*R3[{{4, 1, 1}, {2, 2, 0}}])/z - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + q*(3 + z) - 
        q^2*(3 + z) + q^4*(3 + z) + q^15*z^3*(1 + 3*z) + q^8*z*(8 + 3*z) + 
        q^12*(z - 5*z^2) + q^13*z^2*(3 + 3*z - z^2) + q^3*(1 - z + z^2) + 
        q^9*z*(-7 + 2*z^2) + q^10*z*(5 - z + 7*z^2) - 
        q^5*(4 + 3*z - 4*z^2 + z^3) - q^6*(1 + 2*z + 3*z^2 + z^3) - 
        q^11*z*(3 - 3*z + 7*z^2 + z^3) + q^7*(2 + z - 5*z^2 + 2*z^3))*
       R3[{{4, 1, 1}, {3, 2, 0}}])/(q^3*z^2) + 
     (q^6*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R3[{{4, 1, 1}, {4, 2, 0}}])/z + q^3*(-2 + q*(-1 + z))*
      R3[{{4, 2, 0}, {-2, 0, 0}}] - 
     ((-1 + q^2*(-1 + z) + 3*q^4*z + q^9*z^4 + q^10*z^4 + q*(2 + z) - 
        q^3*z*(4 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R3[{{4, 2, 0}, {-1, 0, 0}}])/(q^3*z^2) + 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 7*q^16*z^5 + 2*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 6*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R3[{{4, 2, 0}, {1, 0, 0}}])/(q^10*z^4) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*(-1 + z)*z^2 - 
        q^10*(-1 + z)*z^2 + q^7*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + 
        q^8*z^2*(1 + z) + q*(2 + z) + q^9*z^2*(-2 + z^2))*
       R3[{{4, 2, 1}, {-2, 0, 0}}])/(q^7*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^18*z^5 - q^17*(-3 + z)*z^5 - 
        q^15*(-2 + z)*z^5 + 2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - 
        q^5*z*(1 + z) - q^6*z*(1 + z) + q^16*z^4*(1 + 2*z) - 
        q^14*z^4*(13 + 3*z) - q^12*z^3*(1 - 4*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^7*z*(1 - z + z^2) + 
        q^10*z^2*(-4 - 7*z + 2*z^2) - q^13*z^3*(1 + 10*z + 3*z^2) + 
        q^11*z^2*(-1 - 5*z + 5*z^2) + q^8*(z - z^3) + 
        q^9*z*(-1 + 6*z - 5*z^2 + 2*z^3))*R3[{{4, 2, 1}, {-1, 0, 0}}])/
      (q^11*z^4) - ((-z + q^14*(10 - 3*z)*z^4 - q^17*(-4 + z)*z^5 - 
        q^18*z^6 - 2*q^20*z^6 - 3*q^21*z^6 - q^22*z^6 + q^13*z^3*(4 + z) + 
        q^16*z^4*(-1 + 9*z) + q^15*z^4*(3 + 3*z - z^2) + q*(1 + 3*z + z^2) - 
        q^2*(1 + 4*z + z^2) + q^4*(1 + 5*z + z^2) + 
        2*q^10*z^2*(4 + 3*z + 2*z^2) - q^11*z^2*(3 - 9*z + z^3) - 
        q^5*z*(2 + 2*z - 4*z^2 + z^3) + q^8*z*(-2 + 5*z - 2*z^2 + z^3) + 
        q^3*(-1 - z - z^2 + z^3) - q^6*z*(2 + 2*z + 2*z^2 + z^3) - 
        q^12*z^2*(-1 + 8*z + 2*z^2 + z^3) + q^7*z*(3 + 2*z - 7*z^2 + 2*z^3) + 
        q^9*z*(1 - 9*z + 2*z^2 + 2*z^3))*R3[{{4, 2, 1}, {0, 0, 0}}])/
      (q^11*z^4) - ((-1 - q^2 - q^3*z^2 - q^11*z^3 + q^10*(-2 + z)*z^3 - 
        2*q^12*z^4 - 5*q^13*z^4 - 2*q^14*z^4 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R3[{{4, 2, 1}, {1, 0, 0}}])/(q^7*z^3) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*R3[{{4, 2, 1}, {2, 0, 0}}])/
      (q^5*z^2) - ((-1 + z + q^3*z^2 - 2*q^7*z^3 - q^8*z^3 - 
        2*q*(-1 + z + z^2) - q^4*z*(1 + z + z^2) + q^2*(-1 + 2*z + z^2))*
       R3[{{5, 0, 1}, {-2, 1, 0}}])/(q*z^2) + 
     ((-1 + 2*q^4*z - q^5*z + 2*q^3*(-1 + z)*z + q*(2 + z) + q^2*(-1 + z^2))*
       R3[{{5, 0, 1}, {-1, 0, 0}}])/(q^2*z^2) - 
     (2 - q^4 + z^(-1) - 1/(q*z) + q^3*z)*R3[{{5, 0, 1}, {-1, 1, 0}}] - 
     ((-1 - q^5*z^2 + q^11*(-3 + z)*z^3 - q^13*(-1 + z)*z^3 - 3*q^14*z^4 - 
        q^15*z^4 + 2*q^8*z^2*(2 + z) - q^12*z^3*(2 + z) + q^6*z^2*(3 + z) + 
        q*(5 + z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^10*z^2*(-3 - 4*z + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^7*z*(4 + z + z^2) + q^9*z*(-2 - 4*z - z^2 + z^3))*
       R3[{{5, 0, 1}, {0, 2, 0}}])/(q^4*z^2) - 
     ((-1 + q*z + q^3*(-1 + z)*z - 10*q^13*z^4 + q^14*(-10 + z)*z^4 + 
        5*q^17*z^5 + q^18*z^5 + 4*q^21*z^6 + 4*q^22*z^6 + q^23*z^6 + 
        2*q^2*(1 + z) - q^5*z*(2 + z) + q^16*z^4*(1 + 5*z) + 
        q^12*z^3*(-3 - 4*z + z^2) + q^15*z^4*(-1 - 2*z + z^2) - 
        q^6*z*(1 + z + z^2) + q^4*(-1 + 2*z^2) + q^8*z*(1 + 9*z + 2*z^2) - 
        q^11*z^2*(1 + z + 4*z^2) + q^10*z^2*(-2 - 11*z + 7*z^2) + 
        q^9*z*(-1 - z - 7*z^2 + z^3) + q^7*z*(1 - 6*z - 2*z^2 + z^3))*
       R3[{{5, 0, 1}, {1, 0, 0}}])/(q^11*z^4) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + q*(2 + z))*R3[{{5, 0, 1}, {1, 2, 0}}])/(q^2*z^2) - 
     ((2*z + q^2*z + 2*q^11*z^3 - q^10*(-5 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 + 
        2*q^12*z^3*(1 + z) + q^13*z^3*(-1 + 2*z) + q^7*z*(-4 + z - 2*z^2) + 
        q*(-1 + z - z^2) - q^6*z*(-3 + z^2) - q^9*z^2*(-3 + z^2) + 
        q^5*z*(-4 + 3*z + z^2) + q^3*(3 + 2*z + 2*z^2) + 
        q^8*z*(2 - 3*z + 4*z^2) - q^4*(2 + z^3))*R3[{{5, 0, 1}, {2, 0, 0}}])/
      (q^4*z^2) - ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 3*q^15*z^4 - 
        3*q^17*z^4 - 2*q^18*z^4 - 2*q^22*z^5 - q^23*z^5 + q^13*z^3*(1 + z) - 
        q*(3 + z) + q^2*(4 + z) + q^14*z^3*(1 + 2*z) - q^3*(4 + z^2) + 
        q^6*z*(-1 + z + z^2) - q^10*z*(2 + z + 5*z^2) + q^12*(z^2 - 5*z^3) + 
        q^9*(z - 2*z^3) + q^5*(-1 + z - 5*z^2 + z^3) + 
        q^11*(z - 2*z^3 + z^4))*R3[{{5, 0, 1}, {2, 2, 0}}])/(q^5*z^2) - 
     ((-1 + q)*q*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{5, 0, 1}, {3, 2, 0}}])/z^2 - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{5, 1, 1}, {-2, 0, 0}}])/(q*z) - 
     ((1 + 3*q^6*z - q^12*(-1 + z)*z^2 + 3*q^15*z^4 - q^14*(-7 + z)*z^4 - 
        2*q^18*z^5 + q^20*z^5 + q^17*(-3 + z)*z^5 - 2*q^23*z^6 - q^24*z^6 + 
        q^2*(1 + z) - 2*q^3*z*(1 + z) - q*(2 + z) + q^19*z^5*(2 + z) + 
        q^16*z^4*(1 + 2*z) + q^4*z*(3 + 2*z) + q^13*z^3*(1 + 3*z) + 
        q^10*z^2*(3 + 4*z - 2*z^2) + q^9*z^2*(2 + 5*z - 2*z^2) + 
        q^5*z*(-2 + z - z^2) - q^11*z^2*(3 + 2*z^2) + 
        q^7*z*(-3 + z - 5*z^2 + z^3) + q^8*z*(1 - 5*z + 2*z^2 + z^3))*
       R3[{{5, 1, 1}, {-2, 1, 0}}])/(q^12*z^4) - 
     ((-1 + q^6*(-2 + z)*z + q^12*(5 - 3*z)*z^3 + q^13*(-6 + z)*z^4 - 
        q^20*z^5 - 2*q^21*z^6 - q^22*z^6 + 2*q^23*z^6 + q^24*z^6 - 
        3*q^4*z*(1 + z) - q^18*z^5*(1 + z) + q*(3 + z) - q^19*z^5*(3 + z) - 
        q^2*(1 + 2*z) + q^14*z^3*(1 + 2*z)^2 + q^15*z^4*(11 + 2*z) + 
        q^11*z^2*(6 + 8*z - z^2) + 2*q^3*(-1 + z^2) - 
        q^17*z^4*(1 - z + z^2) + q^10*z*(1 - 6*z + 2*z^2) + 
        q^5*(1 + 4*z - 2*z^2 + z^3) - q^8*z*(2 - 7*z + 3*z^2 + z^3) + 
        q^9*z*(-1 - 5*z - 5*z^2 + 2*z^3) + q^7*(4*z + 5*z^3 - z^4) + 
        q^16*(z^4 - 5*z^5))*R3[{{5, 1, 1}, {-1, 0, 0}}])/(q^12*z^4) - 
     ((-1 - q^5*z + 2*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) - q^9*z^2*(4 + 5*z) + q^11*z^3*(5 + 6*z) + 
        q^12*z^3*(-2 + 3*z - 2*z^2) + q^14*z^4*(-1 + z^2) + 
        q^15*z^4*(3 + z + z^2) - q^16*z^4*(1 + 4*z + z^2) - 
        q^3*(1 + 6*z + z^2) + q^7*z*(2 + z + 2*z^2 - z^3) + 
        q^8*z*(-1 + 2*z - 4*z^2 + z^3) + q^10*(z^2 - 8*z^3 - 5*z^4) - 
        q^6*(z - 7*z^3 + z^4) + q^13*(z^3 - 8*z^4 - 3*z^5))*
       R3[{{5, 1, 1}, {-1, 1, 0}}])/(q^10*z^4) - 
     ((1 + q^17*(-3 + z)*z^4 + q^18*z^5 - q*(3 + z) + q^2*(3 + z) - 
        q^8*z*(4 + z) - q^16*z^3*(2 + 7*z) + q^3*(-2 + z - z^2) - 
        3*q^9*z*(-1 + z^2) + q^13*z^2*(-3 - 4*z + 2*z^2) - 
        q^10*z*(2 + z + 4*z^2) + q^14*z^2*(1 - 2*z + 5*z^2) - 
        q^15*z^2*(1 + z + 5*z^2) + q^5*(1 + 2*z - 4*z^2 + z^3) + 
        q^12*z*(-1 + 3*z - 2*z^2 + z^3) - q^7*(2 + 3*z - z^2 + z^3) + 
        q^6*(2 + 2*z + 2*z^2 + z^3) + q^11*z*(2 + z + 3*z^2 + z^3))*
       R3[{{5, 1, 1}, {0, 0, 0}}])/(q^11*z^3) - 
     ((1 - 4*q^3*z + 3*q^15*z^5 + 3*q^16*z^5 + 3*q^17*z^5 + q^18*z^5 + 
        q^2*(1 + z) - q*(2 + z) + q^14*z^4*(6 + z) + 
        q^9*z^2*(2 + 6*z - 3*z^2) + q^4*z*(9 + 5*z - z^2) + 
        q^13*z^3*(3 + 10*z - z^2) - q^10*z^2*(-2 + z^2) - 
        q^5*z*(7 + z + z^2) - 2*q^7*z*(1 - 2*z + 3*z^2) + 
        q^6*z*(3 - 3*z + 4*z^2) + q^8*z*(1 - 5*z + 5*z^2) - 
        q^12*z^2*(-1 + 4*z - 6*z^2 + z^3) - q^11*z^2*(2 - 4*z - 2*z^2 + z^3))*
       R3[{{5, 1, 1}, {1, 0, 0}}])/(q^7*z^3) - 
     (3 + q^(-2) + (5 + 2/z^2 - z)/q + 3*q^2*(-2 + z) - 1/(q^8*z^3) - 
       z^(-2) + 4/z - 1/(q^4*z) - 2*z + 3*q^4*z - q^5*z - 5*q^6*z - 4*q^7*z + 
       q^9*z^2 + 3*q^10*z^2 + q^11*z^2 - 2*q^12*z^2 - q^13*z^2 - 
       (1 + z)/(q^6*z^3) + (2 + z)/(q^7*z^3) + q*(-7 - 3/z + z) + 
       (1 + 2*z)/(q^5*z^2) - q^8*z*(1 + 2*z) + q^3*(-2 + 3*z) + 
       (-2 - 2*z + z^2)/(q^3*z^2))*R3[{{5, 1, 1}, {2, 0, 0}}] - 
     ((-z + 5*q^17*z^5 + q^18*z^6 + q^19*z^6 - 2*q^20*z^6 - 3*q^21*z^6 - 
        q^22*z^6 - q^16*z^4*(3 - 6*z + z^2) + q^13*z^3*(4 - z + z^2) + 
        q*(1 + 3*z + z^2) - q^2*(1 + 4*z + z^2) + q^4*(1 + 8*z + 2*z^2) + 
        q^10*z^2*(9 + 4*z + 7*z^2) - q^5*z*(6 + 3*z - 4*z^2 + z^3) - 
        q^15*z^3*(1 - 4*z - 3*z^2 + z^3) + q^3*(-1 - 2*z - z^2 + z^3) + 
        q^8*z*(-2 + 6*z + z^2 + z^3) - q^11*z^2*(4 - 11*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 9*z + 3*z^2 + z^3) - q^6*z*(-1 + z + 3*z^2 + z^3) + 
        q^7*z*(2 - 11*z^2 + 3*z^3) + q^12*(z^2 - 10*z^3 - 5*z^4) + 
        q^14*(z^3 + 8*z^4 - 2*z^5))*R3[{{5, 1, 1}, {2, 1, 0}}])/(q^5*z^3) + 
     ((-1 + q)*q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R3[{{5, 1, 1}, {2, 2, 0}}])/z + (-1 + q)*q^15*(2 + q)*z^2*
      R3[{{5, 1, 1}, {3, 2, 0}}] - 
     ((-1 + q)^2*q^9*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{5, 1, 1}, {4, 2, 0}}])/z - (q^2 - q^6 + q^5*(1 + z))*
      R3[{{5, 2, 0}, {-2, 0, 0}}] + (-1 + q)*q^5*(2 + q)*z*
      R3[{{5, 2, 0}, {-1, 0, 0}}] + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R3[{{5, 2, 0}, {0, 0, 0}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R3[{{5, 2, 0}, {1, 0, 0}}])/(q^3*z^2) + 
     ((1 + q^2*(1 - 2*z) + 6*q^3*z + 2*q^10*z^4 + q^11*z^4 - q*(2 + z) + 
        q^7*z^2*(1 + z + z^2) + q^5*z*(1 - 4*z + 2*z^2) + 
        q^4*z*(-4 + 3*z + 2*z^2))*R3[{{5, 2, 1}, {-2, 0, 0}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R3[{{5, 2, 1}, {-2, 1, 0}}])/(q^5*z^3) + 
     ((1 + q^11*(2 - 3*z)*z^3 + q^12*z^4 + q^13*(3 - 2*z)*z^4 + q^15*z^5 - 
        2*q*(1 + z) - 2*q^3*z*(1 + z) + q^14*z^4*(1 + z) - q^10*z^3*(2 + z) + 
        2*q^9*z^2*(1 + 3*z) + q^2*(1 + 3*z + z^2) + q^5*(z^2 - 2*z^3) + 
        q^8*z*(1 - 2*z + z^3) + q^4*(z + z^3) + q^6*(z + z^3) - 
        2*q^7*(z + z^3))*R3[{{5, 2, 1}, {-1, 0, 0}}])/(q^5*z^3) + 
     ((-1 + q^4*z^2 + q^14*(-2 + z)*z^5 - 6*q^19*z^6 + 3*q^20*z^6 + 
        4*q^21*z^6 + 3*q^23*z^7 + q^24*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^5*z*(1 + z) + q^22*z^6*(1 + 2*z) - q^6*z*(2 + 3*z) - 
        q^13*z^4*(13 + 5*z) + q^10*z^2*(2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) - q^15*z^4*(1 - z + z^2) + q^7*z*(2 - z + z^2) + 
        q^11*z^2*(-1 + 5*z + z^2) + q^12*z^3*(-4 - 5*z + 2*z^2) + 
        q^9*z^2*(-4 - 7*z + 3*z^2) - q^8*z*(1 - 4*z + 2*z^2 + z^3) + 
        q^16*(z^4 - 2*z^5 - 2*z^6) + q^17*(z^5 + z^7) + q^18*(z^5 + z^7))*
       R3[{{5, 2, 1}, {0, 0, 0}}])/(q^9*z^4) - 
     ((-1 + q*z - q^5*(-3 + z)*z - 4*q^8*z^3 + q^9*(-3 + z)*z^3 - 
        2*q^13*z^4 - q^14*z^4 + q^7*z^2*(-1 + 2*z) + q^2*(3 + 2*z) - 
        q^3*(2 + z^2) + q^4*z*(-5 - z + z^2) - q^6*z*(1 - z + z^2))*
       R3[{{5, 2, 1}, {1, 0, 0}}])/(q^2*z^2) + 
     ((1 + q)*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R3[{{5, 2, 1}, {2, 0, 0}}])/(q*z^2) - 
     ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 2*q^14*(-4 + z)*z^4 - 
        4*q^18*z^5 - q^20*z^5 + 2*q^23*z^6 + q^24*z^6 + q*(2 + z) - 
        q^19*z^5*(5 + z) + q^15*z^4*(5 + 2*z) + q^11*z^2*(5 + 6*z) - 
        q^17*z^4*(1 - 5*z + z^2) - q^8*z^2*(-5 + 2*z + z^2) + 
        q^3*(-1 + z + 2*z^2) - q^4*(1 + 4*z + 2*z^2) + 
        2*q^9*z*(-1 - 3*z^2 + z^3) + q^5*(1 + 3*z - 2*z^2 + z^3) + 
        q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + q^13*(z^3 - 7*z^4) + 
        q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R3[{{6, 0, 1}, {-2, 1, 0}}])/(q^12*z^4) - 
     ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 + q^14*(7 - 2*z)*z^4 + 
        7*q^18*z^5 + q^20*z^5 - 2*q^22*z^6 - 3*q^23*z^6 - q^24*z^6 - 
        q*(2 + z) + q^19*z^5*(6 + z) - q^15*z^4*(5 + 2*z) + 
        q^16*z^4*(-1 + 3*z) + q^13*z^3*(-1 + 5*z) - q^11*z^2*(5 + 6*z) + 
        q^17*z^4*(1 - 3*z + z^2) + q^8*z^2*(-5 + 2*z + z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^7*z*(-3 - 5*z^2 + z^3) - q^5*(1 + 3*z - 2*z^2 + z^3) - 
        q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + q^9*(2*z + 6*z^3 - 2*z^4))*
       R3[{{6, 0, 1}, {-1, 0, 0}}])/(q^12*z^4) - 
     ((1 + q^5*z + 3*q^17*z^5 - q^19*z^5 - q*(1 + z) + 2*q^18*z^5*(1 + z) - 
        q^4*z*(3 + z) - q^2*(1 + 3*z) - q^11*z^3*(1 + 5*z) + 
        q^9*z^2*(3 + 7*z - 3*z^2) + q^16*z^4*(3 + 6*z - z^2) + 
        q^12*z^3*(-2 - 5*z + z^2) + q^13*z^3*(-2 + 4*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^15*z^3*(2 + z - 2*z^3) + 
        q^6*z*(1 + z - 7*z^2 + z^3) + q^7*z*(-2 - 6*z - 3*z^2 + z^3) + 
        q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + q^8*(z + 4*z^2 + 7*z^3 - z^4) - 
        q^14*(z^3 + 6*z^5 + z^6))*R3[{{6, 0, 1}, {-1, 1, 0}}])/(q^10*z^4) - 
     ((-1 + q^4*z + 5*q^11*z^4 - 3*q^17*z^5 + q^19*z^5 + q*(1 + z) - 
        2*q^18*z^5*(1 + z) - q^13*z^4*(5 + z) + q^2*(1 + 3*z) + 
        q^12*z^3*(3 + 4*z - z^2) + q^16*z^4*(-3 - 5*z + z^2) - 
        q^3*(1 + 5*z + z^2) + q^9*z^2*(-2 - 6*z + 3*z^2) + 
        q^7*z*(2 + 5*z + 4*z^2 - z^3) + q^8*z*(-1 - 3*z - 6*z^2 + z^3) + 
        q^14*z^3*(2 + 6*z^2 + z^3) - q^10*z^2*(-1 + 5*z + 7*z^2 + z^3) + 
        q^15*z^3*(-2 - z^2 + 2*z^3) - q^6*(z - 6*z^3 + z^4))*
       R3[{{6, 0, 1}, {0, 0, 0}}])/(q^10*z^4) - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R3[{{6, 0, 1}, {0, 1, 0}}])/(q^5*z^2) - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R3[{{6, 0, 1}, {1, 0, 0}}])/(q^5*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*(-1 + z)*z^4 + 
        3*q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + 2*q^20*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 - q^15*z^4*(3 + 2*z) + q^10*z^3*(-3 + 4*z) + 
        q^11*z^3*(-1 + 7*z) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^5*z*(-2 - z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^7*(2*z + 4*z^3 - 2*z^4))*
       R3[{{6, 0, 1}, {1, 1, 0}}])/(q^8*z^3) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*z^5 - 3*q^17*z^5 - 3*q^18*z^5 + q^19*z^5 + q^20*z^5 + 
        q^15*z^4*(1 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R3[{{6, 0, 1}, {2, 0, 0}}])/(q^8*z^3) - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 0, 1}, {2, 1, 0}}])/z^2 - 
     ((1 - q^2*(-1 + z) + 4*q^3*z - 4*q^4*z - 2*q^10*z^3 - q^11*z^4 + 
        q^13*(-2 + z)*z^4 + q^14*(-1 + z)*z^4 - q*(2 + z) + 
        q^7*z*(3 - 6*z - 2*z^2) + q^9*z^2*(-3 + 2*z - 2*z^2) + 
        q^5*z*(4 + z^2) - q^8*z*(1 - 7*z + z^2) - 2*q^6*z*(2 - z + z^2))*
       R3[{{6, 1, 1}, {-2, 0, 0}}])/(q^2*z^2) - 
     ((-1 + 2*q + q^4*(-3 + z)*z^2 + q^15*z^5 - q^16*z^5 - q^17*z^5 - 
        q^13*z^4*(4 + z) - q^3*z*(5 + z) - q^14*z^4*(1 + 3*z) + 
        q^6*z*(-1 + z^2) + q^11*z^3*(-2 - 3*z + z^2) + 
        q^10*z^3*(-4 - 2*z + z^2) + q^9*z^2*(-4 - z + z^2) + 
        q^2*(-1 + 4*z + z^2) + q^7*z*(2 + 3*z^2) + q^5*(z + 2*z^2 - 3*z^3) + 
        q^8*z*(-1 + 5*z - z^2 + z^3) + q^12*(z^3 - 3*z^4))*
       R3[{{6, 1, 1}, {-2, 1, 0}}])/(q^5*z^3) - 
     ((1 - 2*q - q^4*(-3 + z)*z^2 + 3*q^14*z^5 + q^15*z^5 + 2*q^16*z^5 + 
        q^17*z^5 + 2*q^13*z^4*(2 + z) + q^3*z*(5 + z) + q^12*z^3*(-1 + 2*z) + 
        q^11*z^3*(2 + z - z^2) + q^10*z^3*(5 + 4*z - z^2) - 
        q^9*z^2*(-4 + z^2) - q^2*(-1 + 4*z + z^2) - q^7*z*(2 + 3*z^2) + 
        q^5*z*(-1 - 2*z + 3*z^2) + q^6*(z - z^3) + 
        q^8*(z - 5*z^2 + z^3 - z^4))*R3[{{6, 1, 1}, {-1, 0, 0}}])/(q^5*z^3) - 
     ((-1 + q + 2*q^16*(-1 + z)*z^5 - 2*q^17*z^6 + 2*q^18*z^6 - q^19*z^6 + 
        q^21*z^6 + q^22*z^6 + 2*q^23*z^7 + 5*q^24*z^7 + 2*q^25*z^7 - 
        2*q^5*z^2*(2 + z) + q^12*z^4*(2 + z) - q^20*z^6*(3 + z) - 
        q^3*(1 + 2*z) + q^14*z^3*(-1 + z - 9*z^2) + 
        3*q^10*z^3*(-3 - 3*z + z^2) + 2*q^7*z*(1 - z + z^2) + 
        q^2*(1 + 3*z + z^2) + q^4*z*(-1 + 2*z + 2*z^2) + 
        q^15*z^4*(-2 - 14*z + 3*z^2) + q^13*z^3*(1 - 9*z + 4*z^2) + 
        q^6*z*(-1 + z - z^2 + z^3) - q^9*z^2*(4 + z + z^2 + z^3) - 
        q^8*z*(1 - 6*z + 3*z^2 - 5*z^3 + z^4) + 2*q^11*(z^3 + z^5))*
       R3[{{6, 1, 1}, {0, 0, 0}}])/(q^9*z^4) - 
     ((1 - q^19*z^5 - q^16*(-8 + z)*z^5 - 2*q^15*z^6 - q*(1 + z) - 
        2*q^5*z*(1 + z) + 8*q^9*z^2*(1 + z) + q^17*z^5*(2 + z) - 
        q^4*z*(3 + 2*z) + 2*q^13*z^3*(-1 + 3*z) - q^2*(1 + 3*z) + 
        q^18*z^5*(2 + 3*z) + q^12*z^3*(1 - 5*z + z^2) + 
        q^11*z^3*(-7 - 2*z + z^2) + q^3*(1 + 7*z + z^2) - 
        q^7*z*(2 + z + 2*z^2) + q^10*z^2*(-4 + 6*z + 5*z^2) - 
        q^8*z*(-1 + z - 8*z^2 + z^3) + q^6*z*(3 + z - 6*z^2 + z^3) + 
        q^14*(z^3 + z^4 - z^6))*R3[{{6, 1, 1}, {1, 0, 0}}])/(q^5*z^3) - 
     ((-1 + 2*q^10*(-1 + z)^2*z^2 - 4*q^13*z^4 - q^12*(-2 + z)*z^4 + 
        2*q^14*z^5 + q^16*z^5 + 2*q^17*z^5 + q^18*z^5 + q*(2 + z) + 
        3*q^4*z*(3 + z) - q^3*z*(9 + z) + q^2*(-1 + 2*z) + 
        q^15*z^4*(-1 + 2*z) + q^5*z*(-2 + 3*z - 2*z^2) + 
        q^11*z^3*(2 + z - z^2) - q^9*z^2*(6 + 3*z + z^2) - 
        q^8*z*(1 - 4*z + 2*z^2) - q^7*z*(-2 + z + 2*z^2) + 
        2*q^6*z*(-1 - 2*z + 3*z^2))*R3[{{6, 1, 1}, {1, 1, 0}}])/(q*z^2) - 
     ((1 - q^2*(-1 + z) + 3*q^3*z + q^4*(-1 + z)*z + q^5*(-1 + z)*z^2 + 
        q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 + 
        3*q^9*z^2*(1 + z) - q*(2 + z) + q^8*(z - 4*z^2) + 
        q^7*z*(-2 + z - z^2) + q^6*(z - z^3))*R3[{{6, 1, 1}, {2, 0, 0}}])/
      (q*z^2) - (q^5 + q^3*(-2 - 3/z) - 1/(q*z^2) + 2*q^9*(-1 + z)*z + 
       q^11*z^2 - 6*q^12*z^2 - 2*q^14*z^2 + q^13*(-3 + z)*z^2 + 3*q^16*z^3 - 
       3*q^18*z^3 - q^19*z^3 - (q*(1 + z))/z^2 + (2*q^2*(1 + z))/z + 
       (2 + z)/z^2 + q^4*(-1 + z^(-1) + z) + q^10*z*(-1 + 2*z) - 
       q^15*z^2*(1 + 2*z) - q^6*(2 - 5*z + z^2) - q^7*(-4 + z + z^2) + 
       q^8*(-2 - 7*z + 2*z^2))*R3[{{6, 1, 1}, {2, 1, 0}}] - 
     ((-1 + q)^2*q^6*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 1, 1}, {3, 1, 0}}])/z + 
     (q^2*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R3[{{6, 2, 0}, {-2, 0, 0}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 8*q^16*z^5 + 3*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R3[{{6, 2, 0}, {0, 0, 0}}])/(q^5*z^3) + 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 2, 0}, {1, 0, 0}}])/z - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 - q^16*z^4 - 
        2*q^15*(-1 + z)*z^4 - 2*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) + q^14*z^4*(13 + 2*z) - 
        q^8*z*(1 + 3*z) + q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*z^3*(1 - 6*z + z^2) + q^13*z^3*(1 + 8*z + 3*z^2) + 
        q^11*(z^2 + 4*z^3 - 3*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R3[{{6, 2, 1}, {-2, 0, 0}}])/(q^6*z^3) - 
     (-1 + q)*q^7*z*R3[{{6, 2, 1}, {-2, 1, 0}}] - 
     ((z - 6*q^17*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + 
        q^6*z^2*(1 + z)^2 + q^16*z^4*(1 - 8*z + z^2) + 
        q^15*z^4*(-5 - 2*z + z^2) + q^13*z^3*(-1 - z + z^2) - 
        q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - q^4*(1 + 5*z + z^2) + 
        q^14*z^3*(-1 - 8*z + 2*z^2) - q^10*z^2*(7 + 7*z + 4*z^2) + 
        q^8*z*(2 - 3*z + z^2 - z^3) + q^3*(1 + z + z^2 - z^3) + 
        q^11*z^2*(3 - 5*z + z^3) + q^12*z^2*(-1 + 4*z + z^3) + 
        q^5*z*(3 + 2*z - 4*z^2 + z^3) - q^7*z*(2 + 2*z - 7*z^2 + 2*z^3) - 
        q^9*z*(1 - 7*z + 2*z^2 + 2*z^3))*R3[{{6, 2, 1}, {-1, 0, 0}}])/
      (q^6*z^3) - ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 
        2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^9*z^2*(3 + 5*z - 2*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 5*z^2))*R3[{{6, 2, 1}, {0, 0, 0}}])/(q^2*z^2) - 
     ((-1 + 6*q^16*z^5 - 2*q^17*(-1 + z)*z^5 + 3*q^18*z^6 + 2*q^19*z^6 + 
        2*q^21*z^6 + q^22*z^6 + q*(1 + z) + q^2*(1 + z) - q^3*(1 + z) + 
        q^11*z^4*(1 + z) - q^5*z^2*(4 + z) + q^12*z^4*(1 + 2*z) + 
        q^15*z^4*(1 + 3*z) + q^13*z^4*(-7 + 5*z) + q^14*z^4*(-2 + z - z^2) + 
        q^10*z^3*(-3 - 4*z + z^2) + q^4*z*(-1 + 3*z + z^2) + 
        q^7*z*(2 - z + 2*z^2) + q^6*z*(-1 + z - z^2 + z^3) - 
        q^9*z^2*(3 + 6*z - z^2 + z^3) - q^8*z*(1 - 4*z + 2*z^2 - 4*z^3 + 
          z^4))*R3[{{6, 2, 1}, {1, 0, 0}}])/(q^3*z^3) + 
     (-1 + q)*q^12*z^2*R3[{{6, 2, 1}, {1, 1, 0}}] - 
     ((-1 + q)^2*q^5*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 2, 1}, {2, 0, 0}}])/z + 
     (q^6*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R3[{{6, 2, 1}, {2, 1, 0}}])/z - R4[{{-1, 1, 0}, {1, 2, 1}}]/z + 
     R4[{{0, 0, 0}, {1, 2, 1}}]/z - ((-1 + q - z)*R4[{{0, 1, 0}, {1, 2, 1}}])/
      (q*z^2) + R4[{{1, 0, 0}, {0, 1, 1}}]/z - 
     ((1 - q + z)*R4[{{1, 0, 0}, {1, 2, 1}}])/(q*z^2) - 
     R4[{{1, 1, 0}, {0, 0, 1}}] - ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - 
        q^7*z^3 + 2*q^4*z*(1 + z) + q^2*(1 - 2*z - 2*z^2))*
       R4[{{1, 1, 0}, {1, 2, 1}}])/(q^4*z^3) - R4[{{1, 2, 0}, {0, 0, 1}}] - 
     (q*R4[{{2, 0, 0}, {-2, 1, 1}}])/z + (q*R4[{{2, 0, 0}, {-1, 0, 1}}])/z + 
     R4[{{2, 0, 0}, {0, 0, 1}}] - ((1 - q + z)*R4[{{2, 0, 0}, {0, 1, 1}}])/
      (q*z^2) + R4[{{2, 0, 0}, {0, 2, 1}}] - 
     ((-1 + q)*(1 - q + q^4*z + q^5*z^3 + q^6*z^3 - 2*q^2*z*(1 + z) - 
        q^3*z*(1 + 2*z))*R4[{{2, 0, 0}, {1, 2, 1}}])/(q^4*z^3) - 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R4[{{2, 0, 0}, {4, 2, 0}}] + 
     R4[{{2, 1, 0}, {0, 0, 1}}] - q*R4[{{2, 1, 0}, {1, 0, 1}}] + 
     q^3*(3 + q - 2*z)*R4[{{2, 1, 0}, {1, 2, 1}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R4[{{2, 1, 0}, {3, 0, 1}}] + 
     q^5*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R4[{{2, 1, 0}, {4, 2, 1}}] - ((-1 + q - z)*R4[{{2, 2, 0}, {0, 0, 1}}])/
      z - ((-1 + q - z)*R4[{{3, 0, 0}, {-2, 1, 1}}])/z^2 - 
     ((1 - q + z)*R4[{{3, 0, 0}, {-1, 0, 1}}])/z^2 - 
     q*R4[{{3, 0, 0}, {-1, 2, 1}}] - 
     ((-1 + 2*q + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z + z^2) + 
        q^2*(-1 + 2*z + 2*z^2) - q^3*(z + z^3))*R4[{{3, 0, 0}, {0, 1, 1}}])/
      (q^4*z^3) - (1 - q)*R4[{{3, 0, 0}, {0, 2, 0}}] - 
     (1 + q)*R4[{{3, 0, 0}, {0, 2, 1}}] + q*R4[{{3, 0, 0}, {1, 0, 1}}] - 
     ((1 - q)*R4[{{3, 0, 0}, {1, 2, 0}}])/(q*z) - q^2*(-2 + q^2 - q*(-2 + z))*
      R4[{{3, 0, 0}, {1, 2, 1}}] + q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R4[{{3, 0, 0}, {2, 2, 0}}] + 
     ((1 - 2*z + q^5*(3 - 5*z)*z + 2*q^6*z^2 + q^7*z^3 + q^8*z^3 - 
        2*q^9*z^3 + 2*q^10*z^3 + q^11*z^3 + q^2*(5 + z) + 
        q*(-3 - 2*z + z^2) + 2*q^4*(1 - z + z^2) - q^3*(5 + z + z^2))*
       R4[{{3, 0, 0}, {2, 2, 1}}])/(q^3*z^2) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R4[{{3, 0, 0}, {3, 0, 1}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*R4[{{3, 0, 0}, {3, 2, 0}}])/
      (q^2*z^2) + 2*q*R4[{{3, 1, 0}, {-2, 1, 1}}] - 
     (q - z^(-1) + 1/(q*z))*R4[{{3, 1, 0}, {0, 0, 1}}] - 
     (1 + q + 2*q^5*z - q^6*z - q^7*z)*R4[{{3, 1, 0}, {1, 0, 1}}] - 
     (-2*q + q^5 + 1/(q^6*z^3) + 1/(q^4*z^3) + (1 - z)/(q^3*z^2) + 
       1/(q^2*z) + q^3/z + 2*q^6*z - q^7*z - q^8*z - q^4*(1 + z) - 
       (q^2*(1 + z))/z - (2 + z)/(q^5*z^3))*R4[{{3, 1, 0}, {1, 2, 1}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*R4[{{3, 1, 0}, {2, 0, 1}}])/
      (q^4*z^2) - ((-1 - q^5*z^3 - q^11*(-1 + z)*z^3 - q^15*(-1 + z)*z^4 - 
        q^12*z^5 + q^16*z^5 - q^17*(-1 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) - 3*q^10*z^3*(2 + z) - 
        q^13*z^4*(7 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3))*
       R4[{{3, 1, 0}, {2, 2, 1}}])/(q^8*z^4) - q^2*(2 + q - z)*
      R4[{{3, 2, 0}, {-1, 0, 1}}] - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R4[{{3, 2, 0}, {0, 0, 1}}])/(q^2*z^2) - 
     ((1 - 2*q - q^5*z - q^6*z^3 - q^7*z^3 + q^2*(1 - 2*z - 2*z^2) + 
        2*q^4*z*(1 + z + z^2) + q^3*(z + z^3))*R4[{{4, 0, 0}, {-2, 1, 1}}])/
      (q^3*z^3) - ((-1 + 2*q - q^3*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2) + q^5*(z - z^4))*R4[{{4, 0, 0}, {-1, 0, 1}}])/
      (q^3*z^3) + ((-1 + q + q*z)*R4[{{4, 0, 0}, {-1, 1, 1}}])/z - 
     ((-1 + q)*R4[{{4, 0, 0}, {-1, 2, 0}}])/(q*z) + 
     q^2*z*R4[{{4, 0, 0}, {-1, 2, 1}}] - 
     (2 + q^2 - q*(-4 + z) - 1/(q^5*z^2) - 1/(q*z) + 9*q^5*z + 4*q^6*z + 
       2*q^8*z^2 + 5*q^9*z^2 + 4*q^10*z^2 + q^11*z^2 + (1 + z)/(q^4*z^2) + 
       (1 + z)/(q^3*z^2) + q^3*(3 - 3*z + z^2) + (-1 - z + z^2)/(q^2*z^2) + 
       q^4*(1 + z + z^2))*R4[{{4, 0, 0}, {0, 1, 1}}] - 
     (-1 + q)*q^5*(2 + q)*z*R4[{{4, 0, 0}, {0, 2, 0}}] - 
     (-3 + q*(-4 + z) + q^2*(-1 + z) - 4*q^5*z - 2*q^6*z)*
      R4[{{4, 0, 0}, {1, 0, 1}}] - 
     ((1 - 2*z - 3*q^10*z^3 - q^11*z^3 + q^2*(1 + z) + q^7*z*(2 + z) + 
        q^6*(z - 4*z^2) + q^5*(1 - 5*z - 3*z^2) + q^3*(4 + 3*z - z^2) + 
        2*q^4*(-2 + z^2) + q*(-3 - 2*z + z^2) - q^8*(z + z^3))*
       R4[{{4, 0, 0}, {1, 1, 1}}])/(q^5*z^2) - 
     ((-1 + 2*z - q^8*z^3 + q^9*z^3 - 2*q^2*(3 + z) + q^5*z*(-1 + 5*z) + 
        q^4*(-1 + 2*z - 3*z^2) + q*(4 + 2*z - z^2) + q^3*(4 + z^2))*
       R4[{{4, 0, 0}, {1, 2, 0}}])/(q^4*z^2) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*(-1 + z)*z - q^6*(-1 + z)*z - 
        q^9*z^2 + q^10*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + 
        2*q^7*z^2*(1 + z) + q*(2 + z) - q^5*z*(2 + z) - q^11*z^3*(2 + z) + 
        q^8*z^2*(1 + 2*z))*R4[{{4, 0, 0}, {1, 2, 1}}])/(q^6*z^3) - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*R4[{{4, 0, 0}, {2, 0, 1}}])/
      (q^5*z^2) + ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R4[{{4, 0, 0}, {2, 1, 1}}])/(q^7*z^3) + 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + 2*q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) + 
        q^17*z^5*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R4[{{4, 0, 0}, {2, 2, 1}}])/(q^9*z^4) - 
     q^2*(-2 + q*(-1 + z) - 4*q^5*z + q^6*(-2 + z)*z + 2*q^9*z^2 - 
       5*q^10*z^2 - q^11*z^2 + q^12*z^2)*R4[{{4, 0, 0}, {3, 1, 1}}] + 
     (-1 + q)*q^12*(2 + q)*z^2*R4[{{4, 0, 0}, {3, 2, 0}}] - 
     ((1 + q^2 + 2*q^5*z + q^3*(2 - 3*z)*z + q^9*z^3 - q^12*z^4 + 
        2*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^6*z*(2 + z^2) + 
        q^4*z*(-2 - z + z^2) + q^8*(z^2 - 3*z^3) + q^7*(z + z^3))*
       R4[{{4, 0, 0}, {3, 2, 1}}])/z^2 + 
     ((-1 + q)^3*q^4*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{4, 0, 0}, {4, 1, 1}}])/z - 
     ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{4, 0, 0}, {4, 2, 0}}])/z + 
     (q^6*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R4[{{4, 0, 0}, {4, 2, 1}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^14*(-1 + z)*z^4 + 
        q^15*(-1 + z)*z^4 - 2*q^18*z^5 + q^17*(-8 + z)*z^5 - 4*q^21*z^6 - 
        2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) + q^13*z^4*(7 + z) - q^16*z^5*(7 + z) - 
        q^11*z^3*(1 + 4*z) + q^9*z^2*(4 + 7*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^6*(z + z^2 - z^3))*
       R4[{{4, 1, 0}, {-2, 1, 1}}])/(q^13*z^5) - 
     (-2 + 3*q + q^2 + 2/(q^3*z^2) + (2 - z)/(q*z^2) + 3/z + q^3*z - 
       2*q^4*z + 2*q^5*z + q^6*z - (2*(2 + z))/(q^2*z^2))*
      R4[{{4, 1, 0}, {0, 0, 1}}] - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^14*(-1 + z)*z^4 + 6*q^17*z^5 + q^18*z^5 - 
        2*q^16*(-4 + z)*z^5 - 2*q^20*z^6 - q^21*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) - q^13*z^4*(7 + z) + 
        q^10*z^3*(-3 + 2*z) + q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^15*z^4*(-1 + z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2))*R4[{{4, 1, 0}, {0, 2, 1}}])/(q^10*z^4) - 
     ((-1 + q^2 - q^6*z + q^5*(3 - 2*z)*z - 2*q^7*z^2 + q*(1 + z) - 
        q^3*(2 + z) + q^4*(1 + z - z^2))*R4[{{4, 1, 0}, {1, 2, 1}}])/z - 
     ((-1 + 2*q^6*z + q^7*z^3 + 2*q^13*(1 - 2*z)*z^3 + q^15*z^4 + 
        3*q^16*z^4 + q^17*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^12*z^2*(3 + 2*z - 3*z^2) - 2*q^4*(1 + z^2) + 
        q^9*z^2*(-2 - 3*z + z^2) + q^5*(1 - z + z^2) + q^3*(2 - z + z^2) + 
        q^8*z*(1 + 3*z + z^2) + q^11*(z - 4*z^2 - 2*z^3) + 
        q^10*z*(-2 - 2*z^2 + z^3) + q^14*(z^3 - 3*z^4))*
       R4[{{4, 1, 0}, {2, 2, 1}}])/(q^3*z^2) + 
     q*R4[{{4, 2, 0}, {-2, 0, 1}}] - (q - q^4 + q^3*(1 + z))*
      R4[{{4, 2, 0}, {-1, 0, 1}}] - q^7*(2 + q)*z*
      R4[{{4, 2, 0}, {-1, 1, 1}}] - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R4[{{4, 2, 0}, {2, 0, 1}}])/(q*z^2) - 
     ((-1 - 2*q^7*(-1 + z)*z + q^10*(-4 + z)*z^3 + 3*q^11*z^4 + 
        q^12*(5 - 2*z)*z^4 + 2*q^14*(-1 + z)*z^4 + 7*q^16*z^5 - 3*q^19*z^6 - 
        q^20*z^6 + 4*q^21*z^6 - 2*q^22*(-1 + z)*z^6 - 5*q^23*z^7 - 
        4*q^24*z^7 - q^25*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^13*z^4*(6 + z) + q^17*z^5*(5 + 2*z - z^2) - 
        q^8*z*(1 - 6*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^18*z^5*(-1 + z + z^2) + q^15*(z^4 - 2*z^5))*
       R4[{{5, 0, 0}, {-2, 1, 1}}])/(q^13*z^5) - 
     ((-1 + q + q^2 - 2*q^3 + 2*q*z + 2*q^5*z^2 + q^6*z^2 + q^4*(1 + z^2))*
       R4[{{5, 0, 0}, {-2, 2, 1}}])/z - (-q^2 + q^3*(-1 + z) - 1/(q^4*z^2) - 
       z^(-1) + 2*q^6*z + q^7*z + 2*q^9*z^2 + 5*q^10*z^2 + 4*q^11*z^2 + 
       q^12*z^2 + (1 + z)/(q^3*z^2) + (1 + z)/(q^2*z^2) + 
       q^4*(3 - 3*z + z^2) + (-1 - z + z^2)/(q*z^2) + q^5*(1 - z + z^2))*
      R4[{{5, 0, 0}, {-1, 0, 1}}] - 
     ((1 + 5*q^2 - 4*q^4*z - q^7*z + q^8*z^3 - 3*q^5*z*(1 + z) - q*(4 + z) + 
        q^3*(-2 + 6*z + z^2) + q^6*z*(3 + 2*z^2))*
       R4[{{5, 0, 0}, {-1, 1, 1}}])/(q^3*z^2) - 
     (z^(-1) + q^4*z + q^3*(1 + z) - (q*(1 + z))/z)*
      R4[{{5, 0, 0}, {-1, 2, 1}}] - 
     ((-2 + q^3*(1 - 5*z) + q^2*(-4 + z) - 3*q^8*z^3 - q^9*z^3 + 
        q^5*z*(2 + z) + q*(5 + 2*z) + q^4*(z - 3*z^2) - q^6*(z + z^3))*
       R4[{{5, 0, 0}, {0, 0, 1}}])/(q^3*z^2) - 
     ((-1 - q^2 + 3*q^4*z + q^5*(-3 + z)*z + q^3*(-2 + z)*z + q^10*z^3 - 
        q^11*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^7*z^2*(3 + 4*z) + q^6*z*(1 - 5*z + z^2) - q^9*z^2*(1 - z + z^2) + 
        q^8*(z^2 + 2*z^3 - 2*z^4))*R4[{{5, 0, 0}, {0, 1, 1}}])/(q^6*z^3) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R4[{{5, 0, 0}, {1, 0, 1}}])/(q^8*z^3) - 
     (3 + q + (-4 + z)/q^2 + 1/(q^7*z^2) - 1/(q^3*z) - z - q*z - 2*q^2*z - 
       5*q^3*z + 3*q^5*z - q^6*z + q^4*z^2 - 3*q^8*z^2 - 4*q^9*z^2 + 
       q^10*z^2 - q^11*z^2 - q^12*z^2 + (1 + z)/q - (3 + z)/(q^6*z^2) + 
       (3 + z)/(q^5*z^2) + q^7*z*(-1 + 3*z) + (-1 + z - z^2)/(q^4*z^2))*
      R4[{{5, 0, 0}, {1, 1, 1}}] - q*(2 + q - q*z + 2*q^5*z + q^6*z - 
       2*q^9*z^2 + q^10*z^2 + q^11*z^2)*R4[{{5, 0, 0}, {2, 0, 1}}] - 
     ((-1 + q^8*(-3 + z)*z - q^5*(-1 + z)*z - q^11*(-1 + z)*z^2 - 
        4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q^6*z^2*(2 + z) + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^7*z*(4 + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^10*z*(1 + z - 7*z^2 + z^3) + q^9*z*(-1 - 4*z - 2*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R4[{{5, 0, 0}, {2, 1, 1}}])/(q^4*z^2) - 
     ((1 - q^3*(-3 + z)*z - 3*q^16*z^4 - q^17*z^4 - 2*q^6*z*(1 + z) - 
        q*(5 + z) + 2*q^4*z*(-1 + 2*z) + q^2*(5 + 3*z) + 
        q^13*z^3*(-3 + 4*z) + q^14*z^3*(-1 + 5*z) + q^8*(z - 2*z^2) - 
        q^5*(1 + z + z^2) + q^11*z*(-1 + 4*z + z^2) + 
        q^12*z^2*(-3 - z + 3*z^2) - q^7*(z + z^3) - 
        q^9*z*(1 - 2*z - 4*z^2 + z^3) - q^10*z*(-2 + z - 4*z^2 + z^3))*
       R4[{{5, 0, 0}, {2, 2, 1}}])/(q^3*z^2) - 
     (q^3*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R4[{{5, 0, 0}, {3, 1, 1}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*(-1 + z)*z^4 + 
        3*q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + 2*q^23*z^6 - q^24*z^6 - 
        q^25*z^6 - q^15*z^4*(3 + 2*z) + q^10*z^3*(-3 + 4*z) + 
        q^11*z^3*(-1 + 7*z) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^5*z*(-2 - z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^7*(2*z + 4*z^3 - 2*z^4))*
       R4[{{5, 0, 0}, {3, 2, 1}}])/(q^5*z^3) - 
     ((-1 + q)*q^4*(-1 + q + q*z + q^2*z + q^3*z^2)*(1 - q^4*z - q^8*z^2 + 
        q^9*z^2)*R4[{{5, 0, 0}, {4, 2, 1}}])/z^2 - (q + 2*q^5*z - q^6*z^2)*
      R4[{{5, 1, 0}, {-2, 0, 1}}] - 
     ((1 + q^16*z^4 - q^17*z^4 - q^18*z^4 - q^6*(-1 + z)*(1 + z)^2 - 
        q*(6 + z) + 2*q^2*(5 + 2*z) - q^14*z^3*(2 + 3*z) + q^5*(z - 3*z^2) - 
        q^3*(4 + z^2) + q^8*z*(6 + z^2) + 2*q^11*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(3 - 2*z + z^2) + q^12*z^2*(-1 - 2*z + 3*z^2) + 
        q^4*(-2 - 6*z + 5*z^2) + q^10*z*(-1 - z + 7*z^2) + 
        q^13*(z^2 - 3*z^3) - q^9*z*(1 - 4*z - 3*z^2 + z^3) + 
        q^15*(z^3 - 3*z^4))*R4[{{5, 1, 0}, {-2, 1, 1}}])/(q^9*z^3) - 
     ((-1 - q^16*z^4 + q^17*z^4 + q^18*z^4 + q^6*(-1 + z)*(1 + z)^2 + 
        q*(6 + z) + q^14*z^3*(1 + 2*z) - 2*q^2*(5 + 2*z) + q^5*z*(-1 + 3*z) + 
        q^15*z^3*(-1 + 3*z) + q^4*(2 + 6*z - 5*z^2) + q^3*(4 + z^2) - 
        q^8*z*(6 + z^2) - 2*q^11*z^2*(-1 - 3*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^13*z^2*(-1 + 5*z + z^2) + 
        q^10*(z + z^2 - 8*z^3) + q^9*z*(1 - 4*z - 3*z^2 + z^3) + 
        q^12*(z^2 + z^3 - 3*z^4))*R4[{{5, 1, 0}, {-1, 0, 1}}])/(q^9*z^3) - 
     ((1 - 2*q^2 + 2*q^5*(-2 + z)*z + q^8*z^3 + q^9*z^3 - q*(1 + z) - 
        q^6*z*(1 + z) + q^7*z*(1 + z) + q^3*(4 + z) + q^4*(-2 + z + 3*z^2))*
       R4[{{5, 1, 0}, {-1, 2, 1}}])/z - 
     ((-1 - 2*q^7*(-1 + z)*z + q^15*z^4 + q^14*(-2 + z)*z^4 + 8*q^16*z^5 + 
        q^18*z^5 - q^17*(-6 + z)*z^5 - 2*q^19*z^6 + q^20*z^6 + 5*q^21*z^6 + 
        2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^13*z^4*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2))*
       R4[{{5, 1, 0}, {0, 0, 1}}])/(q^10*z^4) - 
     ((1 - q*z - q^3*z^2 - q^14*(-9 + z)*z^4 - 3*q^17*z^5 + q^18*z^5 + 
        q^19*z^5 - 2*q^21*z^6 - q^22*z^6 - 2*q^2*(1 + z) + q^5*z*(1 + z) + 
        q^6*z*(1 + z) + q^11*z^3*(5 + z) + q^13*z^4*(8 + z) - 
        q^16*z^4*(1 + 2*z) + q^10*z^2*(4 + 9*z - 4*z^2) + 
        q^4*(1 + 2*z - z^2) - q^7*z*(1 - 3*z + z^2) - q^8*z*(1 + 6*z + z^2) - 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3) + q^15*(z^4 - z^6))*
       R4[{{5, 1, 0}, {1, 2, 1}}])/(q^5*z^3) - 
     ((-1 + q^3*(-2 + z)*z + 2*q^8*(-2 + z)*z + 2*q^14*(1 - 2*z)*z^3 - 
        q^15*(-1 + z)*z^3 + 2*q^16*z^4 + 3*q^17*z^4 + q^18*z^4 - 
        3*q^2*(2 + z) - q^5*(3 + z) + q*(5 + z) + q^4*(4 + 4*z - 4*z^2) + 
        q^13*z^2*(3 + 4*z - 3*z^2) + q^11*z*(-2 + z - 2*z^2) + 
        q^7*z*(5 - 2*z + z^2) + q^10*z*(1 + z - 7*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^6*(1 - z + 2*z^2 + z^3) - 
        q^12*z*(-1 + 4*z + 2*z^2 + 2*z^3))*R4[{{5, 1, 0}, {2, 0, 1}}])/
      (q^5*z^2) + (q^2*(1 - q^2*(-1 + z) + 6*q^3*z - 2*q^18*z^5 + 
        q^17*(-3 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        q^4*z*(7 + 2*z) + q^8*(z - 5*z^2) + q^10*z^2*(-2 + 5*z - 4*z^2) + 
        q^14*z^3*(3 + 5*z - z^2) + q^15*z^4*(2 - z + z^2) + 
        q^5*z*(3 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        q^9*z^2*(4 + 2*z + z^2) - 2*q^11*z^2*(-1 + 3*z + z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) - q^12*z^2*(2 - 4*z + z^3) - 
        q^7*z*(2 - 3*z - 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + z^4 - z^5))*
       R4[{{5, 1, 0}, {3, 2, 1}}])/z^2 + 
     ((-1 + q)*(-1 + q^2*z - q^4*z + q^5*z + q^3*z^2 + 4*q^7*z^3 + q^8*z^3 + 
        q*(1 + z) + 2*q^6*z^2*(1 + z))*R4[{{5, 2, 0}, {-2, 1, 1}}])/
      (q^2*z^2) - ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R4[{{5, 2, 0}, {-1, 1, 1}}])/(q^2*z^2) + 
     (q^3*(1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - q*(1 + z) + 
        q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R4[{{5, 2, 0}, {1, 1, 1}}])/z - 
     (q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R4[{{5, 2, 0}, {3, 0, 1}}])/z - 
     ((-1 - 2*q^12*(-1 + z)*z^3 + 4*q^14*z^4 + 4*q^15*z^4 + q^16*z^4 + 
        q^13*z^3*(3 + z) + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(4 + 6*z - 5*z^2) + q^11*z^2*(3 + 4*z - 2*z^2) + 
        q^8*z*(-6 + z - z^2) + q^7*z*(4 - 3*z + z^2) + q^3*(2 - z + z^2) + 
        q^6*z*(-1 + 2*z + z^2) + q^5*(-2 - z + 2*z^2) + q^10*(z - 8*z^3) + 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R4[{{6, 0, 0}, {-2, 1, 1}}])/
      (q^9*z^3) - ((1 + 2*q^12*(-1 + z)*z^3 - 4*q^14*z^4 - 4*q^15*z^4 - 
        q^16*z^4 - q^13*z^3*(3 + z) - q*(6 + z) + q^2*(9 + 4*z) + 
        q^5*(2 + z - 2*z^2) + q^3*(-2 + z - z^2) - q^7*z*(4 - 3*z + z^2) + 
        q^8*z*(6 - z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^11*z^2*(-3 - 4*z + 2*z^2) + q^4*(-4 - 6*z + 5*z^2) + 
        q^10*z*(-1 + 8*z^2) - q^9*z*(1 - 4*z - 4*z^2 + z^3))*
       R4[{{6, 0, 0}, {-1, 0, 1}}])/(q^9*z^3) - 
     (-3 + (4 - z)/q^2 + q*(-3 + z) - 1/(q^7*z^2) + 1/(q^3*z) + z + 5*q^3*z - 
       3*q^5*z - q^6*z - q^4*z^2 - 3*q^7*z^2 + 3*q^8*z^2 + 4*q^9*z^2 + 
       q^10*z^2 - (1 + z)/q + (3 + z)/(q^6*z^2) - (3 + z)/(q^5*z^2) + 
       q^2*(-1 + 3*z) + (1 - z + z^2)/(q^4*z^2))*
      R4[{{6, 0, 0}, {-1, 1, 1}}] - (3 + q^2*(1 - 3*z) + (-4 + z)/q^2 - 
       q*(-3 + z) + 1/(q^7*z^2) - 1/(q^3*z) - z - 5*q^3*z + 3*q^5*z + q^6*z + 
       q^4*z^2 + 3*q^7*z^2 - 3*q^8*z^2 - 4*q^9*z^2 - q^10*z^2 + (1 + z)/q - 
       (3 + z)/(q^6*z^2) + (3 + z)/(q^5*z^2) + (-1 + z - z^2)/(q^4*z^2))*
      R4[{{6, 0, 0}, {0, 0, 1}}] - 
     ((1 - q^3*(-1 + z)^2 - q^7*(-1 + z)*z^2 + q^11*z^3 - q^10*(-3 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 - 3*q^6*z*(1 + z) + 2*q^12*z^3*(1 + z) + 
        3*q^2*(2 + z) - q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^5*(z - 2*z^2) + 
        q^9*z^2*(2 + 4*z - z^2) - q^8*z*(-1 + z + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R4[{{6, 0, 0}, {0, 1, 1}}])/(q^5*z^2) - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R4[{{6, 0, 0}, {0, 2, 1}}])/(q^4*z^2) - 
     ((-1 + q^3*(-1 + z)^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        q^10*(-3 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + 3*q^6*z*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + q^5*z*(-1 + 2*z) + 
        q^4*(1 + 3*z - 4*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^8*z*(-1 + z + z^2) + q^13*(z^3 - 2*z^4))*
       R4[{{6, 0, 0}, {1, 0, 1}}])/(q^5*z^2) - 
     ((-1 + q^7*(-2 + z)^2*z + q^10*(4 - 5*z)*z^2 + 3*q^13*z^3 - 
        q^11*(-3 + z)*z^3 + 2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) - 
        4*q^2*(3 + z) + q*(6 + z) - q^12*z^3*(1 + 2*z) + 
        q^4*(3 + 7*z - 5*z^2) + q^8*z*(-7 + z - z^2) + q^6*z*(-2 + z^2) + 
        q^3*(7 + 2*z + z^2) + q^5*(-3 - 4*z + 5*z^2) + 
        q^9*z*(3 - 5*z - z^2 + z^3))*R4[{{6, 0, 0}, {1, 1, 1}}])/(q^5*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*(-1 + z)*z^4 - 3*q^17*z^5 - 3*q^18*z^5 - q^19*z^5 - 2*q^20*z^5 - 
        q^21*z^5 + 2*q^24*z^6 + q^25*z^6 + q^15*z^4*(3 + 2*z) + 
        q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R4[{{6, 0, 0}, {1, 2, 1}}])/(q^7*z^3) - 
     ((1 + q^5 - q^8*(-4 + z)*z - q^3*(-2 + z)*z + q^11*z^3 + 3*q^14*z^4 + 
        q^15*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^7*z*(-4 + z - z^2) - 
        q^10*z^2*(1 - 7*z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^4*(-3 - 4*z + 4*z^2) - q^9*z*(1 - 3*z - 2*z^2 + z^3))*
       R4[{{6, 0, 0}, {2, 0, 1}}])/(q^5*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*z^5 + 3*q^17*z^5 + 
        3*q^18*z^5 - q^19*z^5 - q^20*z^5 - q^15*z^4*(1 + 2*z) + 
        q^10*z^3*(-3 + 4*z) + q^11*z^3*(-1 + 7*z) + 
        q^9*z^2*(-3 - 5*z + z^2) + q^5*z*(-2 - z + z^2) + 
        q^2*(-1 + 2*z + z^2) - q^8*z*(1 - 4*z - 2*z^2 + z^3) + 
        q^7*(2*z + 4*z^3 - 2*z^4))*R4[{{6, 0, 0}, {2, 1, 1}}])/(q^7*z^3) + 
     ((-1 + q)*q*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{6, 0, 0}, {2, 2, 1}}])/z^2 - 
     ((-1 - 2*q^7*(-1 + z)*z - 2*q^14*z^4 + 2*q^18*z^5 - q^17*(-8 + z)*z^5 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^16*z^5*(6 + z) - q^13*z^4*(7 + z) + 
        q^10*z^3*(-3 + 2*z) + q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2) + 
        q^15*(z^4 - 4*z^5))*R4[{{6, 1, 0}, {-2, 0, 1}}])/(q^8*z^4) - 
     (q*(2*(-1 + z) + q^6*(-1 + z)*z - q^2*(4 + z) - q^3*z*(4 + z) + 
        q^7*z^2*(-1 + 2*z) + q^5*z*(3 + 2*z) + q^4*(1 + 4*z - 5*z^2) + 
        q*(5 + 3*z - z^2))*R4[{{6, 1, 0}, {-2, 1, 1}}])/z - 
     ((1 - q^3*(-2 + z)*z - q^5*z^2 - q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        2*q^2*(2 + z) - q*(4 + z) - q^6*z*(1 + 2*z) + q^13*z^3*(-1 + 3*z) + 
        q^12*z^3*(1 + 3*z) + q^8*(z - 2*z^2) + q^9*z^2*(2 + 4*z - z^2) - 
        q^7*z*(1 - z + z^2) + q^11*z^2*(-1 + 2*z + z^2) + 
        q^4*(-1 - 2*z + 3*z^2) + q^10*(z^2 + 3*z^3 - z^4))*
       R4[{{6, 1, 0}, {-2, 2, 1}}])/(q^3*z^2) - 
     ((1 + q^2 - 3*q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 + q^11*z^4 - 
        2*q^12*z^4 - q^13*z^4 - q*(2 + z) + q^6*z^2*(5 + z) - 
        q^8*z^2*(5 + 2*z) + q^5*z*(7 + 3*z) + q^4*z*(-7 - 2*z + z^2) + 
        q^7*z*(-2 - 5*z + 7*z^2) + q^9*(z^2 - 2*z^3))*
       R4[{{6, 1, 0}, {-1, 0, 1}}])/(q^2*z^2) - 
     ((-1 - 5*q^4*(-1 + z)*z + 3*q^10*(1 - 2*z)*z^2 + q^6*(-1 + z)*z^2 + 
        2*q^13*z^3 - q^11*(-2 + z)*z^3 + q*(6 + z) - q^12*z^3*(1 + 2*z) - 
        q^2*(11 + 4*z) + q^7*z*(3 - 2*z + z^2) - q^8*z*(5 - 2*z + z^2) + 
        q^3*(7 + z + z^2) + q^5*(-1 - 3*z + 4*z^2) + 
        q^9*z*(2 - 5*z - 2*z^2 + z^3))*R4[{{6, 1, 0}, {0, 0, 1}}])/
      (q^5*z^2) - q^5*z*(-2 - q^3 + q*(-3 + z) + q^2*(-3 + z) - 2*q^5*z - 
       3*q^6*z - 3*q^7*z - q^8*z + 4*q^10*z^2 + 2*q^11*z^2)*
      R4[{{6, 1, 0}, {0, 1, 1}}] - 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R4[{{6, 1, 0}, {0, 2, 1}}])/z - 
     q^5*z*(2 + q^3 - q*(-3 + z) - q^2*(-3 + z) + 2*q^5*z + q^6*z - 
       2*q^10*z^2 + q^11*z^2 + q^12*z^2)*R4[{{6, 1, 0}, {1, 0, 1}}] - 
     ((1 + q^2 + 2*q^6*z - q^3*(-1 + z)*z + q^4*z^2 + 5*q^9*z^2 - 
        3*q^12*z^4 + q^14*z^4 - q*(2 + z) + q^11*z^3*(-1 + 2*z) - 
        q^10*z^2*(1 - 3*z + z^2) - q^7*z*(4 + z + 2*z^2) + 
        q^8*z*(2 - 3*z - 2*z^2 + z^3))*R4[{{6, 1, 0}, {1, 1, 1}}])/(q*z^2) - 
     ((1 - q^2*(-1 + z) + 7*q^3*z + 2*q^14*z^4 - 5*q^18*z^5 - q^19*z^5 + 
        q^17*(-4 + z)*z^5 + q^15*z^6 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        3*q^4*z*(3 + z) + q^16*z^5*(3 + z) + q^10*z^2*(-4 + 4*z - 5*z^2) + 
        q^6*z*(3 + 4*z - 3*z^2) - q^12*z^3*(-4 + z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^5*z*(3 - z + z^2) + q^9*z^2*(5 + z + z^2) - 
        q^11*z^2*(-2 + 6*z + z^2) - q^7*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^13*(z^3 + 2*z^4 - z^5))*R4[{{6, 1, 0}, {1, 2, 1}}])/z^2 - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{6, 1, 0}, {2, 0, 1}}])/(q*z^2) - 
     (-q^4 + q^6*(3 + 3/z - 2*z) - z^(-2) - q^2/z^2 - (2*q^5)/z + 
       (q^3*(-1 + z))/z - 4*q^9*z + 2*q^18*z^3 - q^17*(-2 + z)*z^3 - 
       2*q^20*z^4 - q^21*z^4 + (q*(2 + z))/z^2 + q^7*(-4 - 3*z + z^2) - 
       q^15*z^2*(1 + z + z^2) + q^8*(3 - z^(-1) + 2*z + z^2) - 
       q^16*z^2*(1 + 4*z + z^2) - q^14*z*(3 + 7*z + z^2) + 
       q^10*(-2 - 4*z + 4*z^2) + q^13*(-1 + 3*z - 2*z^2 + z^3) + 
       q^11*(-1 + 3*z + z^2 + z^3) + q^12*(2 - 3*z - 7*z^2 + 2*z^3))*
      R4[{{6, 1, 0}, {2, 1, 1}}] + (-1 + q)*q^19*(2 + q)*z^3*
      R4[{{6, 1, 0}, {2, 2, 1}}] - 
     (q^4*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R4[{{6, 1, 0}, {3, 0, 1}}])/z - (-1 + q)^2*q^13*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R4[{{6, 1, 0}, {3, 2, 1}}] + 
     q^10*(2 + q)*(1 + q + q^2)*z^2*R4[{{6, 2, 0}, {-1, 0, 1}}] - 
     (q^2*(1 - q^2*z - q^5*z - 2*q^7*(-1 + z)*z^2 + 2*q^8*z^3 + 3*q^9*z^3 + 
        q^10*z^3 - q*(1 + z) + q^4*(1 + 2*z) - q^3*(1 + z^2) - 
        q^6*z*(-1 + z + 2*z^2))*R4[{{6, 2, 0}, {-1, 1, 1}}])/z - 
     (q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^12*z^3 - 
        q^11*(-2 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^9*(z - 4*z^2) + q^8*z*(-2 + z - z^2) + q^10*z^2*(3 + 3*z - z^2) + 
        q^7*(z + z^3))*R4[{{6, 2, 0}, {1, 0, 1}}])/z + 
     q^14*(2 + q)*z^2*(-1 + q^3*z)*R4[{{6, 2, 0}, {1, 1, 1}}] - 
     ((-1 + q)*q^7*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{6, 2, 0}, {2, 1, 1}}])/z - q^12*(-1 - q^2 + q^3*(-1 + z)*z - 
       q^4*z^2 + q^7*z^3 + q*(2 + z))*R4[{{6, 2, 0}, {3, 1, 1}}]
 

==> anc/M13RecH910_Explicit.txt <==
 - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{-3, 1, 0}, {3, 2, 2}}}])/z^3 - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-3, 1, 1}, {2, 2, 0}}}])/z^4 + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{-2, 1, 0}, {3, 2, 2}}}])/(q^2*z^4) + 
     ((-1 + q)*q^4*R1[{{1}, {{-2, 1, 0}, {4, 2, 2}}}])/z^2 - 
     (q^2*(-1 + z)*R1[{{1}, {{-2, 1, 1}, {2, 2, 0}}}])/z^2 - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-2, 2, 0}, {0, 1, 1}}}])/(q^2*z^4) - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{-2, 2, 0}, {0, 2, 0}}}])/(q^2*z^4) - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{-2, 2, 1}, {0, 0, 0}}}])/(q^2*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-2, 2, 1}, {0, 1, 0}}}])/(q^2*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-2, 2, 2}, {0, 1, 0}}}])/(q*z^4) - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{-2, 2, 2}, {0, 1, 1}}}])/(q*z^4) - 
     ((-1 + q)*q^3*R1[{{1}, {{-1, 0, 2}, {3, 2, 2}}}])/z - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{-1, 1, 0}, {0, 2, 1}}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{-1, 1, 0}, {1, 0, 2}}}])/
      (q^3*z^3) - ((1 + q^3*z)*R1[{{1}, {{-1, 1, 0}, {2, 2, 2}}}])/
      (q^2*z^2) - (q^3*(2 + q)*R1[{{1}, {{-1, 1, 0}, {3, 2, 2}}}])/z - 
     (q*(-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R1[{{1}, {{-1, 1, 0}, {4, 2, 2}}}])/z^3 - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{-1, 1, 1}, {0, 1, 0}}}])/(q^4*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{-1, 1, 1}, {0, 1, 1}}}])/
      (q^4*z^3) - ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{-1, 1, 1}, {1, 2, 0}}}])/
      (q^2*z^3) - (q*R1[{{1}, {{-1, 1, 1}, {1, 2, 2}}}])/z + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{-1, 1, 1}, {2, 2, 0}}}])/(q^9*z^5) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{-1, 1, 2}, {0, 1, 1}}}])/
      (q^3*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{-1, 1, 2}, {0, 1, 2}}}])/(q^3*z^3) - 
     ((-1 + z)*R1[{{1}, {{-1, 2, 0}, {0, 1, 1}}}])/z^2 - 
     ((1 - z)*R1[{{1}, {{-1, 2, 0}, {0, 2, 0}}}])/z^2 - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{-1, 2, 1}, {-1, 0, 0}}}])/
      (q^4*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{-1, 2, 1}, {-1, 0, 1}}}])/(q^4*z^3) - 
     ((1 - z)*R1[{{1}, {{-1, 2, 1}, {0, 0, 0}}}])/z^2 - 
     ((-1 + z)*R1[{{1}, {{-1, 2, 1}, {0, 1, 0}}}])/z^2 - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{-1, 2, 2}, {-1, 0, 1}}}])/
      (q^3*z^3) - ((-1 + q^4 - q^3*(1 + z))*
       R1[{{1}, {{-1, 2, 2}, {-1, 0, 2}}}])/(q^3*z^3) - 
     (q*(-1 + z)*R1[{{1}, {{-1, 2, 2}, {0, 1, 0}}}])/z^2 - 
     ((q - q*z)*R1[{{1}, {{-1, 2, 2}, {0, 1, 1}}}])/z^2 - 
     (q*(1 + q^2 - q^3*(-1 + z)*z - q*(2 + z))*
       R1[{{1}, {{0, 0, 2}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{0, 1, 0}, {-1, 0, 2}}}])/
      (q^2*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{0, 1, 0}, {-1, 1, 1}}}])/(q^2*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 0}, {0, 2, 1}}}])/(q^5*z^4) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{0, 1, 0}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 0}, {1, 0, 2}}}])/(q^5*z^4) - 
     ((-1 + q)*R1[{{1}, {{0, 1, 0}, {2, 0, 2}}}])/(q*z^2) + 
     ((-1 + 2*q + q^3*(-4 + z)*z + q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^4*z*(1 + z) + q^5*z^2*(1 + z) + q^2*(-1 + 3*z + 2*z^2))*
       R1[{{1}, {{0, 1, 0}, {2, 2, 2}}}])/(q^3*z^3) + 
     ((-1 + q)*q^3*R1[{{1}, {{0, 1, 0}, {3, 2, 2}}}])/z - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - q^10*z^4 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R1[{{1}, {{0, 1, 0}, {4, 2, 2}}}])/(q*z^3) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{0, 1, 1}, {-1, 0, 0}}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^2*z^2 - q^3*(1 + z))*R1[{{1}, {{0, 1, 1}, {-1, 0, 1}}}])/
      (q^3*z^3) - R1[{{1}, {{0, 1, 1}, {0, 0, 0}}}]/(q*z) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 1}, {0, 1, 0}}}])/(q^6*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 1}, {0, 1, 1}}}])/(q^6*z^4) + 
     R1[{{1}, {{0, 1, 1}, {0, 2, 1}}}]/z - 
     (q*(-1 + z)*R1[{{1}, {{0, 1, 1}, {1, 2, 0}}}])/z - 
     ((-1 + q - z + q*z - q^3*z)*R1[{{1}, {{0, 1, 1}, {1, 2, 2}}}])/z^2 - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{0, 1, 1}, {2, 2, 0}}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{0, 1, 2}, {-1, 0, 1}}}])/
      (q^2*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R1[{{1}, {{0, 1, 2}, {-1, 0, 2}}}])/(q^2*z^3) - 
     (q*R1[{{1}, {{0, 1, 2}, {-1, 2, 0}}}])/z + 
     (q*R1[{{1}, {{0, 1, 2}, {0, 1, 0}}}])/z - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 2}, {0, 1, 1}}}])/(q^5*z^4) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 1, 2}, {0, 1, 2}}}])/(q^5*z^4) - 
     R1[{{1}, {{0, 2, 0}, {-1, 1, 0}}}]/(q*z) - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{0, 2, 0}, {-1, 1, 1}}}])/(q^3*z^3) - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{0, 2, 0}, {-1, 2, 0}}}])/(q^3*z^3) + 
     R1[{{1}, {{0, 2, 0}, {0, 0, 0}}}]/(q*z) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 0}, {0, 1, 1}}}])/(q^11*z^5) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 0}, {0, 2, 0}}}])/(q^11*z^5) - 
     ((-1 + 3*q - 2*q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 1}, {-1, 0, 0}}}])/(q^6*z^4) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + q^5*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 1}, {-1, 0, 1}}}])/(q^6*z^4) - 
     ((-1 + q*(2 + z) - q^2*(1 + z^2))*R1[{{1}, {{0, 2, 1}, {-1, 1, 0}}}])/
      (q^3*z^3) + (q*R1[{{1}, {{0, 2, 1}, {-1, 2, 0}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 1}, {0, 0, 0}}}])/(q^11*z^5) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 + q^10*z^4 - 
        3*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 1}, {0, 1, 0}}}])/(q^11*z^5) + 
     R1[{{1}, {{0, 2, 1}, {1, 0, 0}}}] + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 2}, {-1, 0, 1}}}])/(q^5*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + q^5*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{0, 2, 2}, {-1, 0, 2}}}])/(q^5*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{0, 2, 2}, {-1, 1, 0}}}])/(q^2*z^3) - 
     ((1 - q*(2 + z) + q^2*(1 + z^2))*R1[{{1}, {{0, 2, 2}, {-1, 1, 1}}}])/
      (q^2*z^3) + ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 2}, {0, 1, 0}}}])/(q^10*z^5) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{0, 2, 2}, {0, 1, 1}}}])/(q^10*z^5) + 
     ((-1 + q)*q^3*R1[{{1}, {{1, 0, 0}, {3, 2, 2}}}])/z + 
     ((-1 + q)*q^2*R1[{{1}, {{1, 0, 1}, {1, 2, 2}}}])/z - 
     q^4*R1[{{1}, {{1, 0, 2}, {2, 2, 2}}}] - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^11*z^3 - 2*q^12*z^4 - 9*q^13*z^4 - 
        2*q^14*z^4 + q^15*z^4 + q*(1 + z) + q^2*(1 + z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{1}, {{1, 0, 2}, {3, 2, 2}}}])/(q^7*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 0}, {-1, 0, 2}}}])/(q^4*z^4) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 0}, {-1, 1, 1}}}])/(q^4*z^4) - 
     ((1 - q)*R1[{{1}, {{1, 1, 0}, {-1, 1, 2}}}])/(q*z^2) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{1, 1, 0}, {-1, 2, 1}}}])/(q^3*z^2) + 
     ((1 + q^2 - q^4 + q^3*z)*R1[{{1}, {{1, 1, 0}, {0, 0, 2}}}])/(q^3*z^2) - 
     ((2 + q - z - q*z)*R1[{{1}, {{1, 1, 0}, {0, 2, 1}}}])/z - 
     ((-1 + 3*q - 2*q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 0}, {0, 2, 2}}}])/(q^4*z^3) - 
     ((-2 + q*(-1 + z))*R1[{{1}, {{1, 1, 0}, {1, 0, 2}}}])/z - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{1}, {{1, 1, 0}, {2, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^10*z^4 - 2*q^14*z^4 - q^15*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^7*z^2*(2 + 3*z) + q^4*(z - 2*z^2) + 
        q^8*z^2*(-1 - z + z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{1, 1, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     (q*(-1 - 3*q^2 - q^4*(-2 + z)*z + 2*q^6*z^2 - q^5*z^2*(1 + z) + 
        q*(3 + z) + q^3*(1 - 3*z + z^2))*R1[{{1}, {{1, 1, 0}, {3, 2, 2}}}])/
      z^2 - ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(13 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-1 + 3*z) + q^20*z^5*(-1 + 9*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(6 + 5*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R1[{{1}, {{1, 1, 0}, {4, 2, 2}}}])/(q^13*z^6) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 1}, {-1, 0, 0}}}])/(q^5*z^4) - 
     ((-1 + 3*q - 2*q^4*(-1 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^2*(-3 + 2*z + 2*z^2) + q^3*(1 - 4*z + 2*z^2 + z^3))*
       R1[{{1}, {{1, 1, 1}, {-1, 0, 1}}}])/(q^5*z^4) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{1, 1, 1}, {-1, 1, 0}}}])/(q^4*z^2) + 
     ((1 + q^3*(1 + z) + q^4*(-1 + z^2))*R1[{{1}, {{1, 1, 1}, {-1, 1, 1}}}])/
      (q^4*z^2) - ((-1 + q - z)*R1[{{1}, {{1, 1, 1}, {0, 0, 0}}}])/
      (q^2*z^2) + ((2 + q)*R1[{{1}, {{1, 1, 1}, {0, 1, 1}}}])/(q*z) - 
     ((-1 + q)*R1[{{1}, {{1, 1, 1}, {0, 1, 2}}}])/z - 
     ((-1 - q^2 + q*(2 + z))*R1[{{1}, {{1, 1, 1}, {0, 2, 0}}}])/(q^2*z^2) - 
     ((1 - q + q^2*z^2)*R1[{{1}, {{1, 1, 1}, {0, 2, 1}}}])/(q^2*z^2) - 
     q*R1[{{1}, {{1, 1, 1}, {0, 2, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{1, 1, 1}, {1, 2, 0}}}])/(q^9*z^4) - 
     ((1 - 2*q - 2*q^6*z^2 - q^7*z^3 + 3*q^4*z*(1 + z) + q^3*z*(2 + z) - 
        q^5*z*(2 + 3*z) + q^2*(1 - 3*z - 2*z^2))*
       R1[{{1}, {{1, 1, 1}, {1, 2, 2}}}])/(q^3*z^3) - 
     ((-1 + q^5*z^2 + q^7*z^3 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{1, 1, 1}, {2, 2, 0}}}])/(q^5*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{1, 1, 2}, {-1, 0, 1}}}])/(q^4*z^4) - 
     ((1 - 3*q + q^4*(-2 + z)*z + q^6*z^3 - 2*q^8*z^3 - q^9*z^3 - 
        q^5*z^2*(1 + 2*z) + q^2*(3 - 2*z - 2*z^2) - q^3*(1 - 4*z + z^2))*
       R1[{{1}, {{1, 1, 2}, {-1, 0, 2}}}])/(q^4*z^4) + 
     ((1 + q^5*z + q^3*(1 + z) - q^4*(1 + z))*
       R1[{{1}, {{1, 1, 2}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{1, 1, 2}, {-1, 1, 2}}}])/(q^3*z^2) - 
     ((-1 + q - z)*R1[{{1}, {{1, 1, 2}, {-1, 2, 0}}}])/z^2 - 
     ((1 - q + z)*R1[{{1}, {{1, 1, 2}, {0, 1, 0}}}])/z^2 + 
     ((2 + q)*R1[{{1}, {{1, 1, 2}, {0, 1, 1}}}])/z - 
     ((2 + q)*R1[{{1}, {{1, 1, 2}, {0, 1, 2}}}])/z - 
     q*R1[{{1}, {{1, 1, 2}, {0, 2, 0}}}] - 
     ((1 + q^2 - q*(2 + z))*R1[{{1}, {{1, 1, 2}, {0, 2, 1}}}])/(q*z^2) - 
     ((-1 - q^3*z + q^4*z + q*(2 + z) - q^2*(1 + z^2))*
       R1[{{1}, {{1, 1, 2}, {0, 2, 2}}}])/(q*z^2) - 
     ((-1 + q - z)*R1[{{1}, {{1, 2, 0}, {-1, 1, 0}}}])/(q^2*z^2) - 
     ((-1 + z)*R1[{{1}, {{1, 2, 0}, {-1, 1, 1}}}])/z - 
     (-1 + z^(-1))*R1[{{1}, {{1, 2, 0}, {-1, 2, 0}}}] - 
     ((1 - q + z)*R1[{{1}, {{1, 2, 0}, {0, 0, 0}}}])/(q^2*z^2) - 
     ((2 + q - q*z)*R1[{{1}, {{1, 2, 0}, {0, 1, 0}}}])/(q*z) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{1, 2, 0}, {0, 1, 1}}}])/(q^5*z^3) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^6*z^3 - q^7*z^3 - q*(2 + z))*
       R1[{{1}, {{1, 2, 0}, {0, 2, 0}}}])/(q^5*z^3) - 
     R1[{{1}, {{1, 2, 1}, {-2, 0, 1}}}]/z + 
     ((2 + q)*R1[{{1}, {{1, 2, 1}, {-1, 0, 0}}}])/(q*z) - 
     ((-1 + q - z + 2*q*z + q^2*z)*R1[{{1}, {{1, 2, 1}, {-1, 0, 1}}}])/
      (q^2*z^2) - ((1 - q + z + q^2*(-1 + z)*z)*
       R1[{{1}, {{1, 2, 1}, {-1, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q + z)*R1[{{1}, {{1, 2, 1}, {-1, 2, 0}}}])/z^2 + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{1, 2, 1}, {0, 0, 0}}}])/(q^5*z^3) - 
     q*R1[{{1}, {{1, 2, 1}, {0, 0, 2}}}] - 
     ((-1 + q^2*(-1 + z) + q^3*(-2 + z)*z - q^4*z^2 + q^7*z^3 - 
        q^5*z*(1 + z) + q*(2 + z) + q^6*(z + z^3))*
       R1[{{1}, {{1, 2, 1}, {0, 1, 0}}}])/(q^5*z^3) + 
     q*R1[{{1}, {{1, 2, 1}, {0, 2, 0}}}] + 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{1, 2, 1}, {3, 0, 2}}}] - 
     ((2 + q)*R1[{{1}, {{1, 2, 2}, {-1, 0, 1}}}])/z - 
     ((1 - q + z - 2*q*z - q^2*z)*R1[{{1}, {{1, 2, 2}, {-1, 0, 2}}}])/
      (q*z^2) - (q*(-1 + z)*R1[{{1}, {{1, 2, 2}, {-1, 1, 0}}}])/z + 
     ((1 - q + z + q^2*(-1 + z)*z)*R1[{{1}, {{1, 2, 2}, {-1, 1, 1}}}])/
      (q*z^2) - ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + 
        q^7*z^3 + q*(2 + z))*R1[{{1}, {{1, 2, 2}, {0, 1, 0}}}])/(q^4*z^3) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^5*z^2 + 
        q^6*(-1 + z)*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{1, 2, 2}, {0, 1, 1}}}])/(q^4*z^3) - 
     (q*(1 - q + z)*R1[{{1}, {{1, 2, 2}, {1, 0, 1}}}])/z - 
     ((-1 + q^3*(-2 + z)*z + q*(2 + z) - q^2*(1 + 2*z))*
       R1[{{1}, {{2, 0, 1}, {1, 2, 2}}}])/z^2 + 
     ((-1 + q^2 + q^3*(-1 + z) - q^4*z - 3*q^6*z^2 + q*(1 + z) + 
        q^7*z^2*(1 + z) + q^5*z*(-1 + z + z^2))*
       R1[{{1}, {{2, 0, 1}, {3, 2, 1}}}])/z^2 - 
     (q*(-1 + 2*z + 4*q^5*(-1 + z)*z - 2*q^2*(3 + z) + q^6*z*(3 + z) + 
        q^8*z^2*(-1 + 4*z) + q*(4 + 2*z - z^2) - q^7*z*(1 - z + z^2) + 
        q^3*(4 + 3*z^2) - q^4*(1 - 3*z + 2*z^2 + z^3))*
       R1[{{1}, {{2, 0, 1}, {4, 2, 2}}}])/z^2 + 
     q^5*(-1 + z)*R1[{{1}, {{2, 0, 2}, {2, 2, 2}}}] - 
     ((1 + 2*q^7*(-1 + z)*z - 2*q^10*(-2 + z)*z^3 + 2*q^15*(-1 + z)^2*z^3 - 
        q^19*z^5 + 6*q^23*z^6 + q^24*z^6 - q^22*(-5 + z)*z^6 - q^20*z^7 - 
        2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) - q^21*z^6*(5 + z) + q^9*z^2*(7 + 9*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^18*z^4*(-1 + z^2) + q^8*z*(1 - 8*z + z^2) + 
        q^13*z^3*(1 + 6*z + z^2) + q^12*z^3*(-2 - 7*z + 2*z^2) + 
        q^17*z^4*(-3 - 5*z + 2*z^2) - q^14*z^3*(1 - 3*z + 3*z^2) - 
        q^11*z^2*(1 + 2*z + 4*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 7*z - 4*z^2 + z^3))*R1[{{1}, {{2, 0, 2}, {3, 2, 2}}}])/
      (q^11*z^5) - (q*(-2 + q*(-1 + z))*R1[{{1}, {{2, 1, 0}, {-1, 0, 2}}}])/
      z + (q*(-2 + q*(-1 + z))*R1[{{1}, {{2, 1, 0}, {-1, 1, 1}}}])/z - 
     ((-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R1[{{1}, {{2, 1, 0}, {-1, 1, 2}}}])/(q^4*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 0}, {-1, 2, 1}}}])/(q^4*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{2, 1, 0}, {-1, 2, 2}}}])/(q^2*z) - 
     ((1 - z - q^3*(-2 + z)*z + 2*q^7*z^3 + q^8*z^3 + q^4*z^2*(1 + z) + 
        2*q*(-1 + z + z^2) - q^2*(-1 + 3*z + z^2))*
       R1[{{1}, {{2, 1, 0}, {0, 0, 2}}}])/(q^3*z^3) - 
     (1 - q)*R1[{{1}, {{2, 1, 0}, {0, 2, 0}}}] - 
     (1 + 2*q + z^(-1) + 1/(q^2*z) - q^2/z)*
      R1[{{1}, {{2, 1, 0}, {0, 2, 1}}}] - 
     (q^2*(q*(-1 + z) - 2*(1 + z))*R1[{{1}, {{2, 1, 0}, {0, 2, 2}}}])/z - 
     ((-1 + q)*R1[{{1}, {{2, 1, 0}, {1, 0, 2}}}])/z - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-2 + z)*z^3 + q^10*z^4 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{2, 1, 0}, {2, 0, 2}}}])/(q^6*z^3) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{2, 1, 0}, {2, 2, 0}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(7 - 3*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - q^21*z^6*(15 + z) + 
        q^18*z^5*(1 + 2*z) - q^20*z^5*(1 + 7*z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) - 
        2*q^9*z^2*(-4 - 5*z + z^2) + 2*q^13*z^3*(3 + 3*z + z^2) + 
        q^8*z*(1 - 7*z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-6 - 13*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) + q^6*(z + z^2 - z^3) + 
        q^19*z^4*(-1 - 4*z - 4*z^2 + z^3) + q^16*z^3*(-2 + 11*z - 11*z^2 + 
          2*z^3) + q^22*(z^6 - 3*z^7))*R1[{{1}, {{2, 1, 0}, {2, 2, 2}}}])/
      (q^16*z^6) - ((-1 - q^5*z^3 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 + 
        q*(1 + z) - q^16*z^5*(4 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^10*z^3*(7 + 4*z) + q^8*z*(-1 + 7*z) + q^11*z^3*(2 - 4*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^14*z^4*(-1 + z + z^2) - 
        q^12*z^3*(2 + 3*z + z^2) - q^13*z^3*(-1 + 8*z + z^2) + 
        q^9*z^2*(-5 - 6*z + 2*z^2) + q^7*z*(2 - z + 2*z^2) + 
        q^15*(z^4 + z^6))*R1[{{1}, {{2, 1, 0}, {3, 2, 2}}}])/(q^6*z^4) - 
     ((1 + q^13*(-3 + z)*z^2 - 6*q^16*z^4 + q^18*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^14*z^3*(-2 + 3*z) - q^15*z^3*(1 + 3*z) + 
        q^3*(-1 + z - z^2) - q^8*z*(4 + z + z^2) + q^6*z*(1 + 3*z + z^2) + 
        q^12*z*(-1 + 6*z + 3*z^2) - q^10*z*(6 + z + 6*z^2) + 
        q^9*(5*z - 2*z^3) + q^5*(3 + 2*z - 4*z^2 + z^3) + 
        q^11*z*(4 - 2*z + 5*z^2 + z^3) - q^7*(1 + z - 6*z^2 + 2*z^3))*
       R1[{{1}, {{2, 1, 0}, {4, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + q^6*z^3 + q^7*z^3 + 
        q^2*(-1 + 2*z + 2*z^2))*R1[{{1}, {{2, 1, 1}, {-1, 0, 1}}}])/
      (q^5*z^3) - ((-1 + q)*q*R1[{{1}, {{2, 1, 1}, {-1, 0, 2}}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + q^6*z^3 + q^7*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {-1, 1, 0}}}])/(q^5*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z - q^7*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(2 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {-1, 1, 1}}}])/(q^5*z^3) + 
     q*R1[{{1}, {{2, 1, 1}, {-1, 2, 1}}}] - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 0, 0}}}])/(q^5*z^3) - 
     ((-1 + q^4 - q^3*(1 + 3*z))*R1[{{1}, {{2, 1, 1}, {0, 1, 1}}}])/(q^3*z) - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 1, 2}}}])/(q^2*z^2) + 
     q*(1 + q + 2*q^2 + q^3 - q*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 0}}}] - 
     ((-1 + 2*q + q^3*(-2 + z)*z + 3*q^6*z^3 + q^7*z^3 + q^5*z^2*(1 + z) - 
        q^4*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 1}, {0, 2, 1}}}])/(q^4*z^3) + 
     (q*(1 - q + z + q^2*z)*R1[{{1}, {{2, 1, 1}, {0, 2, 2}}}])/z - 
     q^2*R1[{{1}, {{2, 1, 1}, {1, 0, 2}}}] - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{2, 1, 1}, {1, 2, 0}}}])/(q^2*z^2) - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 + 10*q^14*z^4 - 
        q^15*(-1 + z)*z^4 - 3*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) - q^16*z^4*(1 + 2*z) - 
        q^8*z*(1 + 3*z) + q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^13*z^3*(1 + 6*z + 4*z^2) + 
        q^11*(z^2 + 4*z^3 - 3*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R1[{{1}, {{2, 1, 1}, {1, 2, 2}}}])/(q^9*z^4) - 
     ((-1 + q)*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 - q*(2 + z))*R1[{{1}, {{2, 1, 1}, {2, 2, 0}}}])/(q^6*z^3) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{2, 1, 1}, {3, 0, 2}}}] + 
     ((-1 + q - q^17*(-3 + z)*z^4 + q^23*z^7 - 4*q^24*z^7 - 8*q^25*z^7 - 
        3*q^26*z^7 + q^22*z^6*(2 + z) + 3*q^18*z^5*(3 + z) + 
        q^21*z^6*(8 + z) + 2*q^5*z*(2 + 2*z - 3*z^2) + 2*q^6*z*(-1 + z^2) - 
        2*q^16*z^4*(3 + z^2) + q^8*z^2*(14 + z^2) - 
        q^20*z^5*(2 - 6*z + z^2) + q^9*z^2*(-9 - 5*z + z^2) + 
        q^4*z*(-2 - 4*z + z^2) + q^2*(1 + 8*z + z^2) - 
        q^3*(1 + 9*z + 4*z^2) + q^7*z*(1 - 3*z + 6*z^2) + 
        q^10*z^2*(1 - 11*z - 9*z^2 + z^3) - q^19*z^4*(1 + z - 8*z^2 + z^3) + 
        q^14*z^3*(10 + 10*z - 8*z^2 + z^3) - q^12*z^2*(2 + 2*z + 5*z^2 + 
          z^3) + q^15*z^3*(-2 + 10*z + 7*z^2 + z^3) + 
        q^11*z^2*(1 + 6*z - 10*z^2 + 2*z^3) - q^13*z^2*(-1 + 9*z + 11*z^2 + 
          6*z^3))*R1[{{1}, {{2, 1, 1}, {3, 2, 1}}}])/(q^7*z^4*(-1 + q^5*z)) - 
     (q*(1 - q^4*z + q^5*(-6 + z)*z^2 + 2*q^6*(-2 + z)*z^2 + 
        q^7*(-1 + z)*z^2 - 2*q^9*z^3 - 7*q^10*z^3 + q^11*(-7 + z)*z^3 + 
        q^12*(-2 + z)*z^3 + 2*q^14*z^4 - q^15*z^4 - 5*q^16*z^4 - 2*q^17*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{2, 1, 1}, {4, 2, 2}}}])/z^2 + 
     (q*(2 + q)*R1[{{1}, {{2, 1, 2}, {-1, 0, 1}}}])/z - 
     ((1 - q^3*(-2 + z)*z - q*(2 + z) + q^2*(1 + 2*z))*
       R1[{{1}, {{2, 1, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     (q*(2 + q + z)*R1[{{1}, {{2, 1, 2}, {-1, 1, 0}}}])/z - 
     ((-1 + 3*q + 4*q^4*z + q^6*(-2 + z)*z^2 + 2*q^8*z^3 + q^9*z^3 - 
        q^5*z*(1 + z) + q^3*(1 - 5*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 2}, {-1, 1, 1}}}])/(q^4*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 1, 2}, {-1, 1, 2}}}])/(q^4*z^3) - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{1}, {{2, 1, 2}, {-1, 2, 0}}}])/
      (q^3*z^3) + q*R1[{{1}, {{2, 1, 2}, {0, 0, 0}}}] - 
     ((-1 + q)*(1 - q + 2*q^5*z^3 + q^6*z^3 - 2*q^2*z*(1 + z) - 
        q^3*z*(1 + 2*z) + q^4*(z + 2*z^3))*R1[{{1}, {{2, 1, 2}, {0, 1, 0}}}])/
      (q^3*z^3) - (q - 1/(q^2*z))*R1[{{1}, {{2, 1, 2}, {0, 1, 1}}}] - 
     ((1 + q^3 - q^4 + 3*q^3*z)*R1[{{1}, {{2, 1, 2}, {0, 1, 2}}}])/(q^2*z) - 
     (q*(-1 + q - z)*R1[{{1}, {{2, 1, 2}, {0, 2, 0}}}])/z - 
     (q^2*(-2 + q*(-1 + z))*R1[{{1}, {{2, 1, 2}, {0, 2, 1}}}])/z - 
     ((1 - 2*q^3*(-1 + z)*z + q^2*(1 + z) + q*(-2 + z^2))*
       R1[{{1}, {{2, 1, 2}, {0, 2, 2}}}])/z^2 - 
     q^2*R1[{{1}, {{2, 1, 2}, {1, 0, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R1[{{1}, {{2, 1, 2}, {1, 2, 0}}}])/
      (q^3*z^2) - q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{2, 1, 2}, {3, 0, 0}}}] - 
     ((2 + q - q*z)*R1[{{1}, {{2, 2, 0}, {-1, 0, 0}}}])/z - 
     ((-1 - 2*q^2 + q^3*(-1 + z))*R1[{{1}, {{2, 2, 0}, {-1, 0, 1}}}])/
      (q^2*z) - ((1 - 2*q + 2*q^3*z + q^4*z^2 + q^2*(1 - 2*z - 2*z^2))*
       R1[{{1}, {{2, 2, 0}, {-1, 1, 0}}}])/(q^5*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{2, 2, 0}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{2, 2, 0}, {-1, 2, 0}}}])/(q^10*z^4) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R1[{{1}, {{2, 2, 0}, {0, 0, 0}}}])/(q^5*z^3) - 
     (1 + (1 + q^(-3) - q)/z)*R1[{{1}, {{2, 2, 0}, {0, 1, 0}}}] - 
     ((-1 + q^5*z^2 - 2*q^9*z^3 + q^8*(-2 + z)*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{2, 2, 0}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((2*q^9 + q^11 - q^10*(-3 + z) - q^8*(-2 + z) + z^(-3) - q^5/z + 
        2*q^14*z + q^15*z - (q*(3 + z))/z^3 + (q^2*(3 + z))/z^3 + 
        (q^4*(-1 + 2*z))/z^2 + (q^3*(-1 + z - z^2))/z^3)*
       R1[{{1}, {{2, 2, 0}, {0, 2, 0}}}])/q^7 + (-1 + q)*q^12*(2 + q)*z^2*
      R1[{{1}, {{2, 2, 0}, {3, 2, 0}}}] - 
     ((1 + q^5*z - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - q*(1 + z) + 
        6*q^9*z^2*(1 + z) + q^16*z^5*(2 + z) - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) - q^11*z^3*(7 + 6*z) - q^15*z^4*(4 - 2*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^12*z^3*(-2 - 5*z + 2*z^2) + 
        q^13*z^3*(3 + 7*z + 2*z^2) + q^10*z^2*(-2 + 10*z + 7*z^2) - 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3) - q^14*z^3*(1 - 8*z - 3*z^2 + z^3) + 
        q^7*z*(-2 - z - 2*z^2 + z^3) + q^6*(z - 7*z^3 + z^4))*
       R1[{{1}, {{2, 2, 0}, {3, 2, 1}}}])/(q^7*z^4) - 
     ((-1 + q - z)*R1[{{1}, {{2, 2, 1}, {-2, 0, 1}}}])/(q*z^2) - 
     q^2*R1[{{1}, {{2, 2, 1}, {-2, 1, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) - q^10*z^2*(1 + z) + 
        q*(2 + z) + q^9*z^3*(2 + z))*R1[{{1}, {{2, 2, 1}, {-1, 0, 0}}}])/
      (q^10*z^4) - ((1 + q^3*z - q^7*z^3 + q^2*(1 - 2*z - 2*z^2) + 
        q^4*z*(2 + z - z^2) - q*(2 + z^2) + q^5*z*(-1 + z + z^2))*
       R1[{{1}, {{2, 2, 1}, {-1, 0, 1}}}])/(q^5*z^3) + 
     (q*(-2 + q*(-1 + z))*R1[{{1}, {{2, 2, 1}, {-1, 0, 2}}}])/z - 
     ((1 + q^2 - q^5*z + 2*q^6*z - q^3*(-1 + z)*z + q^4*z^2 - 2*q^11*z^3 - 
        q^13*z^4 - q^14*z^4 - q*(2 + z) - q^8*z^2*(2 + z) - 
        q^9*z^2*(1 + 2*z) + q^12*z^3*(-1 + 3*z) + q^7*z*(-1 + 2*z + z^2) + 
        q^10*(z^2 - z^4))*R1[{{1}, {{2, 2, 1}, {-1, 1, 0}}}])/(q^10*z^4) - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R1[{{1}, {{2, 2, 1}, {-1, 2, 0}}}])/
      (q^3*z^3) - ((1 - q^5*z^2 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^14*z^4 + q^15*z^4 - q^7*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^8*(z^2 + z^3 - z^4))*
       R1[{{1}, {{2, 2, 1}, {0, 0, 0}}}])/(q^7*z^3) - 
     (q*(-1 + q - z)*R1[{{1}, {{2, 2, 1}, {0, 0, 2}}}])/z - 
     ((-1 + 3*q^4*z - q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^14*z^4 - q^15*z^4 + 
        q*(3 + z) - q^2*(4 + z) + q^6*(1 - 2*z - 3*z^2) + 
        2*q^5*(-1 - z + z^2) + q^3*(3 - z + z^2) + q^7*(z + z^3) + 
        q^8*z*(2 + 2*z + 2*z^2 + z^3) - q^9*(z + 2*z^3))*
       R1[{{1}, {{2, 2, 1}, {0, 1, 0}}}])/(q^7*z^3) - 
     q^2*R1[{{1}, {{2, 2, 1}, {0, 1, 1}}}] - 
     (q*(1 - q + z)*R1[{{1}, {{2, 2, 1}, {0, 2, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^3 + 
        q^2*(-1 + 2*z + z^2))*R1[{{1}, {{2, 2, 1}, {1, 0, 0}}}])/(q^2*z^2) - 
     q*(2 + q^2*(1 - 2*z) - q*(-3 + z) + q^3*z + 2*q^5*z + 3*q^6*z + q^7*z)*
      R1[{{1}, {{2, 2, 1}, {1, 0, 2}}}] - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R1[{{1}, {{2, 2, 1}, {4, 0, 2}}}])/z^2 + 
     ((-1 + q)*q^2*R1[{{1}, {{2, 2, 2}, {-2, 0, 2}}}])/z - 
     ((-1 + q^6 - q^4*z - q^3*(1 + z))*R1[{{1}, {{2, 2, 2}, {-1, 0, 1}}}])/
      (q^3*z) - ((-1 - q^3*z - q^5*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z^2) + q^4*z*(-2 - z + z^2) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{2, 2, 2}, {-1, 0, 2}}}])/(q^4*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{2, 2, 2}, {-1, 1, 0}}}])/(q^9*z^4) - 
     ((-1 - q^2 + q^5*z - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^10*z^2 - 
        q^11*z^4 - 3*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^8*z^2*(2 + z) + q^9*z^2*(1 + 2*z) - q^7*z*(-1 + 2*z + z^2))*
       R1[{{1}, {{2, 2, 2}, {-1, 1, 1}}}])/(q^9*z^4) - 
     (q*(1 - q + z)*R1[{{1}, {{2, 2, 2}, {0, 0, 1}}}])/z - 
     ((-1 + q^5*z^2 - 2*q^7*z^2 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^8*z^2*(-1 - z + z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{2, 2, 2}, {0, 1, 0}}}])/(q^6*z^3) - 
     ((1 - q^5*(-1 + z)*z + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^14*z^4 + 
        q^15*z^4 - q^6*z*(2 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^7*z*(1 + 2*z) + q^3*(-1 + z - z^2) - 
        q^8*z^2*(-2 + z^2))*R1[{{1}, {{2, 2, 2}, {0, 1, 1}}}])/(q^6*z^3) - 
     (q^3 - q^5)*R1[{{1}, {{2, 2, 2}, {0, 1, 2}}}] - 
     q^3*(-2 + 2*q - z)*R1[{{1}, {{2, 2, 2}, {1, 0, 1}}}] - 
     ((1 + q^5*z^3 + q^12*z^4 + 4*q^16*z^5 + q^17*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 - q*(1 + z) + q^13*z^4*(7 + z) - 
        q^2*(1 + 2*z) + q^15*z^4*(-1 + 3*z) + q^3*(1 + 3*z) + 
        q^10*z^3*(6 + 5*z) + q^8*z*(1 - 5*z + z^2) - 
        q^11*z^3*(1 - 4*z + z^2) - 2*q^9*z^2*(-2 - 3*z + z^2) - 
        q^14*z^4*(-2 + z + z^2) + q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3))*
       R1[{{1}, {{2, 2, 2}, {2, 2, 0}}}])/(q^7*z^4) - 
     ((-1 - q^15*(-1 + z)*z^4 + q^16*z^5 + q^17*z^5 + q*(1 + z) - 
        q^5*z^2*(1 + z) - q^13*z^4*(9 + z) + q^2*(1 + 2*z) + 
        q^14*z^4*(-2 + 3*z) - q^3*(1 + 3*z) + q^11*z^3*(-1 + 4*z) - 
        q^9*z^2*(1 + 5*z) - q^8*z*(1 - 3*z + z^2) + q^7*z*(2 - z + z^2) - 
        q^12*z^3*(1 + z + z^2) + q^6*z*(-1 + z + 2*z^2) - q^10*(z^2 + z^4))*
       R1[{{1}, {{2, 2, 2}, {3, 2, 2}}}])/(q^2*z^3) + 
     ((1 + q^2 + q^3*z + q^4*z^2 + q^6*z^2 - q^7*z^2*(1 + z) - q*(2 + z))*
       R1[{{1}, {{3, 0, 0}, {3, 2, 1}}}])/z^2 - 
     ((1 - q*z - q^3*(-1 + z)*z + 10*q^13*z^4 - q^14*(-10 + z)*z^4 - 
        5*q^17*z^5 - q^18*z^5 - 4*q^21*z^6 - 4*q^22*z^6 - q^23*z^6 - 
        2*q^2*(1 + z) + q^5*z*(2 + z) - q^16*z^4*(1 + 5*z) + 
        q^10*z^2*(2 + 11*z - 7*z^2) + q^4*(1 - 2*z^2) + 
        q^12*z^3*(3 + 4*z - z^2) + q^6*z*(1 + z + z^2) - 
        q^8*z*(1 + 9*z + 2*z^2) + q^11*z^2*(1 + z + 4*z^2) - 
        q^7*z*(1 - 6*z - 2*z^2 + z^3) + q^9*(z + z^2 + 7*z^3 - z^4) + 
        q^15*(z^4 + 2*z^5 - z^6))*R1[{{1}, {{3, 0, 0}, {3, 2, 2}}}])/
      (q^7*z^4) + (q*(2*z + q^2*z + 2*q^11*z^3 - q^10*(-5 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) + q^13*z^3*(-1 + 2*z) + 
        q^7*z*(-4 + z - 2*z^2) + q*(-1 + z - z^2) - q^6*z*(-3 + z^2) - 
        q^9*z^2*(-3 + z^2) + q^5*z*(-4 + 3*z + z^2) + q^3*(3 + 2*z + 2*z^2) + 
        q^8*z*(2 - 3*z + 4*z^2) - q^4*(2 + z^3))*
       R1[{{1}, {{3, 0, 0}, {4, 2, 2}}}])/z^2 - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-2 + z)*z^3 + 3*q^22*(-1 + z)*z^6 + 
        q^24*(-1 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + q^21*z^6*(8 + z) + 
        q^23*z^6*(-7 + 3*z) + q^20*z^5*(-1 + 7*z) + 
        q^15*z^3*(-2 + 3*z - 4*z^2) + q^17*z^4*(2 + 8*z - 3*z^2) + 
        q^12*z^3*(7 + 9*z - 2*z^2) + q^19*z^5*(5 + 5*z - z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^18*z^4*(-2 + 3*z + z^2) + q^9*z^2*(-6 - 9*z + 2*z^2) - 
        q^8*z*(1 - 6*z + 2*z^2) - q^13*z^3*(3 + 5*z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 4*z^2) + q^14*z^3*(1 - 4*z + 5*z^2) + 
        q^16*(z^3 - 7*z^4 + 6*z^5 - 2*z^6))*
       R1[{{1}, {{3, 0, 1}, {3, 2, 2}}}])/(q^11*z^5) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^11*z^3 - 2*q^12*z^4 - 5*q^13*z^4 + 
        q^15*z^4 + q*(1 + z) + q^2*(1 + z) + q^9*z^2*(-2 - 2*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^8*z*(-1 + 5*z + 2*z^2))*
       R1[{{1}, {{3, 0, 2}, {2, 2, 2}}}])/(q^5*z^3) - 
     ((-1 - q^2 + 4*q^4*z + q^6*z^3 - q^15*z^6 + 4*q^23*z^6 - 
        3*q^24*(-1 + z)*z^6 + 4*q^26*z^7 - q^27*z^7 + q^28*z^7 + q^29*z^7 + 
        q*(2 + z) - q^21*z^6*(6 + z) + q^25*z^6*(1 + 3*z) - 
        2*q^16*z^4*(4 + 3*z) + q^20*z^5*(1 + 5*z) + 
        q^18*z^4*(-1 - 4*z + z^2) + q^14*z^3*(-5 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) - q^5*(-2 + z + z^2) + 
        q^17*z^4*(-9 - z + 2*z^2) + q^8*z*(-2 + 5*z + 2*z^2) - 
        q^7*(1 + z^3) + q^9*z*(-1 - 6*z - 3*z^2 + z^3) + 
        2*q^13*z^2*(-2 - 4*z - 2*z^2 + z^3) + q^11*z*(1 + 5*z + 7*z^2 + 
          2*z^3) + q^10*z*(1 - z - 4*z^2 + 3*z^3) - 
        q^12*z*(1 - z + 14*z^2 + 3*z^3) + q^19*(z^4 + 2*z^6))*
       R1[{{1}, {{3, 0, 2}, {3, 2, 1}}}])/(q^13*z^5) - 
     ((1 - q^4*z + 2*q^16*z^5 - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - 
        q*(1 + z) - q^15*z^5*(5 + z) - q^2*(1 + 3*z) - 
        q^10*z^2*(1 - 11*z + z^2) - q^7*z*(2 - 4*z + z^2) + 
        q^11*z^3*(-4 - 2*z + z^2) + q^9*z^2*(7 + 4*z + z^2) + 
        q^13*z^3*(-2 + 5*z + z^2) + q^3*(1 + 5*z + z^2) + 
        q^12*z^3*(1 - 2*z + 2*z^2) + q^6*z*(1 - 2*z - 4*z^2 + z^3) - 
        q^14*z^3*(-1 - 2*z + 2*z^2 + z^3) + q^8*(z - 9*z^2 + z^3 - z^4))*
       R1[{{1}, {{3, 0, 2}, {3, 2, 2}}}])/(q^6*z^4) - 
     (1 + 2*q)*R1[{{1}, {{3, 1, 0}, {-1, 0, 1}}}] - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{3, 1, 0}, {-1, 0, 2}}}])/(q*z) - 
     ((1 + q - q^4 - q^2*(1 + z) + q^3*(1 + z))*
       R1[{{1}, {{3, 1, 0}, {-1, 1, 1}}}])/(q*z) - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - q^10*z^4 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R1[{{1}, {{3, 1, 0}, {-1, 1, 2}}}])/(q^6*z^3) + 
     q^2*(-2 + q*(-1 + z) + z)*R1[{{1}, {{3, 1, 0}, {-1, 2, 1}}}] - 
     ((-1 + 3*q - q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R1[{{1}, {{3, 1, 0}, {-1, 2, 2}}}])/(q^2*z^2) - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-4 + z)*z^3 + 
        q^9*(-1 + z)*z^3 + q^10*z^4 - 2*q^14*z^4 - q^15*z^4 + q*(3 + z) - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{3, 1, 0}, {0, 0, 2}}}])/(q^6*z^3) - 
     ((-1 + q)*R1[{{1}, {{3, 1, 0}, {0, 1, 0}}}])/(q*z) - 
     ((-1 - 2*q^7*(-1 + z)*z + q^14*(-2 + z)*z^4 + 2*q^18*z^5 - 
        q^17*(-8 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) - 
        q^13*z^4*(7 + z) + q^16*z^5*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2) + 
        q^15*(z^4 - 2*z^5))*R1[{{1}, {{3, 1, 0}, {0, 1, 1}}}])/(q^14*z^5) + 
     q*(2 + q - q*z + 2*q^4*z + q^5*z)*R1[{{1}, {{3, 1, 0}, {0, 2, 0}}}] - 
     (-q^3 - 1/(q*z^2) + (2 - z)/z^2 + (q^2*(-2 + z))/z + q^4*z + q^5*z - 
       2*q^6*z - q^7*z + (q*(-1 + 3*z + 2*z^2))/z^2)*
      R1[{{1}, {{3, 1, 0}, {0, 2, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^6*z^2 + q^10*z^2 + 
        q^7*(-1 + z)*z^2 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + 
        2*q^8*z^2*(1 + z) - 2*q^9*z^2*(1 + z) + q*(2 + z))*
       R1[{{1}, {{3, 1, 0}, {0, 2, 2}}}])/(q^6*z^3) - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{1}, {{3, 1, 0}, {1, 0, 2}}}])/(q^2*z^2) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{3, 1, 0}, {2, 0, 0}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(7 - 3*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - q^21*z^6*(13 + z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-6 - 5*z + z^2) - 2*q^9*z^2*(-4 - 5*z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^18*z^4*(-2 + z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-5 - 13*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-2 + 11*z - 11*z^2 + 2*z^3) + q^20*(z^5 - 9*z^6) + 
        q^22*(z^6 - 3*z^7))*R1[{{1}, {{3, 1, 0}, {2, 0, 2}}}])/(q^18*z^6) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R1[{{1}, {{3, 1, 0}, {2, 2, 0}}}])/(q^6*z^3) - 
     ((-z - q^13*(-1 + z)*z^3 + 5*q^17*z^5 - 2*q^20*z^6 - 3*q^21*z^6 - 
        q^22*z^6 - q^6*z^2*(1 + z)^2 + q^15*z^4*(5 + 3*z - z^2) - 
        q^16*z^4*(1 - 6*z + z^2) + q*(1 + 3*z + z^2) - q^2*(1 + 4*z + z^2) + 
        q^4*(1 + 5*z + z^2) + q^9*z*(1 - 9*z + 2*z^2) + 
        q^11*z^2*(-4 + 8*z + z^2 - z^3) + q^8*z*(-2 + 5*z + z^3) - 
        q^5*z*(3 + 2*z - 4*z^2 + z^3) + q^3*(-1 - z - z^2 + z^3) - 
        q^12*z^2*(-1 + 7*z + z^2 + z^3) + q^10*z^2*(9 + 6*z + 4*z^2 + z^3) + 
        q^7*z*(2 + z - 7*z^2 + 2*z^3) + q^14*(z^3 + 7*z^4 - 6*z^5))*
       R1[{{1}, {{3, 1, 0}, {2, 2, 2}}}])/(q^8*z^4) + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{3, 1, 0}, {3, 0, 2}}}] + 
     (-1 + q)*q^12*(2 + q)*z^2*R1[{{1}, {{3, 1, 0}, {3, 2, 0}}}] + 
     q*(1 + q*z)*R1[{{1}, {{3, 1, 1}, {-1, 0, 1}}}] - 
     ((1 + q^3*(2 - 3*z)*z - q*(2 + z) + q^2*(1 + 2*z))*
       R1[{{1}, {{3, 1, 1}, {-1, 0, 2}}}])/(q*z^2) - 
     2*q*R1[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] - 
     ((-1 + q*(1 + z) + q^2*(1 + z) - q^4*z*(2 + z) - q^3*(1 + 3*z + 2*z^2))*
       R1[{{1}, {{3, 1, 1}, {-1, 1, 1}}}])/(q^2*z^2) - 
     q^3*R1[{{1}, {{3, 1, 1}, {-1, 1, 2}}}] - 
     ((1 + q^2 - 2*q^5*z - q^3*(-1 + z)*z + q^9*(-1 + z)*z^2 + 
        q^4*z*(1 + z) - q*(2 + z) + 2*q^8*z^2*(1 + 2*z) + 
        q^6*(z - 2*z^2 - 2*z^3) + q^7*(z^2 - 2*z^3))*
       R1[{{1}, {{3, 1, 1}, {-1, 2, 0}}}])/(q^7*z^3) - 
     ((1 - q + q^2*z^2)*R1[{{1}, {{3, 1, 1}, {-1, 2, 1}}}])/z - 
     q^2*(-1 + q*z)*R1[{{1}, {{3, 1, 1}, {-1, 2, 2}}}] - 
     (-1 - 3*q - 2*q^5*z - q^6*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 0}}}] - 
     ((-1 + q)*(-1 + q + q*z)*R1[{{1}, {{3, 1, 1}, {0, 0, 2}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^18*z^5 + 
        q^17*(-11 + z)*z^5 + q^16*(-5 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) + q^15*z^4*(-1 + 2*z) - 2*q^11*z^3*(1 + 2*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(3 - 4*z + z^2) + 
        q^13*z^3*(-1 + 9*z + 3*z^2) + q^6*(z + z^2 - z^3))*
       R1[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(q^14*z^5) - 
     ((1 + q^7*(-2 + z)*z - q^15*z^4 - q^18*z^5 + 2*q^17*(-5 + z)*z^5 - 
        4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) + 2*q^5*z*(1 + z) - 
        2*q^16*z^5*(8 + z) + q^8*(z - 6*z^2) + q^9*z^2*(3 + 7*z - 2*z^2) + 
        q^3*(1 + z - z^2) + q^10*z^2*(2 + z - z^2) + 
        q^13*z^3*(-1 + 5*z + 2*z^2) + q^12*z^3*(-1 - 10*z + 3*z^2) - 
        q^11*z^2*(1 - 4*z + 5*z^2))*R1[{{1}, {{3, 1, 1}, {0, 1, 2}}}])/
      (q^13*z^5) + (-1 + q)*q^5*(2 + q)*z*R1[{{1}, {{3, 1, 1}, {0, 2, 0}}}] - 
     ((-1 - q^2 + q^5*z - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 + 2*q^8*z^2 - 
        q^11*z^4 - 3*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^9*z^2*(1 + 4*z) - q^10*z^2*(1 - z + z^2) - q^7*z*(-1 + 2*z + z^2))*
       R1[{{1}, {{3, 1, 1}, {0, 2, 1}}}])/(q^7*z^3) - 
     ((1 - 2*q + 2*q^3*z - q^6*z^3 - q^7*z^3 + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^2*(1 - 2*z - 2*z^2))*
       R1[{{1}, {{3, 1, 1}, {0, 2, 2}}}])/(q*z^2) - 
     q*(3 - q*(-4 + z) - q^2*(-1 + z) + 4*q^5*z + 2*q^6*z)*
      R1[{{1}, {{3, 1, 1}, {1, 0, 2}}}] - 
     ((-1 + q^5*z^2 + q^7*z^3 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{3, 1, 1}, {1, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - q^7*(-2 + z)*z - 6*q^23*z^6 - q^24*z^6 + 2*q^22*(-3 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^18*z^5*(3 + z) + q^14*z^4*(-1 + 2*z) + 
        q^21*z^6*(3 + 2*z) + q^19*z^5*(2 + 3*z) + q^20*z^5*(-1 + 8*z) + 
        q^17*z^4*(5 + 9*z - 2*z^2) + 2*q^9*z^2*(-4 - 5*z + z^2) + 
        q^10*z^2*(1 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^13*z^3*(-1 + 5*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) + q^11*z^2*(1 + 3*z + 4*z^2) - 
        q^15*z^3*(2 + 2*z + 5*z^2) + q^12*(z^3 + 8*z^4 - 2*z^5) + 
        q^16*(z^3 - 5*z^4 + 6*z^5 - 2*z^6))*
       R1[{{1}, {{3, 1, 1}, {1, 2, 2}}}])/(q^13*z^5) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{1}, {{3, 1, 1}, {2, 0, 0}}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{1}, {{3, 1, 1}, {2, 0, 2}}}])/(q^3*z^2) - 
     ((-1 + 6*q^16*z^4 - q^17*(-2 + z)*z^4 - q^18*z^5 + q^4*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^8*z*(7 + z) + q^15*z^3*(1 + 5*z) + 
        q^12*(z - 5*z^2) + q^13*z^2*(6 + 5*z - z^2) + q^3*(1 - z + z^2) + 
        q^9*z*(-6 - z + 2*z^2) - q^14*z^2*(1 - 3*z + 5*z^2) + 
        q^10*z*(2 - z + 6*z^2) - q^5*(2 + 2*z - 4*z^2 + z^3) - 
        q^6*(2 + 2*z + 3*z^2 + z^3) - q^11*z*(1 - 3*z + 9*z^2 + z^3) + 
        q^7*(2 + z - 4*z^2 + 2*z^3))*R1[{{1}, {{3, 1, 1}, {2, 2, 0}}}])/
      (q^9*z^3) - ((-1 - q^5*z^3 - q^11*(-1 + z)*z^3 - q^15*(-1 + z)*z^4 - 
        q^12*z^5 + q^16*z^5 - q^17*(-1 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) - 3*q^10*z^3*(2 + z) - 
        q^13*z^4*(7 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3))*
       R1[{{1}, {{3, 1, 1}, {2, 2, 2}}}])/(q^7*z^4) + 
     (q^4*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R1[{{1}, {{3, 1, 1}, {3, 2, 2}}}])/z - 
     ((-1 + q)*(1 + q + q^2)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{3, 1, 1}, {4, 0, 2}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{1}, {{3, 1, 1}, {4, 1, 0}}}])/(q*z^2) + 
     2*q^2*R1[{{1}, {{3, 1, 2}, {-1, 0, 0}}}] - (q^2 - q^3 - 1/(q*z))*
      R1[{{1}, {{3, 1, 2}, {-1, 0, 1}}}] - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(9 + z) + 
        q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 7*z) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2) + 
        q^10*z^2*(-1 - 2*z + 2*z^2) - q^12*(z^3 + z^5))*
       R1[{{1}, {{3, 1, 2}, {-1, 0, 2}}}])/(q^9*z^4) - 
     ((1 - q^3*(-1 + z) + q^4*z - q^2*(1 + z))*
       R1[{{1}, {{3, 1, 2}, {-1, 1, 0}}}])/(q*z) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 - q^15*z^4 - q^14*(-2 + z)*z^4 - 
        2*q^16*z^5 - q^17*z^5 - q*(1 + z) - q^2*(1 + z) + q^13*z^4*(9 + z) + 
        q^8*(z - 5*z^2) + q^3*(1 + z - z^2) - 2*q^9*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^12*z^3*(1 - z + z^2) + q^11*(z^3 - 8*z^4) + 
        q^10*(z^2 + 2*z^3 - 2*z^4))*R1[{{1}, {{3, 1, 2}, {-1, 1, 1}}}])/
      (q^9*z^4) - q^2*(2 + q)*R1[{{1}, {{3, 1, 2}, {-1, 1, 2}}}] - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) + q^3*z - 2*q^10*z^2 - 
       3*q^11*z^2 - q^12*z^2 - (2 + z)/(q^2*z^2) + q^4*(-3 + 2*z) + 
       q^5*(-1 + z - z^2))*R1[{{1}, {{3, 1, 2}, {-1, 2, 0}}}] - 
     (q*(1 + q^2 - q*(2 + z))*R1[{{1}, {{3, 1, 2}, {-1, 2, 1}}}])/z - 
     (q*(-1 - q^3*z + q^4*z + q*(2 + z) - q^2*(1 + z^2))*
       R1[{{1}, {{3, 1, 2}, {-1, 2, 2}}}])/z - 
     ((1 - q + q^2*z)*R1[{{1}, {{3, 1, 2}, {0, 0, 0}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z - 2*q^10*(-1 + z)*z^3 + q^12*(-4 + z)*z^4 - 
        2*q^14*(-1 + z)*z^4 - 7*q^16*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 + 2*q^23*z^7 + 3*q^24*z^7 + q^25*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        2*q^13*z^4*(3 + z) - q^17*z^5*(5 + z) + q^15*z^4*(-1 + 2*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^18*z^5*(-1 - z + z^2) + 
        q^6*(z + z^2 - z^3) + q^11*(z^3 - 3*z^4))*
       R1[{{1}, {{3, 1, 2}, {0, 1, 0}}}])/(q^13*z^5) - 
     ((-1 + 2*q + 2*q^3*z^2 - q^4*z*(1 + z) + q^2*(-1 + z + 2*z^2))*
       R1[{{1}, {{3, 1, 2}, {0, 1, 1}}}])/(q^2*z^2) - 
     ((-1 - 2*q^7*(-1 + z)*z - q^15*(-1 + z)*z^4 + q^18*z^5 - 
        q^17*(-10 + z)*z^5 - q^16*(-6 + z)*z^5 - 2*q^19*z^6 - q^20*z^6 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^10*z^3*(-3 + 2*z) + 2*q^11*z^3*(1 + 2*z) - 
        q^8*z*(1 - 6*z + z^2) - q^12*z^3*(3 - 4*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2) + q^13*(z^3 - 9*z^4 - 3*z^5))*
       R1[{{1}, {{3, 1, 2}, {0, 1, 2}}}])/(q^13*z^5) - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{1}, {{3, 1, 2}, {0, 2, 0}}}])/(q*z^2) - 
     (q + q^5 + q^2*(1 + z^(-1)) - 1/(q^6*z^3) - 1/(q^4*z^3) + 
       (-1 + z)/(q^3*z^2) - z^(-1) - 1/(q^2*z) + (q^3*(-1 + z))/z - 2*q^6*z + 
       q^7*z + q^8*z - q^4*(2 + z) + (2 + z)/(q^5*z^3))*
      R1[{{1}, {{3, 1, 2}, {0, 2, 1}}}] - 
     ((-1 - q^5*z^3 - 9*q^13*z^4 - q^15*(-1 + z)*z^4 - q^12*z^5 + q^16*z^5 + 
        q^17*z^5 + q*(1 + z) + 2*q^14*z^4*(-1 + 2*z) + q^2*(1 + 2*z) + 
        q^11*z^3*(-2 + 3*z) - q^3*(1 + 3*z) + q^8*z*(-1 + 7*z) + 
        q^6*z*(-1 + z^2) + q^10*z^2*(-1 - 4*z + z^2) + 
        q^7*z*(2 - 3*z + z^2) + q^9*z^2*(-3 - 4*z + 3*z^2))*
       R1[{{1}, {{3, 1, 2}, {0, 2, 2}}}])/(q^8*z^4) - 
     (q + q^2 + 2*q^6*z - q^7*z - q^8*z)*R1[{{1}, {{3, 1, 2}, {1, 0, 0}}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{1}, {{3, 1, 2}, {2, 0, 0}}}])/(q^3*z^2) - 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R1[{{1}, {{3, 1, 2}, {3, 1, 0}}}] - 
     ((-1 + q^4*z + 2*q^3*z^2 - 2*q^6*z^2 - 2*q^12*z^4 + q^13*z^4 + 
        q^14*z^4 - q^2*(1 + z) + q^8*z^2*(1 + z) + q^10*z^3*(1 + z) + 
        q*(2 + z) - q^11*z^3*(2 + z) + q^7*z^2*(1 + 2*z) + 
        q^9*z^2*(-1 + z^2) + q^5*z*(-1 - z + z^2))*
       R1[{{1}, {{3, 1, 2}, {3, 2, 1}}}])/(q*z^3) - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{3, 2, 0}, {-1, 0, 0}}}])/(q^2*z) - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{1}, {{3, 2, 0}, {-1, 0, 1}}}])/(q^2*z) + 
     (-1 + q)*q*(2 + q)*R1[{{1}, {{3, 2, 0}, {-1, 1, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{3, 2, 0}, {-1, 1, 1}}}])/(q^3*z^2) + 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 + q^5*z^2 - q^7*(-1 + z)*z^2 + 
        2*q^8*z^3 + q^9*z^3 + q^10*z^4 + q^11*z^4 - 2*q^6*z^2*(1 + z) - 
        q*(2 + z))*R1[{{1}, {{3, 2, 0}, {-1, 2, 0}}}])/(q^7*z^3) + 
     ((-1 + q)*(1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 + q^2*(1 - 2*z - 2*z^2))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 0}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{1}, {{3, 2, 0}, {0, 1, 1}}}])/(q^7*z^3) + 
     q^5*(-2 + q*(-1 + z))*R1[{{1}, {{3, 2, 0}, {0, 1, 2}}}] - 
     ((1 - q^4*z + q^5*(-4 + z)*z^2 + q^6*(-1 + z)*z^2 - 2*q^9*z^3 - 
        5*q^10*z^3 + q^11*(-2 + z)*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 
        2*q^16*z^4 - q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R1[{{1}, {{3, 2, 0}, {4, 0, 2}}}])/z^2 + 
     (q*(-2 + q*(-1 + z))*R1[{{1}, {{3, 2, 1}, {-2, 0, 0}}}])/z + 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^2 + q^7*z^3 + 
        q^5*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{3, 2, 1}, {-2, 0, 1}}}])/(q^4*z^3) - 
     q^3*R1[{{1}, {{3, 2, 1}, {-2, 1, 0}}}] + 
     (q^2*(1 + q*(-1 + z) + z)*R1[{{1}, {{3, 2, 1}, {-2, 1, 1}}}])/z + 
     ((1 + 2*q*(-1 + z) - z + 2*q^4*z^3 - 3*q^6*z^3 + q^7*z^4 + 3*q^8*z^4 + 
        q^9*z^4 + q^3*z*(2 - 4*z + z^2) + q^2*(1 - 3*z + z^2 + 2*z^3) + 
        q^5*(z^2 + z^4))*R1[{{1}, {{3, 2, 1}, {-1, 0, 0}}}])/(q^4*z^3) - 
     ((-1 + 3*q - q^4*(-1 + z) + 4*q^7*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z*(2 + z^2) + q^3*(-1 - 4*z + z^2) + q^6*z*(1 - 3*z + z^2) + 
        2*q^2*(-1 + z + z^2))*R1[{{1}, {{3, 2, 1}, {-1, 0, 1}}}])/(q^4*z^2) - 
     ((1 + q^5*z + q^3*(1 + z) + q^4*(-1 + 2*z))*
       R1[{{1}, {{3, 2, 1}, {-1, 0, 2}}}])/(q*z) - 
     ((-1 - q^2 + q^4*z + q^3*(-2 + z)*z + q^6*z^3 + q^7*z^3 + q*(2 + z) - 
        q^5*z*(1 - 4*z + 2*z^2))*R1[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/
      (q^3*z^2) + q*(2 + q - q*z - q^2*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{3, 2, 1}, {-1, 1, 1}}}] - q^3*(q^2 + q*(3 - 2*z) - z)*
      R1[{{1}, {{3, 2, 1}, {-1, 2, 0}}}] - 
     ((1 - q^5*z^2 - 2*q^8*z^2 - q^7*z^3 - 2*q^11*z^3 + 2*q^12*z^4 - 
        q^13*z^4 - q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^9*z^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^10*z^2*(-1 + z + z^2))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 0}}}])/(q^8*z^3) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{1}, {{3, 2, 1}, {0, 0, 2}}}])/(q*z^2) - 
     ((-1 + 3*q^10*(-1 + z)*z^3 + 3*q^14*(-1 + z)*z^4 + 7*q^16*z^5 - 
        q^17*(-5 + z)*z^5 + q^19*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) + q^18*z^5*(1 + z) - q^13*z^4*(6 + z) - 
        q^5*z*(1 + 2*z) - 2*q^9*z^2*(2 + 3*z) + q^12*z^3*(-1 + 4*z) + 
        q^11*z^3*(1 + 4*z) + q^3*(-1 - 2*z + z^2) - q^15*z^4*(-1 + z + z^2) - 
        q^7*z*(-2 + 5*z + z^2) + q^6*z*(-1 + 2*z + 2*z^2) + 
        q^8*z*(-1 + 7*z - 2*z^2 + z^3))*R1[{{1}, {{3, 2, 1}, {0, 1, 0}}}])/
      (q^13*z^5) - (q*(-1 + q + 2*q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{3, 2, 1}, {0, 1, 1}}}])/z + 
     (-1 + q)*q^4*R1[{{1}, {{3, 2, 1}, {0, 1, 2}}}] - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R1[{{1}, {{3, 2, 1}, {0, 2, 0}}}])/(q*z^2) - 
     ((1 + q^5*z^3 - q^12*(-2 + z)*z^3 + 4*q^16*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 - q*(1 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + 
        q^10*z^3*(6 + 5*z) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) - q^11*z^3*(2 - 3*z + z^2) + 
        q^13*z^3*(-1 + 6*z + 2*z^2) + q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3) + 
        q^14*(z^4 - z^6) - q^15*(z^4 + z^6))*
       R1[{{1}, {{3, 2, 1}, {1, 0, 0}}}])/(q^10*z^4) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - q^14*z^4 + q*(2 + z) - q^12*z^3*(1 + 2*z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2) + 
        q^13*(z^3 - 3*z^4))*R1[{{1}, {{3, 2, 1}, {1, 0, 2}}}])/(q^7*z^3) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 4*q^12*z^4 - q^14*z^4 + q^13*(-4 + z)*z^4 - 
        2*q^17*z^5 - q^18*z^5 + q*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{3, 2, 1}, {2, 0, 2}}}])/(q^6*z^3) - 
     (q^3*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R1[{{1}, {{3, 2, 1}, {3, 0, 2}}}])/z - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + q^4*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) + 2*q^8*z*(4 + z) + q^15*z^3*(1 + 3*z) + 
        q^13*z^2*(3 + 4*z - z^2) + 2*q^9*z*(-3 + z^2) + q^3*(1 - z + z^2) - 
        q^12*z*(-1 + 4*z + z^2) + q^10*z*(3 - 2*z + 7*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) + 2*q^7*(1 - 2*z^2 + z^3) - 
        q^6*(2 + 2*z + 3*z^2 + z^3) - q^11*z*(2 - 3*z + 7*z^2 + z^3))*
       R1[{{1}, {{3, 2, 1}, {3, 2, 0}}}])/(q^3*z^2) - 
     q^3*R1[{{1}, {{3, 2, 2}, {-2, 0, 1}}}] + 
     ((-1 + q)*(-1 + q + q*z + q^2*z)*R1[{{1}, {{3, 2, 2}, {-2, 0, 2}}}])/
      z^2 - (q^2*(2 + q)*(-1 + q*z)*R1[{{1}, {{3, 2, 2}, {-1, 0, 0}}}])/z - 
     ((-1 + 3*q + 2*q^6*z + q^3*(-4 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^4*(-1 - z + z^2) + 2*q^2*(-1 + z + z^2) + 
        q^5*(1 + 4*z + z^2 + z^3))*R1[{{1}, {{3, 2, 2}, {-1, 0, 1}}}])/
      (q^3*z^2) + ((-1 + 3*q + 2*q^7*z^2 + q^6*(-2 + z)*z^2 + 2*q^8*z^3 + 
        q^9*z^3 + q^4*(1 + z^2) + q^3*(-1 - 4*z + z^2) + 
        2*q^2*(-1 + z + z^2) + q^5*z*(2 + z + z^2))*
       R1[{{1}, {{3, 2, 2}, {-1, 0, 2}}}])/(q^3*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{3, 2, 2}, {-1, 1, 0}}}])/(q^2*z^2) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z - 2*q^5*(-2 + z)*z^2 + 
        q^6*z^3 + q^7*z^3 + q*(2 + z))*R1[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/
      (q^2*z^2) - ((-1 + q^5*z^2 - q^6*z^2 + q^8*z^2 + q^9*(-1 + z)*z^2 + 
        q^7*z^3 + q^11*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 - 
        q^10*z^3*(2 + z) + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R1[{{1}, {{3, 2, 2}, {0, 1, 0}}}])/(q^7*z^3) - 
     ((-1 - 2*q^7*(-1 + z)*z + 5*q^11*z^4 - q^15*(-2 + z)*z^4 + 4*q^14*z^5 + 
        q^16*z^5 + q^17*z^5 + q*(1 + z) + q^4*z*(2 + z) - q^13*z^4*(9 + z) + 
        q^2*(1 + 2*z) - q^3*(1 + 4*z) + q^8*z*(-1 + 5*z) + 
        q^9*z^2*(-2 - 6*z + z^2) + q^10*z^2*(-1 - 3*z + 2*z^2) + 
        q^6*z*(-1 - z + 2*z^2) - q^5*(z + z^3) - q^12*(z^3 + z^5))*
       R1[{{1}, {{3, 2, 2}, {0, 1, 1}}}])/(q^9*z^4) - 
     (q^2*(-1 + q^4*(-2 + z)*z + q*(1 + z) + q^2*(1 + z) - q^3*(1 + 3*z))*
       R1[{{1}, {{3, 2, 2}, {0, 1, 2}}}])/z - 
     ((-1 - q^5*z^3 - q^12*z^4 - 4*q^16*z^5 - q^17*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) - q^13*z^4*(7 + z) + 
        q^2*(1 + 2*z) - q^3*(1 + 3*z) - q^10*z^3*(6 + 5*z) - 
        q^8*z*(1 - 5*z + z^2) + q^11*z^3*(1 - 4*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3) + q^15*(z^4 - 3*z^5))*
       R1[{{1}, {{3, 2, 2}, {0, 2, 0}}}])/(q^8*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + 2*q^23*z^6 + q^20*(-1 + z)*z^6 + 
        4*q^25*z^7 + 8*q^26*z^7 + 3*q^27*z^7 + q*(2 + z) - q^22*z^6*(2 + z) - 
        q^5*z*(3 + z) + 2*q^8*z^2*(4 + z) + q^11*z^2*(-1 + 3*z) - 
        q^7*z*(-3 + z^2) + q^16*z^4*(-7 - 8*z + z^2) + 
        q^21*z^5*(1 - 4*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^17*z^4*(2 - 3*z + 2*z^2) - q^18*z^4*(2 + 5*z + 2*z^2) - 
        q^15*z^3*(5 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2) - 
        q^12*z^2*(1 + 4*z + 3*z^2) + q^13*z^2*(2 - z - 5*z^2 + z^3) + 
        q^9*z*(-1 - 8*z - 3*z^2 + z^3) + q^14*z^2*(-1 + 7*z - 3*z^2 + z^3) + 
        q^19*(z^4 - 7*z^5 - 2*z^6))*R1[{{1}, {{3, 2, 2}, {1, 0, 1}}}])/
      (q^15*z^5) - q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{3, 2, 2}, {2, 0, 0}}}] - 
     (q^3*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{3, 2, 2}, {4, 0, 2}}}])/z^2 - q^3*(2 + q)*(-1 + q^4*z)*
      (-1 + q^5*z)*R1[{{1}, {{4, 0, 0}, {1, 2, 2}}}] + 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R1[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/
      (q^9*z^3) - ((-1 + q)*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{4, 0, 1}, {1, 2, 2}}}])/(q^6*z^3) + 
     ((-1 + q^5*z)*(1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + 
        q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 
        2*q^20*z^6 + q^21*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{1}, {{4, 0, 1}, {2, 2, 2}}}])/
      (q^9*z^4) + ((-1 + q^5*z)*(1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + 
        q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 
        2*q^20*z^6 + q^21*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{1}, {{4, 0, 1}, {3, 2, 1}}}])/
      (q^8*z^4) - ((-1 + q)*(-1 + q^5*z)*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{4, 0, 1}, {4, 2, 1}}}])/(q^2*z^3) - 
     ((-1 + q^5*z)*(-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 4*q^15*z^5 - 2*q^19*z^5 + 
        q^16*(-4 + z)*z^5 - 6*q^21*z^6 + 3*q^22*z^6 + 3*q^23*z^6 + 
        q^17*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - q^18*z^5*(3 + z) - 
        q^12*z^3*(3 + 4*z) + q^9*z^2*(-5 - 3*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2))*
       R1[{{1}, {{4, 0, 2}, {1, 2, 1}}}])/(q^15*z^5) - 
     ((-1 + q^5*z)*(-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - q^11*(-2 + z)*z^3 + 
        q^13*(-7 + z)*z^4 - q^17*z^5 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^16*z^5*(5 + z) + q^4*z*(-2 + z - z^2) + 
        2*q^9*z^2*(-2 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^10*z^3*(5 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - 
        q^8*z*(1 - 6*z - z^2 + z^3) - q^12*(z^3 + z^5))*
       R1[{{1}, {{4, 0, 2}, {1, 2, 2}}}])/(q^9*z^4) + 
     ((-1 + q^5*z)*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^3*(1 + z) + q^13*z^4*(3 + z) - q*(3 + 2*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^9*z^2*(-3 + z + z^2) - 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*(z - 7*z^2 - 2*z^3))*
       R1[{{1}, {{4, 0, 2}, {2, 2, 2}}}])/(q^5*z^3) + 
     ((-1 + q^5*z)*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^3*(1 + z) + q^13*z^4*(3 + z) - q*(3 + 2*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^9*z^2*(-3 + z + z^2) - 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*(z - 7*z^2 - 2*z^3))*
       R1[{{1}, {{4, 0, 2}, {3, 2, 1}}}])/(q^4*z^3) - 
     ((-1 + q^5*z)*(-1 - q^2 - q^7*(-2 + z)*z + q^3*(-1 + z)*z - 
        q^4*(-1 + z)*z + q^11*(-1 + z)*z^3 - 5*q^13*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 
        2*q^23*z^6 - q^12*z^4*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - 
        q^5*z*(2 + z) + q^10*z^3*(-3 + 2*z) + q^9*z^2*(-4 - 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2))*R1[{{1}, {{4, 0, 2}, {3, 2, 2}}}])/
      (q^7*z^4) - q^13*(2 + q)*z*(-1 + q^4*z)*(-1 + q^5*z)*
      R1[{{1}, {{4, 0, 2}, {4, 2, 1}}}] - 
     ((-1 + q)*q^5*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 0, 2}, {4, 2, 2}}}])/z^2 - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^14*(-1 + z)*z^4 - q^17*(-8 + z)*z^5 - 
        2*q^18*(-1 + z)*z^5 - q^19*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 
        q^16*z^5*(6 + z) - q^13*z^4*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2) + 
        q^15*(z^4 - 3*z^5))*R1[{{1}, {{4, 1, 0}, {-1, 0, 1}}}])/(q^13*z^5) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 3*z^2))*
       R1[{{1}, {{4, 1, 0}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 - q^7*z^2 - 2*q^10*z^3 - q^11*z^3 + q*(1 + z) + q^2*(2 + z) + 
        q^4*(3 - 4*z - 4*z^2) + q^5*(-1 + 4*z - 3*z^2) + q^3*(-4 + z^2) + 
        q^6*z*(-2 + z + z^2))*R1[{{1}, {{4, 1, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + 3*q^23*(-2 + z)*z^6 + 
        2*q^22*(-1 + z)*z^6 + q^24*(-1 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 
        q^21*z^6*(14 + z) + 2*q^20*z^5*(-1 + 4*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(7 + 4*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R1[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/(q^18*z^6) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 0}, {-1, 2, 0}}}])/(q^3*z^2) - 
     (q - q^5 + 2*q^4*z + q^3*(1 + z))*R1[{{1}, {{4, 1, 0}, {-1, 2, 1}}}] - 
     q^2*(-1 + q^4*(-1 + z) - 2*q^3*(1 + z))*
      R1[{{1}, {{4, 1, 0}, {-1, 2, 2}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + 2*q^20*(1 - 4*z)*z^5 + 
        q^22*(2 - 3*z)*z^6 + q^23*(7 - 3*z)*z^6 - q^24*(-1 + z)*z^6 - 
        2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) - q^21*z^6*(14 + z) + q^14*z^3*(-3 + 5*z - 6*z^2) + 
        q^3*(1 + 2*z - z^2) + q^19*z^5*(-8 - 6*z + z^2) - 
        2*q^9*z^2*(-4 - 5*z + z^2) + 2*q^18*z^4*(-1 + z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^12*z^3*(-10 - 12*z + 3*z^2) + q^17*z^4*(-5 - 13*z + 5*z^2) - 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^15*z^3*(4 - 5*z + 7*z^2) + 
        q^6*(z + z^2 - z^3) + q^16*z^3*(-2 + 11*z - 11*z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 0}, {0, 0, 2}}}])/(q^18*z^6) - 
     ((-1 + 2*z - q^6*(-1 + z)*z + q^7*z^2 + q^9*z^3 - q^10*z^3 - 
        q^2*(4 + z) + q*(3 + 2*z - z^2) + q^3*(4 + z^2) - q^4*(3 + 2*z^2) + 
        q^5*(1 - z + 4*z^2))*R1[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 + q^14*z^4 - q^16*z^4 + q^17*z^4 + q^18*z^4 + 
        q^6*(-1 + z)*(1 + z)^2 + q*(6 + z) - 2*q^2*(5 + 2*z) + 
        q^5*z*(-1 + 3*z) + q^15*z^3*(-1 + 3*z) + q^13*z^2*(-1 + 4*z) + 
        q^4*(2 + 6*z - 5*z^2) + q^11*z^2*(3 + 7*z - 2*z^2) + q^3*(4 + z^2) - 
        q^8*z*(6 + z^2) + q^7*z*(3 - 2*z + z^2) + q^10*(z - 5*z^3) + 
        q^9*z*(1 - 4*z - 3*z^2 + z^3) + q^12*(z^2 + 2*z^3 - 3*z^4))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/(q^10*z^3) - 
     ((1 + q^2*z + 2*q^6*z + q^14*(9 - 2*z)*z^4 - q^17*(-3 + z)*z^4 + 
        7*q^19*z^5 + 2*q^20*z^5 - q*(2 + z) - 3*q^15*z^4*(2 + z) - 
        q^12*z^2*(1 + 2*z) + q^16*z^4*(-2 + 3*z) + q^18*z^4*(1 + 3*z) - 
        q^11*z^2*(2 + 5*z) + q^13*z^3*(-2 + 9*z) + q^8*z^2*(-5 + 2*z + z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^9*z*(2 + z + 6*z^2 - 2*z^3) + q^7*z*(-3 - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - 2*z^2 + z^3) - q^10*z*(1 - 5*z - 2*z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 0}, {0, 1, 2}}}])/(q^12*z^4) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R1[{{1}, {{4, 1, 0}, {0, 2, 0}}}])/(q^7*z^3) - 
     ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 2*q^14*(-4 + z)*z^4 - 
        6*q^18*z^5 - q^20*z^5 + 2*q^22*z^6 + 3*q^23*z^6 + q^24*z^6 + 
        q*(2 + z) - q^19*z^5*(6 + z) + q^15*z^4*(5 + 2*z) + 
        q^11*z^2*(5 + 6*z) - q^17*z^4*(1 - 5*z + z^2) - 
        q^8*z^2*(-5 + 2*z + z^2) + q^3*(-1 + z + 2*z^2) - 
        q^4*(1 + 4*z + 2*z^2) + 2*q^9*z*(-1 - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - 2*z^2 + z^3) + q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^13*(z^3 - 7*z^4) + q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R1[{{1}, {{4, 1, 0}, {0, 2, 1}}}])/(q^12*z^4) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 0, 0}}}])/(q^5*z^2) - 
     ((-1 + q^7*z^2 - q^11*z^3 + q^8*(-2 + z)*z^3 + q^10*(-2 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 0, 2}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^10*z^4 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 + q*(2 + z) - q^4*z*(2 + z) + 
        2*q^5*z*(2 + z) + q^11*z^3*(3 + 2*z) + q^8*(z - 4*z^2) + 
        q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 - z + z^2))*
       R1[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/(q^7*z^3) - 
     ((z - 5*q^17*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + 
        q^16*z^4*(3 - 6*z + z^2) - 2*q^13*z^3*(1 - z + z^2) - 
        q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - q^4*(1 + 8*z + 2*z^2) + 
        q^12*z^2*(-1 + 10*z + 3*z^2) + q^14*z^3*(-2 - 8*z + 5*z^2) + 
        q^7*z*(-2 + z + 11*z^2 - 3*z^3) + q^3*(1 + 2*z + z^2 - z^3) + 
        q^5*z*(6 + 3*z - 4*z^2 + z^3) + q^15*z^3*(1 - 5*z - z^2 + z^3) + 
        q^9*z*(-1 + 14*z - z^2 + z^3) - q^8*z*(-2 + 10*z + 2*z^2 + z^3) + 
        q^6*z*(-1 + z + 3*z^2 + z^3) + q^11*z^2*(4 - 15*z + 4*z^2 + z^3) - 
        q^10*z^2*(11 + 2*z + 7*z^2 + z^3))*R1[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/
      (q^10*z^4) - ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/(q*z^2) - 
     ((-1 + 4*q^3*z - q^8*(1 - 2*z)^2*z - 5*q^13*z^4 + q^12*(-7 + z)*z^4 - 
        q^16*z^5 - q^2*(1 + z) + q*(2 + z) - q^14*z^4*(3 + 2*z) + 
        q^9*z^3*(-5 + 3*z) + q^6*z*(-2 + 3*z - 4*z^2) + q^10*z^2*(-2 + z^2) + 
        q^5*z*(5 + z^2) + q^4*z*(-8 - 5*z + z^2) + q^11*z^3*(-4 - z + z^2) + 
        q^7*z*(2 - 3*z + 5*z^2) + q^15*(z^4 - 3*z^5))*
       R1[{{1}, {{4, 1, 0}, {1, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + 7*q^13*z^2 + 7*q^15*z^4 + 6*q^16*z^4 + 2*q^17*z^4 + q^4*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) - q^9*z*(14 + 3*z) + q^8*z*(11 + 4*z) + 
        q^3*(1 - z + z^2) - q^6*z*(1 + 3*z + z^2) + 
        q^12*z*(1 - 13*z + 3*z^2) - q^14*z^2*(1 - 4*z + 8*z^2) - 
        q^5*(3 + 2*z - 4*z^2 + z^3) + q^10*z*(11 - z + 9*z^2 + z^3) + 
        q^7*(1 - z - 4*z^2 + 2*z^3) - q^11*z*(5 - 9*z + 8*z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 0}, {2, 0, 2}}}])/(q^10*z^3) + 
     ((1 + q^5*z^2 + 2*q^12*z^2 - 2*q^21*z^6 - q^22*z^7 - q^23*z^7 + 
        2*q^24*z^7 + q^25*z^7 - q*(1 + z) - q^4*z*(3 + z) - q^2*(1 + 3*z) - 
        q^11*z^3*(4 + 3*z) + q^10*z^2*(-3 + 7*z) + 
        q^8*z^2*(-9 + 5*z - 2*z^2) + q^19*z^5*(-3 + z + z^2) + 
        q^20*z^5*(2 + 3*z + z^2) + q^17*z^4*(-3 + 4*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^18*z^4*(1 - 7*z + 2*z^2) + 
        q^9*z^2*(5 + z + 5*z^2) - q^16*z^3*(1 - 4*z - 10*z^2 + z^3) + 
        q^6*z*(2 - 5*z - 8*z^2 + z^3) - 2*q^14*z^3*(2 - z - z^2 + z^3) + 
        q^7*z*(-1 + 10*z + 2*z^2 + z^3) - q^15*z^3*(-2 + 10*z + z^2 + 
          2*z^3) + q^13*z^2*(-1 + 4*z + z^2 + 3*z^3))*
       R1[{{1}, {{4, 1, 0}, {2, 1, 1}}}])/(q^9*z^4*(-1 + q^5*z)) - 
     ((1 + q^2 + q^11*z^4 + 2*q^12*z^4 + 6*q^13*z^4 + 2*q^14*z^4 + q^15*z^5 - 
        2*q^17*z^5 - q^18*z^5 - q*(2 + z) + q^3*z*(2 + z) - q^5*z*(5 + 3*z) + 
        q^7*z*(-2 + 4*z - 3*z^2) + q^9*z^2*(5 + 6*z - 2*z^2) + 
        q^6*z*(4 + z - z^2) - q^10*z^2*(1 - 2*z + 2*z^2) + 
        q^8*z*(1 - 5*z + 7*z^2) + q^4*(z + z^2 - z^3))*
       R1[{{1}, {{4, 1, 0}, {2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 0}, {2, 2, 0}}}])/z + 
     ((-1 + q - 12*q^14*z^5 + q^17*(4 - 5*z)*z^5 - 4*q^19*z^6 - 7*q^20*z^6 - 
        q^23*z^7 + q^2*(1 + z)^2 + q^16*z^5*(11 + 3*z) + 
        q^7*z*(2 - 3*z + z^2) + q^6*z^2*(3 - 3*z + z^2) + 
        q^3*(-1 + z + z^2) + q^18*z^5*(-1 + 2*z + z^2) + 
        q^12*z^3*(2 + 4*z + z^2) - q^5*z*(1 + 6*z + z^2) + 
        q^4*z*(-3 + z + 2*z^2) + q^15*z^4*(1 - 8*z + 3*z^2) - 
        q^9*z^2*(1 + 2*z - z^2 + z^3) + q^10*z^2*(-3 - 7*z^2 + 2*z^3) + 
        q^11*z^2*(1 - 8*z - 3*z^2 + 3*z^3) + q^13*(z^3 - 6*z^4) - 
        q^8*z*(1 - 6*z + 2*z^2 - 5*z^3 + z^4) + q^22*(z^6 - 2*z^7))*
       R1[{{1}, {{4, 1, 0}, {2, 2, 2}}}])/(q^6*z^4) - 
     ((-q^3 - q^6*(-1 + z) - 2*z + q*(-1 + z)*z + q^8*z^2 + q^4*(3 + z) + 
        q^7*(z - 2*z^2) - q^5*(3 + z + 2*z^2))*
       R1[{{1}, {{4, 1, 0}, {3, 0, 1}}}])/z + 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 0}, {3, 1, 0}}}])/z - 
     ((-2 - q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - 
        q^14*z^4 + 2*q*(2 + z) - q^5*z*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^4*(z - 2*z^2) - 2*q^7*z*(-1 + z^2) - 2*q^2*(1 + z^2) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^3*z*(-2 + z + z^2))*
       R1[{{1}, {{4, 1, 0}, {3, 1, 1}}}])/z^2 - 
     ((-1 + 2*q + q^15*(5 - 4*z)*z^4 + 3*q^19*z^5 + 4*q^20*z^5 + q^21*z^5 + 
        2*q^22*z^6 + q^23*z^6 + q^2*z*(2 + z) - q^16*z^4*(7 + 2*z) + 
        2*q^17*z^4*(-1 + 4*z) + q^3*(-3 - 2*z + z^2) + 
        q^14*z^3*(-2 + 4*z + z^2) - q^8*z*(1 - 3*z + 2*z^2) - 
        q^13*z^2*(1 + z + 5*z^2) + q^4*(2 - z - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - z^2 + z^3) - q^12*z^2*(2 + 3*z - z^2 + z^3) + 
        q^9*z*(-3 - 2*z - 6*z^2 + 2*z^3) + q^10*z*(3 - 8*z - 4*z^2 + 4*z^3) + 
        q^11*z*(-1 + 9*z + z^2 + 6*z^3) + q^7*(3*z + 4*z^3 - 2*z^4) - 
        q^6*(1 + 3*z - 3*z^2 - 4*z^3 + z^4) + q^18*(z^4 + z^5 - z^6))*
       R1[{{1}, {{4, 1, 0}, {3, 2, 1}}}])/(q^5*z^3) - 
     ((-1 + q)*q^3*(-1 + q^3*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 0}, {3, 2, 2}}}])/z^2 - 
     ((1 - q^4*z - q^8*z + q^5*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 - 
        q^12*(-1 + z)*z^2 + q^13*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 2*q^16*z^4 + 
        q^6*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^9*z*(3 + z - 2*z^2) + 
        q^3*(-1 + z - z^2) - q^10*z*(3 + z + 5*z^2) + 
        q^11*z*(1 - z + z^2 + z^3))*R1[{{1}, {{4, 1, 0}, {4, 1, 1}}}])/
      (q^4*z^2) + ((-1 + q)*q^2*(1 - q - q^2 + q^6*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{4, 1, 0}, {4, 2, 1}}}])/z^2 - 
     ((-1 + q^2*(-4 + z) + q^6*(-2 + z)*z^2 - q^7*z^3 + q^9*(-2 + z)*z^3 + 
        q^10*(-1 + z)*z^3 + q*(3 + z) - q^4*(1 - 7*z + z^2) - 
        q^5*z*(3 - 2*z + z^2) - 3*q^3*(-1 + 2*z + z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 0, 0}}}])/(q^3*z^2) - 
     ((1 + 2*q^7*(-1 + z)*z - 2*q^10*(-2 + z)*z^3 + 2*q^17*(-4 + z)*z^5 + 
        2*q^18*(-1 + z)*z^5 - 4*q^21*z^6 - 2*q^22*z^6 - q^19*(-3 + z)*z^6 - 
        q^20*(-1 + z)*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) - 2*q^16*z^5*(2 + z) - q^11*z^3*(4 + 5*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(5 - 5*z + z^2) + 
        q^15*z^4*(2 + z + z^2) - q^14*z^3*(-1 + 5*z + z^2) + 
        q^13*z^3*(-3 + 13*z + 4*z^2) + q^6*(z + z^2 - z^3))*
       R1[{{1}, {{4, 1, 1}, {-1, 0, 1}}}])/(q^13*z^5) - 
     ((1 + q^7*(-2 + z)*z - q^11*(1 - 2*z)^2*z^2 - q^18*z^5 + 
        2*q^17*(-5 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 - 4*q^21*z^6 - 
        2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) + 2*q^5*z*(1 + z) - 
        q^16*z^5*(15 + 2*z) + q^14*z^4*(1 + 3*z) + q^8*(z - 6*z^2) + 
        q^9*z^2*(3 + 7*z - 2*z^2) + q^3*(1 + z - z^2) + 
        q^10*z^2*(2 + z - z^2) - q^15*z^4*(2 - 3*z + z^2) + 
        q^13*z^3*(-1 + 5*z + 2*z^2) + q^12*z^3*(-1 - 10*z + 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 0, 2}}}])/(q^12*z^5) - 
     ((1 + q^2 + q^5*z - q^6*z - q^3*(-1 + z)*z + q^4*z^2 + 5*q^10*z^3 + 
        2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q^7*z*(1 + z) - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^9*z^2*(5 + 3*z - 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 + 12*q^14*z^4 - q^16*z^4 - 
        q^15*(-1 + z)*z^4 - 2*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) - q^8*z*(1 + 3*z) + 
        q^10*z^2*(3 + 8*z - 4*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*(z^3 - 4*z^4) + q^11*(z^2 + 4*z^3 - 2*z^4) + 
        q^9*(z - 3*z^2 + 6*z^3 - 2*z^4) + q^13*(z^3 + 7*z^4 - z^5))*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 1}}}])/(q^10*z^4) - 
     (q^2*(-1 + q*(1 + z) + q^2*(z - 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 1, 2}}}])/z - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) - q^4*z - 2*q^6*z - q^7*z - 
       2*q^10*z^2 - 3*q^11*z^2 - q^12*z^2 - (2 + z)/(q^2*z^2))*
      R1[{{1}, {{4, 1, 1}, {-1, 2, 0}}}] - 
     ((-1 - 4*q^3*z + 3*q^6*z^3 + q^7*z^3 + q^5*z^2*(1 + z) + q*(2 + z) - 
        q^4*z*(-1 + 2*z + z^2) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {-1, 2, 1}}}])/(q*z^2) + 
     (q*(1 + q^2 - 2*q^4*z + q^5*z^2 - q*(2 + z) + q^3*z*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {-1, 2, 2}}}])/z + 
     ((1 + q^2 + q^5*z - q^3*(-1 + z)*z + q^6*(-1 + z)*z + q^4*z^2 + 
        q^11*z^3 - q^10*(-5 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - 
        q*(2 + z) + q^8*(z - 4*z^2) + q^9*z^2*(5 + 3*z - 3*z^2) - 
        q^7*z*(1 + 2*z + 2*z^2))*R1[{{1}, {{4, 1, 1}, {0, 0, 0}}}])/
      (q^7*z^3) - ((2 - q^2*z + 2*q^5*z^2 + q^6*z^3 - q^7*z^3 + 2*q^8*z^3 + 
        q^9*z^3 + 2*q^4*z*(1 + z) - q*(3 + 2*z) + q^3*(1 + z - 3*z^2))*
       R1[{{1}, {{4, 1, 1}, {0, 0, 2}}}])/(q^2*z^2) - 
     ((-1 - q^18*(-1 + z)*z^4 + 2*q^22*z^6 + 7*q^23*z^6 + 5*q^24*z^6 + 
        q^25*z^6 - q^2*(1 + z) - q^19*z^5*(1 + z) + q*(2 + z) + 
        q^15*z^4*(-5 + 2*z) - q^16*z^4*(9 + 2*z) + q^17*z^4*(-2 + 3*z) + 
        q^4*(1 - 2*z - 2*z^2) + 3*q^14*z^3*(-1 - 4*z + z^2) + 
        q^6*(-1 - 2*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) + 
        2*q^12*z^2*(-1 - 4*z + 3*z^2) - q^7*z*(-1 + z - 5*z^2 + z^3) + 
        q^5*(1 + 2*z - z^2 + z^3) + q^11*z*(-1 + 4*z - z^2 + z^3) - 
        q^8*z*(1 - 4*z + 3*z^2 + z^3) + q^10*z*(2 + z - z^2 + 2*z^3) + 
        q^9*z*(-1 - 6*z - 8*z^2 + 3*z^3) - q^13*(z^2 + 11*z^4))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/(q^13*z^4) - 
     ((-1 - q^4*(-4 + z)*z + 2*q^23*(1 - 3*z)*z^5 + q^24*z^6 - q^2*(1 + z) - 
        q^26*z^6*(1 + z) + q*(2 + z) - q^25*z^6*(2 + z) + q^3*z*(1 + 2*z) - 
        2*q^21*z^4*(1 + 2*z) + q^18*z^4*(-5 + 17*z) + 
        q^13*z^2*(2 + 2*z - 7*z^2) + q^15*z^3*(-4 + 5*z - 5*z^2) + 
        q^5*z*(-13 - 6*z + z^2) - q^11*z^2*(10 + z + z^2) + 
        q^6*z*(5 + 3*z + z^2) + q^10*z^2*(11 - 4*z + 2*z^2) + 
        q^16*z^3*(9 + 8*z + 2*z^2) + q^20*z^4*(1 + 4*z + 3*z^2) - 
        q^22*z^4*(-1 + z + 11*z^2) - q^17*z^3*(4 - 3*z - 15*z^2 + z^3) - 
        q^8*z*(4 + z - 4*z^2 + z^3) - q^7*z*(-8 - 10*z + z^2 + z^3) + 
        q^12*z^2*(-2 - 11*z - z^2 + 2*z^3) + q^9*z*(-1 - 9*z - 4*z^2 + 
          3*z^3) + q^14*(z^2 + 4*z^3 + 7*z^4 - 5*z^5) + q^19*(z^4 + z^6))*
       R1[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/(q^13*z^4*(-1 + q^5*z)) - 
     ((1 - 4*q^10*(-1 + z)*z^3 + q^18*(-1 + z)*z^5 + 5*q^23*z^6 + q^24*z^6 - 
        q^22*(-4 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) - q^21*z^6*(6 + z) + q^5*z*(1 + 2*z) - 
        q^19*z^5*(6 + 5*z) + q^3*(1 + 2*z - z^2) + 
        q^12*z^3*(-4 - 5*z + z^2) - q^11*z^3*(1 + 6*z + z^2) - 
        q^20*z^5*(-2 + 7*z + z^2) + q^13*z^3*(5 + 5*z + 2*z^2) + 
        q^9*z^2*(4 + 3*z + 3*z^2) + q^7*z*(-2 + 11*z + 4*z^2) + 
        q^17*z^4*(-3 - 9*z + 5*z^2) + q^15*z^3*(1 - z + 7*z^2) + 
        q^6*(z - 5*z^2 - 2*z^3) - q^8*z*(-1 + 10*z - 2*z^2 + z^3) - 
        q^14*z^3*(1 - 6*z - z^2 + z^3) + q^16*z^3*(-1 + 2*z - 13*z^2 + 
          4*z^3))*R1[{{1}, {{4, 1, 1}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((-1 + q^2*z + q^5*z - 2*q^8*z^3 + q^10*z^4 + q^11*z^4 + q*(1 + z) - 
        q^6*z*(3 + 2*z) + q^3*(1 - z + z^2) + q^4*(-1 + 2*z^2) + 
        q^7*z*(1 - z + 2*z^2))*R1[{{1}, {{4, 1, 1}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q^5*z + q^4*z^2 - q^15*(-4 + z)*z^4 - q^17*(-8 + z)*z^5 - 
        q^16*(-6 + z)*z^5 - q^18*(-1 + z)*z^5 - 2*q^20*z^6 - q^21*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^10*z^3*(-3 + 2*z) + q^11*z^3*(2 + 5*z) - 
        q^12*z^3*(1 - 4*z + z^2) + q^7*z*(2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-2 - z + z^2) - 
        q^14*z^3*(-1 + 4*z + z^2) - q^13*z^3*(2 + 7*z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2) - q^8*z*(1 - 6*z + 2*z^2))*
       R1[{{1}, {{4, 1, 1}, {0, 2, 1}}}])/(q^10*z^4) - 
     ((-1 + q*z - q^6*z^3 + q^18*z^5 - q^17*(-8 + z)*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 + 2*q^2*(1 + z) + q^3*z*(1 + z) - 
        2*q^5*z*(1 + z) - q^14*z^4*(9 + 2*z) - q^4*(1 + 3*z) - 
        q^13*z^4*(5 + 4*z) + q^11*z^3*(-9 + 5*z) + q^7*z*(1 - z + z^2) + 
        q^15*z^4*(-1 + 3*z + z^2) + q^8*z*(1 + 3*z + z^2) + 
        q^16*z^4*(1 + 13*z + z^2) + q^10*z^2*(-5 - 6*z + 2*z^2) + 
        q^9*z*(-1 + 4*z - 6*z^2 + 2*z^3) + q^12*(z^3 + 13*z^4 - 3*z^5))*
       R1[{{1}, {{4, 1, 1}, {0, 2, 2}}}])/(q^9*z^4) - 
     ((-1 + q^6*(-5 + z)*z + q^8*(5 - 3*z)*z^2 - 3*q^19*z^4 + q^20*z^5 + 
        q^22*z^6 - 2*q^23*z^6 - 3*q^24*z^6 - q^25*z^6 - q^18*z^3*(2 + z) + 
        q^21*z^5*(2 + z) + q*(5 + z) - q^2*(4 + 3*z) + 
        q^4*(3 + 3*z - 6*z^2) + q^17*z^3*(3 + 5*z - 2*z^2) + 
        q^3*(-3 - 4*z + z^2) + q^7*z*(3 - z + z^2) + q^5*z*(5 - z + z^2) + 
        q^11*z^2*(1 - 5*z + 2*z^2) - q^12*z^2*(8 + 7*z + 3*z^2) + 
        q^13*z^2*(5 + z - 8*z^2 + z^3) + q^10*z*(-1 + z - 5*z^2 + z^3) + 
        q^14*z^2*(-2 + z - z^2 + z^3) + q^9*(z - 3*z^3 + z^4) + 
        q^16*(z^3 - 2*z^4 - 4*z^5) + q^15*(z^2 + z^3 + 6*z^4 - z^5))*
       R1[{{1}, {{4, 1, 1}, {1, 0, 1}}}])/(q^9*z^3*(-1 + q^5*z)) - 
     ((-1 + q^14*(2 - 9*z)*z^3 + q^22*(-6 + z)*z^6 + 2*q^23*(-3 + z)*z^6 + 
        q^21*(-1 + z)*z^6 + q^24*(-1 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 
        q^12*z^3*(3 + 7*z - z^2) - 2*q^17*z^4*(-2 - 4*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 + z + z^2) - 
        2*q^7*z*(-1 + 2*z + z^2) + q^19*z^5*(2 + 6*z + z^2) + 
        q^9*z^2*(-7 - 9*z + 2*z^2) + q^20*z^5*(-1 - 3*z + 2*z^2) - 
        q^8*z*(1 - 7*z + 3*z^2) - q^13*z^3*(3 + 3*z + 4*z^2) + 
        q^11*z^2*(1 + 2*z + 5*z^2) - q^15*z^3*(2 - 5*z + 6*z^2 + z^3) + 
        q^10*(z^2 + 4*z^4 - z^5) + q^16*(z^3 - 6*z^4 + 3*z^5 - 2*z^6) + 
        q^18*(z^4 + z^7))*R1[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/(q^14*z^5) - 
     ((1 - q^3*(-1 + z)*z - q^6*(-1 + z)*z + 4*q^21*z^6 + 2*q^22*z^6 - 
        4*q^23*z^6 - 2*q^24*z^6 - q*(3 + z) + q^2*(3 + z) - 
        q^18*z^5*(10 + z) + q^19*z^5*(-5 + 2*z) + q^9*z*(-3 + 11*z) + 
        q^14*z^3*(-2 - 16*z + z^2) + 2*q^4*(-1 - 2*z + z^2) + 
        2*q^7*z*(-1 + 2*z + z^2) + q^5*(1 + 3*z + z^2) - 
        q^8*z*(-3 + 10*z + z^2) + q^15*z^3*(-1 + 2*z + 8*z^2) + 
        q^11*z^2*(3 + 4*z + 4*z^2 - z^3) + q^12*z^2*(2 + 3*z + 7*z^2 - z^3) + 
        q^10*z*(1 - 10*z - 4*z^2 + z^3) - q^13*z^2*(1 - 4*z - z^2 + z^3) + 
        q^16*(z^4 + 3*z^5 - z^6) - q^17*(z^4 + z^6))*
       R1[{{1}, {{4, 1, 1}, {1, 1, 2}}}])/(q^11*z^4) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 0}}}])/(q^3*z^2) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(q*z^2) - 
     ((1 - q^13*(-8 + z)*z^4 - 4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + 
        q^16*z^5*(3 + z) - q*(1 + 2*z) + q^11*z^3*(-2 + 3*z) + 
        q^3*(1 - 3*z - 2*z^2) + q^9*z^2*(5 + 9*z - 2*z^2) + q^4*z*(4 + z^2) + 
        q^2*(-1 + 2*z + z^2) + q^10*z^3*(6 + 2*z + z^2) + 
        q^12*z^3*(1 + 3*z + z^2) - q^15*z^4*(1 + 3*z + z^2) - 
        q^14*z^4*(-2 + 4*z + z^2) - q^5*z*(1 - 2*z + 2*z^2) + 
        q^6*z*(1 - z + 4*z^2) + q^8*z*(1 - 7*z - z^2 + z^3) - 
        q^7*z*(2 - 2*z + 2*z^2 + z^3))*R1[{{1}, {{4, 1, 1}, {1, 2, 2}}}])/
      (q^4*z^3) - (2 + 3*q + q^4*(-2 + 2/z) - z^(-2) - 2/z + 2/(q^4*z) + 
       1/(q*z) - q^2*z + 2*q^7*z - q^6*(-6 + z)*z + 3*q^10*z^2 + q^11*z^2 + 
       2*q^8*z*(1 + z) + q^9*z*(-1 + 2*z) + (3 + 2*z)/(q^2*z^2) + 
       (-2 + z - z^2)/(q^3*z^2) + q^5*(3 + 2*z - z^2) - (q^3*(3 + z^2))/z)*
      R1[{{1}, {{4, 1, 1}, {2, 0, 0}}}] + 
     ((-1 + q^6*(-1 + z)*z + 2*q^13*z^4 + q^15*z^4 - q^14*(-3 + z)*z^4 - 
        2*q^16*z^5 + q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + q^11*z^3*(1 + z) + 
        q^12*z^3*(1 + z) + q*(3 + z) + q^10*z^2*(3 + z) - q^2*(3 + 2*z) - 
        q^4*z*(2 + 3*z) + q^3*(1 + 2*z + 2*z^2) - q^8*z*(3 - 5*z + z^3) + 
        q^5*(z + z^3) - q^7*z*(-3 + z - 5*z^2 + z^3) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R1[{{1}, {{4, 1, 1}, {2, 0, 2}}}])/
      (q^7*z^3) - ((2 + q^3*(3 - 2*z)*z + 4*q^19*z^5 - q^18*(-5 + z)*z^5 - 
        2*q^20*z^6 + 7*q^21*z^6 - 2*q^22*z^6 - 3*q^23*z^6 + q^2*(4 + z) - 
        q*(5 + 2*z) + q^16*z^4*(3 + 5*z) + q^12*z^3*(3 + 11*z - z^2) - 
        2*q^13*z^3*(-1 - 7*z + z^2) + q^15*z^4*(4 - z + z^2) - 
        2*q^6*z*(-1 + 2*z + z^2) + q^5*(1 + 3*z + z^2) - 
        q^17*z^4*(1 - 6*z + 2*z^2) + q^4*(-2 - 5*z + 2*z^2) + 
        q^7*z*(-5 + 13*z + 2*z^2) - q^14*z^3*(1 + 2*z + 7*z^2) - 
        q^9*z*(3 - 23*z - 4*z^2 + z^3) + q^11*z^2*(3 + 5*z^2 + z^3) - 
        q^8*z*(-5 + 26*z + 5*z^2 + z^3) + q^10*z*(1 - 10*z + 7*z^2 - 12*z^3 + 
          z^4))*R1[{{1}, {{4, 1, 1}, {2, 1, 1}}}])/(q^10*z^4) - 
     ((-1 - q^4 + q^3*(-2 + z)*z - 4*q^15*(-1 + z)*z^3 - 2*q^19*z^4 - 
        8*q^21*z^5 + 2*q^22*z^5 + 2*q^23*z^5 - q^2*(2 + z) + q*(3 + z) - 
        q^18*z^4*(7 + z) + q^13*z^3*(5 + 2*z) + q^11*z*(2 + 2*z - 3*z^2) + 
        q^14*z^2*(5 + 3*z - 2*z^2) + q^8*z*(6 + 5*z - 2*z^2) + 
        q^5*z*(2 + 3*z - z^2) + q^17*z^3*(-3 - 11*z + z^2) + 
        q^9*z*(-8 - 7*z + z^2) + 2*q^16*z^2*(-1 - 2*z + 2*z^2 + z^3) - 
        q^6*(-2 + 4*z^2 + z^3) + q^10*z*(-2 - 6*z + 6*z^2 + z^3) + 
        q^7*(-1 + z + 3*z^2 + 2*z^3) + q^12*(z + 4*z^2 + 4*z^3 - 2*z^4) + 
        q^20*(z^4 - 7*z^5))*R1[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/
      (q^4*z^2*(-1 + q^5*z)) - ((1 - 5*q^17*z^4 - q^18*z^4 + 
        q^16*(-2 + z)*z^4 + 2*q^19*z^5 + q^20*z^5 + 4*q^12*z^2*(1 + z) + 
        3*q^2*(2 + z) + q^14*z^4*(4 + z) - q*(5 + z) + q^15*z^4*(8 + z) + 
        q^13*z^3*(4 + 3*z) + q^7*z*(-5 + z - z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(2 - 2*z + z^2) - q^9*z^2*(-4 + 2*z + z^2) + 
        q^5*(2 - z + 2*z^2) - q^6*z*(-5 + z + 2*z^2) + 
        q^4*(-5 - 5*z + 4*z^2) - q^10*z*(1 + 4*z - 6*z^2 + 2*z^3) - 
        q^11*z*(-1 + z - 3*z^2 + 2*z^3))*R1[{{1}, {{4, 1, 1}, {2, 2, 2}}}])/
      (q^2*z^2) + ((-1 + q)^3*q^2*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 1}, {3, 0, 2}}}])/z - 
     ((1 + q^6*(-3 + z)*z^2 + q^17*z^5 + q^18*(3 - 2*z)*z^5 + 5*q^20*z^6 + 
        4*q^21*z^6 + q^22*z^6 + q^19*z^5*(1 + z) + q^2*(2 + z) + 
        2*q^13*z^4*(2 + z) - q*(3 + z) + q^5*z^2*(3 + z) + 
        q^14*z^4*(-7 + 4*z) + q^10*z^3*(-4 + 5*z - 2*z^2) + 
        q^3*(1 + z - z^2) - q^15*z^4*(2 - 6*z + z^2) - 
        q^16*z^4*(-1 + z + z^2) + q^12*z^3*(-5 + 2*z + z^2) + 
        q^4*(-1 + 2*z^2) - q^11*z^2*(2 - 3*z - 3*z^2 + z^3) + 
        q^7*z*(-3 + z - 2*z^2 + z^3) + q^8*z*(3 - 8*z - z^2 + z^3) - 
        q^9*z*(1 - 8*z - 2*z^2 - 4*z^3 + z^4))*
       R1[{{1}, {{4, 1, 1}, {3, 1, 0}}}])/(q^9*z^4) - 
     ((-1 - q^2 + 5*q^4*z + q^3*(-2 + z)*z + 5*q^22*z^6 + 10*q^23*z^6 + 
        4*q^24*z^6 + q*(2 + z) - 3*q^5*z*(2 + z) + q^21*z^5*(4 + 3*z) + 
        q^7*z*(9 + 5*z - 3*z^2) + q^11*z^2*(4 + 5*z - z^2) - 
        q^17*z^4*(2 - 4*z + z^2) + q^6*z*(-3 - 2*z + z^2) + 
        q^9*z^2*(-9 - z + z^2) + q^20*z^4*(3 + 10*z + z^2) + 
        q^8*z*(-4 + 5*z + 2*z^2) + q^10*z^2*(3 - 5*z + 3*z^2) - 
        q^14*z^2*(1 - 7*z + 4*z^2) - q^15*z^3*(5 + 5*z + 4*z^2) + 
        q^12*z^2*(-6 - 3*z - 4*z^2 + z^3) + q^13*z^2*(3 - 7*z - 7*z^2 + 
          2*z^3) - q^18*z^3*(1 - 3*z - 4*z^2 + 3*z^3) + 
        q^16*(z^3 - 2*z^4 - 2*z^5) + q^19*(z^3 - 3*z^4 + 4*z^5 - 2*z^6))*
       R1[{{1}, {{4, 1, 1}, {3, 1, 1}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((-1 + 2*q + 3*q^15*(1 - 3*z)*z^3 + q^17*z^4 - 6*q^20*z^5 - 2*q^21*z^5 + 
        q^19*(-4 + z)*z^5 - 4*q^22*z^6 - 6*q^23*z^6 + q^24*(-2 + z)*z^6 + 
        2*q^27*z^7 - 3*q^28*z^7 - 2*q^29*z^7 - q^14*z^3*(1 + 11*z) + 
        q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + 
        q^18*z^4*(-1 - 2*z + 2*z^2) + q^16*z^3*(-1 + 6*z + 3*z^2) + 
        q^12*z^2*(2 + 4*z + 2*z^2 - z^3) + q^5*(-1 - 4*z + z^3) + 
        q^9*z*(3 - 3*z - 5*z^2 + z^3) + q^4*(-2 - 2*z^2 + z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^7*z*(-1 + z - 4*z^2 + 2*z^3) + 
        q^10*z*(-3 + 6*z - 3*z^2 + 4*z^3) + q^11*z*(1 - 8*z - 3*z^2 + 
          8*z^3) + q^13*(z^2 + 2*z^3 - 3*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4))*
       R1[{{1}, {{4, 1, 1}, {4, 1, 2}}}])/(q^8*z^4) - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 2*q^9*z^3 - 5*q^10*z^3 - 
        4*q^12*z^3 + q^11*(-2 + z)*z^3 + q^13*(-2 + z)*z^3 + 2*q^14*z^4 - 
        3*q^15*z^4 - 3*q^17*z^4 + q^19*z^4 - 2*q^22*z^5 - q^23*z^5 - 
        q*(3 + z) + q^2*(4 + z) - q^3*(4 + z^2) + q^6*z*(-1 + z + z^2) + 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{1}, {{4, 1, 1}, {4, 2, 1}}}])/z^2 + 
     ((-1 + q)*q^9*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 1, 1}, {4, 2, 2}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^14*(-1 + z)*z^4 - 
        2*q^18*z^5 + q^17*(-8 + z)*z^5 - 4*q^21*z^6 - 2*q^22*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^16*z^5*(6 + z) + q^13*z^4*(7 + z) + q^15*z^4*(-1 + 3*z) - 
        q^11*z^3*(1 + 4*z) + q^9*z^2*(4 + 7*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^6*(z + z^2 - z^3))*
       R1[{{1}, {{4, 1, 2}, {-1, 0, 0}}}])/(q^12*z^5) - 
     ((1 - q^2*(-4 + z) + q^6*(-1 + z)*z + q^7*(-1 + z)*z^2 - q^8*z^3 + 
        2*q^9*z^3 + q^10*z^3 - q*(3 + z) + q^5*z*(4 - z + z^2) + 
        q^4*(1 - 6*z + 2*z^2) + q^3*(-3 + 5*z + 3*z^2))*
       R1[{{1}, {{4, 1, 2}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^10*(-2 + z)*z^3 - q^17*(-9 + z)*z^5 - 
        q^19*z^6 - q^20*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + q^14*z^3*(-1 + 4*z) + 
        q^11*z^3*(4 + 5*z) + q^13*z^3*(3 - 12*z - 4*z^2) - 
        q^8*z*(1 - 6*z + z^2) + q^18*z^5*(2 - 5*z + z^2) - 
        q^12*z^3*(5 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^15*z^4*(3 + 2*z + z^2) + 
        q^16*z^4*(1 + 5*z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2))*
       R1[{{1}, {{4, 1, 2}, {-1, 0, 2}}}])/(q^12*z^5) - 
     ((1 - 2*q - q^2*(-1 + z) - q^4*z + q^6*z^2 + q^7*z^3 - q^8*z^4 - 
        q^9*z^4 + q^3*(z - 2*z^2) + q^5*(z + z^2 - 3*z^3))*
       R1[{{1}, {{4, 1, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     ((-1 + 2*q - q^7*(-3 + z)*z^3 + q^8*(-2 + z)*z^3 + q^9*z^4 - 
        q^3*z*(1 + z) - q^6*z^2*(1 + z) + q^2*(-1 + z - 2*z^2) + 
        q^5*z*(-1 - 2*z + z^2) + q^4*(z + 2*z^3))*
       R1[{{1}, {{4, 1, 2}, {-1, 1, 1}}}])/(q*z^2) - 
     (q - q^5 + q^4*(1 + 3*z))*R1[{{1}, {{4, 1, 2}, {-1, 1, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^7*z^3 - q^11*z^3 + 
        q^10*z^4 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q*(2 + z) + q^9*z^2*(-1 + z + z^2))*
       R1[{{1}, {{4, 1, 2}, {-1, 2, 0}}}])/(q^5*z^3) - 
     q^5*(-2 + q*(-1 + z))*R1[{{1}, {{4, 1, 2}, {-1, 2, 1}}}] - 
     (q^3*(1 - 2*q^3*(-1 + z)*z + q^2*(1 + z) + q*(-2 + z^2))*
       R1[{{1}, {{4, 1, 2}, {-1, 2, 2}}}])/z - 
     (3*q^2 + q^3 + q*(-2 + 3/z) + 2/(q^2*z^2) + (2 - z)/z^2 + q^4*z - 
       q^5*z + 2*q^6*z + q^7*z - (2*(2 + z))/(q*z^2))*
      R1[{{1}, {{4, 1, 2}, {0, 0, 0}}}] - 
     ((1 + 2*q^12*(-1 + z)*z^3 - 4*q^14*z^4 - 4*q^15*z^4 - q^16*z^4 - 
        q^13*z^3*(3 + z) - q*(6 + z) + q^2*(9 + 4*z) + q^5*(2 + z - 2*z^2) + 
        q^3*(-2 + z - z^2) - q^7*z*(4 - 3*z + z^2) + q^8*z*(6 - z + z^2) - 
        q^6*z*(-1 + 2*z + z^2) + q^11*z^2*(-3 - 4*z + 2*z^2) + 
        q^4*(-4 - 6*z + 5*z^2) + q^10*z*(-1 + 8*z^2) - 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R1[{{1}, {{4, 1, 2}, {0, 1, 0}}}])/
      (q^9*z^3) - ((-1 - q^2 - 2*q^5*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z - 
        q^14*(-5 + z)*z^3 + q^19*z^5 - q^20*(-3 + z)*z^5 - 3*q^18*z^6 + 
        7*q^22*z^6 + 4*q^23*z^6 + q*(2 + z) - q^6*z^2*(3 + z) + 
        q^12*z^3*(3 + 4*z - 3*z^2) + q^9*z^2*(-4 - 4*z + z^2) + 
        q^10*z^3*(-3 - 2*z + z^2) + q^7*z*(2 + 2*z + z^2) + 
        q^11*z^3*(-2 + 4*z + z^2) - q^13*z^3*(5 + 5*z + z^2) + 
        q^16*z^4*(-4 + 8*z + z^2) - 2*q^15*z^3*(1 - z + 4*z^2) - 
        q^8*z*(1 - 5*z - 3*z^2 + z^3) + q^21*(z^5 - 4*z^6) + 
        q^17*(z^4 + 10*z^5 - z^6))*R1[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/
      (q^15*z^5) - ((-1 + q^14*(3 - 5*z)*z^3 - q^20*z^5 + q^21*z^5 + 
        4*q^22*z^6 + 8*q^23*z^6 + 3*q^24*z^6 - q^2*(1 + z) + q*(2 + z) - 
        q^19*z^5*(9 + z) - q^15*z^4*(2 + 3*z) + q^4*(1 + 4*z - z^2) + 
        q^18*z^4*(-2 + 7*z + z^2) + q^3*(-1 + z + 2*z^2) + 
        q^7*z*(5 + 5*z - z^3) + q^12*z^2*(-4 - 10*z + z^3) - 
        q^8*z*(1 - 4*z + z^3) + q^6*(-1 - 2*z + z^3) + 
        q^5*(1 - 6*z - 5*z^2 + z^3) + q^11*z*(-1 + z - z^2 + z^3) + 
        q^17*z^3*(-1 - 2*z + 7*z^2 + z^3) + q^9*z*(-2 - 5*z - 3*z^2 + 
          3*z^3) + q^10*z*(2 + 2*z - 3*z^2 + 3*z^3) + 
        q^13*(z^2 - 6*z^3 - 16*z^4) + q^16*(z^3 - 4*z^4 - 3*z^5))*
       R1[{{1}, {{4, 1, 2}, {0, 1, 2}}}])/(q^12*z^4) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R1[{{1}, {{4, 1, 2}, {0, 2, 0}}}])/
      (q^9*z^4) - q^4*(1 + q^2 - q*(2 + z))*
      R1[{{1}, {{4, 1, 2}, {0, 2, 1}}}] - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - q^14*(-4 + z)*z^4 + 
        q^15*(-2 + z)*z^4 - 5*q^17*z^5 - q^18*z^5 + 2*q^20*z^6 + q^21*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(6 + z) + q^16*z^5*(-9 + 2*z) - q^11*z^3*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(1 - 4*z + z^2) + 
        q^6*(z + z^2 - z^3))*R1[{{1}, {{4, 1, 2}, {0, 2, 2}}}])/(q^9*z^4) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R1[{{1}, {{4, 1, 2}, {1, 0, 0}}}])/(q^7*z^3) - 
     ((1 - 5*q^24*z^6 - q^25*z^6 - 2*q^26*z^7 - 7*q^27*z^7 - 7*q^28*z^7 - 
        2*q^29*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(2 + z) - 
        q^8*z^2*(5 + z) + q^20*z^5*(7 + 2*z) + q^21*z^5*(8 + 5*z) + 
        q^9*z^2*(-2 + z - z^2) + q^6*z*(3 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^23*z^5*(-1 - 7*z + z^2) - 2*q^18*z^4*(-3 - 3*z + z^2) + 
        q^5*(-2 - 2*z + z^2) + q^7*(1 + z + z^2) + 
        q^19*z^4*(-1 + 4*z + z^2) - q^11*z^2*(5 + z + 4*z^2) + 
        q^13*z^2*(5 + 13*z + 7*z^2 - z^3) + q^12*z*(1 + z + 9*z^2 + z^3) - 
        q^14*z^2*(1 - 9*z - 10*z^2 + 2*z^3) - q^17*z^3*(-4 - 19*z + z^2 + 
          2*z^3) + q^15*z^2*(-1 - 8*z + z^2 + 3*z^3) - 
        q^10*z*(1 - 6*z - 5*z^2 + 4*z^3) + q^16*(z^2 + 16*z^4 + 7*z^5 - 
          z^6) + q^22*(z^5 + z^6 - z^7))*R1[{{1}, {{4, 1, 2}, {1, 0, 1}}}])/
      (q^16*z^5) - ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{4, 1, 2}, {1, 2, 2}}}])/z^2 - 
     ((-1 + q^3*(-1 + z)^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        q^10*(-3 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + 3*q^6*z*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + q^5*z*(-1 + 2*z) + 
        q^4*(1 + 3*z - 4*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^8*z*(-1 + z + z^2) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 0}}}])/(q^3*z^2) - 
     ((2 - q^2*z - 4*q^5*z + q^11*z^4 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-5 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) - 
        q*(3 + 2*z) + q^4*z*(4 + 3*z - z^2) + q^6*z*(4 + z^2) - 
        4*q^7*z*(1 - z + z^2) + q^12*z^3*(-1 + 2*z + z^2) - 
        q^10*z^2*(1 + 4*z + z^2) + q^13*z^3*(-1 + 5*z + z^2) + 
        q^8*z*(3 - 9*z + 2*z^2) - q^9*z*(1 - 6*z + z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 2}, {2, 1, 1}}}])/(q^6*z^3) - 
     ((-1 - q^2 - q^5*z + q^3*z^2 + 4*q^16*z^5 - q^15*(-3 + z)*z^5 + 
        q^18*(-2 + z)*z^5 + q^19*(-1 + z)*z^5 + 2*q^20*z^6 - q^21*z^6 + 
        3*q^22*z^6 + 2*q^23*z^6 + q*(2 + z) + 2*q^17*z^5*(3 + z) - 
        q^4*z*(1 + 2*z) - q^6*z^2*(5 + 2*z) + q^12*z^3*(4 + 3*z - 3*z^2) - 
        q^13*z^3*(-1 + 3*z + z^2) - 2*q^10*z^2*(2 + 3*z^2) + 
        q^7*z*(2 + 9*z + 5*z^2) + q^9*z^2*(-1 - 7*z + 6*z^2) + 
        q^11*z^2*(2 - 8*z - z^2 + z^3) - q^8*(z - 2*z^3 + z^4) + 
        q^14*(z^4 + 4*z^5 - z^6))*R1[{{1}, {{4, 1, 2}, {2, 1, 2}}}])/
      (q^8*z^4) - ((-1 - 2*q^9*z - q^5*(-1 + z)*z + q^6*(-1 + z)*z - 
        q^8*z^3 - q^12*(-2 + z)*z^3 + q^14*z^4 + 3*q^15*z^4 + q^16*z^4 + 
        q*(2 + z) + q^11*z^2*(3 + 3*z - z^2) - q^4*(-1 + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(2 + z + z^2) - 
        q^10*z*(-1 + 4*z + z^2) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 2}, {2, 2, 0}}}])/(q*z^2) + 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^6 + 2*q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) + q^16*z^4*(1 + z) - q^11*z^3*(5 + z) - 
        q^13*z^4*(8 + z) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^15*z^4*(-1 + 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R1[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/(q^6*z^4) - 
     ((-1 + q^17*(-1 + z)*z^3 + 3*q^18*z^4 - q^19*z^4 - q^20*z^4 - 
        q^2*(2 + z) + q*(3 + z) + q^4*(3 + z) + q^16*z^3*(1 + 7*z) + 
        q^3*(-1 - 2*z + z^2) - q^12*z*(-4 + z + z^2) + 
        q^9*z*(-3 + 2*z + z^2) + q^10*z*(2 - z + 4*z^2) + 
        q^15*z^2*(-1 + 2*z + 5*z^2) + q^6*(6 + 3*z - z^3) + 
        q^7*(1 + 4*z - 5*z^2 + z^3) - q^5*(7 + z - 3*z^2 + z^3) - 
        q^13*z*(-1 - 5*z + z^2 + z^3) - q^11*z*(6 + 2*z^2 + z^3) + 
        q^8*(-2 - 2*z + 4*z^2 + z^3) - q^14*z*(1 + z - 10*z^2 + 3*z^3))*
       R1[{{1}, {{4, 1, 2}, {2, 2, 2}}}])/(q^3*z^2) - 
     ((-1 - q^2 - 4*q^20*z^5 + 2*q^21*z^5 + 8*q^23*z^6 + 3*q^24*z^6 + 
        q*(2 + z) + q^22*z^5*(1 + 4*z) + q^4*(1 + 7*z) - 
        q^15*z^3*(8 + 17*z) + q^5*(1 - 9*z - 4*z^2) + 
        q^7*z*(5 + 3*z - 4*z^2) + q^18*z^4*(1 - 8*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^12*z^3*(-10 - z + z^2) - 
        q^19*z^4*(-1 + 14*z + z^2) + q^9*z^2*(-5 - 4*z + 2*z^2) + 
        q^8*z*(-9 - 4*z + 3*z^2) + q^16*z^2*(1 + 2*z - 21*z^2 + z^3) + 
        q^13*z^2*(5 - 2*z - 14*z^2 + z^3) + q^11*z*(-1 + z - 2*z^2 + z^3) + 
        q^17*z^3*(1 - 6*z - z^2 + z^3) + q^6*(-1 + 4*z + z^2 + z^3) + 
        q^10*z*(4 + 7*z - 10*z^2 + 2*z^3) + q^14*z^2*(-6 + 3*z - 5*z^2 + 
          2*z^3))*R1[{{1}, {{4, 1, 2}, {3, 1, 2}}}])/(q^5*z^3) - 
     (q^2*(1 + q^2 - q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^10*z^2 + q^11*z^3 - 
        q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(2 + z) + q^6*z*(4 + z) - 
        q^7*z*(2 + z^2) + q^5*z*(-3 - 2*z + z^2) + q^8*z*(-1 - 2*z + 2*z^2) + 
        q^9*(z + z^2 - 4*z^3))*R1[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/z^2 + 
     (q*(1 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - q^10*(-6 + z)*z^3 + q^14*z^4 + 
        2*q^15*z^4 + q^16*z^4 + 2*q^12*z^3*(1 + z) - q^6*z^2*(2 + z) - 
        q*(4 + z) + q^5*z*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^2*(3 + 2*z) + 
        q^9*z^2*(3 + 2*z - z^2) + q^3*(2 + 3*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-2 - 2*z + 3*z^2))*R1[{{1}, {{4, 1, 2}, {3, 2, 2}}}])/z^2 - 
     ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R1[{{1}, {{4, 1, 2}, {4, 0, 2}}}])/z^2 + 
     (q*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 1, 2}, {4, 1, 1}}}])/z^2 - 
     ((1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R1[{{1}, {{4, 1, 2}, {4, 1, 2}}}])/(q*z^3) - 
     ((1 - q^2*(-1 + z) + 4*q^3*z + q^4*(-3 + z)*z - q^9*z^4 - q^10*z^4 - 
        q*(2 + z) + q^5*z*(1 - z + z^2) + q^6*(z^2 - 2*z^3))*
       R1[{{1}, {{4, 2, 0}, {-1, 0, 0}}}])/(q^3*z^2) - 
     ((-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {-1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {-1, 1, 0}}}])/(q^7*z^3) - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) - q^4*z - 2*q^5*z - 2*q^7*z - 
       q^8*z + q^6*(-1 + z)*z - 2*q^9*z^2 - 5*q^10*z^2 - 2*q^11*z^2 - 
       (2 + z)/(q^2*z^2))*R1[{{1}, {{4, 2, 0}, {-1, 1, 1}}}] - 
     (-q - 1/(q^3*z^2) - 1/(q*z^2) + (-1 + z)/z + q^4*z + 2*q^5*z + q^7*z - 
       q^6*(-3 + z)*z + 2*q^9*z^2 + 3*q^10*z^2 + 3*q^11*z^2 + q^12*z^2 + 
       (2 + z)/(q^2*z^2))*R1[{{1}, {{4, 2, 0}, {-1, 2, 0}}}] - 
     ((-1 - q^5*z + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 
        6*q^9*z^2*(1 + z) - q^16*z^5*(2 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(7 + 6*z) + q^10*z^2*(2 - 10*z - 7*z^2) + 
        q^12*z^3*(2 + 5*z - 2*z^2) + q^15*z^4*(4 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^13*z^3*(3 + 7*z + 2*z^2) + 
        q^7*z*(2 + z + 2*z^2 - z^3) + q^8*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^14*z^3*(1 - 8*z - 3*z^2 + z^3) - q^6*(z - 7*z^3 + z^4))*
       R1[{{1}, {{4, 2, 0}, {-1, 2, 1}}}])/(q^9*z^4) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 0, 0}}}])/(q^7*z^3) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 - q^13*z^4 - 3*q^14*z^4 - q^15*z^4 + 
        2*q^17*z^5 + q^18*z^5 - 2*q^19*z^5 - q^20*z^5 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 1, 0}}}])/(q^8*z^3) - 
     ((-z - 2*q^20*z^6 - 5*q^21*z^6 - 4*q^22*z^6 - q^23*z^6 + 
        q^18*z^5*(2 + z) - q^2*z*(4 + z) + q^4*z*(5 + 2*z) + 
        q^17*z^4*(-4 + 7*z) + q^14*z^3*(2 + 2*z - z^2) + 
        q^13*z^3*(-8 - 9*z + z^2) + q*(1 + 3*z + z^2) + 
        q^12*z^2*(-1 - z + 2*z^2) + q^15*z^3*(2 + 18*z + 6*z^2 - z^3) + 
        q^3*(-2 - 3*z - z^2 + z^3) - q^11*z^2*(-1 - 20*z + z^2 + z^3) - 
        q^6*z*(4 + 3*z + 3*z^2 + z^3) - q^16*z^3*(1 - 4*z - 14*z^2 + 2*z^3) + 
        q^8*z*(-1 + 8*z - 7*z^2 + 2*z^3) + q^9*z*(-1 - 13*z + z^2 + 2*z^3) + 
        q^7*z*(4 - 11*z^2 + 3*z^3) + q^10*z*(1 + 9*z + 9*z^2 + 6*z^3) + 
        q^5*(1 + z - 2*z^2 + 4*z^3 - z^4))*R1[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/
      (q^11*z^4) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + q^14*z^4 - q*(2 + z) + q^13*z^3*(-1 + 3*z) + 
        q^12*z^3*(1 + 3*z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 4*z - z^2))*R1[{{1}, {{4, 2, 0}, {0, 1, 2}}}])/
      (q^5*z^3) - ((1 + 3*q^14*(-1 + z)*z^3 - 6*q^16*z^4 - 2*q^17*z^4 - 
        q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 2*q^8*z*(4 + z) - 
        q^15*z^3*(1 + 3*z) + q^12*z*(-2 + 5*z) + q^10*z*(-6 + z - 7*z^2) + 
        q^3*(-1 + z - z^2) + q^13*z^2*(-4 - 2*z + z^2) + q^9*(7*z - 2*z^3) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) - 2*q^7*(1 - 2*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(5 - 2*z + 7*z^2 + z^3))*
       R1[{{1}, {{4, 2, 0}, {0, 2, 0}}}])/(q^11*z^3) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {0, 2, 1}}}])/(q^5*z^3) - 
     ((-1 + q^2 - 2*q^4*z - q^10*z^2 + q^5*(-2 + z)*z^2 - 8*q^13*z^4 + 
        q^12*(-1 + z)*z^4 + 6*q^16*z^5 + 2*q^17*z^5 - 4*q^19*z^6 + 
        2*q^20*z^6 + 4*q^21*z^6 + q^22*z^6 + q*(1 + z) - q^14*z^4*(2 + z) + 
        q^15*z^4*(1 + 3*z) - q^8*z*(1 - 5*z + z^2) + 
        q^11*z^3*(-3 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 + z + 2*z^2) + q^9*z^2*(-2 - 7*z + 3*z^2) - q^6*(z + z^3))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 0}}}])/(q^10*z^4) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 6*q^12*z^3 + 2*q^15*(1 - 3*z)*z^4 - 
        4*q^16*z^5 + q^17*(-2 + z)*z^5 + q^18*z^6 + 2*q^19*z^6 - q^20*z^6 - 
        3*q^21*z^6 - q^22*z^6 - q*(1 + z) - q^2*(1 + z) + 
        q^9*z^2*(5 + 7*z - 2*z^2) + q^3*(1 + z - z^2) + 
        q^8*z*(1 - 6*z + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^10*z^2*(2 - 2*z + z^2) - q^11*z^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-4 + 7*z + z^2) + q^14*(z^3 - 4*z^4))*
       R1[{{1}, {{4, 2, 0}, {1, 0, 1}}}])/(q^10*z^4) - 
     ((-1 - q^5*z - q^17*z^6 - q^18*z^6 + 2*q^19*z^6 + 3*q^20*z^6 + 
        q^21*z^6 + q*(1 + z) + q^4*z*(3 + z) - q^16*z^5*(4 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(11 + 4*z) - q^9*z^2*(10 + 9*z) + 
        q^10*z^2*(4 - 9*z - 6*z^2) + q^12*z^3*(-3 + 6*z - 2*z^2) + 
        q^14*z^4*(-2 - 4*z + z^2) + q^15*z^4*(1 - z + z^2) - 
        q^3*(1 + 6*z + z^2) + q^7*z*(2 + z + 2*z^2 - z^3) + 
        q^8*z*(-1 + 5*z - 4*z^2 + z^3) - q^6*(z - 7*z^3 + z^4) + 
        q^13*(z^3 - 6*z^4 - 3*z^5))*R1[{{1}, {{4, 2, 0}, {1, 1, 0}}}])/
      (q^10*z^4) - ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{1}, {{4, 2, 0}, {1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^5*(-1 + z) + q^2*z + q^9*z + q^8*z^3 + q^14*z^3 - 
        q^13*(-2 + z)*z^3 + 2*q^15*z^4 + 3*q^16*z^4 + q^17*z^4 + q*(1 + z) + 
        q^7*z^2*(1 + z) - q^4*(3 + 2*z) + q^11*(z - 4*z^2) + 
        q^6*(z - 2*z^2) + q^10*z*(-2 + z - z^2) + q^12*z^2*(3 + 3*z - z^2) + 
        q^3*(2 + z^2))*R1[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(q^4*z^2) - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        7*q^10*z^3 - q^11*(-3 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 0}, {2, 1, 1}}}])/(q^3*z^2) - 
     (-1 + q)*q^7*(2 + q)*z*R1[{{1}, {{4, 2, 0}, {2, 2, 0}}}] + 
     (-1 + q)*q^8*z*R1[{{1}, {{4, 2, 0}, {2, 2, 1}}}] - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{1}, {{4, 2, 0}, {3, 0, 0}}}])/(q^4*z^2) - 
     (-1 + q^2*(-4 + z) + q^3*(-1 + z) - z^(-2) + 1/(q^3*z^2) + z^(-1) - 
       q/z - 2*q^6*z - 5*q^7*z + q^8*(-2 + z)*z + 2*q^11*z^2 - 3*q^12*z^2 - 
       2*q^13*z^2 - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R1[{{1}, {{4, 2, 0}, {3, 1, 0}}}] - 
     ((-1 + q)*(-1 + q^7*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 2, 0}, {3, 1, 1}}}])/z^2 + 
     ((-1 + q)^2*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 2, 0}, {3, 2, 0}}}])/z^2 + 
     (q^2*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{1}, {{4, 2, 0}, {3, 2, 1}}}])/z^2 - 
     (q^7*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{4, 2, 0}, {4, 1, 1}}}])/z - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{1}, {{4, 2, 1}, {-2, 0, 0}}}])/(q*z) + 
     ((1 + q^2*z + q^3*(1 + 2*z) - q^4*(1 + z^2))*
       R1[{{1}, {{4, 2, 1}, {-2, 0, 1}}}])/(q*z) + 
     q^2*R1[{{1}, {{4, 2, 1}, {-2, 0, 2}}}] + 
     ((-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R1[{{1}, {{4, 2, 1}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + q + 2*q*z - q^5*(-1 + z)*z^2 - 4*q^12*(-2 + z)*z^4 - 
        q^16*(-8 + z)*z^5 - q^17*(-7 + z)*z^5 - 2*q^18*(-1 + z)*z^5 - 
        q^19*z^6 + 4*q^21*z^6 + 2*q^22*z^6 + q^11*z^3*(4 + 12*z - 3*z^2) + 
        q^2*(1 + z - z^2) + q^13*z^4*(-6 - 6*z + z^2) + q^7*z*(2 - z + z^2) - 
        q^3*(1 + 4*z + z^2) + q^15*z^4*(1 + 11*z + z^2) + 
        q^6*z*(-1 + 2*z^2) + q^9*z^2*(-5 - 10*z + 2*z^2) + 
        q^14*z^4*(-1 + 13*z + 3*z^2) + q^4*(z + z^2 - z^3) - 
        q^8*z*(1 - 5*z - z^2 + z^3) + q^10*(z^2 - 6*z^3 + 8*z^4 - 2*z^5))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 0}}}])/(q^12*z^5) - 
     ((1 - q*z + 6*q^3*z + q^5*(-2 + z)*z^2 + 5*q^22*z^6 + q^24*z^7 - 
        3*q^15*z^4*(1 + z) + q^21*z^5*(1 + z) + q^23*z^6*(3 + z) - 
        q^2*(2 + 3*z) + q^20*z^5*(-3 + 4*z) + q^4*(1 - 5*z - 5*z^2) + 
        q^6*z*(3 + 6*z - 5*z^2) + q^10*z^2*(-3 + 8*z - 4*z^2) - 
        q^9*z^2*(1 - 7*z + z^2) + q^7*z*(1 + 5*z + z^2) - 
        q^16*z^3*(5 + 5*z + z^2) - q^19*z^4*(2 + 9*z + 3*z^2) + 
        q^8*z*(-1 - 3*z + 4*z^2) - q^17*z^3*(-3 + 6*z + z^3) + 
        q^11*z^2*(4 - 5*z^2 + z^3) + q^12*z^2*(-2 + 4*z - 9*z^2 + 2*z^3) + 
        q^14*z^2*(-1 + 4*z + z^2 + 2*z^3) + q^13*z^2*(2 - 2*z + 7*z^2 + 
          3*z^3) - q^18*z^3*(1 - 5*z + 11*z^2 + 4*z^3))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 1}}}])/(q^11*z^4*(-1 + q^5*z)) - 
     ((1 - q^2*(-1 + z) + q^4*(-3 + z)*z + q^7*z^2 - 2*q^6*z^3 - q^9*z^4 - 
        q^10*z^4 - q*(2 + z) + q^3*z*(4 + z) + q^5*z*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 1}, {-1, 0, 2}}}])/(q^2*z^2) - 
     ((1 - q - q^4*(-3 + z)*z^2 - 7*q^21*z^6 - q^22*z^6 + 2*q^24*z^7 + 
        3*q^25*z^7 + q^26*z^7 + q^6*z*(2 + z - 3*z^2) + 
        q^8*z^2*(-11 + z - z^2) + q^9*z^2*(7 + 4*z - z^2) - 
        q^17*z^4*(4 + z^2) + q^20*z^5*(1 - 4*z + z^2) - 
        2*q^11*z^3*(2 - 4*z + z^2) + q^19*z^5*(-1 - z + z^2) - 
        q^2*(1 + 8*z + z^2) + q^3*(1 + 10*z + 4*z^2) - 
        q^7*z*(1 - 2*z + 5*z^2) + q^5*z*(-3 - 4*z + 6*z^2) - 
        q^10*z^2*(2 - 8*z - 6*z^2 + z^3) - q^14*z^3*(5 + 6*z - 3*z^2 + z^3) - 
        q^15*z^3*(-2 + 6*z + z^2 + z^3) + q^16*z^3*(-1 + 3*z + 4*z^2 + z^3) + 
        q^12*z^2*(2 + 4*z + 4*z^2 + z^3) + q^13*z^2*(-1 + 4*z + 9*z^2 + 
          4*z^3) + q^18*(z^4 - 8*z^5 - 2*z^6))*
       R1[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(q^10*z^4*(-1 + q^5*z)) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 3*z - z^2))*R1[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/
      (q^7*z^3) - q^8*(2 + q)*z*R1[{{1}, {{4, 2, 1}, {-1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^7*z^3 - q^11*z^3 + 
        q^10*z^4 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q*(2 + z) + q^9*z^2*(-1 + z + z^2))*
       R1[{{1}, {{4, 2, 1}, {-1, 2, 0}}}])/(q^5*z^3) - 
     ((1 - 6*q^16*z^4 + q^17*(-4 + z)*z^4 + q^18*(-1 + z)*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) - q^15*z^3*(4 + 3*z) + q^3*(-1 + z - z^2) - 
        q^8*z*(5 + z^2) + q^13*z^2*(-2 - 2*z + z^2) - 
        q^9*z*(-2 + z + 2*z^2) + q^14*z^2*(-2 - 3*z + 5*z^2) - 
        q^10*z*(1 - 2*z + 6*z^2) + q^12*z*(-2 + 4*z + 7*z^2) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) + q^6*(2 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(3 - 2*z + 5*z^2 + z^3) - q^7*(2 + z - 6*z^2 + 2*z^3))*
       R1[{{1}, {{4, 2, 1}, {0, 0, 0}}}])/(q^11*z^3) - 
     q^4*z*(2 + q^2*(1 - 2*z) - q*(-3 + z) + q^3*z + 2*q^5*z + 3*q^6*z + 
       q^7*z)*R1[{{1}, {{4, 2, 1}, {0, 0, 2}}}] + 
     ((z + q^19*z^5 + q^17*(-10 + z)*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 + q^18*z^5*(1 + z) + q^16*z^4*(2 - 12*z + z^2) + 
        q^15*z^4*(-7 - 4*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 5*z + z^2) + 
        2*q^14*z^3*(1 - 3*z + 3*z^2) + q^4*(-1 + 5*z + 3*z^2) - 
        q^10*z^2*(3 + 6*z + 4*z^2) + q^11*z^2*(3 - 6*z + 5*z^2) - 
        q^3*(-1 + 5*z + z^3) + q^5*z*(-1 + 2*z - 5*z^2 + z^3) - 
        q^8*z*(-2 + 6*z + 2*z^2 + z^3) + q^12*z^2*(-4 + 7*z + 3*z^2 + z^3) + 
        q^6*z*(-3 - 5*z + 7*z^2 + z^3) + q^13*z^2*(1 - 8*z - 7*z^2 + 3*z^3) - 
        q^9*z*(1 - 8*z - 3*z^2 + 3*z^3) + q^7*(z^2 + 2*z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 1}, {0, 1, 0}}}])/(q^11*z^4) - 
     ((-1 - q^4*z + 8*q^12*z^4 + 2*q^16*z^5 + 4*q^17*z^5 + q^19*z^6 - 
        3*q^20*z^6 - 2*q^21*z^6 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(8 + z) + q^15*z^4*(1 - 5*z + z^2) + 
        q^14*z^4*(-1 - 4*z + z^2) + 3*q^9*z^2*(-1 - 3*z + z^2) + 
        q^3*(-1 - z + z^2) - q^6*z*(1 + 4*z + z^2) + 
        q^7*z*(2 + 3*z + 3*z^2) + q^10*z^2*(-2 - 3*z - 4*z^2 + z^3) - 
        q^8*z*(1 - 4*z - z^2 + z^3) + q^11*(z^2 + 4*z^4 + z^5) + 
        q^18*(z^5 - 2*z^6))*R1[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/(q^9*z^4) - 
     ((-1 - q^2 + q^5*z + q^3*(-1 + z)*z - 2*q^9*z^3 - q^4*z*(1 + z) + 
        q*(2 + z) - q^8*z^2*(1 + 3*z) + q^7*z*(-1 - 2*z + 2*z^2) + 
        q^6*z*(1 + 3*z + 2*z^2))*R1[{{1}, {{4, 2, 1}, {0, 1, 2}}}])/
      (q^2*z^2) + ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 
        2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R1[{{1}, {{4, 2, 1}, {0, 2, 0}}}])/(q^9*z^4) - 
     ((1 + 2*q^2 - 4*q^4*z - 9*q^13*z^3 - 5*q^20*z^6 + 3*q^21*z^6 + 
        5*q^22*z^6 + q^23*z^6 - 2*q^14*z^4*(1 + z) - q*(2 + z) + 
        q^15*z^4*(5 + z) + q^19*z^5*(-1 + 3*z) - q^17*z^4*(3 + 4*z) + 
        q^16*z^4*(-5 + 6*z) + q^8*z*(2 - 13*z - 4*z^2) + q^3*(-2 + z - z^2) + 
        q^7*z*(-3 + 7*z + 2*z^2) + q^5*(2 + 7*z + 2*z^2) + 
        q^9*z*(-3 + 10*z + 2*z^2) + q^12*z^2*(-6 + 5*z + 8*z^2 - 3*z^3) - 
        q^6*(1 + z + 2*z^2 + 2*z^3) + q^11*z*(-1 + 13*z - z^2 + 7*z^3) + 
        q^10*z*(3 - 10*z + 9*z^2 - 7*z^3 + z^4) + q^18*(z^4 - 5*z^5))*
       R1[{{1}, {{4, 2, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 7*q^16*z^5 + 2*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 6*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{1}, {{4, 2, 1}, {1, 0, 2}}}])/(q^9*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z - 4*q^16*z^5 + q^17*(-2 + z)*z^5 + 
        3*q^20*z^6 - 2*q^21*z^6 + 2*q^22*z^6 - q^24*z^6 + 2*q^6*z^2*(1 + z) - 
        3*q^19*z^5*(1 + z) + q*(2 + z) - q^18*z^5*(6 + z) - q^5*z*(3 + 2*z) + 
        q^14*z^4*(-3 + 4*z) + q^9*z^2*(-9 - 4*z + z^2) - 
        2*q^7*z*(-1 + 2*z + z^2) + q^13*z^3*(1 - 11*z + 2*z^2) - 
        q^10*z^2*(-5 + 4*z - 7*z^2 + z^3) + q^12*z^2*(1 - 3*z - 5*z^2 + 
          z^3) + q^8*z*(-1 + 9*z + z^2 + z^3) - 
        q^11*z^2*(3 - 4*z + 2*z^2 + z^3))*R1[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/
      (q^11*z^4) - ((1 + q^5*(-1 + z)*z + 2*q^7*z^3 - 2*q^6*z*(1 + z) - 
        q*(2 + z) + q^10*z^3*(2 + z) + q^9*z^2*(2 + 3*z) + 
        q^3*(2 + 3*z - 3*z^2) + q^8*(z + z^2 - 3*z^3) + q^4*(-1 + z^3))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 - q^5*z - q^3*(-1 + z)*z - q^6*z^2 + q^7*z^2 + q^8*z^2 - 
        q^10*z^3 + q^4*z*(1 + z) - q*(2 + z))*
       R1[{{1}, {{4, 2, 1}, {1, 1, 2}}}])/(q*z^2) - 
     ((1 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 
        2*q^8*z*(4 + z) + q^14*z^3*(-2 + 3*z) - q^15*z^3*(1 + 3*z) + 
        q^12*z*(-1 + 4*z) + q^10*z*(-3 + 2*z - 7*z^2) + q^3*(-1 + z - z^2) - 
        2*q^9*z*(-3 + z^2) + q^13*z^2*(-3 - 3*z + z^2) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) - 2*q^7*(1 - 2*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(2 - 3*z + 7*z^2 + z^3))*
       R1[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/(q^5*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{4, 2, 1}, {2, 0, 2}}}])/z^2 - 
     ((1 - q^5*(-1 + z)*z + q^11*z^3 - q^10*(-3 + z)*z^3 + 3*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 - q^6*z*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + q^8*(z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(2 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R1[{{1}, {{4, 2, 1}, {2, 1, 1}}}])/(q^2*z^2) - 
     ((1 + 2*q^9*z + q^5*(-1 + z)*z - q^6*(-1 + z)*z + q^8*z^3 + 
        q^12*(-2 + z)*z^3 - q^14*z^4 - 3*q^15*z^4 - q^16*z^4 - q*(2 + z) + 
        q^13*z^3*(-1 + 2*z) + q^3*(2 + 2*z - z^2) + q^4*(-1 + z^2) + 
        q^11*z^2*(-3 - 3*z + z^2) - q^7*z*(2 + z + z^2) + 
        q^10*z*(-1 + 4*z + z^2))*R1[{{1}, {{4, 2, 1}, {2, 2, 0}}}])/(q*z^2) - 
     ((1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R1[{{1}, {{4, 2, 1}, {3, 0, 1}}}])/(q*z^2) + 
     q^8*z*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R1[{{1}, {{4, 2, 1}, {3, 0, 2}}}] - 
     ((-1 + 4*q^17*z^4 + q^18*z^4 - q^16*(-2 + z)*z^4 - 2*q^19*z^5 - 
        q^20*z^5 - q^13*z^3*(2 + z) - q^15*z^4*(4 + z) + q*(5 + z) - 
        q^12*z^2*(4 + 3*z) - q^2*(10 + 3*z) + q^4*(3 + 6*z - 4*z^2) + 
        q^7*z*(5 - 3*z + z^2) - q^8*z*(5 - 2*z + z^2) + q^3*(6 + 2*z + z^2) - 
        q^14*z^3*(1 + 3*z + z^2) + q^5*(-3 - 3*z + 2*z^2) + 
        q^6*z*(-5 - 2*z + 2*z^2) + q^11*z*(-1 + z + z^3) + 
        q^10*z*(1 + 7*z - 4*z^2 + z^3) + q^9*z*(2 - 6*z + 2*z^2 + z^3))*
       R1[{{1}, {{4, 2, 1}, {3, 1, 0}}}])/(q^2*z^2) + 
     (-1 + q)*q^15*(2 + q)*z^2*R1[{{1}, {{4, 2, 1}, {3, 2, 0}}}] + 
     (q^5*(-1 + q^8*z + q^5*(-1 + z)*z^2 + q^10*z^3 + 2*q^11*z^4 + q^12*z^4 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + q^3*z*(1 + 2*z) + 
        q^9*z^2*(1 - z + z^2) + q^6*(z + z^3) - q^7*z*(2 + z - z^2 + z^3))*
       R1[{{1}, {{4, 2, 1}, {4, 1, 1}}}])/z^2 - 
     ((-1 + q)^2*q^9*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{4, 2, 1}, {4, 2, 0}}}])/z + 
     q^2*R1[{{1}, {{4, 2, 2}, {-2, 0, 0}}}] - 
     (q^3*(-1 + q - 2*z + q*z)*R1[{{1}, {{4, 2, 2}, {-2, 0, 1}}}])/z - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^11*(1 - 2*z)*z^3 - q^15*z^4 - 
        q^14*(-2 + z)*z^4 + q^12*z^5 - 2*q^16*z^5 - q^17*z^5 - q*(1 + z) - 
        q^2*(1 + z) + q^13*z^4*(9 + z) + q^3*(1 + z - z^2) + 
        q^8*z*(1 - 5*z + z^2) - 2*q^9*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^10*(z^2 + 2*z^3 - z^4))*
       R1[{{1}, {{4, 2, 2}, {-2, 0, 2}}}])/(q^8*z^4) - 
     (q^2 + q^3 - q^4 - z^(-1))*R1[{{1}, {{4, 2, 2}, {-1, 0, 0}}}] - 
     ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z - q^6*(-2 + z)*z^2 + 
        q^20*(-11 + z)*z^5 + q^23*z^6 + q^24*z^6 + q^22*z^5*(1 + z) - 
        q*(2 + z) + q^5*z*(2 + z) + q^21*z^5*(-1 + 7*z) + 
        q^9*z^2*(4 + 4*z - z^2) + q^13*z^3*(3 + 7*z - z^2) + 
        q^7*z*(-1 + 3*z + z^2) - q^11*z^2*(1 + 4*z + z^2) - 
        q^8*z*(-2 + 5*z + z^2) - q^18*z^4*(2 + z + 2*z^2) - 
        q^19*z^4*(1 + 12*z + 2*z^2) - q^16*z^3*(3 + 10*z - 9*z^2 + z^3) + 
        q^14*z^2*(1 + z - 2*z^2 + z^3) - q^17*z^3*(1 + 3*z - 7*z^2 + 2*z^3) - 
        q^10*z*(1 + 4*z - 4*z^2 + 3*z^3) + q^15*z^2*(-1 + 2*z - 8*z^2 + 
          7*z^3) + q^12*(z^2 + 5*z^4))*R1[{{1}, {{4, 2, 2}, {-1, 0, 1}}}])/
      (q^15*z^5) - ((1 + q - q*z - q^7*(-2 + z)*z^2 - 2*q^12*z^4 - 
        4*q^20*z^6 - 8*q^21*z^6 - 3*q^22*z^6 - 3*q^2*(1 + z) + 
        q^6*z^2*(1 + z) - q^3*(1 + z)^2 + q^17*z^5*(2 + z) + 
        q^5*z*(3 + 2*z) + q^10*z^2*(8 + 14*z - 5*z^2) + q^4*(2 + 4*z - z^2) - 
        q^15*z^4*(-1 + z + z^2) - q^16*z^4*(2 + 4*z + z^2) - 
        q^8*z*(3 + 2*z + 3*z^2) + q^11*z^2*(1 + 11*z + 3*z^2) + 
        q^13*z^3*(2 + 11*z + 4*z^2) + q^14*z^3*(-1 + 20*z + 4*z^2) - 
        2*q^9*z*(-1 + 5*z - 3*z^2 + z^3))*R1[{{1}, {{4, 2, 2}, {-1, 0, 2}}}])/
      (q^10*z^4) - ((1 + q^5*z^3 - q^12*z^4 + 6*q^16*z^5 + 2*q^17*z^5 - 
        2*q^18*z^6 - 7*q^19*z^6 - 5*q^20*z^6 - q^21*z^6 - q*(1 + z) + 
        6*q^10*z^3*(1 + z) + q^13*z^4*(6 + z) - q^2*(1 + 2*z) + 
        q^3*(1 + 3*z) + q^9*z^2*(4 + 7*z - 3*z^2) + q^8*z*(1 - 4*z + z^2) - 
        q^11*z^3*(1 - 4*z + z^2) + q^15*z^4*(-1 + 2*z + z^2) - 
        q^14*z^4*(-2 + 3*z + z^2) - q^7*z*(2 + 2*z + 3*z^2) + 
        q^6*(z + 2*z^2 - z^3))*R1[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/
      (q^8*z^4) + ((-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z + 
        2*q^8*z^3 + q^11*(-3 + z)*z^3 - 5*q^12*z^4 + q^14*z^4 + q^13*z^5 - 
        2*q^16*z^5 - 5*q^17*z^5 - 2*q^18*z^5 + q^7*z^2*(1 + z) + 
        q^9*z^2*(1 + z) + q*(2 + z) - q^5*z*(2 + z) + 
        q^10*z^2*(-1 - z + z^2))*R1[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/
      (q^6*z^3) + q^7*(1 + q)^2*z*R1[{{1}, {{4, 2, 2}, {-1, 1, 2}}}] - 
     ((1 + q^14*(2 - 3*z)*z^4 + q^15*(-1 + z)*z^4 - q^16*z^5 - q^17*z^5 - 
        q*(1 + z) + q^5*z^2*(1 + z) + q^13*z^4*(9 + z) - q^2*(1 + 2*z) + 
        q^3*(1 + 3*z) + q^9*z^2*(1 + 5*z) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 3*z + z^2) + q^12*z^3*(1 + z + z^2) - 
        q^6*z*(-1 + z + 2*z^2) + q^11*(z^3 - 4*z^4) + q^10*(z^2 + z^4))*
       R1[{{1}, {{4, 2, 2}, {-1, 2, 2}}}])/(q^4*z^3) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 - 2*q^23*z^6 - 
        q^24*z^6 + 2*q^25*z^7 + 7*q^26*z^7 + 5*q^27*z^7 + q^28*z^7 - 
        q^19*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - q^20*z^5*(6 + z) + 
        q^8*z^2*(7 + 2*z) - q^12*z^3*(3 + 5*z) + q^17*z^4*(-6 - 6*z + z^2) + 
        q^21*z^5*(-2 - 3*z + z^2) - q^7*z*(-1 + z + z^2) - 
        q^22*z^5*(-1 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^14*z^2*(2 + 2*z + z^3) + q^13*z^2*(-1 - 2*z - 6*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 3*z^2 + z^3) + q^16*z^3*(-4 - 7*z - z^2 + z^3) + 
        q^10*z*(-1 - z - 4*z^2 + 3*z^3) - q^15*z^2*(1 - 4*z + z^2 + 4*z^3) + 
        q^18*(z^4 - 8*z^5))*R1[{{1}, {{4, 2, 2}, {0, 0, 0}}}])/(q^15*z^5) - 
     ((-1 + 5*q^16*z^4 + q^17*z^4 + q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^8*z*(7 + 2*z) + q^14*z^2*(-3 + 2*z - 2*z^2) + 
        q^13*z^2*(6 + 3*z - z^2) + q^12*z*(1 - 5*z + z^2) + 
        q^3*(1 - z + z^2) + q^9*z*(-5 + z + 2*z^2) + q^10*z*(4 - z + 7*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) + 2*q^7*(1 - 2*z^2 + z^3) - 
        q^6*(2 + 2*z + 3*z^2 + z^3) - q^11*z*(3 - z + 6*z^2 + z^3) + 
        q^15*(z^2 + 6*z^4))*R1[{{1}, {{4, 2, 2}, {0, 1, 0}}}])/(q^10*z^3) - 
     ((z + 2*q^8*(1 - 4*z)*z + 2*q^14*(-1 + z)^2*z^3 + 2*q^18*z^5 + 
        q^19*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + 
        2*q^16*z^4*(1 - 7*z + z^2) + q^15*z^4*(-3 - 4*z + z^2) - 
        q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - q^4*(1 + 5*z + z^2) - 
        q^10*z^2*(9 + 5*z + 5*z^2) + q^3*(1 + z + z^2 - z^3) + 
        q^5*z*(2 + 2*z - 4*z^2 + z^3) + q^12*z^2*(-3 + 7*z - 4*z^2 + z^3) + 
        q^13*z^2*(1 - 6*z - 3*z^2 + z^3) + q^11*z^2*(4 - 9*z + 2*z^2 + z^3) + 
        q^6*z*(2 + 2*z + 2*z^2 + z^3) - q^7*z*(3 + z - 5*z^2 + 2*z^3) - 
        q^9*z*(1 - 12*z + z^2 + 2*z^3) + q^17*(z^4 - 4*z^5))*
       R1[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(q^10*z^4) - 
     ((-1 + q + 2*q*z - q^4*z^3 + q^15*z^4 + 2*q^14*(-1 + z)*z^4 + 
        2*q^16*z^5 + q^17*z^5 + 3*q^6*z^2*(1 + z) + q^13*z^4*(-11 + 2*z) + 
        q^5*z*(1 + 2*z) + q^7*(z - 4*z^2) + q^2*(1 + z - z^2) - 
        q^11*z^3*(2 - 6*z + z^2) - q^3*(1 + 4*z + z^2) - 
        q^12*z^3*(1 + 5*z + 2*z^2) - q^9*z^2*(1 + 3*z + 4*z^2) + 
        q^10*z^2*(-1 + 5*z^2) - q^8*z*(1 - 3*z + 7*z^2 + 3*z^3))*
       R1[{{1}, {{4, 2, 2}, {0, 1, 2}}}])/(q^4*z^3) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{1}, {{4, 2, 2}, {1, 0, 0}}}])/(q^3*z^2) - 
     ((-1 - 4*q^6*z - q^5*(-2 + z)*z + q^11*(-1 + z)^2*z^2 + q^14*z^4 - 
        q^15*z^4 - q^16*z^4 + q*(2 + z) - q^12*z^3*(1 + 2*z) - 
        q^4*(-1 + z^2) - q^8*z*(2 - 9*z + z^2) + q^9*z^2*(-6 - 7*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^7*z*(5 - 2*z + z^2) + 
        q^10*z^2*(-1 - 4*z + 3*z^2) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{4, 2, 2}, {1, 0, 1}}}])/(q^6*z^3) - 
     ((-1 + 2*q^10*(-1 + z)*z^3 + q^15*z^5 - q^16*z^5 - q^17*z^5 + 
        q*(2 + z) + q^13*z^4*(2 + z) - q^4*z*(5 + 3*z) - q^11*z^3*(1 + 4*z) + 
        q^8*z^2*(6 + 3*z - z^2) + q^3*z*(5 + 4*z - z^2) + 
        2*q^5*z*(1 - z + z^2) + q^12*z^3*(1 - z + z^2) + 
        2*q^9*z^2*(-1 + z + z^2) + q^2*(-1 - 2*z + 2*z^2) - 
        q^6*z*(3 + z + 5*z^2) + q^7*z*(2 - z + 6*z^2) + q^14*(z^4 - 3*z^5))*
       R1[{{1}, {{4, 2, 2}, {1, 0, 2}}}])/(q^5*z^3) - 
     ((-1 - q^6*z^2 + q^7*z^3 + q^10*z^3 + q^11*z^4 - q^8*z^2*(2 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^5*z*(-1 + 2*z) + q^9*z^2*(-1 + 2*z) + 
        q^4*(-1 + z - 2*z^2) + q^3*(3 + z^2))*
       R1[{{1}, {{4, 2, 2}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 - q^2 + q^4*z + q^5*z + q^3*(-2 + z)*z + q^8*(3 - 2*z)*z^2 - 
        q^10*z^3 + q^7*z*(1 + z) - q^9*z^2*(1 + z) + q*(2 + z) - 
        q^6*z*(2 + z))*R1[{{1}, {{4, 2, 2}, {1, 1, 2}}}])/(q*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{4, 2, 2}, {2, 0, 0}}}])/z^2 - 
     ((-1 + q^3*(-1 + z)*z + q^17*(-1 + z)*z^3 + 3*q^18*z^4 - q^19*z^4 - 
        q^20*z^4 + q*(3 + z) - q^2*(3 + z) + 2*q^4*(4 + z) + 
        2*q^16*z^3*(1 + 3*z) + q^15*z^2*(-1 + z + z^2) + 
        q^9*z*(-1 + 5*z + 3*z^2) + q^10*z*(4 - z + 4*z^2) - q^6*(-6 + z^3) + 
        q^7*(3 + 8*z - 10*z^2 + z^3) + q^12*z*(4 - 8*z - 7*z^2 + z^3) - 
        q^5*(14 + 6*z - 4*z^2 + z^3) - q^13*z*(-1 - 7*z + z^2 + z^3) - 
        q^11*z*(8 - 3*z + 2*z^2 + z^3) + q^8*(-2 - 2*z + 4*z^2 + z^3) - 
        q^14*z*(1 + z - 10*z^2 + 4*z^3))*R1[{{1}, {{4, 2, 2}, {2, 1, 1}}}])/
      (q^4*z^2) - ((1 + 2*q^13*z^4 - 6*q^17*z^4 - q^18*z^4 + 
        q^16*(-5 + z)*z^4 + 2*q^19*z^5 + q^20*z^5 + q^14*z^4*(1 + z) - 
        q*(5 + z) + q^15*z^4*(5 + z) + q^2*(7 + 3*z) + 
        q^6*z*(3 + z - 2*z^2) + q^7*z*(-3 + z - z^2) + q^3*(-2 + z - z^2) + 
        q^11*z^2*(3 + 2*z - z^2) + q^5*(1 + z^2) + q^8*z*(1 - 4*z + z^2) + 
        q^4*(-2 - 4*z + 4*z^2) - q^9*z*(1 - 6*z + z^3) - 
        q^10*z*(-1 + 6*z - 2*z^2 + z^3) + q^12*(z^2 + z^4))*
       R1[{{1}, {{4, 2, 2}, {2, 1, 2}}}])/(q*z^2) - 
     q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{4, 2, 2}, {3, 0, 0}}}] - 
     ((1 + q^2 - q^3*z^2 + q^6*(-1 + z)*z^2 + q^11*(5 - 2*z)*z^3 - 
        q^14*(-1 + z)*z^4 - 2*q^15*z^5 - 5*q^16*z^5 - 4*q^17*z^5 + q^19*z^5 + 
        2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 + q^5*z*(1 + z) + 
        q^18*z^5*(1 + z) - q*(2 + z) + q^13*z^4*(4 + z) + q^4*z*(1 + 2*z) + 
        q^9*z^2*(3 + 3*z - z^2) - q^7*z*(2 + z^2) - q^8*z*(-1 + 4*z + z^2) + 
        q^12*z^3*(-2 - 3*z + 2*z^2))*R1[{{1}, {{4, 2, 2}, {3, 1, 2}}}])/
      (q*z^3) + q^12*z*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^8*z - q^9*z + 
       2*q^12*z^2 + q^13*z^2)*R1[{{1}, {{4, 2, 2}, {4, 1, 1}}}] - 
     q*(2 + q)*(-1 + q^4*z)*R1[{{1}, {{5, 1, 1}, {-1, 0, 0}}}] - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 - q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + 3*q^15*z^4 + 3*q^16*z^4 + q^17*z^4 - 2*q^20*z^5 - 
        q^21*z^5 - q*(6 + z) + q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + 
        q^12*z^3*(1 + 2*z) + q^2*(7 + 4*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + q^4*(-2 - 4*z + 5*z^2))*
       R1[{{1}, {{5, 1, 1}, {-1, 0, 1}}}])/(q^10*z^3*(-1 + q^5*z)) - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {-1, 0, 2}}}])/(q^7*z^3) - 
     ((1 + z - 2*q^19*z^6 - 5*q^20*z^6 - 2*q^21*z^6 - 2*q^7*z*(1 + z)^2 + 
        q^16*z^5*(4 + z) - q^15*z^4*(1 - 3*z + z^2) + 
        5*q^4*z*(-1 - z + z^2) - q*(1 + 7*z + z^2) + q^8*z*(1 - z + 2*z^2) + 
        2*q^12*z^3*(1 - z + 2*z^2) - q^5*z*(-1 + z + 2*z^2) + 
        q^2*(-1 + 4*z + 4*z^2) + q^13*z^3*(2 + 7*z + 5*z^2) + 
        q^9*z^2*(7 + 10*z + 2*z^2 - z^3) + q^3*(1 + 6*z + 4*z^2 - z^3) - 
        q^10*z^2*(4 - 9*z - 10*z^2 + z^3) - q^14*z^3*(1 - 3*z - 5*z^2 + 
          z^3) + q^11*(z^2 - 10*z^3 - 7*z^4) + q^6*(z - 10*z^3 + z^4))*
       R1[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(q^10*z^4) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 - 
        4*q^17*z^5 - 6*q^18*z^5 - 2*q^19*z^5 - 2*q^20*z^6 - q^21*z^6 - 
        q^5*z*(1 + z) - q^2*(2 + z) + 3*q^14*z^4*(2 + z) + q*(3 + z) + 
        q^13*z^4*(-7 + 2*z) + 3*q^8*z*(-1 + 2*z) + q^4*(1 + 2*z - 2*z^2) + 
        q^10*z^2*(2 + 4*z - z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-1 - z + z^2) + q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^11*(z^2 + z^3 - z^4))*R1[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/
      (q^11*z^4) - ((1 - q^4*z + 2*q^24*z^7 + 5*q^25*z^7 + 2*q^26*z^7 - 
        q*(1 + z) - q^5*z*(1 + z) - q^21*z^6*(6 + z) - q^8*z^2*(10 + z) - 
        q^2*(1 + 3*z) - q^14*z^3*(9 + 7*z) + q^15*z^3*(4 - 11*z - 7*z^2) + 
        q^9*z^2*(11 + 11*z - 5*z^2) + q^20*z^5*(1 - 8*z + z^2) - 
        q^11*z^3*(9 - 2*z + z^2) + q^3*(1 + 5*z + z^2) - 
        2*q^17*z^4*(1 - z + 2*z^2) - q^18*z^4*(2 + 7*z + 5*z^2) + 
        q^10*z^2*(-4 + 11*z + 7*z^2) + q^7*z*(-1 - 4*z - 7*z^2 + z^3) + 
        q^19*z^4*(1 - 3*z - 7*z^2 + z^3) + q^6*z*(2 + 6*z - 5*z^2 + z^3) + 
        q^16*z^3*(-1 + 10*z + 10*z^2 + z^3) + q^12*z^2*(2 + 5*z - z^2 + 
          2*z^3) + q^13*z^2*(-1 + 5*z + 7*z^2 + 3*z^3))*
       R1[{{1}, {{5, 1, 1}, {0, 0, 0}}}])/(q^10*z^4*(-1 + q^5*z)) - 
     ((1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + q^13*(7 - 2*z)*z^4 + 
        4*q^17*z^5 + 4*q^18*z^5 + q^19*z^5 + 2*q^20*z^6 + q^21*z^6 + 
        2*q^22*z^6 + q^23*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{1}, {{5, 1, 1}, {2, 0, 0}}}])/
      (q^11*z^4) - ((1 + 2*q^15*z^5 + 3*q^16*z^5 + 3*q^17*z^5 + 3*q^18*z^5 + 
        q^19*z^5 - 2*q^22*z^6 - q^23*z^6 + q^2*(1 + z) - q*(2 + z) - 
        q^3*z*(5 + 2*z) + q^4*z*(7 + 5*z) - q^9*z^2*(4 + z^2) - 
        q^5*z*(1 - 3*z + z^2) + q^10*z^2*(2 - 3*z + z^2) - 
        q^8*z*(1 + z + 2*z^2) + q^6*z*(-1 - 3*z + 5*z^2) + q^7*(z - 2*z^3) - 
        q^12*z^2*(2 + z - 4*z^2 + z^3) + q^13*(z^2 - z^4) + 
        q^11*(z^2 + 3*z^3 + 2*z^4 - z^5) + q^14*(z^3 + 2*z^5))*
       R1[{{1}, {{5, 1, 1}, {2, 0, 1}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {2, 0, 2}}}])/(q*z^2) + 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {2, 1, 0}}}])/(q^6*z^3) - 
     ((1 - 4*q^16*z^4 - q^17*z^4 + q^15*(-2 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 + 2*q^12*z^3*(1 + z) - q*(2 + z) - q^6*z*(2 + z) + 
        q^14*z^4*(4 + z) - q^7*z*(1 + 2*z) + 2*q^10*z^2*(2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) - q^11*z^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-1 + 2*z + z^2) + q^4*(1 + 3*z^2) - q^8*z*(2 + 3*z^2) - 
        q^9*z*(-2 + 4*z + z^3) - q^5*(1 - 2*z - 3*z^2 + z^3))*
       R1[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     ((1 - 2*q + 2*q^19*(1 - 2*z)*z^4 - q^22*(-2 + z)*z^5 - 2*q^24*z^6 - 
        5*q^25*z^6 - 2*q^26*z^6 - 2*q^27*z^7 - q^28*z^7 + 
        q^20*z^5*(-3 + 2*z) + q^21*z^5*(7 + 3*z) + 
        q^11*z^2*(10 + z - 8*z^2) + q^3*(-3 + z - z^2) + 
        q^17*z^3*(2 + 2*z - z^2) + q^23*z^5*(-1 + z^2) - 
        q^2*(-2 + 2*z + z^2) + q^13*z^2*(-1 + 3*z^2) + 
        q^14*z^2*(3 - 2*z + 10*z^2) + q^15*z^2*(-3 + 6*z + 10*z^2) + 
        2*q^10*z*(1 - 4*z + 2*z^2 - 2*z^3) + q^5*(1 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) - q^9*z*(5 - 2*z - 5*z^2 + z^3) + 
        q^12*z^2*(-3 - 5*z - 2*z^2 + z^3) + q^8*z*(4 - 4*z - 2*z^2 + z^3) - 
        q^18*z^3*(-1 - 2*z + 3*z^2 + z^3) + q^7*z*(-2 + z - 4*z^2 + 2*z^3) - 
        q^16*z^2*(-1 + 8*z + 7*z^2 + 3*z^3) + q^6*(-1 - 2*z + 2*z^2 - 5*z^3 + 
          z^4))*R1[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + 5*q^16*z^4 + q^17*z^4 - q^15*(-4 + z)*z^4 - 2*q^18*z^5 - 
        q^19*z^5 + q*(2 + z) + q^7*z*(2 + z) - q^14*z^4*(4 + z) + 
        q^6*z*(1 + 2*z) - q^12*z^3*(3 + 2*z) + q^8*z^2*(-1 + 3*z) + 
        q^4*(1 + z - 3*z^2) + q^5*z*(-2 - 3*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^11*z^2*(-1 + z + z^2) - q^13*z^3*(-1 + 2*z + z^2) + 
        q^10*z^2*(-3 - 3*z + 2*z^2) + q^9*z*(-1 + 4*z + z^3))*
       R1[{{1}, {{5, 1, 1}, {3, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + 2*q + 2*q^14*(1 - 5*z)*z^3 - 10*q^15*z^4 + 2*q^17*z^4 - 
        3*q^19*z^5 - 6*q^20*z^5 - 2*q^21*z^5 - 2*q^22*z^6 - q^23*z^6 + 
        q^16*z^4*(5 + 4*z) + q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + 
        q^18*z^4*(-1 + 2*z + z^2) + q^12*z^2*(2 + 4*z + 2*z^2 - z^3) + 
        q^5*(-1 - 4*z + z^3) + q^9*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^4*(-2 - 2*z^2 + z^3) - q^8*z*(1 - 5*z - 2*z^2 + z^3) - 
        q^7*z*(-1 + z - 4*z^2 + 2*z^3) + q^10*z*(-3 + 6*z - 3*z^2 + 4*z^3) + 
        q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + q^13*(z^2 + z^3 - 3*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4))*
       R1[{{1}, {{5, 1, 1}, {3, 0, 2}}}])/(q^11*z^4) - 
     ((-1 + q^11*z^2 + 2*q^12*(1 - 4*z)*z^3 + q^15*(2 - 3*z)*z^4 - 
        4*q^17*z^5 - 6*q^18*z^5 - 2*q^19*z^5 - 2*q^20*z^6 - q^21*z^6 + 
        q^6*z*(1 + z) - q^2*(2 + z) + 3*q^14*z^4*(2 + z) + q*(3 + z) + 
        q^13*z^4*(-7 + 2*z) - q^5*z*(3 + 2*z) + q^4*(1 + 3*z - 2*z^2) + 
        q^7*z*(3 + z - z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-1 - z + z^2) + q^8*z*(-3 + 5*z + z^2) + 
        q^9*z*(1 - 6*z - z^2 + z^3) + q^10*(z^2 + 4*z^3 - z^4))*
       R1[{{1}, {{5, 1, 1}, {3, 1, 1}}}])/(q^3*z^3) + 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {3, 1, 2}}}])/z^2 - 
     ((-1 + q)*q^3*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 1}, {4, 1, 1}}}])/z^2 - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 4*q^15*z^5 - q^19*z^5 + 
        q^16*(-4 + z)*z^5 - 6*q^21*z^6 + q^22*z^6 + 2*q^23*z^6 + 
        q^17*z^5*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - 
        q^12*z^3*(3 + 4*z) + q^9*z^2*(-5 - 3*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2))*
       R1[{{1}, {{5, 1, 2}, {-1, 0, 1}}}])/(q^16*z^5) - 
     ((-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - q^11*(-2 + z)*z^3 + 
        q^13*(-8 + z)*z^4 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^12*z^3*(1 + z)^2 - q^16*z^5*(3 + z) + q^4*z*(-2 + z - z^2) + 
        2*q^9*z^2*(-2 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^10*z^3*(5 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - q^8*z*(1 - 6*z - z^2 + z^3))*
       R1[{{1}, {{5, 1, 2}, {-1, 0, 2}}}])/(q^10*z^4) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R1[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/
      (q^13*z^5) - ((1 + q^7*(-2 + z)*z + q^6*z^3 - q^11*z^3 - 
        q^13*(-7 + z)*z^4 + q^17*z^5 - 4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + 
        q^16*z^5*(5 + z) - q*(1 + 2*z) + q^3*(1 - 2*z - 2*z^2) + 
        q^5*z*(2 + 3*z - 2*z^2) + q^9*z^2*(2 + 7*z - 2*z^2) + 
        q^4*z*(1 - z + z^2) + q^12*z^3*(1 + z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^15*z^4*(1 + 3*z + z^2) - q^14*z^4*(-2 + 4*z + z^2) + 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) + q^10*z^2*(1 + 5*z + 2*z^2 + z^3))*
       R1[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-2 - 2*q^2 - q^3*z - q^11*z^3 + 6*q^15*z^4 + q^16*z^4 - 
        q^14*(-6 + z)*z^4 - q^12*z^5 - 2*q^17*z^5 - q^18*z^5 + 2*q*(2 + z) - 
        q^13*z^4*(3 + z) + q^9*z^2*(-3 + z^2) + q^4*z*(-2 - 4*z + z^2) + 
        q^10*z^2*(-1 + 2*z + z^2) + q^7*z*(1 - 3*z + 3*z^2) + 
        q^8*z*(-1 + 6*z + 3*z^2) + q^6*(z + 2*z^2 - z^3))*
       R1[{{1}, {{5, 1, 2}, {-1, 1, 2}}}])/(q^7*z^3) - 
     ((1 + q^2 - 4*q^4*z - q^6*z^3 - q^19*z^4 + 4*q^15*z^5 - q^20*z^5 + 
        6*q^21*z^6 - 3*q^22*z^6 - 3*q^23*z^6 - 2*q^24*z^6 - q^25*z^6 - 
        q*(2 + z) + q^18*z^4*(1 + 3*z) + q^8*z*(2 - 5*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^14*z^3*(5 + 4*z - z^2) + 
        q^16*z^4*(8 + 5*z - z^2) + q^5*(-2 + z + z^2) - 
        q^17*z^4*(-9 + 2*z + z^2) + q^10*z*(-1 + z + 3*z^2 - 3*z^3) + 
        q^13*z^2*(4 + 9*z + 3*z^2 - z^3) + q^7*(1 + z^3) - 
        q^11*z*(1 + 5*z + 4*z^2 + z^3) + q^12*z*(1 - z + 11*z^2 + 2*z^3) + 
        q^9*(z + 6*z^2 + 3*z^3 - z^4))*R1[{{1}, {{5, 1, 2}, {0, 0, 0}}}])/
      (q^16*z^5) - ((1 + q^2 - q^9*(-2 + z)*z^3 - 4*q^15*z^5 - 10*q^16*z^5 - 
        4*q^17*z^5 + q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 - 
        q^3*z*(1 + z) + 2*q^5*z*(1 + z) - q*(2 + z) + q^18*z^5*(2 + z) + 
        q^4*z*(2 + 3*z) + q^10*z^2*(3 - z + z^2) - q^7*z*(2 + z + z^2) - 
        q^11*z^2*(1 - 9*z + 2*z^2) + q^6*z*(-1 - 2*z + 2*z^2) + 
        q^13*z^3*(-1 + 3*z + 2*z^2) + q^12*z^3*(-3 - 4*z + 3*z^2) + 
        q^8*(z - 3*z^2 - 2*z^3))*R1[{{1}, {{5, 1, 2}, {0, 1, 2}}}])/
      (q^9*z^4) - ((-1 + 2*q^4*z - 3*q^11*z^2 + 6*q^16*z^5 + 13*q^17*z^5 - 
        q^20*z^5 - q^18*(-3 + z)*z^5 - 2*q^21*z^6 + q^22*z^6 + 5*q^23*z^6 + 
        2*q^24*z^6 + q*(1 + z) + q^2*(1 + z) - 4*q^5*z*(1 + z) - 
        2*q^6*z*(1 + z) - q^19*z^5*(3 + z) + q^10*z^3*(-5 + 3*z) + 
        q^7*z*(3 + z - 2*z^2) + q^3*(-1 - z + z^2) - 
        q^14*z^3*(-1 + 5*z + z^2) - q^13*z^3*(-3 + z + 3*z^2) + 
        q^8*z*(1 + 7*z + 3*z^2) + q^9*z*(-1 - z - z^2 + z^3) + 
        q^12*(z^2 - 9*z^3 + z^4 - z^5))*R1[{{1}, {{5, 1, 2}, {1, 0, 2}}}])/
      (q^10*z^4) - ((2 - q^2*z + 4*q^11*z^2 + q^14*(-5 + z)*z^4 + 
        2*q^15*(-2 + z)*z^4 + 2*q^16*(-1 + z)*z^4 + 5*q^17*z^5 + 2*q^18*z^5 + 
        q^6*z*(1 + z) + q^3*(1 + 2*z) - q*(3 + 2*z) + q^5*z*(5 + 4*z) + 
        q^13*z^3*(-1 + 10*z) + q^8*z*(2 - 7*z - 2*z^2) + 
        q^9*z^2*(4 - 3*z - 2*z^2) - q^4*z*(2 - 2*z + z^2) + 
        q^7*z*(-5 - z + z^2) - q^10*z^2*(3 + z + 2*z^2) + 
        q^12*z^2*(-1 + 3*z + 2*z^2))*R1[{{1}, {{5, 1, 2}, {1, 1, 0}}}])/
      (q^7*z^3) - ((-1 - q^5 + q^8*(-4 + z)*z + q^3*(-2 + z)*z - q^11*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + 
        q*(5 + z) + q^4*(3 + 4*z - 4*z^2) + q^10*z^2*(1 - 7*z + z^2) + 
        q^7*z*(4 - z + z^2) + q^6*z*(-1 + 2*z + z^2) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R1[{{1}, {{5, 1, 2}, {2, 0, 0}}}])/(q^4*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 4*q^12*z^4 - 2*q^16*z^4 - q^17*z^4 + 
        q^13*(-6 + z)*z^4 + q^14*(-2 + z)*z^4 - 4*q^18*z^5 - 2*q^19*z^5 + 
        2*q^20*z^5 + q^21*z^5 + q*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{1}, {{5, 1, 2}, {2, 0, 1}}}])/(q^7*z^3) - 
     ((-1 + q + 2*q*z + q^7*(-1 + z)^2*z + q^13*(-7 + z)*z^4 + 4*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - q^12*z^4*(3 + z) - q^16*z^5*(3 + z) + 
        q^4*z*(-2 + z - z^2) - q^2*(-1 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^9*z^2*(-3 - 9*z + 2*z^2) + q^5*z*(-1 - 2*z + 2*z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^6*(z + z^2 - z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(2 + 6*z + 2*z^2 + z^3) + 
        q^11*(z^2 + 2*z^3 - z^4))*R1[{{1}, {{5, 1, 2}, {2, 0, 2}}}])/
      (q^4*z^3) - ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z - 2*q^9*z^3 + 
        6*q^19*z^5 - q^18*(-7 + z)*z^5 - 3*q^21*z^6 - q^22*z^6 + q*(2 + z) - 
        2*q^17*z^5*(2 + z) - q^5*z*(4 + z) - q^16*z^5*(7 + 2*z) - 
        2*q^14*z^3*(2 + 3*z) + q^6*z*(2 + z - z^2) - 
        q^15*z^4*(4 + 3*z + z^2) + 2*q^10*z^2*(1 - z + 2*z^2) + 
        q^7*z*(1 - 2*z - 7*z^2 + z^3) + q^11*z^2*(-2 + 2*z + 3*z^2 + z^3) + 
        q^8*z*(-1 + z + 2*z^3) + q^13*z^2*(-1 - 5*z^2 + 3*z^3) + 
        q^12*(z^2 - 6*z^4 + 3*z^5) + q^20*(z^5 - 2*z^6))*
       R1[{{1}, {{5, 1, 2}, {2, 1, 2}}}])/(q^4*z^3) - 
     ((1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R1[{{1}, {{5, 1, 2}, {3, 0, 2}}}])/(q^4*z^3) + 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 2}, {3, 1, 0}}}])/z^2 + 
     (q*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(3 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R1[{{1}, {{5, 1, 2}, {3, 1, 1}}}])/z^2 - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^13*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - q^18*z^5*(1 + z) + q*(2 + z) + 
        q^9*z^2*(-6 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^8*z*(-1 + 7*z + z^2) + q^10*z^2*(1 - 3*z + 2*z^2))*
       R1[{{1}, {{5, 1, 2}, {3, 1, 2}}}])/(q^2*z^3) - 
     q^18*(2 + q)*z^2*(-1 + q^4*z)*R1[{{1}, {{5, 1, 2}, {4, 1, 1}}}] - 
     ((-1 + q)*q^10*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 1, 2}, {4, 1, 2}}}])/z + 
     (q^4*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 0}, {0, 1, 2}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 8*q^16*z^5 + 3*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{1}, {{5, 2, 0}, {2, 1, 2}}}])/(q*z^3) + 
     ((-1 + q)^2*q^8*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 2, 0}, {3, 1, 2}}}])/z - 
     ((1 - q^2*(-1 + z) + 4*q^3*z - 3*q^4*z + q^7*z^3 - q^9*z^4 - q^10*z^4 - 
        q*(2 + z) + q^5*z*(1 - z + z^2) + q^6*(z^2 - 2*z^3))*
       R1[{{1}, {{5, 2, 1}, {-2, 0, 0}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 4*q^3*z + 3*q^4*z - q^7*z^3 + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 1}, {-2, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 - q^14*(-2 + z)*z^4 - q^16*z^5 - 
        q^17*z^5 - q*(1 + z) - q^2*(1 + z) + q^13*z^4*(9 + z) + 
        q^15*z^4*(-1 + 2*z) + q^8*(z - 5*z^2) + q^3*(1 + z - z^2) - 
        2*q^9*z^2*(-1 - 3*z + z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^11*(z^3 - 5*z^4) + q^10*(z^2 + 2*z^3 - z^4) + q^12*(z^3 + z^5))*
       R1[{{1}, {{5, 2, 1}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((1 + q^2 - q^5*z - q^3*(-1 + z)*z + q^4*z^2 - 3*q^8*z^2 - q^11*z^4 + 
        q^12*z^4 - 2*q^14*z^4 - q^15*z^4 - q^10*z^3*(1 + z) + 
        q^13*z^4*(1 + z) - q*(2 + z) + q^6*z*(2 + z) - q^7*z*(1 - z + z^2) + 
        q^9*(z^2 - 3*z^3))*R1[{{1}, {{5, 2, 1}, {-2, 1, 1}}}])/(q^5*z^3) - 
     ((-1 + q*z + q^5*z + q^3*z^2 - 10*q^14*z^4 - q^16*(-1 + z)*z^4 + 
        3*q^18*z^5 + q^19*z^5 - q^17*(-1 + z)*z^5 + 2*q^2*(1 + z) - 
        q^6*z*(2 + z) + q^15*z^4*(-1 + 2*z) + 2*q^12*z^3*(1 + 3*z) + 
        q^11*z^3*(-3 + 4*z) + q^10*z^2*(-4 - 10*z + z^2) + 
        q^4*(-1 - 3*z + z^2) - q^13*z^3*(2 + 4*z + z^2) + 
        q^7*z*(1 - 2*z + 2*z^2) + q^8*(z + 2*z^2 - 2*z^3) + 
        q^9*z*(-1 + 3*z - 6*z^2 + 2*z^3))*R1[{{1}, {{5, 2, 1}, {-1, 0, 1}}}])/
      (q^9*z^4) + ((1 + q^2 + q^4*(-1 + z)*z + q^6*z^2 + 2*q^8*z^3 + 
        q^9*z^3 + q^5*z*(1 + z) - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 0, 2}}}])/(q*z^2) - 
     (-q^2 - z^(-2) - 1/(q^2*z^2) + (q*(-1 + z))/z + q^5*z + 2*q^7*z + 
       q^8*z + 2*q^11*z^2 + 3*q^12*z^2 + q^13*z^2 + (2 + z)/(q*z^2))*
      R1[{{1}, {{5, 2, 1}, {-1, 1, 0}}}] + 
     ((-1 - 4*q^3*z - q^4*(-1 + z)*z + 3*q^6*z^3 + q^7*z^3 + 2*q*(1 + z) + 
        q^5*z^2*(1 + 2*z) + q^2*(-1 + z + z^2))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/z^2 - 
     (q^3*(-1 + q + q^2*z + q^4*z^2 - q^3*z*(2 + z))*
       R1[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/z - 
     ((-1 + q^4*(-1 + z)*z - 4*q^25*z^7 - 4*q^26*z^7 - q^27*z^7 + q*(1 + z) + 
        q^2*(1 + z) + q^21*z^6*(5 + z) - q^16*z^3*(1 + 2*z) + 
        q^18*z^5*(6 + 7*z) + q^20*z^5*(1 + 11*z) + 
        q^12*z^2*(-2 + 3*z - 2*z^2) + q^3*(-1 - z + z^2) - 
        q^11*z^2*(-2 + z + z^2) - q^5*z*(-1 + 6*z + z^2) + 
        q^6*z*(-2 + 3*z^2) + q^8*z^2*(3 - 4*z + 4*z^2) + 
        q^17*z^4*(-3 + z + 4*z^2) + q^9*z^2*(-3 - 12*z + 5*z^2) + 
        q^19*z^4*(1 + 3*z + 9*z^2) - q^10*z^2*(2 + 6*z + 9*z^2) + 
        q^15*z^3*(2 + 5*z + 3*z^2 - z^3) - q^14*z^3*(-1 - 7*z + z^2 + 
          2*z^3) + q^7*(z + 5*z^2 + 8*z^3 - z^4) + 
        q^13*(z^2 - 2*z^3 - 4*z^4 + z^5 - z^6))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 1}}}])/(q^9*z^4*(-1 + q^5*z)) - 
     ((-1 - q^8*(-1 + z)^2*z + q^5*z^2 - q^11*z^3 + q^10*(-3 + z)*z^3 + 
        q^9*(-1 + z)*z^3 - q^14*z^4 - 2*q^12*z^3*(1 + z) + q*(3 + z) - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2) + 
        q^7*z*(1 - z + z^2) + q^13*(z^3 - 3*z^4))*
       R1[{{1}, {{5, 2, 1}, {0, 0, 2}}}])/(q^3*z^2) - 
     ((-1 - z - q^8*(-15 + z)*z^2 + q^22*z^6 - 2*q^24*z^7 - 5*q^25*z^7 - 
        2*q^26*z^7 + q^21*z^6*(8 + z) + q^14*z^3*(12 + 9*z - 7*z^2) + 
        q^2*(1 + 2*z - 3*z^2) + q^5*z*(6 + 10*z - 3*z^2) + 
        2*q^4*z*(3 + 2*z - 2*z^2) - q^15*z^3*(6 - 11*z + z^2) - 
        q^20*z^5*(1 - 9*z + z^2) + q*(1 + 6*z + z^2) + 
        q^17*z^4*(2 - 7*z + 3*z^2) + q^18*z^4*(2 + 7*z + 5*z^2) - 
        q^6*z*(5 + 7*z - 16*z^2 + z^3) + q^3*(-1 - 15*z - 8*z^2 + z^3) - 
        q^19*z^4*(1 - 3*z - 7*z^2 + z^3) + q^9*z^2*(-19 - 16*z + 4*z^2 + 
          z^3) - q^16*z^3*(-1 + 13*z + 16*z^2 + z^3) + 
        q^10*z^2*(3 - 18*z - 10*z^2 + 2*z^3) + 
        q^11*z^2*(3 + 14*z - 10*z^2 + 2*z^3) - 
        q^13*z^2*(-1 + 6*z + 4*z^2 + 7*z^3) + q^7*(z + 2*z^2 + 10*z^3 - 
          z^4) - 2*q^12*(z^2 - z^4 + z^5))*R1[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/
      (q^5*z^3*(-1 + q^5*z)) - ((-1 - 4*q^19*z^5 - q^21*z^6 - q^2*(1 + z) + 
        q*(3 + z) + q^7*z*(4 + z) + q^6*(1 + 2*z) - q^5*z*(1 + 2*z) - 
        q^20*z^5*(1 + 2*z) - q^18*z^4*(1 + 6*z) + q^8*z*(-2 + 7*z) + 
        q^15*z^3*(1 + 10*z) + q^12*z^2*(3 + 10*z - 10*z^2) + 
        q^9*z^2*(-6 - 3*z + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^16*z^4*(10 - z + z^2) - q^4*(1 + 2*z^2) - 
        q^10*z*(1 + z - 4*z^2 + z^3) + q^13*z^2*(1 + 4*z - 11*z^2 + 2*z^3) + 
        q^11*(z - 2*z^2 + 7*z^3 - 3*z^4) + q^17*(z^4 - 5*z^5) + 
        q^14*(z^3 + 4*z^5))*R1[{{1}, {{5, 2, 1}, {0, 1, 2}}}])/(q^6*z^3) + 
     q^10*z^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{1}, {{5, 2, 1}, {1, 0, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + q*(2 + z))*R1[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((-1 - 2*q^2 - q^6*z - q^7*(-2 + z)*z - 7*q^15*z^4 - 2*q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + q^17*z^4*(1 + z) + q*(2 + z) - 
        q^18*z^5*(4 + z) + q^14*z^4*(-3 + 2*z) + q^16*z^4*(-2 + 3*z) - 
        q^5*(1 + 3*z) + q^4*(1 + 2*z - z^2) + q^3*(1 + z^2) + 
        q^13*z^3*(-1 - 6*z + z^2) + q^8*z*(-2 + 4*z + z^2) + 
        q^11*z^2*(-1 - 6*z + 4*z^2) + q^10*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^9*z*(2 - 4*z - 2*z^2 + z^3) - q^12*z^2*(1 + 3*z + 4*z^2 + z^3))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/(q^5*z^3) + 
     (q^4*(1 - q^6*(-3 + z)*z^2 + 4*q^7*z^3 - q^8*z^3 + 2*q^9*z^3 + 
        q^10*z^3 - q*(2 + z) + q^5*z*(3 + z) + 2*q^2*(1 + z^2) - 
        q^4*(-1 + 3*z + z^2) + q^3*(-2 + z - z^3))*
       R1[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/z - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R1[{{1}, {{5, 2, 1}, {2, 0, 0}}}])/
      (q^3*z^2) - ((-1 - z - q^12*(-2 + z)*z^3 - 4*q^13*z^4 - 
        2*q^15*(-1 + z)*z^4 - 3*q^18*z^5 - 2*q^19*z^5 + q^17*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 + q^11*z^2*(1 + z) + 2*q^10*z^2*(1 + z)^2 + 
        q^14*z^4*(6 + z) - q^5*z^2*(2 - 5*z + z^2) + 
        q^16*z^4*(-1 - 4*z + z^2) - q^6*z^2*(-2 + z + z^2) + 
        q*(3 + 4*z + z^2) - q^2*(2 + 5*z + z^2) - q^4*(-1 + z + 2*z^2) + 
        q^8*z*(-3 + 6*z + z^2 - z^3) + 3*q^7*(z + z^3) + 
        q^3*(-1 + 2*z + z^2 + z^3) + q^9*z*(1 - 8*z - 2*z^2 + 3*z^3))*
       R1[{{1}, {{5, 2, 1}, {2, 0, 1}}}])/(q^4*z^3) - 
     (q^4*(1 - 2*q^5*(-2 + z)*z - q^6*(-1 + z)^2*z - q*(4 + z) + 
        q^7*z^2*(-1 + 4*z) + 2*q^2*(3 + z + z^2) + q^4*(1 - 5*z + 2*z^2) + 
        q^3*(-4 + z - z^3))*R1[{{1}, {{5, 2, 1}, {2, 0, 2}}}])/z - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 3*q^15*z^4 - 3*q^17*z^4 - 
        2*q^18*z^4 - 2*q^22*z^5 - q^23*z^5 + q^13*z^3*(1 + z) - q*(3 + z) + 
        q^2*(4 + z) + q^14*z^3*(1 + 2*z) - q^3*(4 + z^2) + 
        q^6*z*(-1 + z + z^2) - q^10*z*(2 + z + 5*z^2) + q^12*(z^2 - 5*z^3) + 
        q^9*(z - 2*z^3) + q^5*(-1 + z - 5*z^2 + z^3) + 
        q^11*(z - 2*z^3 + z^4))*R1[{{1}, {{5, 2, 1}, {2, 1, 0}}}])/
      (q^4*z^2) - (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z*(1 + z) + 
        2*q^5*z*(1 + z) + q*(2 + z) + q^12*z^4*(2 + z) + q^6*z^2*(1 + 3*z) + 
        q^11*z^3*(2 + 3*z) + q^9*z^2*(-1 - z + 2*z^2) + 
        q^8*(z + 2*z^2 - z^3) - q^7*z*(2 + 5*z - z^2 + z^3) + 
        q^10*(z^2 + 4*z^4))*R1[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/z^2 + 
     (q^4*(1 - q^3*(-1 + z)^2 - 2*q^5*z^2 - 2*q^6*z^2 + 2*q^11*z^3 - 
        q^10*(-5 + z)*z^3 + q^14*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - 
        q*(5 + z) + q^13*z^3*(-1 + 3*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + q^4*(-1 - 3*z + 4*z^2))*
       R1[{{1}, {{5, 2, 1}, {2, 1, 2}}}])/z - 
     (q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{5, 2, 1}, {3, 0, 2}}}])/z - 
     (q^6*(3 - q^2*z + 2*q^5*(-1 + z)*z + q^6*(-1 + z)^2*z + q^11*z^3 - 
        5*q^15*z^4 - q^16*z^4 + q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + 
        q^18*z^5 + q^13*z^4*(1 + z) - q*(5 + 3*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^3*(3 + 3*z - z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3) - q^4*(1 - 3*z - 4*z^2 + z^3))*
       R1[{{1}, {{5, 2, 1}, {3, 1, 1}}}])/z - 
     ((1 - 2*q - q^17*z^4 + 6*q^20*z^5 + 2*q^21*z^5 - q^19*(-4 + z)*z^5 + 
        2*q^22*z^6 + 3*q^23*z^6 + q^24*z^6 + 3*q^15*z^3*(1 + 4*z) - 
        q^16*z^4*(3 + 5*z) + q^3*(-3 + z - z^2) - q^2*(-2 + 2*z + z^2) + 
        q^13*z^2*(-3 - z + 2*z^2) + q^10*z*(3 - 9*z + 3*z^2 - 4*z^3) + 
        q^5*(1 + 4*z - z^3) + q^4*(2 + 2*z^2 - z^3) - 
        q^9*z*(3 - 5*z - 4*z^2 + z^3) + q^12*z^2*(-2 - 3*z - 3*z^2 + z^3) + 
        q^8*z*(2 - 5*z - 2*z^2 + z^3) + q^14*z^2*(1 - 6*z + 6*z^2 + z^3) + 
        q^7*z*(-3 - 4*z^2 + 2*z^3) - q^11*z*(1 - 11*z - 4*z^2 + 8*z^3) + 
        q^6*(-1 - z + 2*z^2 - 5*z^3 + z^4) + q^18*(z^4 - z^6))*
       R1[{{1}, {{5, 2, 1}, {3, 1, 2}}}])/(q^3*z^3) - 
     (q^6*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 1}, {4, 0, 2}}}])/z - 
     (q^5*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{1}, {{5, 2, 1}, {4, 1, 1}}}])/z - 
     q^7*(2 + q)*z*R1[{{1}, {{5, 2, 2}, {-2, 0, 0}}}] - 
     ((-1 + q)*(-1 + q^2*z + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{5, 2, 2}, {-2, 0, 1}}}])/(q*z^2) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-2 + z)*z + q^7*z^2 + 2*q^9*z^3 + 
        q^8*(-3 + z)*z^3 + q*(2 + z) - q^5*z*(2 + z^2) + q^6*(z + z^3))*
       R1[{{1}, {{5, 2, 2}, {-2, 0, 2}}}])/(q*z^2) + 
     (q^2*(-1 + q + q^2 - 2*q^3 + 2*q*z + 2*q^5*z^2 + q^6*z^2 + 
        q^4*(1 + z^2))*R1[{{1}, {{5, 2, 2}, {-2, 1, 0}}}])/z - 
     (-q^3 - q^7 + q^5*(1 + z^(-1)) + 1/(q^4*z^3) + 1/(q^2*z^3) + 
       (1 - z)/(q*z^2) + z^(-1) - q^8*z + q^9*z + q^6*(1 + z) - 
       (q^4*(1 + z))/z - (2 + z)/(q^3*z^3))*
      R1[{{1}, {{5, 2, 2}, {-2, 1, 1}}}] - 
     ((-1 + 2*q^5*z - 2*q^6*z - q^16*z^4 - q^15*(-2 + z)*z^4 - 2*q^17*z^5 - 
        q^18*z^5 - q^2*(2 + z) + q*(3 + z) + q^14*z^4*(10 + z) + 
        q^8*z*(-2 + 5*z) + q^4*(1 + z - 2*z^2) + q^10*z^2*(2 + 6*z - z^2) + 
        q^3*(-1 - 2*z + z^2) + q^7*z*(2 - z + z^2) + q^13*z^3*(1 + z + z^2) + 
        q^9*z*(1 - 6*z + 2*z^2) + q^12*(z^3 - 7*z^4) + 
        q^11*(z^2 + 2*z^3 - z^4))*R1[{{1}, {{5, 2, 2}, {-2, 1, 2}}}])/
      (q^4*z^3) - ((-1 - q^2 + q^3*(-3 + z)*z - q^8*z^3 + q^9*z^4 + 
        q^10*z^4 + 2*q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^6*z*(-3 - z + z^2) + q^7*z*(1 - z + z^2))*
       R1[{{1}, {{5, 2, 2}, {-1, 0, 0}}}])/(q*z^2) - 
     ((-1 - q^2 + q^5*(-2 + z)*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z + 
        q^10*z^3 - q^12*(-3 + z)*z^4 - q^13*z^4*(1 + z) + q*(2 + z) + 
        q^7*z^2*(1 + 2*z) + q^6*(z - 2*z^2) + q^11*z^3*(1 - 3*z + z^2) + 
        q^8*(z^3 - 2*z^4) + q^9*(z^3 - 2*z^4))*
       R1[{{1}, {{5, 2, 2}, {-1, 0, 1}}}])/(q^4*z^3) - 
     ((1 - q^2*z + 2*q^8*(1 - 2*z)*z + q^18*z^4 + q^17*(-2 + z)*z^4 + 
        2*q^19*z^5 + q^20*z^5 - q*(1 + z) + 2*q^4*(1 + z) + q^5*(1 + z) - 
        q^15*z^3*(1 + z)^2 - q^16*z^4*(10 + z) + q^14*z^3*(-1 + 7*z) - 
        q^3*(2 + z^2) - q^7*z*(3 - 2*z + z^2) + 2*q^12*z^2*
         (-1 - 3*z + 2*z^2) + q^6*(-1 + z + 3*z^2) + 
        q^13*z^2*(-1 - 2*z + 6*z^2) + q^9*z*(-2 + z - z^3) - 
        q^10*z*(-2 + 4*z + z^3) - q^11*z*(1 - 6*z + z^2 + z^3))*
       R1[{{1}, {{5, 2, 2}, {-1, 0, 2}}}])/(q^6*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^6*z^2 - q^9*z^2 - q^11*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z) + 
        q^7*z^2*(1 + 3*z))*R1[{{1}, {{5, 2, 2}, {-1, 1, 0}}}])/(q^4*z^3) + 
     q^6*(-2 + q*(-1 + z))*R1[{{1}, {{5, 2, 2}, {-1, 1, 1}}}] - 
     (q^2*(1 - q^2 + 2*q^5*(-1 + z)*z - q*(1 + z) + q^3*(2 + z) + 
        q^4*(-1 - z + z^2))*R1[{{1}, {{5, 2, 2}, {-1, 1, 2}}}])/z + 
     ((-1 - q^2 + 3*q^4*z + q^5*(-3 + z)*z + q^3*(-2 + z)*z + q^10*z^3 - 
        q^11*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^7*z^2*(3 + 4*z) + q^6*z*(1 - 5*z + z^2) - q^9*z^2*(1 - z + z^2) + 
        q^8*(z^2 + 2*z^3 - 2*z^4))*R1[{{1}, {{5, 2, 2}, {0, 0, 0}}}])/
      (q^4*z^3) - ((-1 - q^2 + q^3*(-2 + z)*z - 9*q^21*z^6 - q^22*z^6 + 
        4*q^23*z^6 + q^24*z^6 + q*(2 + z) - 2*q^9*z^2*(4 + z) - 
        q^13*z^2*(4 + z) + q^4*(-1 + 3*z) + q^20*z^5*(-1 + 3*z) - 
        q^18*z^4*(3 + 4*z) + q^16*z^4*(-2 - 9*z + z^2) + 
        q^14*z^3*(-5 - 5*z + z^2) - q^5*(-1 + 3*z + z^2) + 
        q^17*z^4*(-9 - 2*z + 2*z^2) + q^8*z*(-3 + 8*z + 4*z^2) - 
        q^15*z^3*(1 + z + 5*z^2) + q^6*(1 + 2*z + z^2 + z^3) - 
        q^7*(1 - 2*z + 2*z^2 + 2*z^3) + q^10*z*(-1 + 2*z - 6*z^2 + 3*z^3) + 
        q^11*z*(2 - 3*z + 4*z^2 - 3*z^3 + z^4) + 
        q^12*z*(-1 + 6*z - 7*z^2 - 2*z^3 + z^4) + q^19*(z^4 - 5*z^5))*
       R1[{{1}, {{5, 2, 2}, {0, 0, 1}}}])/(q^11*z^4) - 
     ((-1 + 2*q^4*z^2 - q^14*(-1 + z)*z^4 + q^16*(-2 + z)*z^5 + q^20*z^6 + 
        3*q^21*z^6 + 8*q^23*z^7 + 3*q^24*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^17*z^6*(4 + z) - q^19*z^6*(5 + z) + q^22*z^6*(1 + 4*z) + 
        q^9*z^2*(-6 - 6*z + z^2) + 2*q^10*z^2*(1 - 4*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + 2*q^6*z*(-1 + z + z^2) - 
        q^13*z^4*(12 + 2*z + z^2) - q^5*z*(-1 + 3*z + z^2) + 
        q^18*z^5*(1 + 3*z + z^2) + q^12*z^3*(-4 - 7*z + 2*z^2) - 
        q^11*z^2*(1 - 7*z - 2*z^2 + z^3) - q^7*z*(-2 + 5*z - 2*z^2 + z^3) + 
        q^8*z*(-1 + 8*z - 2*z^2 + 2*z^3) + q^15*(z^4 - z^6))*
       R1[{{1}, {{5, 2, 2}, {0, 0, 2}}}])/(q^8*z^4) - 
     ((1 + 5*q^17*z^5 - q^18*(-1 + z)*z^5 - 5*q^19*z^6 - 8*q^20*z^6 - 
        3*q^21*z^6 + 2*q^12*z^2*(1 + z)^2 + q^16*z^5*(6 + z) - q*(1 + 2*z) + 
        q^6*z*(1 + 3*z) - q^11*z^2*(1 + 4*z) + q^9*z^2*(3 + 5*z - 3*z^2) + 
        q^5*z*(7 + 6*z - 2*z^2) + q^13*z^3*(2 + 9*z - 2*z^2) + 
        q^4*z*(-4 - 2*z + z^2) + q^2*(-1 + 2*z + z^2) + 
        2*q^7*z*(-2 - z + 2*z^2) - q^3*(-1 + z + 2*z^2) + 
        q^8*z*(1 - 6*z - z^2 + z^3) + q^10*z^2*(-2 + 4*z + z^2 + z^3) - 
        q^15*z^3*(-1 - 2*z + 2*z^2 + z^3) - q^14*z^3*(1 - 4*z + 4*z^2 + z^3))*
       R1[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/(q^5*z^3) - 
     ((-1 - 2*q^20*(-3 + z)*z^6 - 2*q^23*z^7 - q^24*z^7 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + q^22*z^6*(1 + z) + 
        q^21*z^6*(3 + z) - q^19*z^6*(5 + z) + q^17*z^4*(1 + 3*z) + 
        q^11*z^3*(2 + 3*z) + q^14*z^4*(7 + 5*z) - q^12*z^3*(1 - 8*z + z^2) + 
        q^6*z*(-1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-3 + 3*z + z^2) + q^9*z^2*(-5 - 11*z + 3*z^2) + 
        q^13*z^3*(4 - 9*z + 3*z^2) + q^7*z*(2 + 7*z + 3*z^2) - 
        q^8*z*(1 + z + 4*z^2) + q^10*z^2*(2 - 2*z - 6*z^2 + z^3) - 
        q^18*z^4*(1 + 2*z + z^2 + z^3) + q^15*z^3*(-2 - 5*z - z^2 + 2*z^3))*
       R1[{{1}, {{5, 2, 2}, {0, 1, 2}}}])/(q^8*z^4) - 
     (4 + q^2*(-3 + z) + q^3*(-1 + z) - 1/(q^5*z^2) + 1/(q*z) - z + 2*q^4*z + 
       5*q^5*z - 3*q^7*z + q^8*z - q^6*z^2 + 3*q^10*z^2 + 4*q^11*z^2 - 
       q^12*z^2 + q^13*z^2 + q^14*z^2 - q*(1 + z) + (3 + z)/(q^4*z^2) - 
       (3 + z)/(q^3*z^2) + q^9*(z - 3*z^2) + (1 - z + z^2)/(q^2*z^2))*
      R1[{{1}, {{5, 2, 2}, {1, 0, 0}}}] - 
     ((-2 + 2*q^3*(-1 + z)^2 - 5*q^11*z^3 + 2*q^13*(1 - 2*z)*z^3 - 
        6*q^14*z^4 - 2*q^15*z^4 - 4*q^12*z^3*(1 + z) - 6*q^2*(2 + z) + 
        2*q*(5 + z) + q^8*z*(1 + 5*z) + q^4*(2 + 6*z - 8*z^2) + 
        q^10*z^2*(-3 - 8*z + 2*z^2) + q^7*z*(2 - z + 2*z^2) + 
        q^6*z*(1 + 2*z + 2*z^2) + q^9*z*(-2 - 3*z - 6*z^2 + 2*z^3))*
       R1[{{1}, {{5, 2, 2}, {1, 0, 1}}}])/(q^2*z^2) - 
     ((1 + 5*q^16*z^5 + 6*q^22*z^6 + q^23*z^6 - q^21*(-7 + z)*z^6 - 
        q^20*(-1 + z)*z^6 - 2*q^24*z^7 - q^25*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) + 2*q^18*z^5*(1 + 2*z) + 
        q^9*z^2*(3 + 12*z - 4*z^2) + q^13*z^3*(-5 + 8*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^11*z^3*(-4 - 6*z + z^2) + 
        q^14*z^3*(2 - 6*z + z^2) - q^19*z^5*(2 - 4*z + z^2) + 
        q^17*z^4*(-1 + z + z^2) - q^12*z^3*(-2 + 7*z + z^2) - 
        q^7*z*(2 + 9*z + 2*z^2) + q^10*z^2*(-3 - 3*z + 5*z^2) + 
        q^8*z*(1 + 7*z + 8*z^2) + q^6*(z + 3*z^2 - z^3) + 
        q^15*(z^3 + 10*z^4 + 6*z^5 - 2*z^6))*
       R1[{{1}, {{5, 2, 2}, {1, 0, 2}}}])/(q^8*z^4) - 
     ((-1 - q^5*(-1 + z)*z + q^13*(2 - 3*z)*z^3 - q^14*(-1 + z)*z^3 + 
        2*q^15*z^4 + q^16*z^4 + q^6*z^2*(2 + z) + q*(5 + z) + 
        q^8*z*(-1 + 2*z) - q^2*(5 + 3*z) - q^12*z^3*(1 + 4*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^11*z^2*(2 + z - z^2) + q^7*z*(3 + z^2) + 
        q^3*(-1 - 3*z + z^2) + q^10*z*(1 - 3*z - 4*z^2 + z^3) + 
        q^9*z*(-2 - 2*z - 2*z^2 + z^3))*R1[{{1}, {{5, 2, 2}, {1, 1, 1}}}])/
      (q^2*z^2) - ((1 - q^8*(-3 + z)*z + q^5*(-1 + z)*z + q^11*(-1 + z)*z^2 + 
        4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q^6*z^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + q^2*(5 + 3*z) + 
        q^3*(1 + 3*z - z^2) - q^7*z*(4 + z^2) + q^4*(-2 - 3*z + 4*z^2) - 
        q^10*z*(1 + z - 7*z^2 + z^3) + q^9*(z + 4*z^2 + 2*z^3 - z^4))*
       R1[{{1}, {{5, 2, 2}, {2, 0, 0}}}])/(q^2*z^2) - 
     ((-2 + q^2*z - q^5*(-1 + z)*z - q^11*z^3 + 6*q^15*z^4 + q^16*z^4 - 
        q^14*(-5 + z)*z^4 - q^12*z^5 - 2*q^17*z^5 - q^18*z^5 - q^3*(1 + z) - 
        q^13*z^4*(5 + z) + q*(3 + 2*z) + q^8*z*(-1 + 7*z) + 
        q^4*z*(-3 - 3*z + z^2) - q^6*z*(1 - z + z^2) + 
        q^10*z^2*(-1 + 2*z + z^2) + q^9*z^2*(-3 + 2*z^2) + 
        q^7*z*(2 - 3*z + 3*z^2))*R1[{{1}, {{5, 2, 2}, {2, 0, 1}}}])/z^2 + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^7*(3 - 2*z)*z^2 + 
        q^8*(-4 + z)*z^2 + q^11*z^3 - q^10*(-1 + z)*z^3 + 2*q^12*z^4 + 
        3*q^13*z^4 + q^14*z^4 + q^4*z*(1 + z) - q*(2 + z) - q^5*z*(2 + z) + 
        q^9*z^2*(2 + 4*z - z^2))*R1[{{1}, {{5, 2, 2}, {2, 0, 2}}}])/z^2 - 
     ((2 - q^2*z + 4*q^11*z^2 + q^14*(-5 + z)*z^4 + 2*q^15*(-2 + z)*z^4 + 
        2*q^16*(-1 + z)*z^4 + 5*q^17*z^5 + 2*q^18*z^5 + q^3*(1 + 2*z) - 
        q*(3 + 2*z) + 2*q^5*z*(3 + 2*z) + q^13*z^3*(-1 + 10*z) + 
        q^9*z^2*(5 - 3*z - 2*z^2) + q^7*z*(-6 - 2*z + z^2) - 
        q^4*z*(2 - 2*z + z^2) - 3*q^8*z*(-1 + 2*z + z^2) + 
        q^12*z^2*(-1 + 3*z + z^2) - q^10*z^2*(3 + 2*z^2))*
       R1[{{1}, {{5, 2, 2}, {2, 1, 0}}}])/z^2 - 
     ((1 - q^4*(-2 + z) - q^3*(-3 + z)*z - 3*q^14*(-1 + z)*z^4 + 2*q^22*z^6 + 
        2*q^23*z^6 + 3*q^24*z^6 + q^25*z^6 + 3*q^5*z*(1 + z) - q*(2 + z) - 
        2*q^15*z^4*(4 + z) + q^17*z^4*(-1 + 2*z) + q^21*z^5*(-1 + 2*z) + 
        q^19*z^5*(2 + 3*z) - q^20*z^5*(2 + 3*z) + q^16*z^4*(-9 + 5*z) + 
        q^13*z^3*(-5 + 6*z - 2*z^2) - q^8*z^2*(8 + z + z^2) + 
        q^18*z^4*(1 + 4*z + z^2) + q^7*z*(-3 + 3*z + 2*z^2) - 
        q^12*z^2*(4 + 7*z - 12*z^2 + z^3) - q^6*(1 + 2*z + z^2 + 2*z^3) + 
        q^9*(z + z^2 + 3*z^3 - z^4) + q^10*z*(1 + 6*z + 6*z^2 - 7*z^3 + 
          z^4) + q^11*z*(-1 + z - 11*z^2 + 2*z^3 + z^4))*
       R1[{{1}, {{5, 2, 2}, {2, 1, 1}}}])/(q^3*z^3) + 
     (q^3*(-1 + q + 2*q*z + q^11*(3 - 5*z)*z^3 + q^13*(-7 + z)*z^4 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^12*z^3*(1 + z)^2 - 
        q^16*z^5*(3 + z) + q^6*z*(-1 + z - 3*z^2) - q^4*z*(3 + z^2) + 
        q^9*z^2*(-6 - 9*z + z^2) + q^5*z*(1 - z + z^2) - q^2*(-1 + z + z^2) + 
        q^3*(-1 + z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) - q^8*z*(1 - 7*z - z^2 + z^3) + 
        q^7*z*(2 - 2*z + z^2 + z^3) - q^10*z^2*(-1 + 5*z + 2*z^2 + z^3))*
       R1[{{1}, {{5, 2, 2}, {2, 1, 2}}}])/z^2 - 
     (q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{1}, {{5, 2, 2}, {3, 0, 0}}}])/z - 
     (q^5*(1 + q^2 - q^6 - q^3*(-1 + z)*z - q^8*(-1 + z)*z - 
        q^11*(-1 + z)*z^2 + q^12*z^3 - q*(2 + z) - q^4*(1 + z^2) - 
        q^7*z*(1 - z + z^2) - q^9*z*(2 + z + 2*z^2) + q^10*(z - z^3) + 
        q^5*(2 + z - z^2 + z^3))*R1[{{1}, {{5, 2, 2}, {3, 0, 2}}}])/z + 
     q^17*(2 + q)*z^2*(-1 + q^3*z)*R1[{{1}, {{5, 2, 2}, {3, 1, 0}}}] + 
     (q^6*(1 + q^5*(-1 + z)*z - 3*q^8*z^2 + 3*q^11*z^3 + 3*q^14*z^4 + 
        q^15*z^4 + 2*q^12*z^3*(1 + z) - q^6*z^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) - 
        q^7*z*(2 + z^2) + q^4*(-2 - 3*z + 4*z^2) + 
        q^9*(z + 3*z^2 + 2*z^3 - z^4) + q^10*(z^2 + 5*z^3 - z^4))*
       R1[{{1}, {{5, 2, 2}, {3, 1, 1}}}])/z + 
     (q^4*(1 - q^2*(-1 + z) + 7*q^3*z - 3*q^6*(-1 + z)*z^2 - 2*q^18*z^5 + 
        q^17*(-2 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(4 + z) - q^4*z*(10 + 3*z) + q^10*z^2*(-3 + 6*z - 5*z^2) + 
        q^11*z^2*(3 - 8*z - 2*z^2) + q^14*z^3*(3 + 7*z - z^2) + 
        q^5*z*(6 + z^2) + q^9*z^2*(3 + z + z^2) + q^15*z^4*(4 + z + z^2) - 
        q^8*z*(-1 + 4*z + z^2) + q^12*z^2*(-2 + 6*z + 3*z^2 - 2*z^3) - 
        q^7*z*(2 - 2*z - 6*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 5*z^4 - 2*z^5))*
       R1[{{1}, {{5, 2, 2}, {3, 1, 2}}}])/z^2 + (-1 + q)^2*q^14*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{1}, {{5, 2, 2}, {4, 1, 0}}}] - 
     (-1 + q)^2*q^14*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R1[{{1}, {{5, 2, 2}, {4, 1, 2}}}] + q^7*(2 + q)*z*(-1 + q^4*z)*
      R1[{{1}, {{6, 2, 1}, {-2, 0, 0}}}] - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 + q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - 3*q^15*z^4 - 3*q^16*z^4 - q^17*z^4 + 2*q^20*z^5 + 
        q^21*z^5 + q*(6 + z) + q^5*z*(1 + 2*z) - q^12*z^3*(1 + 2*z) - 
        q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + q^7*z*(3 + z^2) + 
        q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R1[{{1}, {{6, 2, 1}, {-2, 0, 1}}}])/
      (q^4*z^2*(-1 + q^5*z)) + ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{6, 2, 1}, {-2, 0, 2}}}])/(q*z^2) - 
     ((-1 - z + 2*q^19*z^6 + 5*q^20*z^6 + 2*q^21*z^6 + 2*q^7*z*(1 + z)^2 - 
        q^16*z^5*(4 + z) + q^2*(1 - 4*z - 4*z^2) + q^8*z*(-1 + z - 2*z^2) + 
        5*q^4*z*(1 + z - z^2) + q^15*z^4*(1 - 3*z + z^2) + 
        q*(1 + 7*z + z^2) - 2*q^12*z^3*(1 - z + 2*z^2) + 
        q^5*z*(-1 + z + 2*z^2) - q^13*z^3*(2 + 7*z + 5*z^2) + 
        q^11*z^2*(-1 + 10*z + 7*z^2) + q^10*z^2*(4 - 9*z - 10*z^2 + z^3) + 
        q^14*z^3*(1 - 3*z - 5*z^2 + z^3) + q^3*(-1 - 6*z - 4*z^2 + z^3) + 
        q^9*z^2*(-7 - 10*z - 2*z^2 + z^3) - q^6*(z - 10*z^3 + z^4))*
       R1[{{1}, {{6, 2, 1}, {-2, 1, 0}}}])/(q^4*z^3) - 
     ((1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + q^13*(7 - 2*z)*z^4 + 
        4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 + 
        q^5*z*(1 + z) + q^2*(2 + z) - 3*q^14*z^4*(2 + z) - q*(3 + z) + 
        q^15*z^4*(-2 + 3*z) + q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{1}, {{6, 2, 1}, {-2, 1, 2}}}])/
      (q^5*z^3) - ((-1 + q^4*z - 2*q^24*z^7 - 5*q^25*z^7 - 2*q^26*z^7 + 
        q*(1 + z) + q^5*z*(1 + z) + q^21*z^6*(6 + z) + q^8*z^2*(10 + z) + 
        q^2*(1 + 3*z) + q^14*z^3*(9 + 7*z) + q^10*z^2*(4 - 11*z - 7*z^2) - 
        q^20*z^5*(1 - 8*z + z^2) + q^11*z^3*(9 - 2*z + z^2) - 
        q^3*(1 + 5*z + z^2) + 2*q^17*z^4*(1 - z + 2*z^2) + 
        q^9*z^2*(-11 - 11*z + 5*z^2) + q^18*z^4*(2 + 7*z + 5*z^2) + 
        q^15*z^3*(-4 + 11*z + 7*z^2) + q^12*z^2*(-2 - 5*z + z^2 - 2*z^3) - 
        q^19*z^4*(1 - 3*z - 7*z^2 + z^3) - q^6*z*(2 + 6*z - 5*z^2 + z^3) - 
        q^16*z^3*(-1 + 10*z + 10*z^2 + z^3) - q^13*z^2*(-1 + 5*z + 7*z^2 + 
          3*z^3) + q^7*(z + 4*z^2 + 7*z^3 - z^4))*
       R1[{{1}, {{6, 2, 1}, {-1, 0, 0}}}])/(q^4*z^3*(-1 + q^5*z)) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 - 
        4*q^17*z^5 - 4*q^18*z^5 - q^19*z^5 - 2*q^20*z^6 - q^21*z^6 - 
        2*q^22*z^6 - q^23*z^6 - q^5*z*(1 + z) - q^2*(2 + z) + 
        3*q^14*z^4*(2 + z) + q*(3 + z) + q^13*z^4*(-7 + 2*z) + 
        3*q^8*z*(-1 + 2*z) + q^4*(1 + 2*z - 2*z^2) + 
        q^10*z^2*(2 + 4*z - z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-1 - z + z^2) + q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^11*(z^2 + z^3 - z^4))*R1[{{1}, {{6, 2, 1}, {1, 0, 0}}}])/
      (q^5*z^3) - ((-1 - 2*q^15*z^5 - 3*q^16*z^5 - 3*q^17*z^5 - 3*q^18*z^5 - 
        q^19*z^5 + 2*q^22*z^6 + q^23*z^6 - q^2*(1 + z) + q*(2 + z) + 
        q^3*z*(5 + 2*z) - q^4*z*(7 + 5*z) + q^13*z^2*(-1 + z^2) + 
        q^9*z^2*(4 + z^2) + q^5*z*(1 - 3*z + z^2) - 
        q^10*z^2*(2 - 3*z + z^2) + q^7*z*(-1 + 2*z^2) + 
        q^8*z*(1 + z + 2*z^2) + q^6*(z + 3*z^2 - 5*z^3) + 
        q^12*z^2*(2 + z - 4*z^2 + z^3) + q^11*z^2*(-1 - 3*z - 2*z^2 + z^3) - 
        q^14*(z^3 + 2*z^5))*R1[{{1}, {{6, 2, 1}, {1, 0, 1}}}])/
      (z^2*(-1 + q^5*z)) + ((-1 + q)*q^5*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + 
        q^3*z^2)*R1[{{1}, {{6, 2, 1}, {1, 0, 2}}}])/z - 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/z^2 + 
     (q^3*(1 - 4*q^16*z^4 - q^17*z^4 + q^15*(-2 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 + 2*q^12*z^3*(1 + z) - q*(2 + z) - q^6*z*(2 + z) + 
        q^14*z^4*(4 + z) - q^7*z*(1 + 2*z) + 2*q^10*z^2*(2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) - q^11*z^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-1 + 2*z + z^2) + q^4*(1 + 3*z^2) - q^8*z*(2 + 3*z^2) - 
        q^9*z*(-2 + 4*z + z^3) - q^5*(1 - 2*z - 3*z^2 + z^3))*
       R1[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/z - 
     ((-1 + 2*q + q^20*(3 - 2*z)*z^5 + q^22*(-2 + z)*z^5 + 2*q^24*z^6 + 
        5*q^25*z^6 + 2*q^26*z^6 + 2*q^27*z^7 + q^28*z^7 + 
        2*q^19*z^4*(-1 + 2*z) - q^21*z^5*(7 + 3*z) + 
        q^15*z^2*(3 - 6*z - 10*z^2) + q^14*z^2*(-3 + 2*z - 10*z^2) + 
        q^17*z^3*(-2 - 2*z + z^2) + q^3*(3 - z + z^2) + 
        q^2*(-2 + 2*z + z^2) + q^11*z^2*(-10 - z + 8*z^2) + 
        q^12*z^2*(3 + 5*z + 2*z^2 - z^3) + q^5*(-1 - 4*z + z^3) + 
        q^9*z*(5 - 2*z - 5*z^2 + z^3) + q^4*(-2 - 2*z^2 + z^3) - 
        q^8*z*(4 - 4*z - 2*z^2 + z^3) + q^18*z^3*(-1 - 2*z + 3*z^2 + z^3) - 
        q^7*z*(-2 + z - 4*z^2 + 2*z^3) + 2*q^10*z*(-1 + 4*z - 2*z^2 + 
          2*z^3) + q^16*z^2*(-1 + 8*z + 7*z^2 + 3*z^3) + q^13*(z^2 - 3*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4) + q^23*(z^5 - z^7))*
       R1[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/(q^5*z^3) - 
     (q^3*(1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R1[{{1}, {{6, 2, 1}, {2, 0, 1}}}])/z - 
     ((1 - 2*q + 10*q^15*z^4 - 2*q^17*z^4 + 3*q^19*z^5 + 6*q^20*z^5 + 
        2*q^21*z^5 + 2*q^22*z^6 + q^23*z^6 - q^16*z^4*(5 + 4*z) + 
        2*q^14*z^3*(-1 + 5*z) + q^3*(-3 + z - z^2) - q^2*(-2 + 2*z + z^2) - 
        q^18*z^4*(-1 + 2*z + z^2) + q^13*z^2*(-1 - z + 3*z^2) + 
        q^10*z*(3 - 6*z + 3*z^2 - 4*z^3) + q^5*(1 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) - q^9*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) + q^12*z^2*(-2 - 4*z - 2*z^2 + z^3) + 
        q^7*z*(-1 + z - 4*z^2 + 2*z^3) - q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + 
        q^6*(-1 - 2*z + 2*z^2 - 5*z^3 + z^4))*
       R1[{{1}, {{6, 2, 1}, {2, 0, 2}}}])/(q^5*z^3) - 
     (q^3*(1 - q^11*z^2 + q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 
        2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 - q^6*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^5*z*(3 + 2*z) + 
        q^15*z^4*(-2 + 3*z) + 2*q^12*z^3*(-1 + 4*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) + q^7*z*(-3 - z + z^2) - 
        q^8*z*(-3 + 5*z + z^2) + q^4*(-1 - 3*z + 2*z^2) - 
        q^9*z*(1 - 6*z - z^2 + z^3) + q^16*(z^4 + z^5 - z^6))*
       R1[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/z^2 - 
     ((-1 + q)*q^8*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 1}, {2, 1, 2}}}])/z + 
     ((-1 + q)*q^9*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 1}, {3, 1, 1}}}])/z - 
     ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z - q^6*(-1 + z)*z^2 - 
        q^13*(-7 + z)*z^4 - q^14*(-3 + z)*z^4 + 4*q^15*z^5 + q^19*z^5 - 
        q^16*(-4 + z)*z^5 + 6*q^21*z^6 - q^22*z^6 - 2*q^23*z^6 - 
        q^17*z^5*(1 + z) + q^18*z^5*(1 + z) - q*(2 + z) + q^5*z*(3 + z) + 
        q^12*z^3*(3 + 4*z) + q^10*z^2*(-2 + 4*z - 3*z^2) + 
        q^9*z^2*(5 + 3*z - z^2) + q^7*z*(-2 + z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*(z - 6*z^2 - 2*z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 0, 1}}}])/(q^10*z^4) - 
     ((1 - 2*q^5*(-1 + z)*z^2 + q^11*(-2 + z)*z^3 - q^13*(-8 + z)*z^4 - 
        4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + q^12*z^3*(1 + z)^2 + 
        q^16*z^5*(3 + z) - q*(1 + 2*z) + q^3*(1 - 2*z - 2*z^2) - 
        2*q^9*z^2*(-2 - 4*z + z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^4*z*(2 - z + z^2) + q^2*(-1 + 2*z + z^2) + 
        q^10*z^3*(5 + 2*z + z^2) - q^15*z^4*(1 + 3*z + z^2) - 
        q^14*z^4*(-2 + 4*z + z^2) + q^6*(z + z^3) + 
        q^8*z*(1 - 6*z - z^2 + z^3))*R1[{{1}, {{6, 2, 2}, {-2, 0, 2}}}])/
      (q^4*z^3) + ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 
        2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 1, 0}}}])/(q^7*z^4) - 
     ((-1 + q + 2*q*z - q^7*(-2 + z)*z - q^6*z^3 + q^11*z^3 + 
        q^13*(-7 + z)*z^4 - q^17*z^5 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^16*z^5*(5 + z) - q^4*z*(1 - z + z^2) - q^12*z^3*(1 + z + z^2) - 
        q^2*(-1 + 2*z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) + q^9*z^2*(-2 - 7*z + 2*z^2) + 
        q^5*z*(-2 - 3*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(1 + 5*z + 2*z^2 + z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 1, 1}}}])/(q^4*z^3) - 
     ((2 + 2*q^2 + q^3*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 - 2*q*(2 + z) + 
        q^13*z^4*(3 + z) + q^4*z*(2 + 4*z - z^2) - q^9*z^2*(-3 + z^2) + 
        q^6*z*(-1 - 2*z + z^2) - q^10*z^2*(-1 + 2*z + z^2) - 
        q^7*z*(1 - 3*z + 3*z^2) + q^8*(z - 6*z^2 - 3*z^3))*
       R1[{{1}, {{6, 2, 2}, {-2, 1, 2}}}])/(q*z^2) - 
     ((-1 - q^2 + 4*q^4*z + q^6*z^3 + q^19*z^4 - 4*q^15*z^5 + q^20*z^5 - 
        6*q^21*z^6 + 3*q^22*z^6 + 3*q^23*z^6 + 2*q^24*z^6 + q^25*z^6 + 
        q*(2 + z) - q^18*z^4*(1 + 3*z) + q^16*z^4*(-8 - 5*z + z^2) + 
        q^14*z^3*(-5 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        q^5*(-2 + z + z^2) + q^17*z^4*(-9 + 2*z + z^2) + 
        q^8*z*(-2 + 5*z + 2*z^2) - q^7*(1 + z^3) + 
        q^13*z^2*(-4 - 9*z - 3*z^2 + z^3) + q^9*z*(-1 - 6*z - 3*z^2 + z^3) + 
        q^11*z*(1 + 5*z + 4*z^2 + z^3) - q^12*z*(1 - z + 11*z^2 + 2*z^3) + 
        q^10*z*(1 - z - 3*z^2 + 3*z^3))*R1[{{1}, {{6, 2, 2}, {-1, 0, 0}}}])/
      (q^10*z^4) - ((-1 - q^2 + q^9*(-2 + z)*z^3 + 4*q^15*z^5 + 10*q^16*z^5 + 
        4*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + 
        q^3*z*(1 + z) - 2*q^5*z*(1 + z) + q*(2 + z) - q^18*z^5*(2 + z) - 
        q^4*z*(2 + 3*z) + q^12*z^3*(3 + 4*z - 3*z^2) + 
        q^10*z^2*(-3 + z - z^2) + q^7*z*(2 + z + z^2) + 
        q^11*z^2*(1 - 9*z + 2*z^2) + q^8*z*(-1 + 3*z + 2*z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) + q^13*(z^3 - 3*z^4 - 2*z^5))*
       R1[{{1}, {{6, 2, 2}, {-1, 1, 2}}}])/(q^3*z^3) - 
     ((1 - 2*q^4*z + 3*q^11*z^2 + q^10*(5 - 3*z)*z^3 - 6*q^16*z^5 - 
        13*q^17*z^5 + q^20*z^5 + q^18*(-3 + z)*z^5 + 2*q^21*z^6 - q^22*z^6 - 
        5*q^23*z^6 - 2*q^24*z^6 - q*(1 + z) - q^2*(1 + z) + 4*q^5*z*(1 + z) + 
        2*q^6*z*(1 + z) + q^19*z^5*(3 + z) + q^3*(1 + z - z^2) + 
        q^14*z^3*(-1 + 5*z + z^2) + q^7*z*(-3 - z + 2*z^2) + 
        q^13*z^3*(-3 + z + 3*z^2) - q^8*z*(1 + 7*z + 3*z^2) + 
        q^12*z^2*(-1 + 9*z - z^2 + z^3) + q^9*(z + z^2 + z^3 - z^4))*
       R1[{{1}, {{6, 2, 2}, {0, 0, 2}}}])/(q^4*z^3) - 
     ((-2 + q^2*z - 4*q^11*z^2 - q^14*(-5 + z)*z^4 - 2*q^15*(-2 + z)*z^4 - 
        2*q^16*(-1 + z)*z^4 - 5*q^17*z^5 - 2*q^18*z^5 - q^6*z*(1 + z) - 
        q^3*(1 + 2*z) + q*(3 + 2*z) - q^5*z*(5 + 4*z) + q^7*z*(5 + z - z^2) + 
        q^4*z*(2 - 2*z + z^2) + q^10*z^2*(3 + z + 2*z^2) + 
        q^9*z^2*(-4 + 3*z + 2*z^2) + q^8*z*(-2 + 7*z + 2*z^2) + 
        q^13*(z^3 - 10*z^4) + q^12*(z^2 - 3*z^3 - 2*z^4))*
       R1[{{1}, {{6, 2, 2}, {0, 1, 0}}}])/(q*z^2) - 
     (q^2*(1 + q^5 - q^8*(-4 + z)*z - q^3*(-2 + z)*z + q^11*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - 
        q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^7*z*(-4 + z - z^2) - 
        q^10*z^2*(1 - 7*z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^4*(-3 - 4*z + 4*z^2) - q^9*z*(1 - 3*z - 2*z^2 + z^3))*
       R1[{{1}, {{6, 2, 2}, {1, 0, 0}}}])/z - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 4*q^12*z^4 + 2*q^16*z^4 + q^17*z^4 - 
        q^13*(-6 + z)*z^4 - q^14*(-2 + z)*z^4 + 4*q^18*z^5 + 2*q^19*z^5 - 
        2*q^20*z^5 - q^21*z^5 - q*(2 + z) + q^8*(z - 4*z^2) + 
        q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{1}, {{6, 2, 2}, {1, 0, 1}}}])/(q*z^2) + 
     (q^2*(-1 + q + 2*q*z + q^7*(-1 + z)^2*z + q^13*(-7 + z)*z^4 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^12*z^4*(3 + z) - 
        q^16*z^5*(3 + z) + q^4*z*(-2 + z - z^2) - q^2*(-1 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^9*z^2*(-3 - 9*z + 2*z^2) + q^5*z*(-1 - 2*z + 2*z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^6*(z + z^2 - z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(2 + 6*z + 2*z^2 + z^3) + 
        q^11*(z^2 + 2*z^3 - z^4))*R1[{{1}, {{6, 2, 2}, {1, 0, 2}}}])/z^2 - 
     (q^2*(1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 6*q^19*z^5 + 
        q^18*(-7 + z)*z^5 + 3*q^21*z^6 + q^22*z^6 - q*(2 + z) + 
        2*q^17*z^5*(2 + z) + q^5*z*(4 + z) + q^20*z^5*(-1 + 2*z) + 
        q^16*z^5*(7 + 2*z) + 2*q^14*z^3*(2 + 3*z) + q^6*z*(-2 - z + z^2) + 
        q^15*z^4*(4 + 3*z + z^2) - 2*q^10*z^2*(1 - z + 2*z^2) - 
        q^7*z*(1 - 2*z - 7*z^2 + z^3) - q^11*z^2*(-2 + 2*z + 3*z^2 + z^3) - 
        q^8*z*(-1 + z + 2*z^3) + q^13*(z^2 + 5*z^4 - 3*z^5) - 
        q^12*(z^2 - 6*z^4 + 3*z^5))*R1[{{1}, {{6, 2, 2}, {1, 1, 2}}}])/z^2 + 
     (q^2*(1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R1[{{1}, {{6, 2, 2}, {2, 0, 2}}}])/z^2 - 
     ((-1 + q)*q^8*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{1}, {{6, 2, 2}, {2, 1, 0}}}])/z - 
     (q^7*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(3 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R1[{{1}, {{6, 2, 2}, {2, 1, 1}}}])/z + 
     (q^4*(-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^13*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - q^18*z^5*(1 + z) + q*(2 + z) + 
        q^9*z^2*(-6 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^8*z*(-1 + 7*z + z^2) + q^10*z^2*(1 - 3*z + 2*z^2))*
       R1[{{1}, {{6, 2, 2}, {2, 1, 2}}}])/z^2 + q^24*(2 + q)*z^3*(-1 + q^4*z)*
      R1[{{1}, {{6, 2, 2}, {3, 1, 1}}}] + (-1 + q)*q^16*(-1 + q^4*z)*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{1}, {{6, 2, 2}, {3, 1, 2}}}] - 
     R1[{{2}, {{-1, 0, 1}, {1, 2, 1}}}]/z - 
     R1[{{2}, {{-1, 1, 1}, {1, 1, 0}}}]/(q*z) + 
     (q*R1[{{2}, {{-1, 1, 2}, {1, 2, 0}}}])/z - 
     R1[{{2}, {{0, 0, 1}, {0, 1, 1}}}]/(q^2*z) - 
     ((-1 + q - z)*R1[{{2}, {{0, 0, 1}, {1, 2, 1}}}])/(q*z^2) - 
     q^2*R1[{{2}, {{0, 0, 1}, {2, 2, 1}}}] - 
     ((q - q^3)*R1[{{2}, {{0, 0, 2}, {1, 2, 2}}}])/z - 
     ((-1 + q - z)*R1[{{2}, {{0, 1, 1}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q + z)*R1[{{2}, {{0, 1, 2}, {1, 2, 0}}}])/z^2 + 
     (q^2*(-2 + q*(-1 + z))*R1[{{2}, {{1, 0, 0}, {1, 2, 2}}}])/z + 
     R1[{{2}, {{1, 0, 1}, {-2, 1, 1}}}]/(q*z) - 
     R1[{{2}, {{1, 0, 1}, {0, 0, 0}}}]/(q*z) - 
     ((-1 + q - z)*R1[{{2}, {{1, 0, 1}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^6*z^3 - q^7*z^3 + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{2}, {{1, 0, 1}, {1, 2, 1}}}])/(q^4*z^3) + 
     ((-1 + q)*q*R1[{{2}, {{1, 0, 1}, {1, 2, 2}}}])/z - 
     (q^2*(-1 + q - z)*R1[{{2}, {{1, 0, 1}, {2, 2, 1}}}])/z - 
     (q*R1[{{2}, {{1, 0, 2}, {-1, 2, 0}}}])/z - 
     (q^2*(2 + q + z)*R1[{{2}, {{1, 0, 2}, {1, 2, 1}}}])/z - 
     ((-1 + q^4*(-2 + z)*z + q*(1 + z) + q^2*(1 + z) - q^3*(1 + 3*z))*
       R1[{{2}, {{1, 0, 2}, {1, 2, 2}}}])/(q*z^2) - 
     q^2*R1[{{2}, {{1, 0, 2}, {2, 2, 0}}}] - 
     q^4*(2 + q - q*z - q^2*z + q^3*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{1, 0, 2}, {3, 2, 2}}}] - 
     ((2 + q - z)*R1[{{2}, {{1, 1, 1}, {0, 1, 0}}}])/(q*z) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{1, 1, 1}, {1, 1, 0}}}])/(q^5*z^3) - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R1[{{2}, {{1, 1, 2}, {1, 2, 0}}}])/
      (q^3*z^3) + q*R1[{{2}, {{1, 2, 2}, {0, 0, 0}}}] - 
     ((1 - q^4 + q^3*(1 + z))*R1[{{2}, {{2, 0, 0}, {1, 2, 2}}}])/z - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{2}, {{2, 0, 0}, {4, 2, 2}}}])/(q^2*z^3) - 
     ((1 - q + z)*R1[{{2}, {{2, 0, 1}, {-2, 1, 1}}}])/(q^2*z^2) + 
     q*R1[{{2}, {{2, 0, 1}, {-2, 2, 1}}}] - 
     q*R1[{{2}, {{2, 0, 1}, {-1, 1, 1}}}] - 
     ((-1 + q - z)*R1[{{2}, {{2, 0, 1}, {0, 0, 0}}}])/(q^2*z^2) + 
     R1[{{2}, {{2, 0, 1}, {0, 0, 1}}}] + 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^7*z^3 + q^6*z^2*(1 + z) + 
        q^5*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{2}, {{2, 0, 1}, {0, 1, 1}}}])/(q^6*z^3) - 
     ((-1 + q)*R1[{{2}, {{2, 0, 1}, {0, 1, 2}}}])/z + 
     ((1 + q^2 + q^4*z^2 + q^3*z*(1 + z) - q*(2 + z))*
       R1[{{2}, {{2, 0, 1}, {1, 2, 2}}}])/(q*z^2) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{2}, {{2, 0, 1}, {2, 2, 0}}}] - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{2, 0, 1}, {2, 2, 1}}}])/z^2 + 
     (q^2*(-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 3*z - z^2) - q^4*(-1 + 4*z + z^2))*
       R1[{{2}, {{2, 0, 1}, {4, 2, 0}}}])/z^2 - 
     (q*(1 - 2*z - 4*q^5*(-1 + z)*z + 2*q^2*(3 + z) - q^6*z*(3 + z) + 
        q*(-4 - 2*z + z^2) + q^7*z*(1 - z + z^2) - q^3*(4 + 3*z^2) + 
        q^8*(z^2 - 4*z^3) + q^4*(1 - 3*z + 2*z^2 + z^3))*
       R1[{{2}, {{2, 0, 1}, {4, 2, 2}}}])/z^2 + 
     (q^2*R1[{{2}, {{2, 0, 2}, {-2, 1, 0}}}])/z - 
     ((-1 + q)*q*R1[{{2}, {{2, 0, 2}, {-2, 1, 2}}}])/z - 
     (q^2*R1[{{2}, {{2, 0, 2}, {-1, 0, 0}}}])/z - 
     ((1 - q^2)*R1[{{2}, {{2, 0, 2}, {-1, 1, 1}}}])/z - 
     ((-1 + q - z)*R1[{{2}, {{2, 0, 2}, {-1, 2, 0}}}])/z^2 - 
     ((-1 + q)*R1[{{2}, {{2, 0, 2}, {0, 0, 1}}}])/z - 
     q^2*R1[{{2}, {{2, 0, 2}, {0, 2, 1}}}] - q^2*(-1 - q + q^2)*
      R1[{{2}, {{2, 0, 2}, {0, 2, 2}}}] - 
     ((1 - q^3*(-1 + z) + q^4*z - q^2*(1 + z))*
       R1[{{2}, {{2, 0, 2}, {1, 2, 1}}}])/z - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 + 11*q^14*z^4 - 
        q^15*(-1 + z)*z^4 - 3*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) - q^16*z^4*(1 + 2*z) - 
        q^8*z*(1 + 3*z) + q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^13*z^3*(1 + 9*z + 2*z^2) + 
        q^11*(z^2 + 4*z^3 - 3*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R1[{{2}, {{2, 0, 2}, {1, 2, 2}}}])/(q^9*z^4) - 
     (q^2*(-1 + q - z)*R1[{{2}, {{2, 0, 2}, {2, 2, 0}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R1[{{2}, {{2, 0, 2}, {3, 2, 0}}}])/
      (q*z^2) + (q*(-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + 
        q^7*(-1 + z)*z^2 - q^8*z^3 + q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R1[{{2}, {{2, 0, 2}, {3, 2, 1}}}])/z^2 - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - q^14*z^4 + q*(2 + z) - q^12*z^3*(1 + 2*z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2) + 
        q^13*(z^3 - 3*z^4))*R1[{{2}, {{2, 0, 2}, {3, 2, 2}}}])/(q^4*z^3) + 
     R1[{{2}, {{2, 1, 1}, {-1, 1, 0}}}]/(q^3*z) - 
     ((1 - q^3 + q^2*(1 + z))*R1[{{2}, {{2, 1, 1}, {0, 1, 0}}}])/(q^3*z) - 
     q^3*(2 + q)*R1[{{2}, {{2, 1, 1}, {0, 2, 0}}}] - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{2}, {{2, 1, 1}, {3, 1, 0}}}])/(q^5*z^3) - 
     q*R1[{{2}, {{2, 1, 2}, {0, 0, 0}}}] + 
     q^2*R1[{{2}, {{2, 1, 2}, {1, 0, 0}}}] - q^4*(3 + q - 2*z)*
      R1[{{2}, {{2, 1, 2}, {1, 2, 0}}}] + q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{2, 1, 2}, {3, 0, 0}}}] - 
     q^6*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R1[{{2}, {{2, 1, 2}, {4, 2, 0}}}] - 
     (q*(1 - q + z)*R1[{{2}, {{2, 2, 2}, {0, 0, 0}}}])/z - 
     q^4*(-2 + q*(-1 + z))*R1[{{2}, {{3, 0, 0}, {0, 2, 2}}}] - 
     ((1 - q^2*(-1 + z) - 3*q^4*z - q^9*z^4 - q^10*z^4 - q*(2 + z) + 
        q^3*z*(4 + z) + q^5*z*(1 - z + z^2) + q^6*(z^2 - 2*z^3))*
       R1[{{2}, {{3, 0, 0}, {1, 2, 2}}}])/(q*z^2) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 7*q^16*z^5 + 2*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 6*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{2}, {{3, 0, 0}, {3, 2, 2}}}])/(q^6*z^4) - 
     ((-2 + q*(-1 + z))*R1[{{2}, {{3, 0, 1}, {-2, 1, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^2 + q^7*z^3 + 
        q^5*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R1[{{2}, {{3, 0, 1}, {-2, 1, 1}}}])/(q^5*z^3) + 
     q^2*R1[{{2}, {{3, 0, 1}, {-2, 2, 0}}}] - 
     (q*(1 + q*(-1 + z) + z)*R1[{{2}, {{3, 0, 1}, {-2, 2, 1}}}])/z - 
     ((1 - q^2*(-1 + z) - 2*q*(1 + z))*R1[{{2}, {{3, 0, 1}, {-1, 1, 1}}}])/
      z - q^2*R1[{{2}, {{3, 0, 1}, {-1, 2, 2}}}] + 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^3 + q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{3, 0, 1}, {0, 0, 0}}}])/(q^5*z^3) - 
     q*R1[{{2}, {{3, 0, 1}, {0, 0, 1}}}] - 
     (-4 - q^(-1) - z^(-1) - 1/(q^3*z) + q*(-1 + z^(-1) + z))*
      R1[{{2}, {{3, 0, 1}, {0, 1, 1}}}] - 
     ((1 - q*(2 + z) + q^3*(z - 2*z^2) - q^2*(-1 + z^2))*
       R1[{{2}, {{3, 0, 1}, {0, 1, 2}}}])/(q^2*z^2) - 
     (1 - 2*q - 2*q^3 - q^4 + q^2*(-1 + z))*
      R1[{{2}, {{3, 0, 1}, {0, 2, 0}}}] + 
     ((-1 + q)*q*(-1 + q*z)*R1[{{2}, {{3, 0, 1}, {0, 2, 2}}}])/z - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 + 11*q^14*z^4 - 
        q^15*(-1 + z)*z^4 - 3*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) - q^16*z^4*(1 + 2*z) - 
        q^8*z*(1 + 3*z) + q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*z^3*(1 - 6*z + z^2) + q^13*z^3*(1 + 8*z + 3*z^2) + 
        q^11*(z^2 + 4*z^3 - 3*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R1[{{2}, {{3, 0, 1}, {1, 2, 2}}}])/(q^9*z^4) + 
     ((1 + q^2 + q^5*z + 2*q^8*z - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 + 
        q^12*(-2 + z)*z^3 + q^11*(-1 + z)*z^3 + q^13*z^4 - 2*q^14*z^4 - 
        q^15*z^4 - q*(2 + z) - q^6*z*(2 + z) + q^10*z^2*(-3 - 3*z + z^2) + 
        q^9*z*(-1 + 4*z + z^2))*R1[{{2}, {{3, 0, 1}, {2, 2, 0}}}])/
      (q^6*z^3) - ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^14*z^4 + 
        q^12*(-3 + z)*z^4 - 5*q^16*z^5 - q^17*z^5 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(8 + z) - q^8*z*(1 - 5*z + z^2) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^11*z^3*(-2 - 7*z + 2*z^2) - 
        q^10*z^2*(1 + 2*z + 4*z^2) + q^15*(z^4 - 6*z^5))*
       R1[{{2}, {{3, 0, 1}, {2, 2, 1}}}])/(q^8*z^4) + 
     ((1 - 2*z + q^5*(3 - 5*z)*z + 2*q^6*z^2 + q^7*z^3 + q^8*z^3 - 
        2*q^9*z^3 + 2*q^10*z^3 + q^11*z^3 + q^2*(5 + z) + 
        q*(-3 - 2*z + z^2) + 2*q^4*(1 - z + z^2) - q^3*(5 + z + z^2))*
       R1[{{2}, {{3, 0, 1}, {2, 2, 2}}}])/(q^2*z^2) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-2 + z)*z^3 + q^23*(7 - 3*z)*z^6 - 
        3*q^22*(-1 + z)*z^6 - q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^21*z^6*(8 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-5 - 5*z + z^2) + q^18*z^4*(-2 + 3*z + z^2) + 
        q^12*z^3*(-7 - 9*z + 2*z^2) + q^8*z*(1 - 6*z + 2*z^2) + 
        q^13*z^3*(3 + 5*z + 2*z^2) + q^17*z^4*(-2 - 8*z + 3*z^2) + 
        q^15*z^3*(2 - 3*z + 4*z^2) - q^11*z^2*(1 - 2*z + 4*z^2) - 
        q^14*z^3*(1 - 4*z + 5*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 7*z - 6*z^2 + 2*z^3) + q^20*(z^5 - 7*z^6))*
       R1[{{2}, {{3, 0, 1}, {3, 2, 2}}}])/(q^11*z^5) - 
     (q*(1 - q^4*z + q^5*(-6 + z)*z^2 + 2*q^6*(-2 + z)*z^2 + 
        q^7*(-1 + z)*z^2 - 2*q^9*z^3 - 7*q^10*z^3 + q^11*(-7 + z)*z^3 + 
        q^12*(-2 + z)*z^3 + 2*q^14*z^4 - q^15*z^4 - 5*q^16*z^4 - 2*q^17*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R1[{{2}, {{3, 0, 1}, {4, 2, 2}}}])/z^2 - 
     (q*(1 - q + z)*R1[{{2}, {{3, 0, 2}, {-2, 1, 0}}}])/z^2 + 
     q^2*R1[{{2}, {{3, 0, 2}, {-2, 1, 1}}}] - 
     ((-1 + q)*(-1 + q + q*z + q^2*z)*R1[{{2}, {{3, 0, 2}, {-2, 1, 2}}}])/
      (q*z^2) - (q*(-1 + q - z)*R1[{{2}, {{3, 0, 2}, {-1, 0, 0}}}])/z^2 - 
     (q*(2 + q + 2*z)*R1[{{2}, {{3, 0, 2}, {-1, 1, 0}}}])/z - 
     ((-1 - 2*q^4*z + q*(1 + z) + q^2*(1 + z) - q^3*(1 + 3*z))*
       R1[{{2}, {{3, 0, 2}, {-1, 1, 1}}}])/(q^2*z^2) - 
     q^2*R1[{{2}, {{3, 0, 2}, {-1, 1, 2}}}] - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{2}, {{3, 0, 2}, {-1, 2, 0}}}])/
      (q^3*z^3) + q^2*R1[{{2}, {{3, 0, 2}, {-1, 2, 2}}}] + 
     2*q*R1[{{2}, {{3, 0, 2}, {0, 0, 0}}}] - 
     ((-1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{3, 0, 2}, {0, 0, 1}}}])/(q^2*z^2) + 
     q*(1 + q)*(1 - 2*q + q^2 + q^3)*R1[{{2}, {{3, 0, 2}, {0, 2, 1}}}] - 
     ((q - q^2*z - q^5*(-2 + z)*z - 2*q^3*(1 + z) + q^4*(1 + 2*z))*
       R1[{{2}, {{3, 0, 2}, {0, 2, 2}}}])/z - 
     q^2*R1[{{2}, {{3, 0, 2}, {1, 0, 0}}}] + 
     q*(2 + q - q*z - q^2*z + q^3*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{3, 0, 2}, {1, 0, 2}}}] - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-3 + z)*z^3 - 2*q^18*z^5 - 6*q^23*z^6 - 
        q^24*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + 2*q^21*z^6*(2 + z) + 
        q^22*z^6*(-5 + 2*z) + q^14*z^4*(-1 + 2*z) + q^19*z^5*(1 + 3*z) + 
        q^20*z^5*(-1 + 6*z) + q^17*z^4*(4 + 9*z - 2*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^13*z^3*(-1 + 5*z + z^2) + q^9*z^2*(-6 - 9*z + 2*z^2) - 
        q^8*z*(1 - 6*z + 2*z^2) - q^15*z^3*(2 + 2*z + 3*z^2) + 
        q^11*z^2*(1 + 2*z + 5*z^2) + q^12*(z^3 + 7*z^4 - 2*z^5) + 
        q^16*(z^3 - 4*z^4 + 7*z^5 - 2*z^6))*
       R1[{{2}, {{3, 0, 2}, {1, 2, 2}}}])/(q^13*z^5) - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{2}, {{3, 0, 2}, {2, 2, 0}}}])/z^2 - 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{2}, {{3, 0, 2}, {3, 0, 0}}}] + 
     ((-1 + q)*(-1 + q^2*z - q^4*z + q^5*z + q^3*z^2 + 4*q^7*z^3 + q^8*z^3 + 
        q*(1 + z) + 2*q^6*z^2*(1 + z))*R1[{{2}, {{3, 1, 1}, {-1, 2, 0}}}])/
      (q^7*z^3) - ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{2}, {{3, 1, 1}, {0, 2, 0}}}])/(q^7*z^3) - 
     ((-1 + q^2*z - q^6*z^2 + q^7*z^3 - 2*q^8*z^3 - q^9*z^3 + q*(1 + z) - 
        q^4*(1 + z) - q^5*z*(1 + z) + q^3*(1 + z^2))*
       R1[{{2}, {{3, 1, 1}, {2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{3, 1, 1}, {4, 1, 0}}}])/(q*z^2) - 
     2*q^2*R1[{{2}, {{3, 1, 2}, {-2, 1, 0}}}] - 
     ((-1 + q - q^2*z)*R1[{{2}, {{3, 1, 2}, {0, 0, 0}}}])/z - 
     q*(-1 - q - 2*q^5*z + q^6*z + q^7*z)*R1[{{2}, {{3, 1, 2}, {1, 0, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + 2*q^7*z^3 - q^11*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q^10*z^3*(1 + z) + q*(2 + z))*R1[{{2}, {{3, 1, 2}, {1, 2, 0}}}])/
      (q^5*z^3) - ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R1[{{2}, {{3, 1, 2}, {2, 0, 0}}}])/(q^3*z^2) - 
     ((1 + q^5*z^3 + q^11*(-1 + z)*z^3 + q^15*(-1 + z)*z^4 + q^12*z^5 - 
        q^16*z^5 + q^17*(-1 + z)*z^5 - 2*q^19*z^6 - q^20*z^6 - 4*q^21*z^6 - 
        2*q^22*z^6 - q*(1 + z) + 3*q^10*z^3*(2 + z) + q^13*z^4*(7 + z) - 
        q^2*(1 + 2*z) + q^3*(1 + 3*z) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) - q^14*z^4*(-2 + z + z^2) + 
        q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3))*
       R1[{{2}, {{3, 1, 2}, {2, 2, 0}}}])/(q^7*z^4) + 
     q^3*(2 + q - z)*R1[{{2}, {{3, 2, 2}, {-1, 0, 0}}}] - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R1[{{2}, {{3, 2, 2}, {0, 0, 0}}}])/(q*z^2) - 
     q^3*(-1 + q^4 - q^3*(1 + z))*R1[{{2}, {{4, 0, 0}, {0, 2, 2}}}] - 
     (-1 + q)*q^7*(2 + q)*z*R1[{{2}, {{4, 0, 0}, {1, 2, 2}}}] - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{4, 0, 0}, {2, 2, 2}}}])/z^2 - 
     (q*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{2}, {{4, 0, 0}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q^4 - q^3*(1 + z))*R1[{{2}, {{4, 0, 1}, {-2, 1, 0}}}])/(q^2*z) - 
     ((1 + q^2*z + q^3*(1 + 2*z) - q^4*(1 + z^2))*
       R1[{{2}, {{4, 0, 1}, {-2, 1, 1}}}])/(q^2*z) - 
     q*R1[{{2}, {{4, 0, 1}, {-2, 1, 2}}}] - 
     ((-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R1[{{2}, {{4, 0, 1}, {-2, 2, 1}}}])/(q*z^2) - 
     ((-1 + q^2*(-3 + z) - q^6*z^3 - q^7*z^3 - q^8*z^3 + q*(3 + z) + 
        q^4*(z - 5*z^2) + q^3*(1 - 3*z - 3*z^2))*
       R1[{{2}, {{4, 0, 1}, {-1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q)*q*(-1 + q*z)*R1[{{2}, {{4, 0, 1}, {-1, 1, 2}}}])/z - 
     ((1 + q^2 - 3*q^5*z - q^3*(-1 + z)*z + q^11*z^4 + q^12*z^4 + 
        q^4*z*(1 + z) - q*(2 + z) + q^8*z^2*(-1 + 4*z) - 
        q^7*z*(1 - 2*z + 2*z^2) - q^6*z*(-3 + z + 2*z^2))*
       R1[{{2}, {{4, 0, 1}, {-1, 2, 0}}}])/(q^7*z^3) + 
     q^2*R1[{{2}, {{4, 0, 1}, {-1, 2, 2}}}] - 
     (-1 - 3*q + q^2*(-1 + z) - 2*q^5*z - q^6*z)*
      R1[{{2}, {{4, 0, 1}, {0, 0, 0}}}] + q^2*(-1 + z)*
      R1[{{2}, {{4, 0, 1}, {0, 0, 1}}}] - 
     ((-1 + q)*(-1 + q + q*z)*R1[{{2}, {{4, 0, 1}, {0, 0, 2}}}])/z + 
     ((-1 + q^6*(-3 + z)*z^2 - q^7*z^3 + q^8*z^3 + q^9*(-1 + z)*z^3 + 
        q^10*(-1 + z)*z^3 + q*(2 + z) + q^2*(-3 + 2*z) - 
        q^5*z*(4 - 2*z + z^2) - 2*q^3*(-2 + 2*z + z^2) + 
        q^4*(-2 + 5*z + z^2))*R1[{{2}, {{4, 0, 1}, {0, 1, 0}}}])/(q^4*z^2) - 
     (2 - q*(-2 + z) - 1/(q^4*z^2) + (-1 + z)/(q^2*z^2) + 2/z - 4/(q*z) - 
       q^3*z - q^4*(1 + z) + q^6*z*(1 + z) + (2 + z)/(q^3*z^2) + 
       q^5*z*(2 + z) + q^2*(-1 + 2*z))*R1[{{2}, {{4, 0, 1}, {0, 1, 1}}}] - 
     (q^2*(2 + z^(-1)) - q^3*(-1 + z) - 1/(q^2*z) + 2*q^5*z + 5*q^6*z + 
       2*q^7*z - (q*(1 + z))/z)*R1[{{2}, {{4, 0, 1}, {0, 1, 2}}}] - 
     ((1 - q^2*(-1 + z) + 3*q^3*z + q^4*(-1 + z)*z + q^5*(-1 + z)*z^2 + 
        q^6*z^3 - q*(2 + z))*R1[{{2}, {{4, 0, 1}, {0, 2, 2}}}])/(q*z^2) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^12*z^4 + 7*q^13*z^4 + q^14*z^4 - 
        3*q^15*z^4 - q^16*z^4 - q*(1 + z) - q^2*(1 + z) + q^11*z^3*(1 + z) + 
        q^8*(z - 5*z^2) + q^9*z^2*(2 + 3*z - 2*z^2) + q^3*(1 + z - z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^10*(z^2 - z^4))*
       R1[{{2}, {{4, 0, 1}, {1, 1, 1}}}])/(q^8*z^3) - 
     ((1 - 2*z + 2*q^4*z^2 - 2*q^7*z^2 - q^8*z^3 + q^9*z^3 - 2*q^10*z^3 - 
        q^11*z^3 + q^2*(1 + z) - q^5*(1 + z) - q^6*z*(2 + 3*z) + 
        q^3*(2 + 3*z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{2}, {{4, 0, 1}, {1, 1, 2}}}])/(q^4*z^2) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-3 + z)*z^3 - 6*q^23*z^6 - q^24*z^6 + 
        q^22*(-5 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) - 2*q^18*z^5*(1 + z) + 
        q^21*z^6*(7 + z) + q^19*z^5*(1 + 3*z) + q^15*z^3*(-2 + 2*z - 3*z^2) + 
        q^12*z^3*(3 + 7*z - 2*z^2) + q^17*z^4*(5 + 9*z - 2*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        2*q^14*z^3*(1 - z + z^2) + q^20*z^5*(-1 + 2*z + z^2) - 
        q^13*z^3*(3 + 7*z + z^2) + q^9*z^2*(-6 - 9*z + 2*z^2) - 
        q^8*z*(1 - 6*z + 2*z^2) + q^11*z^2*(1 + 2*z + 5*z^2) + 
        q^16*(z^3 - 6*z^4 + 8*z^5 - 2*z^6))*
       R1[{{2}, {{4, 0, 1}, {1, 2, 2}}}])/(q^13*z^5) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 3*z - z^2) - q^4*(-1 + 4*z + z^2))*
       R1[{{2}, {{4, 0, 1}, {2, 0, 0}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*z^4 - q^11*z^4 - 
        2*q^12*z^4 - 5*q^13*z^4 - 2*q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + 
        q*(2 + z) + q^7*z*(2 - z + z^2) + q^9*z^2*(-3 - 4*z + 2*z^2) - 
        q^8*z*(1 - 4*z + 2*z^2))*R1[{{2}, {{4, 0, 1}, {2, 0, 1}}}])/
      (q^8*z^3) - ((-1 + 2*z + 3*q^7*z + 2*q^6*(-2 + z)*z - q^2*(2 + z) + 
        q^4*(3 + 2*z) + q^9*z^2*(-1 + 4*z) + q*(3 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) - q^8*z*(1 - z + z^2) - 
        q^5*(1 - 2*z - 3*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/
      (q^4*z^2) - ((-1 + q^2 - 2*q^4*z + q^5*(-2 + z)*z^2 - 8*q^13*z^4 + 
        2*q^12*(-1 + z)*z^4 + 3*q^16*z^5 + q^17*z^5 - 2*q^19*z^6 + q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + q*(1 + z) + q^15*z^4*(1 + z) - 
        q^14*z^4*(2 + z) - q^8*z*(1 - 5*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^11*z^3*(-3 - 5*z + 2*z^2) + q^3*(-1 + z + 2*z^2) + 
        q^9*z^2*(-2 - 7*z + 3*z^2) - q^6*(z + z^3) - q^10*(z^2 + 2*z^4))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 0}}}])/(q^9*z^4) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 - 3*q^14*(-1 + z)*z^4 - 6*q^16*z^5 - 
        2*q^17*z^5 + 2*q^19*z^6 - q^20*z^6 - 3*q^21*z^6 - q^22*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^12*z^3*(3 + z) - q^15*z^4*(1 + 3*z) + 
        q^7*z*(-2 + z - z^2) + q^3*(1 + z - z^2) - q^11*z^3*(-4 + z + z^2) + 
        q^13*z^3*(1 + 6*z + z^2) + q^8*z*(1 - 3*z + 2*z^2) + 
        q^10*z^2*(1 + 2*z + 3*z^2) + q^9*(z^2 + 5*z^3 - 2*z^4))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 1}}}])/(q^9*z^4) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-2 + z)*z^3 + q^23*(7 - 3*z)*z^6 - 
        3*q^22*(-1 + z)*z^6 - q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^21*z^6*(8 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-5 - 5*z + z^2) + q^18*z^4*(-2 + 3*z + z^2) + 
        q^12*z^3*(-7 - 9*z + 2*z^2) + q^8*z*(1 - 6*z + 2*z^2) + 
        q^13*z^3*(3 + 5*z + 2*z^2) + q^17*z^4*(-2 - 8*z + 3*z^2) + 
        q^15*z^3*(2 - 3*z + 4*z^2) - q^11*z^2*(1 - 2*z + 4*z^2) - 
        q^14*z^3*(1 - 4*z + 5*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 7*z - 6*z^2 + 2*z^3) + q^20*(z^5 - 7*z^6))*
       R1[{{2}, {{4, 0, 1}, {2, 1, 2}}}])/(q^13*z^5) - 
     ((-1 + q^17*z^4 + 2*q^20*z^5 + q^21*z^5 + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(5 + 8*z - 5*z^2) + q^13*z^2*(3 + 2*z - 4*z^2) + 
        q^10*z^2*(2 - 6*z + z^2) + q^7*z*(6 - 3*z + z^2) + 
        q^8*z*(-6 - z + z^2) + q^3*(1 - z + z^2) + q^9*z^2*(-7 + 2*z + z^2) - 
        q^16*z^3*(-1 + 5*z + z^2) - q^14*z^2*(3 + 7*z^2) + 
        q^5*(-1 + z + 7*z^2) - q^6*(1 + 6*z - 4*z^2 + z^3) + 
        q^11*z*(1 + 5*z + 2*z^2 + 2*z^3) + q^15*(z^2 - 2*z^3 - 6*z^4) - 
        q^12*(z^2 + 2*z^4))*R1[{{2}, {{4, 0, 1}, {2, 2, 0}}}])/
      (q^4*z^2*(-1 + q^5*z)) - ((-1 + 3*q^6*z^2 + 3*q^8*z^2 - q^11*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - 3*q^15*z^4 - q^16*z^4 + q^5*z*(1 + z) + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^7*z*(2 + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - z + z^2) + q^9*z*(-1 - 3*z - 2*z^2 + z^3))*
       R1[{{2}, {{4, 0, 1}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((1 + q^14*(14 - 3*z)*z^4 + 5*q^18*z^5 + 10*q^19*z^5 + 4*q^20*z^5 + 
        2*q^21*z^6 + q^22*z^6 - q*(1 + z) - 4*q^15*z^4*(1 + z) - 
        q^2*(2 + z) + q^6*z*(2 + z) + q^4*(1 + 2*z) + q^16*z^4*(-2 + 3*z) + 
        q^3*(2 + 2*z - z^2) - q^7*z*(2 + z^2) - q^13*z^3*(2 - 15*z + z^2) + 
        q^11*z^2*(-2 - 3*z + z^2) + 2*q^8*z*(-1 - 2*z + z^2) + 
        q^5*(-1 - 2*z + 2*z^2) + q^12*z^2*(-1 - z + 5*z^2) + 
        q^9*z*(3 - 3*z + 6*z^2 - 2*z^3) - q^10*z*(1 - 8*z - 5*z^2 + 3*z^3) + 
        q^17*(z^4 + 3*z^5 - z^6))*R1[{{2}, {{4, 0, 1}, {2, 2, 2}}}])/
      (q^5*z^3) - (-1 + q)*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{4, 0, 1}, {3, 0, 1}}}] + q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{4, 0, 1}, {3, 1, 0}}}] + 
     ((-1 + q)*(1 - q^3*(-1 + z)^2 - 2*q^8*(-1 + z)*z - 2*q^5*z^2 - 
        2*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R1[{{2}, {{4, 0, 1}, {3, 1, 1}}}])/
      (q^3*z^2) + ((-1 + q)*(-1 + q^5*(-1 + z)*z^2 + q^10*(-2 + z)*z^3 + 
        3*q^12*z^4 + q^13*z^4 - 2*q^16*z^5 + q^17*z^5 + q^18*z^5 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + q^11*z^3*(-1 + 2*z) + 
        q^3*z*(1 + 2*z) - q^9*z^2*(3 + 2*z) + q^6*z*(-1 + z^2) - 
        q^7*z*(-2 + z - 6*z^2 + z^3) - q^8*z*(1 - 4*z - 4*z^2 + 2*z^3))*
       R1[{{2}, {{4, 0, 1}, {3, 1, 2}}}])/(q^5*z^3) - 
     ((-1 - z - 5*q^15*z^4 + 2*q^14*(3 - 2*z)*z^4 - 2*q^13*(-4 + z)*z^4 + 
        4*q^19*z^5 + 2*q^20*z^5 - q^18*(-5 + z)*z^5 + 4*q^22*z^6 + 
        2*q^23*z^6 + q^16*z^4*(-2 + 7*z) + q^4*(1 - 2*z^2) + 
        q*(3 + 4*z + z^2) - q^2*(4 + 5*z + z^2) + q^7*z*(2 - z + 3*z^2) - 
        q^12*z^2*(1 + 5*z - 5*z^2 + z^3) - q^11*z^2*(2 + 2*z - 3*z^2 + z^3) - 
        q^8*z*(4 - 5*z - 2*z^2 + z^3) - q^6*z*(-1 - 2*z + z^2 + z^3) + 
        q^3*(2 + 4*z + z^2 + z^3) + q^9*z*(3 - 11*z - 4*z^2 + 3*z^3) + 
        q^10*z*(-1 + 9*z + 5*z^3) - q^5*(1 + 3*z - 5*z^3 + z^4) + 
        q^17*(z^4 + 12*z^5 - z^6))*R1[{{2}, {{4, 0, 1}, {3, 2, 1}}}])/
      (q^4*z^3) + ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{4, 0, 1}, {3, 2, 2}}}])/z - 
     ((-1 + q)*(1 + q + q^2)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{2}, {{4, 0, 1}, {4, 0, 2}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {4, 1, 0}}}])/(q*z^2) - 
     ((1 - q^4*z + q^5*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 - 2*q^16*z^4 + 
        q^6*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) - q^8*z*(1 + 2*z) - 
        q^15*z^3*(1 + 3*z) + q^13*z*(-1 + z - 2*z^2) + q^3*(-1 + z - z^2) + 
        q^12*z*(3 + 2*z - z^2) - q^9*z*(-3 + z^2) + 
        q^14*z^2*(-1 + z + 2*z^2) - q^10*z*(2 + z + 5*z^2) + 
        q^11*z*(-2 - 2*z + z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {4, 1, 1}}}])/
      (q^4*z^2) - ((1 + 3*q^4 - 3*q^7*z^2 + q^13*(-1 + z)*z^3 + 2*q^14*z^4 - 
        3*q^15*z^4 - 3*q^17*z^4 - 2*q^18*z^4 + q^11*(-1 + z)^2*z*(1 + z) - 
        q*(3 + z) + q^2*(4 + z) + q^9*z*(3 + z - 2*z^2) - q^3*(4 + z^2) + 
        q^8*z*(-1 - z + z^2) + q^6*z*(-1 + z + z^2) - 
        q^10*z*(3 + z + 5*z^2) + q^12*(z^2 - 6*z^3) + 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{2}, {{4, 0, 1}, {4, 2, 0}}}])/
      (q^2*z^2) - (q^3*(1 - q^6*z - q^5*z^2 + q^11*z^3 + 2*q^12*z^4 + 
        q^13*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q^9*z*(1 - z + z^2) + q^7*z*(3 + z + 2*z^2) + 
        q^10*(z^2 - 2*z^3) - q^8*z*(3 + z - z^2 + z^3))*
       R1[{{2}, {{4, 0, 1}, {4, 2, 1}}}])/z^2 + 
     (q^7*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{4, 0, 1}, {4, 2, 2}}}])/z - 
     ((-1 + q)*(1 - q + 2*q^5*z^3 + q^6*z^3 - 2*q^2*z*(1 + z) - 
        q^3*z*(1 + 2*z) + q^4*(z + 2*z^3))*
       R1[{{2}, {{4, 0, 2}, {-2, 1, 0}}}])/(q^2*z^3) + 
     (q^2*(-1 + q - 2*z + q*z)*R1[{{2}, {{4, 0, 2}, {-2, 1, 1}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + q^14*(-2 + z)*z^4 - 
        q^12*z^5 + 2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(9 + z) + 2*q^11*z^3*(-1 + 2*z) - q^8*z*(1 - 5*z + z^2) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^10*z^2*(-1 - 2*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2))*
       R1[{{2}, {{4, 0, 2}, {-2, 1, 2}}}])/(q^9*z^4) - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R1[{{2}, {{4, 0, 2}, {-1, 0, 0}}}])/
      (q^2*z^3) - ((1 - q^3*(-2 + z) + q^4*z - 2*q^2*(1 + z))*
       R1[{{2}, {{4, 0, 2}, {-1, 1, 0}}}])/(q*z) - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 - q^16*z^4 - q^15*(-1 + z)*z^4 - 
        2*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + q^5*z*(1 + z) + 
        q^6*z*(1 + z) + q^14*z^4*(11 + z) - q^8*z*(1 + 3*z) + 
        q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^13*z^3*(1 + 8*z + z^2) + q^12*(z^3 - 4*z^4) + 
        q^11*(z^2 + 4*z^3 - 2*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R1[{{2}, {{4, 0, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     (q*(-1 + q + q*z + q^2*z)*R1[{{2}, {{4, 0, 2}, {-1, 1, 2}}}])/z - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) + q^3*z - 2*q^10*z^2 - 
       3*q^11*z^2 - q^12*z^2 - (2 + z)/(q^2*z^2) + q^4*(-3 + 2*z) + 
       q^5*(-1 + z - z^2))*R1[{{2}, {{4, 0, 2}, {-1, 2, 0}}}] - 
     ((1 + q^3 - q^2*(2 + z))*R1[{{2}, {{4, 0, 2}, {-1, 2, 1}}}])/z - 
     (q*(-1 - q^2 - q^3*z + q^4*z + q*(2 + z))*
       R1[{{2}, {{4, 0, 2}, {-1, 2, 2}}}])/z - 
     ((1 + q)*(1 + q*(-1 + z))*R1[{{2}, {{4, 0, 2}, {0, 0, 0}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^11*z^3 - 2*q^12*z^4 - 2*q^14*z^4 + 
        q^15*z^4 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(8 + z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{2}, {{4, 0, 2}, {0, 0, 1}}}])/(q^10*z^4) + 
     ((1 + q^2 + 4*q^3*z - q^8*z^2 + q^9*z^3 + q^11*z^4 + q^10*z^3*(1 + z) - 
        q*(2 + z) - 2*q^4*z*(3 + z) + q^5*z*(3 + z + z^2) + 
        q^7*z*(-1 - 2*z + 3*z^2) + q^6*(z + 2*z^2 - z^3))*
       R1[{{2}, {{4, 0, 2}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-3 + z)*z^3 + q^14*(5 - 2*z)*z^4 + 
        6*q^23*z^6 + q^24*z^6 - q^22*(-5 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(4 + z) - q^21*z^6*(7 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + 
        q^19*z^5*(-3 + z - z^2) + q^3*(1 + 2*z - z^2) + q^18*z^4*(-1 + z^2) + 
        q^17*z^4*(-3 - 7*z + z^2) + q^15*z^3*(2 - 2*z + z^2) - 
        q^20*z^5*(-1 + 7*z + z^2) + q^12*z^3*(-3 - 8*z + 2*z^2) + 
        q^8*z*(1 - 6*z + 2*z^2) - q^11*z^2*(1 + z + 5*z^2) + 
        q^6*(z + z^2 - z^3) + q^16*z^3*(-1 + 6*z - 7*z^2 + 3*z^3))*
       R1[{{2}, {{4, 0, 2}, {0, 1, 2}}}])/(q^14*z^5) - 
     (1 + q + q^2 + (-1 + z^(-1))/q + 1/(q^4*z^2) + 1/(q^2*z^2) + 2*q^6*z - 
       q^7*z - q^8*z - q^4*(-1 + z)*z - 2*q^9*z^2 - 3*q^10*z^2 - q^11*z^2 - 
       (2 + z)/(q^3*z^2))*R1[{{2}, {{4, 0, 2}, {1, 0, 0}}}] - 
     ((-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + q^7*(-1 + z)*z^2 - q^8*z^3 + 
        q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + q^6*z*(-1 - z + 2*z^2))*
       R1[{{2}, {{4, 0, 2}, {1, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + q^14*z^4 - q*(2 + z) + q^12*z^3*(1 + 2*z) + 
        q^13*z^3*(-1 + 3*z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 3*z - z^2))*R1[{{2}, {{4, 0, 2}, {1, 0, 2}}}])/
      (q^7*z^3) - ((-1 - q^7*(-2 + z)*z - 6*q^23*z^6 - q^24*z^6 + 
        q^22*(-5 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + q^20*z^6*(3 + z) - q^13*z^4*(6 + z) + 
        q^21*z^6*(6 + z) + q^19*z^5*(1 + 2*z) + 2*q^9*z^2*(-4 - 5*z + z^2) - 
        2*q^12*z^3*(-1 - 4*z + z^2) + q^10*z^2*(1 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) - 4*q^17*z^4*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^8*z*(1 - 7*z + 2*z^2) + 
        q^14*z^3*(-1 - z + 2*z^2) + q^11*z^2*(1 + 3*z + 4*z^2) - 
        q^15*z^3*(1 + z + 6*z^2) - q^16*z^3*(-1 + 5*z - 7*z^2 + z^3) + 
        q^18*(z^4 + 2*z^5 - z^6))*R1[{{2}, {{4, 0, 2}, {1, 1, 1}}}])/
      (q^14*z^5) - ((1 - q^4*(-2 + z) - q^3*(-3 + z)*z - 
        3*q^14*(-1 + z)*z^4 - 3*q^20*z^6 + 2*q^21*z^6 + 2*q^22*z^6 + 
        2*q^23*z^6 + q^24*z^6 + 3*q^5*z*(1 + z) - q^17*z^4*(1 + z) - 
        q*(2 + z) - q^15*z^4*(6 + z) + q^16*z^4*(-8 + 3*z) + 
        q^18*z^4*(1 + 3*z) + q^19*z^5*(2 + 3*z) - q^13*z^3*(5 - 6*z + z^2) - 
        q^8*z^2*(9 + z + z^2) + q^7*z*(-3 + 3*z + 2*z^2) - 
        q^12*z^2*(4 + 6*z - 8*z^2 + z^3) - q^6*(1 + 2*z + z^2 + 2*z^3) + 
        q^9*(z + 4*z^2 + 4*z^3 - z^4) + q^10*z*(1 + 3*z + 5*z^2 - 7*z^3 + 
          z^4) + q^11*z*(-1 + 2*z - 12*z^2 + 3*z^3 + z^4))*
       R1[{{2}, {{4, 0, 2}, {1, 2, 1}}}])/(q^10*z^4) - 
     ((1 - q^13*(-7 + z)*z^4 - 4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + 
        q^16*z^5*(3 + z) - q*(1 + 2*z) + 2*q^11*z^3*(-1 + 3*z) + 
        q^3*(1 - 3*z - 2*z^2) + q^9*z^2*(5 + 8*z - z^2) + q^4*z*(4 + z^2) + 
        q^2*(-1 + 2*z + z^2) + q^12*z^3*(1 + 3*z + z^2) - 
        q^15*z^4*(1 + 3*z + z^2) - q^14*z^4*(-2 + 4*z + z^2) - 
        q^5*z*(1 - 3*z + 2*z^2) + q^6*z*(1 - 2*z + 3*z^2) + 
        q^8*z*(1 - 5*z + z^3) - q^7*z*(2 - z + z^2 + z^3) + 
        q^10*z^2*(-1 + 2*z + 4*z^2 + z^3))*R1[{{2}, {{4, 0, 2}, {1, 2, 2}}}])/
      (q^4*z^3) - ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R1[{{2}, {{4, 0, 2}, {2, 0, 0}}}])/(q^3*z^2) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z) + q^7*z*(-2 + z - z^2) + 
        q^8*(z - 4*z^2 - 2*z^3))*R1[{{2}, {{4, 0, 2}, {2, 0, 1}}}])/
      (q^7*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{2}, {{4, 0, 2}, {2, 0, 2}}}])/(q^7*z^3) + 
     ((-1 + q^2 - 2*q^4*z + q^5*(-2 + z)*z^2 - 8*q^13*z^4 + q^15*z^4 + 
        q^12*(-1 + z)*z^4 + 5*q^16*z^5 + 2*q^17*z^5 - 2*q^19*z^6 + q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + q*(1 + z) - q^14*z^4*(2 + 3*z) + 
        q^9*z^2*(-2 - 7*z + z^2) - q^8*z*(1 - 5*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^11*z^3*(-3 - 3*z + 2*z^2) + 
        q^3*(-1 + z + 2*z^2) - q^6*(z + z^3) + q^10*z^2*(-1 - 3*z^2 + z^3))*
       R1[{{2}, {{4, 0, 2}, {2, 1, 1}}}])/(q^8*z^4) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^12*z^4 - 7*q^13*z^4 + q^11*z^5 + 
        6*q^16*z^5 + 2*q^17*z^5 - 2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 + q*(1 + z) + q^2*(1 + z) - q^14*z^4*(2 + z) + 
        q^15*z^4*(1 + 3*z) - 2*q^9*z^2*(2 + 3*z) - q^8*z*(1 - 6*z + z^2) + 
        q^10*z^3*(-4 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{2}, {{4, 0, 2}, {2, 1, 2}}}])/(q^8*z^4) - 
     (-1 + q)*q*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{4, 0, 2}, {3, 0, 1}}}] + (-1 + q)*q*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R1[{{2}, {{4, 0, 2}, {3, 0, 2}}}] - 
     ((1 + q^7*(-3 + z)*z + 5*q^4*(-1 + z)*z - 2*q^6*z^3 - 3*q^13*z^3 + 
        q^11*(-3 + z)*z^3 + 2*q^12*z^4 - 2*q^15*z^4 - q^16*z^4 + 
        q^14*z^3*(1 + z) - q*(6 + z) + 3*q^10*z^2*(-1 + 2*z) + 
        q^2*(11 + 4*z) + q^5*(1 + 3*z - 2*z^2) + q^8*z*(5 - 2*z + z^2) - 
        q^3*(7 + z + z^2) - q^9*z*(2 - 5*z - 2*z^2 + z^3))*
       R1[{{2}, {{4, 0, 2}, {3, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q)*(1 - q^3*(-1 + z)^2 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 - q^6*z^2*(1 + z) + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R1[{{2}, {{4, 0, 2}, {3, 1, 2}}}])/
      (q^2*z^2) - ((-1 + q^13*(3 - 2*z)*z^3 - 6*q^17*z^4 - q^18*z^4 + 
        q^16*(-5 + z)*z^4 + q^14*(-1 + z)*z^4 + 2*q^19*z^5 + q^20*z^5 - 
        3*q^2*(1 + z) + q^8*z^2*(1 + z) + q*(5 + z) + q^15*z^4*(5 + z) + 
        q^6*z*(3 + 5*z) + q^4*(2 + 2*z - 4*z^2) + q^5*(1 + 2*z - z^2) - 
        2*q^11*z^2*(-3 + z^2) + q^3*(-4 - 5*z + z^2) + q^7*z*(2 + z + z^2) + 
        q^10*z*(2 - 11*z - 8*z^2 + z^3) + q^9*z*(-4 + z - 6*z^2 + z^3) + 
        q^12*(z^2 - 2*z^3 - 4*z^4))*R1[{{2}, {{4, 0, 2}, {3, 2, 1}}}])/
      (q*z^2) - ((-1 + q)^3*q^5*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{4, 0, 2}, {4, 1, 2}}}])/z - 
     (q^7*(1 - q^5*z^3 + 2*q^9*z^3 + q^10*z^3 + 2*q^11*z^3 - q^12*z^3 - 
        q^13*z^3 - 2*q^15*z^4 + q^16*z^4 + q^17*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 4*z) + q^3*(-1 + z - z^2))*
       R1[{{2}, {{4, 0, 2}, {4, 2, 1}}}])/z + 
     (q^7*(1 + q^2 - q^5 + q^9*z + q^6*(-1 + z)*z - q^10*(-1 + z)*z^2 + 
        q^11*z^3 - q*(2 + z) - q^8*z*(2 + z) + q^3*(-1 + z - z^2) - 
        q^7*z*(-1 + z + z^2) + q^4*(2 + z + z^2))*
       R1[{{2}, {{4, 0, 2}, {4, 2, 2}}}])/z + q^4*(2 + q)*(1 + q + q^2)*z*
      R1[{{2}, {{4, 1, 1}, {0, 1, 0}}}] + 
     ((-1 + q^2*z + q^5*z + 2*q^7*(-1 + z)*z^2 - 2*q^8*z^3 - 3*q^9*z^3 - 
        q^10*z^3 + q*(1 + z) - q^4*(1 + 2*z) + q^3*(1 + z^2) + 
        q^6*z*(-1 + z + 2*z^2))*R1[{{2}, {{4, 1, 1}, {0, 2, 0}}}])/
      (q^4*z^2) - ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^12*z^3 - 
        q^11*(-2 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^9*(z - 4*z^2) + q^8*z*(-2 + z - z^2) + q^10*z^2*(3 + 3*z - z^2) + 
        q^7*(z + z^3))*R1[{{2}, {{4, 1, 1}, {2, 1, 0}}}])/(q^3*z^2) + 
     q^8*(2 + q)*z*(-1 + q^3*z)*R1[{{2}, {{4, 1, 1}, {2, 2, 0}}}] - 
     ((-1 + q)*q*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{4, 1, 1}, {3, 2, 0}}}])/z^2 - 
     (q^6*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{4, 1, 1}, {4, 2, 0}}}])/z - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^14*(-1 + z)*z^4 - q^15*(-1 + z)*z^4 + 
        2*q^18*z^5 - q^17*(-8 + z)*z^5 + 4*q^21*z^6 + 2*q^22*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) - 
        q^13*z^4*(7 + z) + q^16*z^5*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2))*
       R1[{{2}, {{4, 1, 2}, {-2, 1, 0}}}])/(q^12*z^5) - 
     (-3*q^2 - q^3 + q*(2 - 3/z) - 2/(q^2*z^2) + (-2 + z)/z^2 - q^4*z + 
       2*q^5*z - 2*q^6*z - q^7*z + (2*(2 + z))/(q*z^2))*
      R1[{{2}, {{4, 1, 2}, {0, 0, 0}}}] - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^14*(-1 + z)*z^4 - 
        6*q^17*z^5 - q^18*z^5 + 2*q^16*(-4 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(7 + z) - q^11*z^3*(1 + 4*z) + q^9*z^2*(4 + 7*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^15*z^4*(-1 + z + z^2) + 
        q^6*(z + z^2 - z^3))*R1[{{2}, {{4, 1, 2}, {0, 2, 0}}}])/(q^9*z^4) - 
     (q*(1 - q^2 + q^6*z + 2*q^7*z^2 - q*(1 + z) + q^3*(2 + z) + 
        q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*
       R1[{{2}, {{4, 1, 2}, {1, 2, 0}}}])/z - 
     ((1 - 2*q^6*z - q^7*z^3 - q^15*z^4 - 3*q^16*z^4 - q^17*z^4 - q*(3 + z) + 
        q^2*(3 + z) + 2*q^13*z^3*(-1 + 2*z) + q^14*z^3*(-1 + 3*z) + 
        q^3*(-2 + z - z^2) + q^5*(-1 + z - z^2) + q^9*z^2*(2 + 3*z - z^2) + 
        2*q^4*(1 + z^2) - q^8*z*(1 + 3*z + z^2) + q^11*z*(-1 + 4*z + 2*z^2) + 
        q^12*z^2*(-3 - 2*z + 3*z^2) + q^10*(2*z + 2*z^3 - z^4))*
       R1[{{2}, {{4, 1, 2}, {2, 2, 0}}}])/(q^2*z^2) - 
     q^2*R1[{{2}, {{4, 2, 2}, {-2, 0, 0}}}] - q^2*(-1 + q^3 - q^2*(1 + z))*
      R1[{{2}, {{4, 2, 2}, {-1, 0, 0}}}] + q^8*(2 + q)*z*
      R1[{{2}, {{4, 2, 2}, {-1, 1, 0}}}] - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R1[{{2}, {{4, 2, 2}, {2, 0, 0}}}])/z^2 - 
     (q^3*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{2}, {{5, 0, 0}, {0, 2, 2}}}])/z + 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 8*q^16*z^5 + 3*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R1[{{2}, {{5, 0, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q)^2*q^7*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{5, 0, 0}, {3, 2, 2}}}])/z - 
     ((-1 + q^2*(-1 + z) - 4*q^3*z + 3*q^4*z - q^7*z^3 + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R1[{{2}, {{5, 0, 1}, {-2, 1, 0}}}])/(q^3*z^2) - 
     ((1 - q^2*(-1 + z) + 4*q^3*z - 3*q^4*z + q^7*z^3 - q^9*z^4 - q^10*z^4 - 
        q*(2 + z) + q^5*z*(1 - z + z^2) + q^6*(z^2 - 2*z^3))*
       R1[{{2}, {{5, 0, 1}, {-2, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^14*(-2 + z)*z^4 + q^16*z^5 + 
        q^17*z^5 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(9 + z) + 
        q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^15*(z^4 - 2*z^5) - q^12*(z^3 + z^5))*
       R1[{{2}, {{5, 0, 1}, {-2, 1, 2}}}])/(q^9*z^4) - 
     ((-1 - q^2 + q^5*z + q^3*(-1 + z)*z - q^4*z^2 + 3*q^8*z^2 + q^11*z^4 - 
        q^12*z^4 + 2*q^14*z^4 + q^15*z^4 + q^10*z^3*(1 + z) - 
        q^13*z^4*(1 + z) + q*(2 + z) - q^6*z*(2 + z) + q^9*z^2*(-1 + 3*z) + 
        q^7*z*(1 - z + z^2))*R1[{{2}, {{5, 0, 1}, {-2, 2, 1}}}])/(q^6*z^3) - 
     ((1 - q*z - q^5*z - q^3*z^2 + q^11*(3 - 4*z)*z^3 + 10*q^14*z^4 + 
        q^16*(-1 + z)*z^4 - 3*q^18*z^5 - q^19*z^5 + q^17*(-1 + z)*z^5 - 
        2*q^2*(1 + z) + q^6*z*(2 + z) - 2*q^12*z^3*(1 + 3*z) + 
        q^4*(1 + 3*z - z^2) + q^10*z^2*(4 + 10*z - z^2) + 
        q^13*z^3*(2 + 4*z + z^2) + q^8*z*(-1 - 2*z + 2*z^2) - 
        q^7*z*(1 - 2*z + 2*z^2) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4) + 
        q^15*(z^4 - 2*z^5))*R1[{{2}, {{5, 0, 1}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((1 + q^2 + q^4*(-1 + z)*z + q^6*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z*(1 + z) - q*(2 + z) + q^3*(z - 2*z^2))*
       R1[{{2}, {{5, 0, 1}, {-1, 1, 2}}}])/(q^2*z^2) - 
     (-1 + q + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) - q^4*z - 2*q^6*z - q^7*z - 
       2*q^10*z^2 - 3*q^11*z^2 - q^12*z^2 - (2 + z)/(q^2*z^2))*
      R1[{{2}, {{5, 0, 1}, {-1, 2, 0}}}] - 
     ((-1 - 4*q^3*z - q^4*(-1 + z)*z + 3*q^6*z^3 + q^7*z^3 + 2*q*(1 + z) + 
        q^5*z^2*(1 + 2*z) + q^2*(-1 + z + z^2))*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 1}}}])/(q*z^2) + 
     (q^2*(-1 + q + q^2*z + q^4*z^2 - q^3*z*(2 + z))*
       R1[{{2}, {{5, 0, 1}, {-1, 2, 2}}}])/z - 
     ((1 - q^4*(-1 + z)*z + 4*q^25*z^7 + 4*q^26*z^7 + q^27*z^7 - q*(1 + z) - 
        q^2*(1 + z) - q^21*z^6*(5 + z) + q^16*z^3*(1 + 2*z) - 
        q^18*z^5*(6 + 7*z) - q^20*z^5*(1 + 11*z) + 
        q^9*z^2*(3 + 12*z - 5*z^2) + q^8*z^2*(-3 + 4*z - 4*z^2) + 
        q^3*(1 + z - z^2) + q^11*z^2*(-2 + z + z^2) + 
        q^5*z*(-1 + 6*z + z^2) + q^12*z^2*(2 - 3*z + 2*z^2) - 
        q^17*z^4*(-3 + z + 4*z^2) - q^19*z^4*(1 + 3*z + 9*z^2) + 
        q^10*z^2*(2 + 6*z + 9*z^2) + q^6*(2*z - 3*z^3) + 
        q^7*z*(-1 - 5*z - 8*z^2 + z^3) + q^15*z^3*(-2 - 5*z - 3*z^2 + z^3) + 
        q^14*z^3*(-1 - 7*z + z^2 + 2*z^3) + q^13*z^2*(-1 + 2*z + 4*z^2 - 
          z^3 + z^4))*R1[{{2}, {{5, 0, 1}, {0, 1, 1}}}])/
      (q^10*z^4*(-1 + q^5*z)) - ((1 + q^8*(-1 + z)^2*z - q^5*z^2 + q^11*z^3 - 
        q^10*(-3 + z)*z^3 - q^9*(-1 + z)*z^3 + q^14*z^4 + 
        2*q^12*z^3*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^13*z^3*(-1 + 3*z) + q^3*(-1 + z - z^2) - q^7*z*(1 - z + z^2))*
       R1[{{2}, {{5, 0, 1}, {0, 1, 2}}}])/(q^4*z^2) - 
     ((1 + z + q^8*(-15 + z)*z^2 - q^22*z^6 + 2*q^24*z^7 + 5*q^25*z^7 + 
        2*q^26*z^7 - q^21*z^6*(8 + z) + q^17*z^4*(-2 + 7*z - 3*z^2) + 
        q^15*z^3*(6 - 11*z + z^2) + q^20*z^5*(1 - 9*z + z^2) - 
        q*(1 + 6*z + z^2) + 2*q^4*z*(-3 - 2*z + 2*z^2) + 
        q^5*z*(-6 - 10*z + 3*z^2) + q^2*(-1 - 2*z + 3*z^2) - 
        q^18*z^4*(2 + 7*z + 5*z^2) + q^14*z^3*(-12 - 9*z + 7*z^2) + 
        q^10*z^2*(-3 + 18*z + 10*z^2 - 2*z^3) + 
        q^3*(1 + 15*z + 8*z^2 - z^3) + q^6*z*(5 + 7*z - 16*z^2 + z^3) + 
        q^7*z*(-1 - 2*z - 10*z^2 + z^3) + q^19*z^4*(1 - 3*z - 7*z^2 + z^3) - 
        q^9*z^2*(-19 - 16*z + 4*z^2 + z^3) + q^16*z^3*(-1 + 13*z + 16*z^2 + 
          z^3) - q^11*z^2*(3 + 14*z - 10*z^2 + 2*z^3) + 
        q^13*z^2*(-1 + 6*z + 4*z^2 + 7*z^3) + 2*q^12*(z^2 - z^4 + z^5))*
       R1[{{2}, {{5, 0, 1}, {0, 2, 0}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((1 + q^8*(2 - 7*z)*z + 4*q^19*z^5 + q^21*z^6 + q^2*(1 + z) - 
        q*(3 + z) - q^7*z*(4 + z) - q^6*(1 + 2*z) + q^5*z*(1 + 2*z) + 
        q^20*z^5*(1 + 2*z) + q^17*z^4*(-1 + 5*z) + q^18*z^4*(1 + 6*z) - 
        q^15*z^3*(1 + 10*z) + q^16*z^4*(-10 + z - z^2) + 
        q^3*(1 + 3*z - z^2) + q^9*z^2*(6 + 3*z - z^2) + q^4*(1 + 2*z^2) + 
        q^12*z^2*(-3 - 10*z + 10*z^2) + q^10*z*(1 + z - 4*z^2 + z^3) - 
        q^13*z^2*(1 + 4*z - 11*z^2 + 2*z^3) + q^11*z*(-1 + 2*z - 7*z^2 + 
          3*z^3) - q^14*(z^3 + 4*z^5))*R1[{{2}, {{5, 0, 1}, {0, 2, 2}}}])/
      (q^7*z^3) - q^9*z^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R1[{{2}, {{5, 0, 1}, {1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + q*(2 + z))*R1[{{2}, {{5, 0, 1}, {1, 2, 0}}}])/(q^3*z^2) - 
     ((1 + 2*q^2 + q^6*z + q^7*(-2 + z)*z + 7*q^15*z^4 + q^16*(2 - 3*z)*z^4 + 
        q^14*(3 - 2*z)*z^4 + 2*q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 
        2*q^23*z^6 - q^17*z^4*(1 + z) - q*(2 + z) + q^18*z^5*(4 + z) + 
        q^5*(1 + 3*z) - q^3*(1 + z^2) + q^4*(-1 - 2*z + z^2) - 
        q^8*z*(-2 + 4*z + z^2) - q^10*z*(-1 + 3*z - 4*z^2 + z^3) - 
        q^9*z*(2 - 4*z - 2*z^2 + z^3) + q^12*z^2*(1 + 3*z + 4*z^2 + z^3) + 
        q^11*(z^2 + 6*z^3 - 4*z^4) + q^13*(z^3 + 6*z^4 - z^5))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 1}}}])/(q^6*z^3) - 
     (q^3*(1 - q^6*(-3 + z)*z^2 + 4*q^7*z^3 - q^8*z^3 + 2*q^9*z^3 + 
        q^10*z^3 - q*(2 + z) + q^5*z*(3 + z) + 2*q^2*(1 + z^2) - 
        q^4*(-1 + 3*z + z^2) + q^3*(-2 + z - z^3))*
       R1[{{2}, {{5, 0, 1}, {1, 2, 2}}}])/z - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R1[{{2}, {{5, 0, 1}, {2, 1, 0}}}])/(q^4*z^2) - 
     ((1 + z + q^12*(-2 + z)*z^3 + 4*q^13*z^4 + 2*q^15*(-1 + z)*z^4 + 
        3*q^18*z^5 + 2*q^19*z^5 - q^17*z^6 + 4*q^21*z^6 + 2*q^22*z^6 - 
        q^11*z^2*(1 + z) - 2*q^10*z^2*(1 + z)^2 - q^14*z^4*(6 + z) + 
        q^5*z^2*(2 - 5*z + z^2) + q^6*z^2*(-2 + z + z^2) - 
        q*(3 + 4*z + z^2) + q^2*(2 + 5*z + z^2) + q^4*(-1 + z + 2*z^2) - 
        3*q^7*(z + z^3) + q^8*z*(3 - 6*z - z^2 + z^3) - 
        q^3*(-1 + 2*z + z^2 + z^3) - q^9*z*(1 - 8*z - 2*z^2 + 3*z^3) + 
        q^16*(z^4 + 4*z^5 - z^6))*R1[{{2}, {{5, 0, 1}, {2, 1, 1}}}])/
      (q^5*z^3) + (q^3*(1 - 2*q^5*(-2 + z)*z - q^6*(-1 + z)^2*z - q*(4 + z) + 
        q^7*z^2*(-1 + 4*z) + 2*q^2*(3 + z + z^2) + q^4*(1 - 5*z + 2*z^2) + 
        q^3*(-4 + z - z^3))*R1[{{2}, {{5, 0, 1}, {2, 1, 2}}}])/z - 
     ((-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 3*q^15*z^4 + 3*q^17*z^4 + 
        2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - q^13*z^3*(1 + z) + q*(3 + z) - 
        q^2*(4 + z) - q^14*z^3*(1 + 2*z) + q^12*z^2*(-1 + 5*z) + 
        q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + q^9*z*(-1 + 2*z^2) + 
        q^10*z*(2 + z + 5*z^2) - q^5*(-1 + z - 5*z^2 + z^3) - 
        q^11*(z - 2*z^3 + z^4))*R1[{{2}, {{5, 0, 1}, {2, 2, 0}}}])/
      (q^5*z^2) + (q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z*(1 + z) + 
        2*q^5*z*(1 + z) + q*(2 + z) + q^12*z^4*(2 + z) + q^6*z^2*(1 + 3*z) + 
        q^11*z^3*(2 + 3*z) + q^9*z^2*(-1 - z + 2*z^2) + 
        q^8*(z + 2*z^2 - z^3) - q^7*z*(2 + 5*z - z^2 + z^3) + 
        q^10*(z^2 + 4*z^4))*R1[{{2}, {{5, 0, 1}, {2, 2, 1}}}])/z^2 - 
     (q^3*(1 - q^3*(-1 + z)^2 - 2*q^5*z^2 - 2*q^6*z^2 + 2*q^11*z^3 - 
        q^10*(-5 + z)*z^3 + q^14*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - 
        q*(5 + z) + q^13*z^3*(-1 + 3*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + q^4*(-1 - 3*z + 4*z^2))*
       R1[{{2}, {{5, 0, 1}, {2, 2, 2}}}])/z - 
     (q^4*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{2}, {{5, 0, 1}, {3, 1, 2}}}])/z + 
     (q^5*(3 - q^2*z + 2*q^5*(-1 + z)*z + q^6*(-1 + z)^2*z + q^11*z^3 - 
        5*q^15*z^4 - q^16*z^4 + q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + 
        q^18*z^5 + q^13*z^4*(1 + z) - q*(5 + 3*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^3*(3 + 3*z - z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3) - q^4*(1 - 3*z - 4*z^2 + z^3))*
       R1[{{2}, {{5, 0, 1}, {3, 2, 1}}}])/z - 
     ((-1 + 2*q + q^17*z^4 - 6*q^20*z^5 - 2*q^21*z^5 + q^19*(-4 + z)*z^5 - 
        2*q^22*z^6 - 3*q^23*z^6 - q^24*z^6 - 3*q^15*z^3*(1 + 4*z) + 
        q^16*z^4*(3 + 5*z) + q^13*z^2*(3 + z - 2*z^2) + q^18*z^4*(-1 + z^2) + 
        q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + 
        q^12*z^2*(2 + 3*z + 3*z^2 - z^3) + q^5*(-1 - 4*z + z^3) + 
        q^9*z*(3 - 5*z - 4*z^2 + z^3) + q^4*(-2 - 2*z^2 + z^3) - 
        q^8*z*(2 - 5*z - 2*z^2 + z^3) - q^14*z^2*(1 - 6*z + 6*z^2 + z^3) + 
        q^10*z*(-3 + 9*z - 3*z^2 + 4*z^3) + q^11*z*(1 - 11*z - 4*z^2 + 
          8*z^3) + q^7*(3*z + 4*z^3 - 2*z^4) + 
        q^6*(1 + z - 2*z^2 + 5*z^3 - z^4))*R1[{{2}, {{5, 0, 1}, {3, 2, 2}}}])/
      (q^4*z^3) + (q^5*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R1[{{2}, {{5, 0, 1}, {4, 1, 2}}}])/z + 
     (q^4*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R1[{{2}, {{5, 0, 1}, {4, 2, 1}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z - q^10*(-4 + z)*z^3 - 3*q^11*z^4 - 
        2*q^14*(-1 + z)*z^4 - 7*q^16*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 + 2*q^22*(-1 + z)*z^6 + 5*q^23*z^7 + 4*q^24*z^7 + 
        q^25*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(6 + z) + q^12*z^4*(-5 + 2*z) + q^15*z^4*(-1 + 2*z) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^17*z^5*(-5 - 2*z + z^2) + 
        q^18*z^5*(-1 - z + z^2) + q^6*(z + z^2 - z^3))*
       R1[{{2}, {{5, 0, 2}, {-2, 1, 0}}}])/(q^12*z^5) + 
     ((-1 + q)*(-1 + q^2*z + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{5, 0, 2}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-2 + z)*z + q^7*z^2 + 2*q^9*z^3 + 
        q^8*(-3 + z)*z^3 + q*(2 + z) - q^5*z*(2 + z^2) + q^6*(z + z^3))*
       R1[{{2}, {{5, 0, 2}, {-2, 1, 2}}}])/(q^2*z^2) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q^11*z^3 + q^12*z^4 - 
        q^13*z^4 + q^8*z^2*(1 + z) - q^9*z^2*(1 + z) - q^10*z^3*(1 + z) + 
        q*(2 + z))*R1[{{2}, {{5, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((1 - 2*q^5*z + 2*q^6*z + q^8*(2 - 5*z)*z + q^16*z^4 + 
        q^15*(-2 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + q^2*(2 + z) - q*(3 + z) - 
        q^14*z^4*(10 + z) + q^12*z^3*(-1 + 7*z) + q^7*z*(-2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) + q^10*z^2*(-2 - 6*z + z^2) + 
        q^11*z^2*(-1 - 2*z + z^2) - q^13*z^3*(1 + z + z^2) - 
        q^9*z*(1 - 6*z + 2*z^2) + q^4*(-1 - z + 2*z^2))*
       R1[{{2}, {{5, 0, 2}, {-2, 2, 2}}}])/(q^5*z^3) - 
     (-1 + q^3 - q^4*(-1 + z) + z^(-2) + 1/(q^3*z^2) + z^(-1) + q/z - 
       2*q^7*z - q^8*z - 2*q^10*z^2 - 5*q^11*z^2 - 4*q^12*z^2 - q^13*z^2 - 
       (1 + z)/(q^2*z^2) - (1 + z)/(q*z^2) + q^6*(-1 + z - z^2) - 
       q^5*(3 - 3*z + z^2))*R1[{{2}, {{5, 0, 2}, {-1, 0, 0}}}] - 
     ((2 - 4*q - 2*q^3*(-1 + z)*z - q^6*(-1 + z)*z^2 - q^8*z^4 - q^9*z^4 + 
        q^4*z*(1 + 2*z) + q^2*(2 - 3*z - 2*z^2) + q^5*(z^2 - 3*z^3))*
       R1[{{2}, {{5, 0, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     ((1 + q^2 - q^5*(-2 + z)*z - q^3*(-1 + z)*z + q^4*(-1 + z)*z - 
        q^10*z^3 + q^12*(-3 + z)*z^4 + q^13*z^4*(1 + z) - q*(2 + z) + 
        q^6*z*(-1 + 2*z) + q^8*z^3*(-1 + 2*z) + q^9*z^3*(-1 + 2*z) - 
        q^7*z^2*(1 + 2*z) - q^11*z^3*(1 - 3*z + z^2))*
       R1[{{2}, {{5, 0, 2}, {-1, 1, 1}}}])/(q^5*z^3) - 
     ((-1 + q^2*z - q^18*z^4 - q^17*(-2 + z)*z^4 - 2*q^19*z^5 - q^20*z^5 + 
        q*(1 + z) - 2*q^4*(1 + z) - q^5*(1 + z) + q^15*z^3*(1 + z)^2 + 
        q^16*z^4*(10 + z) + 2*q^8*z*(-1 + 2*z) + 2*q^12*z^2*
         (1 + 3*z - 2*z^2) + q^3*(2 + z^2) + q^7*z*(3 - 2*z + z^2) - 
        q^6*(-1 + z + 3*z^2) + q^9*z*(2 - z + z^3) + 
        q^10*z*(-2 + 4*z + z^3) + q^11*z*(1 - 6*z + z^2 + z^3) + 
        q^14*(z^3 - 7*z^4) + q^13*(z^2 + 2*z^3 - 6*z^4))*
       R1[{{2}, {{5, 0, 2}, {-1, 1, 2}}}])/(q^7*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^7*z^3 - q^11*z^3 + 
        q^10*z^4 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q*(2 + z) + q^9*z^2*(-1 + z + z^2))*
       R1[{{2}, {{5, 0, 2}, {-1, 2, 0}}}])/(q^5*z^3) - 
     q^5*(-2 + q*(-1 + z))*R1[{{2}, {{5, 0, 2}, {-1, 2, 1}}}] - 
     (q*(-1 + q^2 - 2*q^5*(-1 + z)*z + q*(1 + z) - q^3*(2 + z) + 
        q^4*(1 + z - z^2))*R1[{{2}, {{5, 0, 2}, {-1, 2, 2}}}])/z - 
     ((2 - q^2*(-4 + z) + 3*q^8*z^3 + q^9*z^3 - q^5*z*(2 + z) - q*(5 + 2*z) + 
        q^4*z*(-1 + 3*z) + q^3*(-1 + 5*z) + q^6*(z + z^3))*
       R1[{{2}, {{5, 0, 2}, {0, 0, 0}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^4*(1 - 3*z) - q^3*(-2 + z)*z + 9*q^21*z^6 + q^22*z^6 - 
        4*q^23*z^6 - q^24*z^6 - q*(2 + z) + 2*q^9*z^2*(4 + z) + 
        q^13*z^2*(4 + z) + q^18*z^4*(3 + 4*z) + q^19*z^4*(-1 + 5*z) + 
        q^8*z*(3 - 8*z - 4*z^2) + q^17*z^4*(9 + 2*z - 2*z^2) + 
        q^14*z^3*(5 + 5*z - z^2) + q^16*z^4*(2 + 9*z - z^2) + 
        q^5*(-1 + 3*z + z^2) + q^15*z^3*(1 + z + 5*z^2) - 
        q^6*(1 + 2*z + z^2 + z^3) + q^7*(1 - 2*z + 2*z^2 + 2*z^3) + 
        q^10*(z - 2*z^2 + 6*z^3 - 3*z^4) - q^11*z*(2 - 3*z + 4*z^2 - 3*z^3 + 
          z^4) + q^12*(z - 6*z^2 + 7*z^3 + 2*z^4 - z^5) + q^20*(z^5 - 3*z^6))*
       R1[{{2}, {{5, 0, 2}, {0, 1, 1}}}])/(q^12*z^4) - 
     ((1 - 2*q^4*z^2 + q^14*(-1 + z)*z^4 - q^16*(-2 + z)*z^5 - q^20*z^6 - 
        3*q^21*z^6 - 8*q^23*z^7 - 3*q^24*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^17*z^6*(4 + z) + q^19*z^6*(5 + z) - q^22*z^6*(1 + 4*z) + 
        q^12*z^3*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^9*z^2*(6 + 6*z - z^2) + q^15*z^4*(-1 + z^2) - 
        2*q^10*z^2*(1 - 4*z + z^2) - 2*q^6*z*(-1 + z + z^2) + 
        q^13*z^4*(12 + 2*z + z^2) + q^5*z*(-1 + 3*z + z^2) - 
        q^18*z^5*(1 + 3*z + z^2) + q^11*z^2*(1 - 7*z - 2*z^2 + z^3) + 
        q^7*z*(-2 + 5*z - 2*z^2 + z^3) + q^8*(z - 8*z^2 + 2*z^3 - 2*z^4))*
       R1[{{2}, {{5, 0, 2}, {0, 1, 2}}}])/(q^9*z^4) - 
     ((-1 + q + 2*q*z - 5*q^17*z^5 + q^18*(-1 + z)*z^5 + 5*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - 2*q^12*z^2*(1 + z)^2 - q^16*z^5*(6 + z) - 
        q^6*z*(1 + 3*z) + q^11*z^2*(1 + 4*z) + 2*q^7*z*(2 + z - 2*z^2) + 
        q^4*z*(4 + 2*z - z^2) - q^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-2 - 9*z + 2*z^2) + q^5*z*(-7 - 6*z + 2*z^2) + 
        q^3*(-1 + z + 2*z^2) + q^9*z^2*(-3 - 5*z + 3*z^2) - 
        q^8*z*(1 - 6*z - z^2 + z^3) - q^10*z^2*(-2 + 4*z + z^2 + z^3) + 
        q^15*z^3*(-1 - 2*z + 2*z^2 + z^3) + q^14*z^3*(1 - 4*z + 4*z^2 + z^3))*
       R1[{{2}, {{5, 0, 2}, {0, 2, 1}}}])/(q^6*z^3) - 
     ((1 + 2*q^20*(-3 + z)*z^6 + 2*q^23*z^7 + q^24*z^7 - q*(1 + z) - 
        q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - q^22*z^6*(1 + z) - 
        q^21*z^6*(3 + z) + q^19*z^6*(5 + z) - q^17*z^4*(1 + 3*z) - 
        q^11*z^3*(2 + 3*z) - q^14*z^4*(7 + 5*z) + 
        q^13*z^3*(-4 + 9*z - 3*z^2) + q^9*z^2*(5 + 11*z - 3*z^2) + 
        q^3*(1 + 2*z - z^2) + q^12*z^3*(1 - 8*z + z^2) - 
        q^16*z^4*(-3 + 3*z + z^2) - q^7*z*(2 + 7*z + 3*z^2) + 
        q^8*z*(1 + z + 4*z^2) + q^15*z^3*(2 + 5*z + z^2 - 2*z^3) + 
        q^6*(z + 4*z^2 - z^3) - q^10*z^2*(2 - 2*z - 6*z^2 + z^3) + 
        q^18*z^4*(1 + 2*z + z^2 + z^3))*R1[{{2}, {{5, 0, 2}, {0, 2, 2}}}])/
      (q^9*z^4) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R1[{{2}, {{5, 0, 2}, {1, 0, 0}}}])/(q^7*z^3) - 
     ((2 - 2*q^3*(-1 + z)^2 + 5*q^11*z^3 + 6*q^14*z^4 + 2*q^15*z^4 + 
        4*q^12*z^3*(1 + z) + 6*q^2*(2 + z) - 2*q*(5 + z) + 
        2*q^13*z^3*(-1 + 2*z) - q^8*z*(1 + 5*z) + q^7*z*(-2 + z - 2*z^2) + 
        q^10*z^2*(3 + 8*z - 2*z^2) - q^6*z*(1 + 2*z + 2*z^2) + 
        q^4*(-2 - 6*z + 8*z^2) + q^9*z*(2 + 3*z + 6*z^2 - 2*z^3))*
       R1[{{2}, {{5, 0, 2}, {1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - 5*q^16*z^5 - 6*q^22*z^6 - q^23*z^6 + q^21*(-7 + z)*z^6 + 
        q^20*(-1 + z)*z^6 + 2*q^24*z^7 + q^25*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) - 2*q^18*z^5*(1 + 2*z) + 
        q^10*z^2*(3 + 3*z - 5*z^2) + q^11*z^3*(4 + 6*z - z^2) - 
        q^14*z^3*(2 - 6*z + z^2) + q^19*z^5*(2 - 4*z + z^2) + 
        q^6*z*(-1 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        q^17*z^4*(-1 + z + z^2) + q^12*z^3*(-2 + 7*z + z^2) + 
        q^13*z^3*(5 - 8*z + 2*z^2) + q^7*z*(2 + 9*z + 2*z^2) + 
        q^9*z^2*(-3 - 12*z + 4*z^2) - q^8*z*(1 + 7*z + 8*z^2) + 
        q^15*z^3*(-1 - 10*z - 6*z^2 + 2*z^3))*
       R1[{{2}, {{5, 0, 2}, {1, 1, 2}}}])/(q^9*z^4) - 
     ((1 + q^5*(-1 + z)*z + q^14*(-1 + z)*z^3 - 2*q^15*z^4 - q^16*z^4 - 
        q^6*z^2*(2 + z) - q*(5 + z) + q^13*z^3*(-2 + 3*z) + q^2*(5 + 3*z) + 
        q^12*z^3*(1 + 4*z) + q^8*(z - 2*z^2) + q^3*(1 + 3*z - z^2) - 
        q^7*z*(3 + z^2) + q^11*z^2*(-2 - z + z^2) + q^4*(-2 - 3*z + 4*z^2) + 
        q^9*z*(2 + 2*z + 2*z^2 - z^3) - q^10*z*(1 - 3*z - 4*z^2 + z^3))*
       R1[{{2}, {{5, 0, 2}, {1, 2, 1}}}])/(q^3*z^2) + 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R1[{{2}, {{5, 0, 2}, {2, 0, 0}}}] - 
     ((2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(5 + z) - q*(3 + 2*z) + q^8*(z - 7*z^2) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^9*(3*z^2 - 2*z^4))*R1[{{2}, {{5, 0, 2}, {2, 1, 1}}}])/(q*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^7*(3 - 2*z)*z^2 + 
        q^8*(-4 + z)*z^2 + q^11*z^3 - q^10*(-1 + z)*z^3 + 2*q^12*z^4 + 
        3*q^13*z^4 + q^14*z^4 + q^4*z*(1 + z) - q*(2 + z) - q^5*z*(2 + z) + 
        q^9*z^2*(2 + 4*z - z^2))*R1[{{2}, {{5, 0, 2}, {2, 1, 2}}}])/(q*z^2) - 
     ((-1 + q^3*(-2 + z)*z + q^14*(2 - 15*z)*z^3 + q^17*(3 - 2*z)*z^4 + 
        q^16*(7 - 2*z)*z^4 - q^15*(-5 + z)*z^4 - 5*q^18*z^5 - 2*q^19*z^5 - 
        q^2*(2 + z) - 2*q^6*z*(2 + z) + q*(3 + z) + 
        q^12*z^2*(-1 + z - 3*z^2) + q^8*z*(5 + 4*z - z^2) - q^4*(1 + 4*z^2) + 
        q^7*(z + z^3) + q^5*(1 + 3*z - z^2 + z^3) + 
        q^9*z*(-2 + 4*z - z^2 + z^3) + q^11*z*(1 - z - z^2 + 2*z^3) + 
        q^10*z*(-2 - 4*z - z^2 + 3*z^3) + q^13*(z^2 - 5*z^4))*
       R1[{{2}, {{5, 0, 2}, {2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + q^4*(-2 + z) + q^3*(-3 + z)*z + q^16*(9 - 5*z)*z^4 + 
        3*q^14*(-1 + z)*z^4 - 2*q^22*z^6 - 2*q^23*z^6 - 3*q^24*z^6 - 
        q^25*z^6 - 3*q^5*z*(1 + z) + q*(2 + z) + 2*q^15*z^4*(4 + z) - 
        q^19*z^5*(2 + 3*z) + q^20*z^5*(2 + 3*z) + q^7*z*(3 - 3*z - 2*z^2) + 
        q^8*z^2*(8 + z + z^2) - q^18*z^4*(1 + 4*z + z^2) + 
        q^13*z^3*(5 - 6*z + 2*z^2) + q^12*z^2*(4 + 7*z - 12*z^2 + z^3) + 
        q^9*z*(-1 - z - 3*z^2 + z^3) + q^6*(1 + 2*z + z^2 + 2*z^3) - 
        q^10*z*(1 + 6*z + 6*z^2 - 7*z^3 + z^4) - 
        q^11*z*(-1 + z - 11*z^2 + 2*z^3 + z^4) + q^17*(z^4 - 2*z^5) + 
        q^21*(z^5 - 2*z^6))*R1[{{2}, {{5, 0, 2}, {2, 2, 1}}}])/(q^4*z^3) - 
     (q^2*(-1 + q + 2*q*z + q^11*(3 - 5*z)*z^3 + q^13*(-7 + z)*z^4 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^12*z^3*(1 + z)^2 - 
        q^16*z^5*(3 + z) + q^6*z*(-1 + z - 3*z^2) - q^4*z*(3 + z^2) + 
        q^9*z^2*(-6 - 9*z + z^2) + q^5*z*(1 - z + z^2) - q^2*(-1 + z + z^2) + 
        q^3*(-1 + z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) - q^8*z*(1 - 7*z - z^2 + z^3) + 
        q^7*z*(2 - 2*z + z^2 + z^3) - q^10*z^2*(-1 + 5*z + 2*z^2 + z^3))*
       R1[{{2}, {{5, 0, 2}, {2, 2, 2}}}])/z^2 - 
     (q^4*(-1 - q^2 + q^6 + q^3*(-1 + z)*z + q^8*(-1 + z)*z + 
        q^11*(-1 + z)*z^2 - q^12*z^3 + q*(2 + z) + q^10*z*(-1 + z^2) + 
        q^4*(1 + z^2) + q^7*z*(1 - z + z^2) + q^9*z*(2 + z + 2*z^2) - 
        q^5*(2 + z - z^2 + z^3))*R1[{{2}, {{5, 0, 2}, {3, 1, 2}}}])/z - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*(-1 + z)*z^4 - 3*q^17*z^5 - 3*q^18*z^5 - q^19*z^5 - 2*q^20*z^5 - 
        q^21*z^5 + 2*q^24*z^6 + q^25*z^6 + q^15*z^4*(3 + 2*z) + 
        q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R1[{{2}, {{5, 0, 2}, {3, 2, 0}}}])/(q^4*z^3) - 
     (q^5*(1 + q^5*(-1 + z)*z - 3*q^8*z^2 + 3*q^11*z^3 + 3*q^14*z^4 + 
        q^15*z^4 + 2*q^12*z^3*(1 + z) - q^6*z^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) - 
        q^7*z*(2 + z^2) + q^4*(-2 - 3*z + 4*z^2) + 
        q^9*(z + 3*z^2 + 2*z^3 - z^4) + q^10*(z^2 + 5*z^3 - z^4))*
       R1[{{2}, {{5, 0, 2}, {3, 2, 1}}}])/z - 
     (q^3*(1 - q^2*(-1 + z) + 7*q^3*z - 3*q^6*(-1 + z)*z^2 - 2*q^18*z^5 + 
        q^17*(-2 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(4 + z) - q^4*z*(10 + 3*z) + q^10*z^2*(-3 + 6*z - 5*z^2) + 
        q^11*z^2*(3 - 8*z - 2*z^2) + q^14*z^3*(3 + 7*z - z^2) + 
        q^5*z*(6 + z^2) + q^9*z^2*(3 + z + z^2) + q^15*z^4*(4 + z + z^2) - 
        q^8*z*(-1 + 4*z + z^2) + q^12*z^2*(-2 + 6*z + 3*z^2 - 2*z^3) - 
        q^7*z*(2 - 2*z - 6*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 5*z^4 - 2*z^5))*
       R1[{{2}, {{5, 0, 2}, {3, 2, 2}}}])/z^2 - 
     ((-1 + q)*q^5*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{5, 0, 2}, {4, 2, 0}}}])/z^2 + (-1 + q)^2*q^13*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{2}, {{5, 0, 2}, {4, 2, 2}}}] + 
     q^2*(1 + 2*q^4*z)*R1[{{2}, {{5, 1, 2}, {-2, 0, 0}}}] - 
     ((-1 - q^16*z^4 + q^17*z^4 + q^18*z^4 + q^6*(-1 + z)*(1 + z)^2 + 
        q*(6 + z) - 2*q^2*(5 + 2*z) + q^5*z*(-1 + 3*z) + 
        q^13*z^2*(-1 + 3*z) + q^15*z^3*(-1 + 3*z) + q^14*z^3*(2 + 3*z) + 
        q^4*(2 + 6*z - 5*z^2) + q^3*(4 + z^2) - q^8*z*(6 + z^2) - 
        2*q^11*z^2*(-1 - 3*z + z^2) + q^7*z*(3 - 2*z + z^2) + 
        q^10*(z + z^2 - 7*z^3) + q^9*z*(1 - 4*z - 3*z^2 + z^3) + 
        q^12*(z^2 + 2*z^3 - 3*z^4))*R1[{{2}, {{5, 1, 2}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((1 + q^16*z^4 - q^17*z^4 - q^18*z^4 - 
        q^6*(-1 + z)*(1 + z)^2 - q*(6 + z) - q^14*z^3*(1 + 2*z) + 
        2*q^2*(5 + 2*z) + q^5*(z - 3*z^2) - q^3*(4 + z^2) + q^8*z*(6 + z^2) + 
        2*q^11*z^2*(-1 - 3*z + z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^13*z^2*(-1 + 5*z + z^2) + q^12*z^2*(-1 - z + 3*z^2) + 
        q^4*(-2 - 6*z + 5*z^2) + q^10*z*(-1 - z + 8*z^2) - 
        q^9*z*(1 - 4*z - 3*z^2 + z^3) + q^15*(z^3 - 3*z^4))*
       R1[{{2}, {{5, 1, 2}, {-1, 0, 0}}}])/(q^8*z^3) + 
     (q*(1 - 2*q^2 + 2*q^5*(-2 + z)*z + q^8*z^3 + q^9*z^3 - q*(1 + z) - 
        q^6*z*(1 + z) + q^7*z*(1 + z) + q^3*(4 + z) + q^4*(-2 + z + 3*z^2))*
       R1[{{2}, {{5, 1, 2}, {-1, 2, 0}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - q^15*z^4 - 
        q^14*(-2 + z)*z^4 - 8*q^16*z^5 - q^18*z^5 + q^17*(-6 + z)*z^5 + 
        2*q^19*z^6 - q^20*z^6 - 5*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - 
        q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + q^13*z^4*(7 + z) - 
        q^11*z^3*(1 + 4*z) + q^9*z^2*(4 + 7*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^6*(z + z^2 - z^3))*
       R1[{{2}, {{5, 1, 2}, {0, 0, 0}}}])/(q^9*z^4) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + 3*q^17*z^5 - q^18*z^5 - 
        q^19*z^5 + 2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R1[{{2}, {{5, 1, 2}, {1, 2, 0}}}])/(q^4*z^3) + 
     ((-1 + q^3*(-2 + z)*z + 2*q^8*(-2 + z)*z + 2*q^14*(1 - 2*z)*z^3 - 
        q^15*(-1 + z)*z^3 + 2*q^16*z^4 + 3*q^17*z^4 + q^18*z^4 - 
        3*q^2*(2 + z) - q^5*(3 + z) + q*(5 + z) + q^4*(4 + 4*z - 4*z^2) + 
        q^13*z^2*(3 + 4*z - 3*z^2) + q^11*z*(-2 + z - 2*z^2) + 
        q^7*z*(5 - 2*z + z^2) + q^10*z*(1 + z - 7*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^6*(1 - z + 2*z^2 + z^3) - 
        q^12*z*(-1 + 4*z + 2*z^2 + 2*z^3))*R1[{{2}, {{5, 1, 2}, {2, 0, 0}}}])/
      (q^4*z^2) - (q^3*(1 - q^2*(-1 + z) + 6*q^3*z - 2*q^18*z^5 + 
        q^17*(-3 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        q^4*z*(7 + 2*z) + q^8*(z - 5*z^2) + q^10*z^2*(-2 + 5*z - 4*z^2) + 
        q^14*z^3*(3 + 5*z - z^2) + q^15*z^4*(2 - z + z^2) + 
        q^5*z*(3 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        q^9*z^2*(4 + 2*z + z^2) - 2*q^11*z^2*(-1 + 3*z + z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) - q^12*z^2*(2 - 4*z + z^3) - 
        q^7*z*(2 - 3*z - 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + z^4 - z^5))*
       R1[{{2}, {{5, 1, 2}, {3, 2, 0}}}])/z^2 - 
     ((-1 + q)*(-1 + q^2*z - q^4*z + q^5*z + q^3*z^2 + 4*q^7*z^3 + q^8*z^3 + 
        q*(1 + z) + 2*q^6*z^2*(1 + z))*R1[{{2}, {{5, 2, 2}, {-2, 1, 0}}}])/
      (q*z^2) - ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{5, 2, 2}, {-1, 1, 0}}}])/(q*z^2) - 
     (q^4*(1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - q*(1 + z) + 
        q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R1[{{2}, {{5, 2, 2}, {1, 1, 0}}}])/z - 
     (q^5*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R1[{{2}, {{5, 2, 2}, {3, 0, 0}}}])/z - q^6*(2 + q)*z*(-1 + q^4*z)*
      R1[{{2}, {{6, 0, 1}, {-2, 1, 0}}}] - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 - q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + 3*q^15*z^4 + 3*q^16*z^4 + q^17*z^4 - 2*q^20*z^5 - 
        q^21*z^5 - q*(6 + z) + q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + 
        q^12*z^3*(1 + 2*z) + q^2*(7 + 4*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + q^4*(-2 - 4*z + 5*z^2))*
       R1[{{2}, {{6, 0, 1}, {-2, 1, 1}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {-2, 1, 2}}}])/(q^2*z^2) - 
     ((1 + z - 2*q^19*z^6 - 5*q^20*z^6 - 2*q^21*z^6 - 2*q^7*z*(1 + z)^2 + 
        q^16*z^5*(4 + z) - q^15*z^4*(1 - 3*z + z^2) + 
        5*q^4*z*(-1 - z + z^2) - q*(1 + 7*z + z^2) + q^8*z*(1 - z + 2*z^2) + 
        2*q^12*z^3*(1 - z + 2*z^2) - q^5*z*(-1 + z + 2*z^2) + 
        q^2*(-1 + 4*z + 4*z^2) + q^13*z^3*(2 + 7*z + 5*z^2) + 
        q^9*z^2*(7 + 10*z + 2*z^2 - z^3) + q^3*(1 + 6*z + 4*z^2 - z^3) - 
        q^10*z^2*(4 - 9*z - 10*z^2 + z^3) - q^14*z^3*(1 - 3*z - 5*z^2 + 
          z^3) + q^11*(z^2 - 10*z^3 - 7*z^4) + q^6*(z - 10*z^3 + z^4))*
       R1[{{2}, {{6, 0, 1}, {-2, 2, 0}}}])/(q^5*z^3) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 - 
        4*q^17*z^5 - 6*q^18*z^5 - 2*q^19*z^5 - 2*q^20*z^6 - q^21*z^6 - 
        q^5*z*(1 + z) - q^2*(2 + z) + 3*q^14*z^4*(2 + z) + q*(3 + z) + 
        q^13*z^4*(-7 + 2*z) + 3*q^8*z*(-1 + 2*z) + q^4*(1 + 2*z - 2*z^2) + 
        q^10*z^2*(2 + 4*z - z^2) + q^3*(-1 - 2*z + z^2) + 
        q^16*z^4*(-1 - z + z^2) + q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^11*(z^2 + z^3 - z^4))*R1[{{2}, {{6, 0, 1}, {-2, 2, 2}}}])/
      (q^6*z^3) - ((1 - q^4*z + 2*q^24*z^7 + 5*q^25*z^7 + 2*q^26*z^7 - 
        q*(1 + z) - q^5*z*(1 + z) - q^21*z^6*(6 + z) - q^8*z^2*(10 + z) - 
        q^2*(1 + 3*z) - q^14*z^3*(9 + 7*z) + q^15*z^3*(4 - 11*z - 7*z^2) + 
        q^9*z^2*(11 + 11*z - 5*z^2) + q^20*z^5*(1 - 8*z + z^2) - 
        q^11*z^3*(9 - 2*z + z^2) + q^3*(1 + 5*z + z^2) - 
        2*q^17*z^4*(1 - z + 2*z^2) - q^18*z^4*(2 + 7*z + 5*z^2) + 
        q^10*z^2*(-4 + 11*z + 7*z^2) + q^7*z*(-1 - 4*z - 7*z^2 + z^3) + 
        q^19*z^4*(1 - 3*z - 7*z^2 + z^3) + q^6*z*(2 + 6*z - 5*z^2 + z^3) + 
        q^16*z^3*(-1 + 10*z + 10*z^2 + z^3) + q^12*z^2*(2 + 5*z - z^2 + 
          2*z^3) + q^13*z^2*(-1 + 5*z + 7*z^2 + 3*z^3))*
       R1[{{2}, {{6, 0, 1}, {-1, 1, 0}}}])/(q^5*z^3*(-1 + q^5*z)) - 
     ((1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + q^13*(7 - 2*z)*z^4 + 
        4*q^17*z^5 + 4*q^18*z^5 + q^19*z^5 + 2*q^20*z^6 + q^21*z^6 + 
        2*q^22*z^6 + q^23*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R1[{{2}, {{6, 0, 1}, {1, 1, 0}}}])/
      (q^6*z^3) - ((1 + 2*q^15*z^5 + 3*q^16*z^5 + 3*q^17*z^5 + 3*q^18*z^5 + 
        q^19*z^5 - 2*q^22*z^6 - q^23*z^6 + q^2*(1 + z) - q*(2 + z) - 
        q^3*z*(5 + 2*z) + q^4*z*(7 + 5*z) - q^9*z^2*(4 + z^2) - 
        q^5*z*(1 - 3*z + z^2) + q^10*z^2*(2 - 3*z + z^2) - 
        q^8*z*(1 + z + 2*z^2) + q^6*z*(-1 - 3*z + 5*z^2) + q^7*(z - 2*z^3) - 
        q^12*z^2*(2 + z - 4*z^2 + z^3) + q^13*(z^2 - z^4) + 
        q^11*(z^2 + 3*z^3 + 2*z^4 - z^5) + q^14*(z^3 + 2*z^5))*
       R1[{{2}, {{6, 0, 1}, {1, 1, 1}}}])/(q*z^2*(-1 + q^5*z)) - 
     ((-1 + q)*q^4*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {1, 1, 2}}}])/z + 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {1, 2, 0}}}])/(q*z^2) - 
     (q^2*(1 - 4*q^16*z^4 - q^17*z^4 + q^15*(-2 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 + 2*q^12*z^3*(1 + z) - q*(2 + z) - q^6*z*(2 + z) + 
        q^14*z^4*(4 + z) - q^7*z*(1 + 2*z) + 2*q^10*z^2*(2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) - q^11*z^2*(-1 + 2*z + z^2) + 
        q^13*z^3*(-1 + 2*z + z^2) + q^4*(1 + 3*z^2) - q^8*z*(2 + 3*z^2) - 
        q^9*z*(-2 + 4*z + z^3) - q^5*(1 - 2*z - 3*z^2 + z^3))*
       R1[{{2}, {{6, 0, 1}, {1, 2, 1}}}])/z - 
     ((1 - 2*q + 2*q^19*(1 - 2*z)*z^4 - q^22*(-2 + z)*z^5 - 2*q^24*z^6 - 
        5*q^25*z^6 - 2*q^26*z^6 - 2*q^27*z^7 - q^28*z^7 + 
        q^20*z^5*(-3 + 2*z) + q^21*z^5*(7 + 3*z) + 
        q^11*z^2*(10 + z - 8*z^2) + q^3*(-3 + z - z^2) + 
        q^17*z^3*(2 + 2*z - z^2) + q^23*z^5*(-1 + z^2) - 
        q^2*(-2 + 2*z + z^2) + q^13*z^2*(-1 + 3*z^2) + 
        q^14*z^2*(3 - 2*z + 10*z^2) + q^15*z^2*(-3 + 6*z + 10*z^2) + 
        2*q^10*z*(1 - 4*z + 2*z^2 - 2*z^3) + q^5*(1 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) - q^9*z*(5 - 2*z - 5*z^2 + z^3) + 
        q^12*z^2*(-3 - 5*z - 2*z^2 + z^3) + q^8*z*(4 - 4*z - 2*z^2 + z^3) - 
        q^18*z^3*(-1 - 2*z + 3*z^2 + z^3) + q^7*z*(-2 + z - 4*z^2 + 2*z^3) - 
        q^16*z^2*(-1 + 8*z + 7*z^2 + 3*z^3) + q^6*(-1 - 2*z + 2*z^2 - 5*z^3 + 
          z^4))*R1[{{2}, {{6, 0, 1}, {1, 2, 2}}}])/(q^6*z^3) + 
     (q^2*(1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R1[{{2}, {{6, 0, 1}, {2, 1, 1}}}])/z - 
     ((-1 + 2*q + 2*q^14*(1 - 5*z)*z^3 - 10*q^15*z^4 + 2*q^17*z^4 - 
        3*q^19*z^5 - 6*q^20*z^5 - 2*q^21*z^5 - 2*q^22*z^6 - q^23*z^6 + 
        q^16*z^4*(5 + 4*z) + q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + 
        q^18*z^4*(-1 + 2*z + z^2) + q^12*z^2*(2 + 4*z + 2*z^2 - z^3) + 
        q^5*(-1 - 4*z + z^3) + q^9*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^4*(-2 - 2*z^2 + z^3) - q^8*z*(1 - 5*z - 2*z^2 + z^3) - 
        q^7*z*(-1 + z - 4*z^2 + 2*z^3) + q^10*z*(-3 + 6*z - 3*z^2 + 4*z^3) + 
        q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + q^13*(z^2 + z^3 - 3*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4))*
       R1[{{2}, {{6, 0, 1}, {2, 1, 2}}}])/(q^6*z^3) + 
     (q^2*(1 - q^11*z^2 + q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 
        2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 - q^6*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^5*z*(3 + 2*z) + 
        q^15*z^4*(-2 + 3*z) + 2*q^12*z^3*(-1 + 4*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) + q^7*z*(-3 - z + z^2) - 
        q^8*z*(-3 + 5*z + z^2) + q^4*(-1 - 3*z + 2*z^2) - 
        q^9*z*(1 - 6*z - z^2 + z^3) + q^16*(z^4 + z^5 - z^6))*
       R1[{{2}, {{6, 0, 1}, {2, 2, 1}}}])/z^2 + 
     ((-1 + q)*q^7*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {2, 2, 2}}}])/z - 
     ((-1 + q)*q^8*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 1}, {3, 2, 1}}}])/z - 
     ((1 + 2*q^12*(-1 + z)*z^3 - 4*q^14*z^4 - 4*q^15*z^4 - q^16*z^4 - 
        q^13*z^3*(3 + z) - q*(6 + z) + q^2*(9 + 4*z) + q^5*(2 + z - 2*z^2) + 
        q^3*(-2 + z - z^2) - q^7*z*(4 - 3*z + z^2) + q^8*z*(6 - z + z^2) - 
        q^6*z*(-1 + 2*z + z^2) + q^11*z^2*(-3 - 4*z + 2*z^2) + 
        q^4*(-4 - 6*z + 5*z^2) + q^10*z*(-1 + 8*z^2) - 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R1[{{2}, {{6, 0, 2}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 4*q^15*z^5 - q^19*z^5 + 
        q^16*(-4 + z)*z^5 - 6*q^21*z^6 + q^22*z^6 + 2*q^23*z^6 + 
        q^17*z^5*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - 
        q^12*z^3*(3 + 4*z) + q^9*z^2*(-5 - 3*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2))*
       R1[{{2}, {{6, 0, 2}, {-2, 1, 1}}}])/(q^11*z^4) - 
     ((-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - q^11*(-2 + z)*z^3 + 
        q^13*(-8 + z)*z^4 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^12*z^3*(1 + z)^2 - q^16*z^5*(3 + z) + q^4*z*(-2 + z - z^2) + 
        2*q^9*z^2*(-2 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^10*z^3*(5 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - q^8*z*(1 - 6*z - z^2 + z^3))*
       R1[{{2}, {{6, 0, 2}, {-2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R1[{{2}, {{6, 0, 2}, {-2, 2, 0}}}])/
      (q^8*z^4) - ((1 + q^7*(-2 + z)*z + q^6*z^3 - q^11*z^3 - 
        q^13*(-7 + z)*z^4 + q^17*z^5 - 4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + 
        q^16*z^5*(5 + z) - q*(1 + 2*z) + q^3*(1 - 2*z - 2*z^2) + 
        q^5*z*(2 + 3*z - 2*z^2) + q^9*z^2*(2 + 7*z - 2*z^2) + 
        q^4*z*(1 - z + z^2) + q^12*z^3*(1 + z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^15*z^4*(1 + 3*z + z^2) - q^14*z^4*(-2 + 4*z + z^2) + 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) + q^10*z^2*(1 + 5*z + 2*z^2 + z^3))*
       R1[{{2}, {{6, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((-2 - 2*q^2 - q^3*z - q^11*z^3 + 6*q^15*z^4 + q^16*z^4 - 
        q^14*(-6 + z)*z^4 - q^12*z^5 - 2*q^17*z^5 - q^18*z^5 + 2*q*(2 + z) - 
        q^13*z^4*(3 + z) + q^9*z^2*(-3 + z^2) + q^4*z*(-2 - 4*z + z^2) + 
        q^10*z^2*(-1 + 2*z + z^2) + q^7*z*(1 - 3*z + 3*z^2) + 
        q^8*z*(-1 + 6*z + 3*z^2) + q^6*(z + 2*z^2 - z^3))*
       R1[{{2}, {{6, 0, 2}, {-2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 - 2*q^12*(-1 + z)*z^3 + 4*q^14*z^4 + 4*q^15*z^4 + q^16*z^4 + 
        q^13*z^3*(3 + z) + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(4 + 6*z - 5*z^2) + q^11*z^2*(3 + 4*z - 2*z^2) + 
        q^8*z*(-6 + z - z^2) + q^7*z*(4 - 3*z + z^2) + q^3*(2 - z + z^2) + 
        q^6*z*(-1 + 2*z + z^2) + q^5*(-2 - z + 2*z^2) + q^10*(z - 8*z^3) + 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R1[{{2}, {{6, 0, 2}, {-1, 0, 0}}}])/
      (q^8*z^3) - ((1 + q^2 - 4*q^4*z - q^15*z^5 + 2*q^21*z^6 - 4*q^22*z^6 - 
        3*q^23*z^6 - 2*q^24*z^6 - q^25*z^6 - q*(2 + z) - q^6*z^2*(3 + 2*z) - 
        q^20*z^5*(1 + 3*z) + q^18*z^4*(1 + 4*z) + q^16*z^4*(8 + 5*z) + 
        q^14*z^3*(5 + 5*z - 4*z^2) + q^17*z^4*(9 + z - z^2) + 
        q^3*(1 + 2*z - z^2) + q^5*(-2 + z + 2*z^2) + q^19*z^4*(-1 + 3*z^2) + 
        q^13*z^2*(4 + 9*z + 6*z^2 - 2*z^3) - q^8*z*(-2 + 6*z + z^2 + z^3) + 
        q^7*(1 + 3*z^2 + 2*z^3) + q^9*(z + 6*z^2 + 2*z^3 - z^4) + 
        q^11*z*(-1 - 5*z - 4*z^2 + z^4) + q^10*z*(-1 + z + 3*z^2 - 7*z^3 + 
          z^4) - q^12*z*(-1 + z - 11*z^2 - 5*z^3 + z^4))*
       R1[{{2}, {{6, 0, 2}, {-1, 1, 0}}}])/(q^11*z^4) - 
     ((1 + q^2 - q^9*(-2 + z)*z^3 - 4*q^15*z^5 - 10*q^16*z^5 - 4*q^17*z^5 + 
        q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 - q^3*z*(1 + z) + 
        2*q^5*z*(1 + z) - q*(2 + z) + q^18*z^5*(2 + z) + q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 - z + z^2) - q^7*z*(2 + z + z^2) - 
        q^11*z^2*(1 - 9*z + 2*z^2) + q^6*z*(-1 - 2*z + 2*z^2) + 
        q^13*z^3*(-1 + 3*z + 2*z^2) + q^12*z^3*(-3 - 4*z + 3*z^2) + 
        q^8*(z - 3*z^2 - 2*z^3))*R1[{{2}, {{6, 0, 2}, {-1, 2, 2}}}])/
      (q^4*z^3) - (-1 + (4 - z)/q + q*(-3 + z) + q^2*(-3 + z) - 1/(q^6*z^2) + 
       1/(q^2*z) - z + 5*q^4*z - 3*q^6*z - q^7*z - q^5*z^2 - 3*q^8*z^2 + 
       3*q^9*z^2 + 4*q^10*z^2 + q^11*z^2 + (3 + z)/(q^5*z^2) - 
       (3 + z)/(q^4*z^2) + q^3*(-1 + 3*z) + (1 - z + z^2)/(q^3*z^2))*
      R1[{{2}, {{6, 0, 2}, {0, 0, 0}}}] - 
     ((-1 + q^3*(-1 + z)^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        q^10*(-3 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + 3*q^6*z*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + q^5*z*(-1 + 2*z) + 
        q^4*(1 + 3*z - 4*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^8*z*(-1 + z + z^2) + q^13*(z^3 - 2*z^4))*
       R1[{{2}, {{6, 0, 2}, {0, 1, 0}}}])/(q^4*z^2) - 
     ((-1 + 2*q^4*z - 3*q^11*z^2 + 6*q^16*z^5 + 13*q^17*z^5 - q^20*z^5 - 
        q^18*(-3 + z)*z^5 - 2*q^21*z^6 + q^22*z^6 + 5*q^23*z^6 + 2*q^24*z^6 + 
        q*(1 + z) + q^2*(1 + z) - 4*q^5*z*(1 + z) - 2*q^6*z*(1 + z) - 
        q^19*z^5*(3 + z) + q^10*z^3*(-5 + 3*z) + q^7*z*(3 + z - 2*z^2) + 
        q^3*(-1 - z + z^2) - q^14*z^3*(-1 + 5*z + z^2) - 
        q^13*z^3*(-3 + z + 3*z^2) + q^8*z*(1 + 7*z + 3*z^2) + 
        q^9*z*(-1 - z - z^2 + z^3) + q^12*(z^2 - 9*z^3 + z^4 - z^5))*
       R1[{{2}, {{6, 0, 2}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((1 - q^3*(-2 + z)*z + q^15*(-4 + z)*z^4 + 2*q^16*(-2 + z)*z^4 + 
        2*q^17*(-1 + z)*z^4 + 5*q^18*z^5 + 2*q^19*z^5 + 2*q^2*(2 + z) - 
        q*(4 + z) + q^6*z*(5 + z) + q^14*z^3*(-1 + 13*z) + 
        q^10*z^2*(4 + z - 3*z^2) + q^7*z*(-2 + z - z^2) - q^5*z*(3 + z^2) + 
        2*q^12*z^2*(2 + z + z^2) - q^11*z^2*(3 + 2*z^2) + 
        q^8*z*(-3 - 3*z + 2*z^2) + q^13*z^2*(-1 + 2*z + 4*z^2) + 
        q^4*(-1 - 2*z + 5*z^2) - q^9*z*(-2 + 4*z + z^3))*
       R1[{{2}, {{6, 0, 2}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((1 - q^3*(-1 + z)^2 - q^7*(-1 + z)*z^2 + q^11*z^3 - q^10*(-3 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 - 3*q^6*z*(1 + z) + 2*q^12*z^3*(1 + z) + 
        3*q^2*(2 + z) - q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^5*(z - 2*z^2) + 
        q^9*z^2*(2 + 4*z - z^2) - q^8*z*(-1 + z + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R1[{{2}, {{6, 0, 2}, {1, 0, 0}}}])/
      (q^4*z^2) - ((1 - 2*q^16*z^4 - 3*q^19*z^5 - q^20*z^5 - 
        2*q^17*z^4*(1 + z) - 2*q^13*z^2*(2 + z) + 4*q^2*(3 + z) - q*(6 + z) + 
        q^5*(3 + 3*z - 5*z^2) + q^7*z*(-10 + z - z^2) + q^6*z*(7 + z - z^2) + 
        q^15*z^3*(1 - 9*z + z^2) - q^3*(7 + 2*z + z^2) - 
        q^9*z^2*(-9 + 3*z + z^2) + q^8*z*(7 - 3*z + 2*z^2) + 
        q^11*z^2*(-1 - z + 2*z^2) + q^12*z^2*(4 + 3*z^2) + 
        q^4*(-3 - 7*z + 5*z^2) + q^10*z*(-1 - 4*z + 5*z^2) + 
        q^14*z^2*(1 - 2*z - z^2 + z^3) + q^18*(z^4 - 2*z^5))*
       R1[{{2}, {{6, 0, 2}, {1, 1, 0}}}])/(q^4*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 4*q^12*z^4 - 2*q^16*z^4 - q^17*z^4 + 
        q^13*(-6 + z)*z^4 + q^14*(-2 + z)*z^4 - 4*q^18*z^5 - 2*q^19*z^5 + 
        2*q^20*z^5 + q^21*z^5 + q*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R1[{{2}, {{6, 0, 2}, {1, 1, 1}}}])/(q^2*z^2) - 
     (q*(-1 + q + 2*q*z + q^7*(-1 + z)^2*z + q^13*(-7 + z)*z^4 + 4*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - q^12*z^4*(3 + z) - q^16*z^5*(3 + z) + 
        q^4*z*(-2 + z - z^2) - q^2*(-1 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^9*z^2*(-3 - 9*z + 2*z^2) + q^5*z*(-1 - 2*z + 2*z^2) + 
        q^3*(-1 + 2*z + 2*z^2) + q^6*(z + z^2 - z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(2 + 6*z + 2*z^2 + z^3) + 
        q^11*(z^2 + 2*z^3 - z^4))*R1[{{2}, {{6, 0, 2}, {1, 1, 2}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*(-1 + z)*z^4 + 
        3*q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + 2*q^20*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 - q^15*z^4*(3 + 2*z) + q^10*z^3*(-3 + 4*z) + 
        q^11*z^3*(-1 + 7*z) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^5*z*(-2 - z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^7*(2*z + 4*z^3 - 2*z^4))*
       R1[{{2}, {{6, 0, 2}, {1, 2, 0}}}])/(q^6*z^3) + 
     (q*(1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 6*q^19*z^5 + 
        q^18*(-7 + z)*z^5 + 3*q^21*z^6 + q^22*z^6 - q*(2 + z) + 
        2*q^17*z^5*(2 + z) + q^5*z*(4 + z) + q^20*z^5*(-1 + 2*z) + 
        q^16*z^5*(7 + 2*z) + 2*q^14*z^3*(2 + 3*z) + q^6*z*(-2 - z + z^2) + 
        q^15*z^4*(4 + 3*z + z^2) - 2*q^10*z^2*(1 - z + 2*z^2) - 
        q^7*z*(1 - 2*z - 7*z^2 + z^3) - q^11*z^2*(-2 + 2*z + 3*z^2 + z^3) - 
        q^8*z*(-1 + z + 2*z^3) + q^13*(z^2 + 5*z^4 - 3*z^5) - 
        q^12*(z^2 - 6*z^4 + 3*z^5))*R1[{{2}, {{6, 0, 2}, {1, 2, 2}}}])/z^2 - 
     ((-1 - q^5 + q^8*(-4 + z)*z + q^3*(-2 + z)*z - q^11*z^3 - 3*q^14*z^4 - 
        q^15*z^4 - 2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + 
        q^4*(3 + 4*z - 4*z^2) + q^10*z^2*(1 - 7*z + z^2) + 
        q^7*z*(4 - z + z^2) + q^6*z*(-1 + 2*z + z^2) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R1[{{2}, {{6, 0, 2}, {2, 0, 0}}}])/(q^4*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*z^5 - 3*q^17*z^5 - 3*q^18*z^5 + q^19*z^5 + q^20*z^5 + 
        q^15*z^4*(1 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R1[{{2}, {{6, 0, 2}, {2, 1, 0}}}])/(q^6*z^3) - 
     (q*(1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R1[{{2}, {{6, 0, 2}, {2, 1, 2}}}])/z^2 + 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 0, 2}, {2, 2, 0}}}])/z^2 + 
     (q^6*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(3 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R1[{{2}, {{6, 0, 2}, {2, 2, 1}}}])/z - 
     (q^3*(-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^13*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - q^18*z^5*(1 + z) + q*(2 + z) + 
        q^9*z^2*(-6 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^8*z*(-1 + 7*z + z^2) + q^10*z^2*(1 - 3*z + 2*z^2))*
       R1[{{2}, {{6, 0, 2}, {2, 2, 2}}}])/z^2 - q^23*(2 + q)*z^3*(-1 + q^4*z)*
      R1[{{2}, {{6, 0, 2}, {3, 2, 1}}}] - (-1 + q)*q^15*(-1 + q^4*z)*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{2}, {{6, 0, 2}, {3, 2, 2}}}] - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 + 2*q^14*z^4 - 2*q^18*z^5 + 
        q^17*(-8 + z)*z^5 - 4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - 
        q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - q^16*z^5*(6 + z) + 
        q^13*z^4*(7 + z) + q^15*z^4*(-1 + 4*z) - q^11*z^3*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(1 - 4*z + z^2) + 
        q^6*(z + z^2 - z^3))*R1[{{2}, {{6, 1, 2}, {-2, 0, 0}}}])/(q^7*z^4) + 
     (q^2*(2*(-1 + z) + q^6*(-1 + z)*z - q^2*(4 + z) - q^3*z*(4 + z) + 
        q^7*z^2*(-1 + 2*z) + q^5*z*(3 + 2*z) + q^4*(1 + 4*z - 5*z^2) + 
        q*(5 + 3*z - z^2))*R1[{{2}, {{6, 1, 2}, {-2, 1, 0}}}])/z - 
     ((-1 + q^3*(-2 + z)*z + q^5*z^2 + q^14*z^4 - q^15*z^4 - q^16*z^4 - 
        2*q^2*(2 + z) + q*(4 + z) + q^8*z*(-1 + 2*z) + q^6*z*(1 + 2*z) - 
        q^12*z^3*(1 + 3*z) + q^4*(1 + 2*z - 3*z^2) + 
        q^9*z^2*(-2 - 4*z + z^2) + q^10*z^2*(-1 - 3*z + z^2) + 
        q^7*z*(1 - z + z^2) - q^11*z^2*(-1 + 2*z + z^2) + q^13*(z^3 - 3*z^4))*
       R1[{{2}, {{6, 1, 2}, {-2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - q^2 + 3*q^3*(-1 + z)*z + q^10*(-1 + z)*z^3 - q^11*z^4 + 
        2*q^12*z^4 + q^13*z^4 + q*(2 + z) - q^6*z^2*(5 + z) + 
        q^9*z^2*(-1 + 2*z) + q^8*z^2*(5 + 2*z) - q^5*z*(7 + 3*z) + 
        q^7*z*(2 + 5*z - 7*z^2) + q^4*z*(7 + 2*z - z^2))*
       R1[{{2}, {{6, 1, 2}, {-1, 0, 0}}}])/(q*z^2) - 
     ((1 + 5*q^4*(-1 + z)*z - q^6*(-1 + z)*z^2 - 2*q^13*z^3 + 
        q^11*(-2 + z)*z^3 - q*(6 + z) + 3*q^10*z^2*(-1 + 2*z) + 
        q^12*z^3*(1 + 2*z) + q^2*(11 + 4*z) + q^5*(1 + 3*z - 4*z^2) - 
        q^7*z*(3 - 2*z + z^2) + q^8*z*(5 - 2*z + z^2) - q^3*(7 + z + z^2) - 
        q^9*z*(2 - 5*z - 2*z^2 + z^3))*R1[{{2}, {{6, 1, 2}, {0, 0, 0}}}])/
      (q^4*z^2) + q^6*z*(-2 - q^3 + q*(-3 + z) + q^2*(-3 + z) - 2*q^5*z - 
       3*q^6*z - 3*q^7*z - q^8*z + 4*q^10*z^2 + 2*q^11*z^2)*
      R1[{{2}, {{6, 1, 2}, {0, 1, 0}}}] + 
     ((-1 + q)*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R1[{{2}, {{6, 1, 2}, {0, 2, 0}}}])/z + 
     q^6*z*(2 + q^3 - q*(-3 + z) - q^2*(-3 + z) + 2*q^5*z + q^6*z - 
       2*q^10*z^2 + q^11*z^2 + q^12*z^2)*R1[{{2}, {{6, 1, 2}, {1, 0, 0}}}] - 
     ((-1 - q^2 - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^9*z^2 + 
        3*q^12*z^4 - q^14*z^4 + q*(2 + z) + q^10*z^2*(1 - 3*z + z^2) + 
        q^7*z*(4 + z + 2*z^2) - q^8*z*(2 - 3*z - 2*z^2 + z^3) + 
        q^11*(z^3 - 2*z^4))*R1[{{2}, {{6, 1, 2}, {1, 1, 0}}}])/z^2 + 
     (q*(1 - q^2*(-1 + z) + 7*q^3*z + 2*q^14*z^4 - 5*q^18*z^5 - q^19*z^5 + 
        q^17*(-4 + z)*z^5 + q^15*z^6 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        3*q^4*z*(3 + z) + q^16*z^5*(3 + z) + q^10*z^2*(-4 + 4*z - 5*z^2) + 
        q^6*z*(3 + 4*z - 3*z^2) - q^12*z^3*(-4 + z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^5*z*(3 - z + z^2) + q^9*z^2*(5 + z + z^2) - 
        q^11*z^2*(-2 + 6*z + z^2) - q^7*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^13*(z^3 + 2*z^4 - z^5))*R1[{{2}, {{6, 1, 2}, {1, 2, 0}}}])/z^2 + 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 1, 2}, {2, 0, 0}}}])/z^2 - 
     (q*(1 + q^2 + 2*q^5*z - q^3*(-1 + z)*z + q^4*z^2 + 4*q^9*z^3 - 
        2*q^18*z^5 + q^17*(-2 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        2*q^10*z^2*(1 + 2*z - 2*z^2) + q^7*z^2*(4 + 3*z - z^2) + 
        q^15*z^4*(1 + z + z^2) + q^16*z^4*(1 + 4*z + z^2) + 
        q^14*z^3*(3 + 7*z + z^2) + q^6*z*(-3 - 3*z + 2*z^2) + 
        q^12*z^2*(-2 + 3*z + 7*z^2 - 2*z^3) - q^13*z^2*(-1 + 3*z - 2*z^2 + 
          z^3) - q^11*z^2*(-1 + 3*z + z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 2*z^2 + z^3))*R1[{{2}, {{6, 1, 2}, {2, 1, 0}}}])/
      z^2 - (-1 + q)*q^20*(2 + q)*z^3*R1[{{2}, {{6, 1, 2}, {2, 2, 0}}}] - 
     (q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R1[{{2}, {{6, 1, 2}, {3, 0, 0}}}])/z + (-1 + q)^2*q^14*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R1[{{2}, {{6, 1, 2}, {3, 2, 0}}}] - 
     q^11*(2 + q)*(1 + q + q^2)*z^2*R1[{{2}, {{6, 2, 2}, {-1, 0, 0}}}] - 
     (q^3*(-1 + q^2*z + q^5*z + 2*q^7*(-1 + z)*z^2 - 2*q^8*z^3 - 3*q^9*z^3 - 
        q^10*z^3 + q*(1 + z) - q^4*(1 + 2*z) + q^3*(1 + z^2) + 
        q^6*z*(-1 + z + 2*z^2))*R1[{{2}, {{6, 2, 2}, {-1, 1, 0}}}])/z + 
     (q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^12*z^3 - 
        q^11*(-2 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^9*(z - 4*z^2) + q^8*z*(-2 + z - z^2) + q^10*z^2*(3 + 3*z - z^2) + 
        q^7*(z + z^3))*R1[{{2}, {{6, 2, 2}, {1, 0, 0}}}])/z - 
     q^15*(2 + q)*z^2*(-1 + q^3*z)*R1[{{2}, {{6, 2, 2}, {1, 1, 0}}}] + 
     ((-1 + q)*q^8*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R1[{{2}, {{6, 2, 2}, {2, 1, 0}}}])/z + 
     q^13*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
      R1[{{2}, {{6, 2, 2}, {3, 1, 0}}}] - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{-2, 1, 0}, {1, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{-1, 0, 0}, {1, 2, 2}}}])/
      (q^2*z^3) - ((-1 + q^4 - q^3*(1 + z))*
       R2[{{1}, {{-1, 1, 0}, {0, 1, 2}}}])/(q^3*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{-1, 1, 0}, {1, 2, 2}}}])/(q^4*z^4) + 
     ((-1 + q)*q*R2[{{1}, {{-1, 1, 0}, {2, 2, 2}}}])/z^2 - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{0, 0, 0}, {0, 1, 2}}}])/(q^3*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{0, 0, 0}, {1, 2, 2}}}])/(q^4*z^4) - 
     ((-1 + q)*q*R2[{{1}, {{0, 0, 0}, {2, 2, 2}}}])/z^2 - 
     ((-1 + q)*q*R2[{{1}, {{0, 0, 2}, {1, 2, 2}}}])/z - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{0, 1, 0}, {-2, 1, 2}}}])/
      (q^2*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R2[{{1}, {{0, 1, 0}, {-2, 2, 1}}}])/(q^2*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{0, 1, 0}, {0, 1, 2}}}])/(q^5*z^4) - 
     ((-1 + q)*R2[{{1}, {{0, 1, 0}, {1, 1, 2}}}])/(q*z^2) + 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{0, 1, 0}, {1, 2, 2}}}])/z - 
     ((-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{0, 1, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{0, 1, 1}, {-2, 1, 0}}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{0, 1, 1}, {-2, 1, 1}}}])/
      (q^3*z^3) - R2[{{1}, {{0, 1, 1}, {-1, 1, 0}}}]/(q*z) + 
     q*R2[{{1}, {{0, 1, 1}, {1, 2, 1}}}] - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{0, 1, 2}, {-2, 1, 1}}}])/
      (q^2*z^3) - ((1 - q^4 + q^3*(1 + z))*
       R2[{{1}, {{0, 1, 2}, {-2, 1, 2}}}])/(q^2*z^3) + 
     (q*R2[{{1}, {{0, 1, 2}, {-1, 2, 0}}}])/z + 
     q^2*R2[{{1}, {{0, 1, 2}, {1, 2, 1}}}] - 
     q^2*R2[{{1}, {{0, 1, 2}, {1, 2, 2}}}] + 
     R2[{{1}, {{0, 2, 0}, {-1, 1, 0}}}]/(q*z) - 
     (q*R2[{{1}, {{0, 2, 1}, {-1, 2, 0}}}])/z - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{1, 0, 0}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{1, 0, 0}, {-2, 2, 1}}}])/
      (q^2*z^3) + ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 0, 0}, {0, 1, 2}}}])/(q^5*z^4) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{1, 0, 0}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((1 - q)*R2[{{1}, {{1, 0, 0}, {1, 1, 2}}}])/(q*z^2) - 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{1, 0, 0}, {1, 2, 2}}}])/z - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{1, 0, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{1, 0, 1}, {-2, 1, 0}}}])/
      (q^3*z^3) - ((1 - q^4 + q^2*z^2 + q^3*(1 + z))*
       R2[{{1}, {{1, 0, 1}, {-2, 1, 1}}}])/(q^3*z^3) - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{1}, {{1, 0, 2}, {-2, 1, 1}}}])/(q^2*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{1, 0, 2}, {-2, 1, 2}}}])/
      (q^2*z^3) - ((1 - q)*R2[{{1}, {{1, 0, 2}, {0, 1, 2}}}])/z - 
     ((1 + q^2 - q^3*(-1 + z)*z - q*(2 + z))*
       R2[{{1}, {{1, 0, 2}, {1, 2, 2}}}])/(q*z^2) + 
     R2[{{1}, {{1, 1, 0}, {-2, 1, 1}}}]/(q*z) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 0}, {-2, 1, 2}}}])/(q^4*z^4) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 0}, {-2, 2, 1}}}])/(q^4*z^4) - 
     ((-1 + q)*R2[{{1}, {{1, 1, 0}, {-1, 1, 2}}}])/(q*z^2) - 
     ((-2 + q*(-1 + z))*R2[{{1}, {{1, 1, 0}, {0, 1, 2}}}])/z - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{1, 1, 0}, {1, 1, 2}}}])/(q^4*z^3) - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - q^10*z^4 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{1}, {{1, 1, 0}, {2, 2, 2}}}])/(q^4*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 1}, {-2, 1, 0}}}])/(q^5*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 1}, {-2, 1, 1}}}])/(q^5*z^4) - 
     ((-1 + q - z)*R2[{{1}, {{1, 1, 1}, {-1, 1, 0}}}])/(q^2*z^2) - 
     R2[{{1}, {{1, 1, 1}, {-1, 1, 1}}}] - R2[{{1}, {{1, 1, 1}, {0, 1, 1}}}] + 
     q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{1, 1, 1}, {3, 2, 2}}}] - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 2}, {-2, 1, 1}}}])/(q^4*z^4) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{1, 1, 2}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((1 - q + z)*R2[{{1}, {{1, 1, 2}, {-1, 2, 0}}}])/z^2 - 
     q*R2[{{1}, {{1, 1, 2}, {0, 1, 1}}}] + 
     q*R2[{{1}, {{1, 1, 2}, {0, 1, 2}}}] + 
     (q^2*(-1 + q - z)*R2[{{1}, {{1, 1, 2}, {1, 2, 1}}}])/z - 
     ((1 - q + z)*R2[{{1}, {{1, 2, 0}, {-1, 1, 0}}}])/(q^2*z^2) + 
     R2[{{1}, {{1, 2, 1}, {-2, 1, 0}}}]/z + 
     R2[{{1}, {{1, 2, 1}, {-1, 1, 0}}}] - 
     ((-1 + q - z)*R2[{{1}, {{1, 2, 1}, {-1, 2, 0}}}])/z^2 + 
     q*R2[{{1}, {{1, 2, 2}, {-1, 1, 0}}}] - 
     q*R2[{{1}, {{1, 2, 2}, {-1, 1, 1}}}] + 
     (q*R2[{{1}, {{2, 0, 0}, {-2, 1, 1}}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 0}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 0}, {-2, 2, 1}}}])/(q^4*z^4) - 
     ((1 + q^2 - q^4 + q^3*z)*R2[{{1}, {{2, 0, 0}, {-1, 1, 2}}}])/(q^3*z^2) - 
     ((2 + q - q*z)*R2[{{1}, {{2, 0, 0}, {0, 1, 2}}}])/z - 
     ((-1 + 3*q - q^4*(-2 + z)*z + q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 0}, {0, 2, 2}}}])/(q^4*z^3) - 
     ((-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{2, 0, 0}, {1, 1, 2}}}])/(q^4*z^3) - 
     q^2*R2[{{1}, {{2, 0, 0}, {1, 2, 1}}}] - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-2 + z)*z^3 + q^10*z^4 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{2, 0, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 0, 0}, {3, 2, 1}}}] - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 1}, {-2, 1, 0}}}])/(q^5*z^4) - 
     ((1 - 3*q + 2*q^4*(-1 + z)*z + q^6*z^3 - 2*q^8*z^3 - q^9*z^3 - 
        q^5*z^2*(1 + z) + q^2*(3 - 2*z - 2*z^2) - 
        q^3*(1 - 4*z + 2*z^2 + z^3))*R2[{{1}, {{2, 0, 1}, {-2, 1, 1}}}])/
      (q^5*z^4) - (q^2*R2[{{1}, {{2, 0, 1}, {-2, 1, 2}}}])/z - 
     q*R2[{{1}, {{2, 0, 1}, {-2, 2, 1}}}] + 
     R2[{{1}, {{2, 0, 1}, {-1, 1, 1}}}] + 
     q^2*R2[{{1}, {{2, 0, 1}, {1, 2, 1}}}] + 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 0, 1}, {3, 2, 1}}}] - 
     (q^2*R2[{{1}, {{2, 0, 2}, {-2, 1, 0}}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 2}, {-2, 1, 1}}}])/(q^4*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z - 2*q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + 2*z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{2, 0, 2}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((-1 + q)*R2[{{1}, {{2, 0, 2}, {-1, 1, 1}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z + q*(2 + z))*
       R2[{{1}, {{2, 0, 2}, {0, 1, 2}}}])/(q^2*z^2) - 
     q*R2[{{1}, {{2, 0, 2}, {0, 2, 0}}}] - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + 2*q^11*(-1 + z)*z^3 + q^15*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + q^17*z^5 + q*(1 + z) + 
        q^2*(1 + z) - q^13*z^4*(9 + z) - q^8*z*(1 - 5*z + z^2) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^10*z^2*(-1 - 2*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2))*
       R2[{{1}, {{2, 0, 2}, {1, 2, 2}}}])/(q^9*z^4) - 
     q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 0, 2}, {3, 2, 2}}}] - 
     ((1 - q + z)*R2[{{1}, {{2, 1, 0}, {-2, 1, 1}}}])/(q^2*z^2) - 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 0}, {-2, 1, 2}}}])/z + 
     (q*(-2 + q*(-1 + z) + z)*R2[{{1}, {{2, 1, 0}, {-2, 2, 1}}}])/z - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{2, 1, 0}, {-1, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-2 + z)*z^3 + q^10*z^4 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{2, 1, 0}, {1, 1, 2}}}])/(q^6*z^3) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(13 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-1 + 3*z) + q^20*z^5*(-1 + 9*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(6 + 5*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R2[{{1}, {{2, 1, 0}, {2, 2, 2}}}])/(q^16*z^6) - 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 0}, {3, 2, 2}}}] + 
     ((-3 + q^2 + q*(-1 + z) + z)*R2[{{1}, {{2, 1, 1}, {-2, 1, 0}}}])/z - 
     ((-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 1}, {-2, 1, 1}}}])/z - 
     ((-1 + q)*q*R2[{{1}, {{2, 1, 1}, {-2, 1, 2}}}])/z - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{2, 1, 1}, {-1, 1, 0}}}])/(q^5*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{2, 1, 1}, {1, 2, 1}}}])/(q*z^2) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 1}, {2, 1, 2}}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 1}, {2, 2, 1}}}] - 
     q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 1}, {3, 2, 1}}}] - 
     (q*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{2, 1, 1}, {4, 2, 2}}}])/z^2 - 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 2}, {-2, 1, 1}}}])/z + 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{2, 1, 2}, {-2, 1, 2}}}])/z - 
     q^2*R2[{{1}, {{2, 1, 2}, {-2, 2, 0}}}] - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R2[{{1}, {{2, 1, 2}, {-1, 2, 0}}}])/
      (q^3*z^3) - (q*(-1 + q - z)*R2[{{1}, {{2, 1, 2}, {0, 1, 1}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{2, 1, 2}, {1, 2, 1}}}])/z^2 + 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{2, 1, 2}, {1, 2, 2}}}])/z^2 - 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 2}, {3, 2, 1}}}] + 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{2, 1, 2}, {3, 2, 2}}}] - 
     R2[{{1}, {{2, 2, 0}, {-2, 1, 0}}}] - 
     ((-1 - q^2 + q*(2 + z))*R2[{{1}, {{2, 2, 0}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 - q*(2 + z))*R2[{{1}, {{2, 2, 0}, {-2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{2, 2, 0}, {-1, 1, 0}}}])/(q^5*z^3) - 
     ((1 - q + z)*R2[{{1}, {{2, 2, 1}, {-2, 1, 0}}}])/(q*z^2) + 
     q^2*R2[{{1}, {{2, 2, 1}, {-2, 1, 1}}}] + 
     q^2*R2[{{1}, {{2, 2, 1}, {-2, 2, 0}}}] - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R2[{{1}, {{2, 2, 1}, {-1, 2, 0}}}])/
      (q^3*z^3) + q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{2, 2, 1}, {1, 1, 1}}}] - 
     ((-1 + q)*q^2*R2[{{1}, {{2, 2, 2}, {-2, 1, 1}}}])/z - 
     (q*(1 - q + z)*R2[{{1}, {{2, 2, 2}, {-1, 1, 0}}}])/z - 
     ((1 - q + z)*R2[{{1}, {{3, 0, 0}, {-2, 1, 1}}}])/z^2 + 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{3, 0, 0}, {-2, 1, 2}}}])/z - 
     (q*(-2 + q*(-1 + z))*R2[{{1}, {{3, 0, 0}, {-2, 2, 1}}}])/z - 
     ((-1 + z + q^3*(-2 + z)*z - 2*q^7*z^3 - q^8*z^3 - q^4*z^2*(1 + z) - 
        2*q*(-1 + z + z^2) + q^2*(-1 + 3*z + z^2))*
       R2[{{1}, {{3, 0, 0}, {-1, 1, 2}}}])/(q^3*z^3) + 
     q*R2[{{1}, {{3, 0, 0}, {-1, 2, 1}}}] - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{3, 0, 0}, {-1, 2, 2}}}])/(q^2*z) + 
     q*R2[{{1}, {{3, 0, 0}, {0, 1, 1}}}] - 
     ((1 - q)*R2[{{1}, {{3, 0, 0}, {0, 1, 2}}}])/z + 
     2*q^2*R2[{{1}, {{3, 0, 0}, {0, 2, 2}}}] - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-2 + z)*z^3 - q^10*z^4 + 
        2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{1}, {{3, 0, 0}, {1, 1, 2}}}])/(q^6*z^3) - 
     q*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 0}, {1, 2, 1}}}] - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{3, 0, 0}, {1, 2, 2}}}])/(q*z^2) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 0}, {2, 1, 1}}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 0}, {2, 2, 0}}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{3, 0, 0}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(5 - 4*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^22*z^7 - 6*q^25*z^7 - 3*q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) + 
        q^21*z^5*(-3 - 17*z + z^2) - 2*q^9*z^2*(-4 - 5*z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^18*z^4*(-2 + z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-7 - 14*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) - q^20*z^4*(1 - 5*z + 10*z^2) + 
        q^6*(z + z^2 - z^3) + q^19*z^4*(2 - 6*z - 5*z^2 + z^3) + 
        q^16*z^3*(-2 + 12*z - 11*z^2 + 2*z^3))*
       R2[{{1}, {{3, 0, 0}, {2, 2, 2}}}])/(q^16*z^6) + 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^7*z^3 + q^2*(1 - 2*z - 2*z^2) - 
        q^5*z*(1 + z + z^2) + q^6*(z - z^3))*
       R2[{{1}, {{3, 0, 1}, {-2, 1, 1}}}])/(q^5*z^3) - 
     (q*(-1 + q - z)*R2[{{1}, {{3, 0, 1}, {-2, 1, 2}}}])/z^2 - 
     q^2*R2[{{1}, {{3, 0, 1}, {-2, 2, 0}}}] + 
     (q*(1 + q*(-1 + z) + z)*R2[{{1}, {{3, 0, 1}, {-2, 2, 1}}}])/z + 
     q*R2[{{1}, {{3, 0, 1}, {-1, 1, 0}}}] - 
     q*R2[{{1}, {{3, 0, 1}, {-1, 1, 1}}}] - 
     ((-1 + q)*R2[{{1}, {{3, 0, 1}, {0, 1, 0}}}])/(q*z) - 
     (q - z^(-1) + 1/(q*z))*R2[{{1}, {{3, 0, 1}, {0, 1, 1}}}] + 
     ((-1 + q^2 - 3*q^6*z^2 + 2*q^8*z^3 + q^9*z^3 + q*(1 + z) + 
        q^7*z^2*(1 + z) + q^5*z*(-1 + 2*z) + q^4*z*(-1 + 3*z) + 
        q^3*(-1 + z + z^2))*R2[{{1}, {{3, 0, 1}, {1, 2, 1}}}])/(q^2*z^2) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 1}, {2, 1, 1}}}] - 
     ((1 + q^2 + q^3*z^2 + q^6*(-2 + z)*z^2 + q^12*(-2 + z)*z^3 + 
        5*q^13*z^4 - 2*q^14*z^4 - 4*q^15*z^4 - q^16*z^4 - q*(2 + z) - 
        q^5*z*(2 + z) + q^11*z^3*(-1 + 2*z) + q^7*z*(-2 + 2*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^10*z^2*(-3 - 4*z + z^2) + 
        q^8*z*(3 - 4*z + 5*z^2) - q^9*z*(1 - 7*z - 4*z^2 + 2*z^3))*
       R2[{{1}, {{3, 0, 1}, {2, 2, 1}}}])/(q^6*z^3) + 
     (-1 + q)*q^3*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 1}, {3, 2, 1}}}] - 
     (q*(-1 + q - z)*R2[{{1}, {{3, 0, 2}, {-2, 1, 0}}}])/z^2 - 
     (q*(2 + q)*R2[{{1}, {{3, 0, 2}, {-2, 1, 1}}}])/z - 
     ((-1 - q^2*z + q*(2 + z) + q^3*(-1 - 2*z + z^2))*
       R2[{{1}, {{3, 0, 2}, {-2, 1, 2}}}])/(q*z^2) + 
     q*R2[{{1}, {{3, 0, 2}, {-1, 1, 0}}}] - 
     ((-1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{3, 0, 2}, {-1, 1, 1}}}])/(q^2*z^2) + 
     q^2*R2[{{1}, {{3, 0, 2}, {-1, 1, 2}}}] - 
     ((1 - q)*R2[{{1}, {{3, 0, 2}, {0, 1, 1}}}])/z - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + q^11*(3 - 2*z)*z^3 - q^15*z^4 - 
        q^14*(-2 + z)*z^4 + q^12*z^5 - 2*q^16*z^5 - q^17*z^5 - q*(1 + z) - 
        q^2*(1 + z) + q^13*z^4*(9 + z) + q^3*(1 + z - z^2) + 
        q^8*z*(1 - 5*z + z^2) - 2*q^9*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^10*(z^2 + z^3 - z^4))*
       R2[{{1}, {{3, 0, 2}, {0, 1, 2}}}])/(q^10*z^4) - 
     (q*(-1 + q - z)*R2[{{1}, {{3, 0, 2}, {0, 2, 0}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{1}, {{3, 0, 2}, {1, 2, 0}}}])/
      (q^3*z^2) + ((-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + 
        q^7*(-1 + z)*z^2 - q^8*z^3 + q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R2[{{1}, {{3, 0, 2}, {1, 2, 1}}}])/(q*z^2) - 
     ((1 + q^7*(-2 + z)*z - q^10*(-3 + z)*z^3 + 6*q^23*z^6 + q^24*z^6 - 
        q^22*(-5 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - 2*q^19*z^5*(1 + z) - 
        q^21*z^6*(5 + z) + q^13*z^4*(6 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^18*z^4*(-1 - z + z^2) - 
        q^20*z^5*(-1 + z + z^2) + q^12*z^3*(-2 - 7*z + 2*z^2) + 
        q^17*z^4*(-3 - 6*z + 2*z^2) + q^8*z*(1 - 6*z + 2*z^2) - 
        q^11*z^2*(1 + 2*z + 5*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 4*z - 4*z^2 + 2*z^3) + q^14*(z^3 + 2*z^4 - 2*z^5) + 
        q^15*(z^3 + 3*z^5))*R2[{{1}, {{3, 0, 2}, {1, 2, 2}}}])/(q^13*z^5) + 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 2}, {2, 1, 2}}}] - 
     ((1 + q^2 + q^5*z - q^3*(-1 + z)*z + q^4*z^2 + q^12*(-2 + z)*z^3 + 
        q^11*z^4 + q^13*z^4 - 2*q^14*z^4 - q^15*z^4 - q^6*z*(1 + z) - 
        q*(2 + z) - q^10*z^2*(3 + z) + q^8*z*(3 - 4*z - 2*z^2) + 
        q^7*z*(-2 + z - z^2) + q^9*z*(-1 + 7*z + 3*z^2))*
       R2[{{1}, {{3, 0, 2}, {2, 2, 1}}}])/(q^5*z^3) - 
     ((-1 - q^2 - q^3*z^2 - q^6*(-2 + z)*z^2 - q^12*(-2 + z)*z^3 - q^11*z^4 - 
        3*q^13*z^4 + 3*q^14*z^4 + 2*q^15*z^4 + q*(2 + z) + q^5*z*(2 + z) + 
        q^8*z*(-3 + 4*z - 3*z^2) + q^10*z^2*(3 + 2*z - z^2) + 
        q^4*z*(-3 - 3*z + z^2) + q^7*z*(2 - 2*z + 3*z^2) + 
        q^9*z*(1 - 7*z - 3*z^2 + z^3))*R2[{{1}, {{3, 0, 2}, {2, 2, 2}}}])/
      (q^5*z^3) + (-1 + q)*q^4*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 0, 2}, {3, 2, 1}}}] - (-1 + q)*q^4*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 0, 2}, {3, 2, 2}}}] - 
     ((-2 + q*(-1 + z))*R2[{{1}, {{3, 1, 0}, {-2, 1, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-1 + z)*z + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^6*z^2*(1 + z) + q^5*z*(1 + z)^2 + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{1}, {{3, 1, 0}, {-2, 1, 1}}}])/(q^5*z^3) + 
     ((-1 + q)*q*R2[{{1}, {{3, 1, 0}, {-2, 1, 2}}}])/z - 
     (q - q^2 - z^(-2) - 1/(q^2*z^2) + (2 + z)/(q*z^2))*
      R2[{{1}, {{3, 1, 0}, {-2, 2, 0}}}] - 
     ((1 - q^4 + 2*q^3*z + q^2*(1 + z))*R2[{{1}, {{3, 1, 0}, {-2, 2, 1}}}])/
      (q*z) - q*R2[{{1}, {{3, 1, 0}, {-1, 1, 0}}}] - 
     ((-1 + 2*q^5*z^2 + 2*q^6*z^2 + q^7*z^2 + q^8*(-2 + z)*z^3 + q^10*z^4 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{3, 1, 0}, {-1, 1, 2}}}])/(q^6*z^3) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 0}, {1, 1, 0}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(7 - 3*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - q^21*z^6*(13 + z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-6 - 5*z + z^2) - 2*q^9*z^2*(-4 - 5*z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^18*z^4*(-2 + z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-5 - 13*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-2 + 11*z - 11*z^2 + 2*z^3) + q^20*(z^5 - 9*z^6) + 
        q^22*(z^6 - 3*z^7))*R2[{{1}, {{3, 1, 0}, {1, 1, 2}}}])/(q^18*z^6) + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 0}, {2, 1, 2}}}] - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 3*z - z^2) - q^4*(-1 + 4*z + z^2))*
       R2[{{1}, {{3, 1, 0}, {2, 2, 0}}}])/(q*z^2) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 6*q^14*z^4 - 
        q^15*(-2 + z)*z^4 - 2*q^18*z^5 + 3*q^19*z^5 + 2*q^20*z^5 - 
        q*(2 + z) + q^9*z^2*(3 + 6*z - 2*z^2) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 4*z + 2*z^2))*R2[{{1}, {{3, 1, 0}, {2, 2, 1}}}])/
      (q^6*z^3) - ((1 - 4*q^13*z^2 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^6*z^2*(5 + z) - q^15*z^3*(1 + 3*z) - 
        q^8*z*(13 + 5*z) + q^14*z^3*(-3 + 7*z) + q^3*(-1 + z - z^2) - 
        q^12*z*(1 - 9*z + z^2) + q^9*z*(12 + z + z^2) + 
        q^7*(-1 + 4*z + 6*z^2 - 3*z^3) + q^5*(3 + 2*z - 4*z^2 + z^3) - 
        q^10*z*(8 - 3*z + 9*z^2 + z^3) + q^11*z*(4 - 7*z + 11*z^2 + z^3))*
       R2[{{1}, {{3, 1, 0}, {2, 2, 2}}}])/(q^8*z^3) - 
     (q*(1 - q^4*z + q^5*(-4 + z)*z^2 + q^6*(-1 + z)*z^2 - 2*q^9*z^3 - 
        5*q^10*z^3 + q^11*(-2 + z)*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 
        2*q^16*z^4 - q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{3, 1, 0}, {4, 2, 2}}}])/z^2 - 
     ((z - q*(1 + z) - q^4*(1 + z) + q^2*(1 + z + z^2) + q^3*(1 + z + z^2))*
       R2[{{1}, {{3, 1, 1}, {-2, 1, 0}}}])/(q^2*z^2) + 
     ((1 + q^3*(1 + 3*z) + q^4*(-1 + z^2))*
       R2[{{1}, {{3, 1, 1}, {-2, 1, 1}}}])/(q^2*z) - 
     ((1 + q^2 - q*(2 + z) + q^3*(z - 2*z^2))*
       R2[{{1}, {{3, 1, 1}, {-2, 1, 2}}}])/(q*z^2) + 
     q*R2[{{1}, {{3, 1, 1}, {-1, 1, 0}}}] + 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{3, 1, 1}, {0, 1, 1}}}])/(q^2*z^2) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 1}, {0, 1, 2}}}] + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 4*z + 2*z^2))*R2[{{1}, {{3, 1, 1}, {1, 1, 0}}}])/
      (q^7*z^3) + q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 1}, {1, 1, 1}}}] - 
     ((1 - 3*q^6*(-1 + z)*z - 2*q^11*z^2 + q^19*z^5 - 2*q^21*z^5 + 
        2*q^24*z^6 + q^25*z^6 - q^5*z*(3 + z) - q^20*z^5*(3 + z) - 
        q*(6 + z) + q^16*z^3*(-1 + 3*z) - q^17*z^4*(2 + 3*z) + 
        q^2*(6 + 4*z) + q^14*z^2*(3 - 2*z - 2*z^2) + q^3*(2 + 4*z - z^2) + 
        2*q^8*z*(2 - 2*z + z^2) - q^18*z^4*(-1 + z + z^2) - 
        q^7*z*(6 + z + z^2) + q^4*(-3 - 4*z + 5*z^2) + 
        q^12*z^2*(4 + 5*z + 5*z^2) - q^9*z*(2 - 5*z - 4*z^2 + z^3) + 
        q^15*z^2*(-1 + 2*z - z^2 + z^3) + q^13*z^2*(-4 - z + 2*z^2 + z^3) + 
        q^10*(z + 7*z^3 - z^4))*R2[{{1}, {{3, 1, 1}, {1, 2, 1}}}])/
      (q^8*z^3*(-1 + q^5*z)) + q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 1, 1}, {2, 1, 1}}}] - 
     ((-1 - q^2 - q^3*z^2 - q^11*z^3 + q^10*(-2 + z)*z^3 - q^14*z^5 - 
        2*q^17*z^5 + 3*q^18*z^5 + 2*q^19*z^5 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^9*z^2*(-3 - 4*z + z^2) + 
        q^4*z*(-3 - 3*z + z^2) + q^7*z*(2 - 2*z + 5*z^2) - 
        q^8*z*(1 - 4*z + 2*z^2 + z^3))*R2[{{1}, {{3, 1, 1}, {2, 2, 1}}}])/
      (q^5*z^3) - (-1 + q^2*(-4 + z) + q^3*(-1 + z) - z^(-2) + 1/(q^3*z^2) + 
       z^(-1) - q/z - 2*q^6*z - 5*q^7*z + q^8*(-2 + z)*z + 2*q^11*z^2 - 
       3*q^12*z^2 - 2*q^13*z^2 - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R2[{{1}, {{3, 1, 1}, {3, 1, 2}}}] - 
     (q*(-1 - z^(-2) + z^(-1)) + q^3*(-4 + z) + q^4*(-1 + z) + 1/(q^2*z^2) - 
       q^2/z - 2*q^7*z - 5*q^8*z + q^9*(-2 + z)*z + 2*q^12*z^2 - 3*q^13*z^2 - 
       2*q^14*z^2 + (3 + z)/z^2 - (3 + z)/(q*z^2))*
      R2[{{1}, {{3, 1, 1}, {3, 2, 1}}}] - 
     (q^4*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{3, 1, 1}, {3, 2, 2}}}])/z + 
     2*q^2*R2[{{1}, {{3, 1, 2}, {-2, 1, 0}}}] + 
     ((1 + q^3*z)*R2[{{1}, {{3, 1, 2}, {-2, 1, 1}}}])/(q*z) - 
     ((1 + q^3 - q^4 + 3*q^3*z)*R2[{{1}, {{3, 1, 2}, {-2, 1, 2}}}])/(q*z) - 
     (q^2*(-1 + q - z)*R2[{{1}, {{3, 1, 2}, {-2, 2, 0}}}])/z - 
     q^2*R2[{{1}, {{3, 1, 2}, {-1, 1, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*(3 - 2*z)*z^2 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z) + q^8*z^2*(1 - z + z^2))*
       R2[{{1}, {{3, 1, 2}, {-1, 2, 0}}}])/(q^3*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{3, 1, 2}, {0, 1, 1}}}])/(q*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{3, 1, 2}, {0, 1, 2}}}])/(q*z^2) - 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 2}, {1, 1, 1}}}] - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^17*(-1 + z)*z^5 - q^19*z^6 - 4*q^21*z^6 + 2*q^23*z^6 - 
        q^22*(-2 + z)*z^6 + 2*q^26*z^7 + q^27*z^7 + q*(2 + z) - 
        q^5*z*(3 + z) - q^18*z^5*(4 + z) - 2*q^12*z^3*(1 + 2*z) + 
        q^15*z^3*(-1 + z - 5*z^2) + q^13*z^3*(-3 - 8*z + z^2) + 
        q^9*z^2*(-5 - 3*z + z^2) + q^16*z^4*(-1 - 2*z + z^2) + 
        q^14*z^3*(3 - 2*z + z^2) - q^7*z*(-2 + z + z^2) + 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-1 + 6*z + 2*z^2) + 
        q^10*z^2*(2 - 4*z + 3*z^2) + q^20*(z^5 - z^7))*
       R2[{{1}, {{3, 1, 2}, {1, 2, 1}}}])/(q^14*z^5) - 
     ((-1 - q^5*z^3 - 4*q^16*z^5 + 4*q^19*z^6 + 6*q^20*z^6 + 2*q^21*z^6 + 
        q*(1 + z) - 6*q^10*z^3*(1 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^8*z*(1 - 4*z + z^2) + q^6*z*(-1 - 2*z + z^2) + 
        q^11*z^3*(2 - 2*z + z^2) - q^12*z^3*(2 + z + z^2) - 
        q^13*z^3*(-1 + 7*z + z^2) + q^14*z^4*(-1 - z + 2*z^2) + 
        q^9*z^2*(-4 - 7*z + 3*z^2) + q^7*z*(2 + 2*z + 3*z^2) + 
        q^15*(z^4 + z^6))*R2[{{1}, {{3, 1, 2}, {1, 2, 2}}}])/(q^8*z^4) + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 2}, {2, 1, 1}}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 1, 2}, {2, 1, 2}}}] - 
     q^3*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R2[{{1}, {{3, 1, 2}, {2, 2, 0}}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{3, 1, 2}, {2, 2, 1}}}])/(q*z^2) - 
     ((-1 + 2*z + q^6*z^2 - 2*q^9*z^3 - 3*q^10*z^3 + q^11*(-1 + z)*z^3 + 
        2*q^14*z^4 - 3*q^15*z^4 - 2*q^16*z^4 + q^5*z^2*(2 + z) - 
        q^2*(3 + z) + q^4*(z - 4*z^2) + q*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{3, 1, 2}, {2, 2, 2}}}])/(q*z^2) - 
     (q^4*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{3, 1, 2}, {4, 2, 2}}}])/z^2 - 
     ((-1 + q - z)*R2[{{1}, {{3, 2, 0}, {-2, 1, 0}}}])/z - 
     q^2*(-1 + z)*R2[{{1}, {{3, 2, 0}, {-2, 1, 1}}}] + 
     q^2*(-1 + z)*R2[{{1}, {{3, 2, 0}, {-2, 2, 0}}}] - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{3, 2, 0}, {1, 1, 0}}}])/(q^7*z^3) + 
     (-1 + q)*q^10*(2 + q)*z^2*R2[{{1}, {{3, 2, 0}, {1, 2, 0}}}] - 
     ((1 + q^5*z - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - q*(1 + z) + 
        6*q^9*z^2*(1 + z) + q^16*z^5*(2 + z) - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) - q^11*z^3*(7 + 6*z) - q^15*z^4*(4 - 2*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^12*z^3*(-2 - 5*z + 2*z^2) + 
        q^13*z^3*(3 + 7*z + 2*z^2) + q^10*z^2*(-2 + 10*z + 7*z^2) - 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3) - q^14*z^3*(1 - 8*z - 3*z^2 + z^3) + 
        q^7*z*(-2 - z - 2*z^2 + z^3) + q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{3, 2, 0}, {1, 2, 1}}}])/(q^9*z^4) + 
     q^2*R2[{{1}, {{3, 2, 1}, {-2, 0, 0}}}] - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + q^6*z^3*(3 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R2[{{1}, {{3, 2, 1}, {-2, 1, 0}}}])/
      (q^4*z^3) - (q^2*(1 + q*(-1 + z) + z)*
       R2[{{1}, {{3, 2, 1}, {-2, 1, 1}}}])/z + 
     (q^2*(-1 + q - z)*R2[{{1}, {{3, 2, 1}, {-2, 2, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{3, 2, 1}, {-1, 1, 0}}}])/(q^2*z^2) - 
     q*(2 + q - q*z - q^2*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 2, 1}, {-1, 1, 1}}}] + q^4*(3 + q - 2*z)*
      R2[{{1}, {{3, 2, 1}, {-1, 2, 0}}}] - q*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 2, 1}, {0, 1, 0}}}] - q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{3, 2, 1}, {1, 1, 0}}}] - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{3, 2, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     q^3*(-2 + q*(-3 + z) + q^2*(-1 + z) - 2*q^5*z - 5*q^6*z + 
       q^7*(-2 + z)*z + 2*q^10*z^2 - 3*q^11*z^2 - 2*q^12*z^2)*
      R2[{{1}, {{3, 2, 1}, {2, 2, 0}}}] - 
     (q^2*(-2 + q^2*z + q*(-1 + z^2))*R2[{{1}, {{3, 2, 2}, {-2, 1, 0}}}])/z - 
     ((1 - q*(2 + z) + q^2*(1 + 2*z) - q^3*z*(-2 + z + z^2))*
       R2[{{1}, {{3, 2, 2}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{3, 2, 2}, {-1, 1, 0}}}])/(q*z^2) + 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{1}, {{3, 2, 2}, {-1, 1, 1}}}])/(q*z^2) - 
     ((1 + q^5*z^3 + q^12*z^4 + 4*q^16*z^5 + q^17*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 - q*(1 + z) + q^13*z^4*(7 + z) - 
        q^2*(1 + 2*z) + q^15*z^4*(-1 + 3*z) + q^3*(1 + 3*z) + 
        q^10*z^3*(6 + 5*z) + q^8*z*(1 - 5*z + z^2) - 
        q^11*z^3*(1 - 4*z + z^2) - 2*q^9*z^2*(-2 - 3*z + z^2) - 
        q^14*z^4*(-2 + z + z^2) + q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3))*
       R2[{{1}, {{3, 2, 2}, {0, 2, 0}}}])/(q^8*z^4) - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 2, 2}, {1, 1, 0}}}] + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{3, 2, 2}, {1, 1, 1}}}] - 
     ((-1 - q^15*(-1 + z)*z^4 + q^16*z^5 + q^17*z^5 + q*(1 + z) - 
        q^5*z^2*(1 + z) - q^13*z^4*(9 + z) + q^2*(1 + 2*z) + 
        q^14*z^4*(-2 + 3*z) - q^3*(1 + 3*z) + q^11*z^3*(-1 + 4*z) - 
        q^9*z^2*(1 + 5*z) - q^8*z*(1 - 3*z + z^2) + q^7*z*(2 - z + z^2) - 
        q^12*z^3*(1 + z + z^2) + q^6*z*(-1 + z + 2*z^2) - q^10*(z^2 + z^4))*
       R2[{{1}, {{3, 2, 2}, {1, 2, 2}}}])/(q^4*z^3) - 
     ((-1 + 2*q + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z + z^2) + 
        q^2*(-1 + 2*z + 2*z^2) - q^3*(z + z^3))*
       R2[{{1}, {{4, 0, 0}, {-2, 1, 1}}}])/(q^3*z^3) - 
     ((1 + q^2 - q^4 + q^3*z)*R2[{{1}, {{4, 0, 0}, {-2, 1, 2}}}])/(q*z) + 
     ((1 + q^2 - q^4 + q^3*z)*R2[{{1}, {{4, 0, 0}, {-2, 2, 1}}}])/(q*z) - 
     ((1 - 2*q^5*z^2 - 2*q^6*z^2 - q^7*z^2 - q^8*(-4 + z)*z^3 - 
        q^9*(-1 + z)*z^3 - q^10*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{4, 0, 0}, {-1, 1, 2}}}])/(q^6*z^3) - 
     ((1 - q)*R2[{{1}, {{4, 0, 0}, {-1, 2, 0}}}])/(q*z) - 
     ((-1 + 3*q - q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{4, 0, 0}, {-1, 2, 2}}}])/(q^2*z^2) - 
     (-3 + q*(-4 + z) + q^2*(-1 + z) - 4*q^5*z - 2*q^6*z)*
      R2[{{1}, {{4, 0, 0}, {0, 1, 1}}}] - 
     ((-1 - q^2 + q*(2 + z) + q^3*z*(-1 + 2*z))*
       R2[{{1}, {{4, 0, 0}, {0, 1, 2}}}])/(q^2*z^2) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 0, 0}, {0, 2, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*(-1 + z)*z^2 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + 2*q^8*z^2*(1 + z) - q^9*z^2*(1 + z) + 
        q*(2 + z))*R2[{{1}, {{4, 0, 0}, {0, 2, 2}}}])/(q^6*z^3) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 0, 0}, {1, 1, 0}}}] - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 0, 0}, {1, 1, 1}}}])/(q^5*z^2) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(13 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-1 + 3*z) + q^20*z^5*(-1 + 9*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(6 + 5*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R2[{{1}, {{4, 0, 0}, {1, 1, 2}}}])/(q^18*z^6) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{4, 0, 0}, {1, 2, 0}}}])/(q^4*z^2) + 
     ((1 + q^2 + q^3*z + q^4*z^2 + q^6*z^2 - q^7*z^2*(1 + z) - q*(2 + z))*
       R2[{{1}, {{4, 0, 0}, {1, 2, 1}}}])/(q^2*z^2) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + q^11*(2 - 3*z)*z^3 - q^14*(-3 + z)*z^4 + 
        q^12*z^5 - 2*q^16*z^5 - q^17*z^5 - 2*q^20*z^6 - 3*q^21*z^6 - 
        q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^15*z^4*(1 + z) + 
        2*q^13*z^4*(5 + z) + q^3*(1 + z - z^2) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-1 - 3*z + z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^10*(z^2 + 2*z^3 - z^4))*R2[{{1}, {{4, 0, 0}, {1, 2, 2}}}])/
      (q^9*z^4) - q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 0}, {2, 1, 2}}}] + 
     q^2*(2 - q*(-3 + z) - q^2*(-1 + z) + 4*q^5*z + q^7*z - q^6*(-4 + z)*z - 
       2*q^9*z^2 + 3*q^10*z^2 + 2*q^11*z^2)*
      R2[{{1}, {{4, 0, 0}, {2, 2, 1}}}] - 
     ((-1 + 4*q^13*z^2 + q^14*(3 - 7*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + 
        q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 2*q^8*z*(5 + 2*z) - 
        q^9*z*(11 + 2*z) + q^15*z^3*(1 + 3*z) + q^3*(1 - z + z^2) - 
        q^6*z*(1 + 3*z + z^2) + q^12*z*(1 - 9*z + 2*z^2) - 
        q^5*(3 + 2*z - 4*z^2 + z^3) + q^10*z*(8 - 2*z + 7*z^2 + z^3) - 
        q^11*z*(4 - 7*z + 8*z^2 + z^3) + q^7*(1 - z - 4*z^2 + 2*z^3))*
       R2[{{1}, {{4, 0, 0}, {2, 2, 2}}}])/(q^8*z^3) + 
     (q^3*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{4, 0, 0}, {3, 2, 1}}}])/z - 
     ((-1 + q)*R2[{{1}, {{4, 0, 1}, {-2, 1, 0}}}])/z - 
     ((1 - 2*q - q^6*z^3 - q^7*z^3 + q^3*z*(1 + z) + q^2*(1 - 2*z - 2*z^2) + 
        q^4*z*(2 + z + z^2) + q^5*z*(-1 + z^3))*
       R2[{{1}, {{4, 0, 1}, {-2, 1, 1}}}])/(q^3*z^3) + 
     ((-1 + q)*(1 - q + 2*q^5*z^3 + q^6*z^3 - 2*q^2*z*(1 + z) - 
        q^3*z*(1 + 2*z) + q^4*(z + 2*z^3))*
       R2[{{1}, {{4, 0, 1}, {-2, 1, 2}}}])/(q^2*z^3) + 
     ((-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + q^3*z*(-1 + 3*z) + 
        q^2*(-1 + z + 2*z^2))*R2[{{1}, {{4, 0, 1}, {-2, 2, 1}}}])/(q*z^2) - 
     q^2*(-1 + z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 0}}}] + 
     q^2*(-1 + z)*R2[{{1}, {{4, 0, 1}, {-1, 1, 1}}}] - 
     ((1 + q^2 + 3*q^3*z + q^4*(-1 + z)*z - q^6*z^3 - q^7*z^3 - 2*q*(1 + z))*
       R2[{{1}, {{4, 0, 1}, {-1, 2, 0}}}])/(q^2*z^2) - 
     ((-1 + q^2 - 3*q^6*z^2 + 4*q^8*z^3 + 2*q^9*z^3 + q*(1 + z) + 
        q^7*z^2*(1 + z) + q^5*z*(-1 + 2*z) - q^4*z*(1 - 4*z + z^2) + 
        q^3*(-1 + z + 3*z^2))*R2[{{1}, {{4, 0, 1}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R2[{{1}, {{4, 0, 1}, {1, 1, 0}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^3*z^2 + q^10*z^4 - q^11*z^4 - 2*q^12*z^4 - 5*q^13*z^4 - 
        2*q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{1}, {{4, 0, 1}, {1, 1, 1}}}])/
      (q^8*z^3) - ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - 2*q^10*z^3 + 
        q^11*(-1 + z)*z^3 - 2*q^15*z^4 - q^16*z^4 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 0}}}])/(q^4*z^2) - 
     ((-1 + 9*q^5*z - q^11*(-7 + z)*z^2 - q^20*z^6 + q^22*z^6 - 2*q^23*z^6 - 
        q^24*z^6 - 3*q^19*z^4*(1 + z) + q^21*z^5*(2 + z) + q*(6 + z) - 
        2*q^2*(3 + 2*z) + q^8*z*(-4 + 8*z - 7*z^2) + q^4*(3 + 3*z - 5*z^2) + 
        q^17*z^3*(3 + 4*z - 2*z^2) + 2*q^7*z*(5 + z^2) + 
        q^3*(-2 - 4*z + z^2) + q^6*z*(-12 - 2*z + z^2) - 
        q^18*z^3*(2 + z + 2*z^2) - q^12*z^2*(13 + 6*z + 4*z^2) + 
        q^10*z*(-1 - 5*z^2 + z^3) + q^14*z^2*(-3 + 6*z - 5*z^2 + z^3) + 
        q^13*z^2*(8 - 2*z - 2*z^2 + z^3) + q^9*z*(2 - 5*z + z^2 + z^3) + 
        q^15*z^2*(1 - 2*z + 5*z^2 + z^3) + q^16*(z^3 - 3*z^4 - 3*z^5))*
       R2[{{1}, {{4, 0, 1}, {1, 2, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     (-1 + q)*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 1}, {2, 1, 1}}}] - 
     ((1 + q*(-6 + z) - 2*q^8*(-1 + z)*z + 5*q^6*z^2 - q^10*(-6 + z)*z^3 - 
        q^11*(-6 + z)*z^3 + q^14*z^4 + 4*q^15*z^4 + 2*q^16*z^4 + 
        2*q^12*z^3*(2 + z) + q^13*z^3*(-1 + 2*z) + q^4*z*(-4 + 5*z) + 
        q^5*(z - 4*z^2) + q^3*(-4 + z - z^2) + q^9*z^2*(3 + 2*z - z^2) + 
        q^2*(9 + 5*z - z^2) - 3*q^7*z*(1 - z + z^2))*
       R2[{{1}, {{4, 0, 1}, {2, 2, 1}}}])/(q^3*z^2) - 
     (-2*q^4 + q*(-4 + z) - q^3*(-1 + z) + 1/(q^4*z^2) - z^(-1) - 5*q^6*z + 
       q^8*z - 2*q^9*z + q^7*z^2 - 3*q^11*z^2 - 2*q^12*z^2 + q^2*(1 + z) - 
       q^5*(1 + z) - (3 + z)/(q^3*z^2) + (3 + z)/(q^2*z^2) + 
       q^10*z*(-1 + 2*z) + (-1 + z - z^2)/(q*z^2))*
      R2[{{1}, {{4, 0, 1}, {3, 2, 1}}}] + 
     ((-1 + q)*(1 - q + 2*q^5*z^3 + q^6*z^3 - 2*q^2*z*(1 + z) - 
        q^3*z*(1 + 2*z) + q^4*(z + 2*z^3))*
       R2[{{1}, {{4, 0, 2}, {-2, 1, 0}}}])/(q^2*z^3) - 
     ((1 + q^2 + q^4*z - q^3*(1 + z))*R2[{{1}, {{4, 0, 2}, {-2, 1, 1}}}])/
      (q*z) - ((1 + q^4*z + q^6*z + q^8*(3 - 5*z)*z + q^5*z^2 - q^15*z^4 - 
        q^14*(-3 + z)*z^4 - 2*q^16*z^5 - q^17*z^5 - q*(1 + z) - q^2*(1 + z) + 
        q^13*z^4*(10 + z) + q^3*(1 + z - z^2) - q^7*z*(3 - 2*z + z^2) - 
        q^11*z^2*(2 + 7*z^2) + q^12*z^2*(1 + z + z^3) - 
        q^9*z*(1 - 4*z - 8*z^2 + 2*z^3) + q^10*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 0, 2}, {-2, 1, 2}}}])/(q^9*z^4) - 
     (q*(1 - q + z)*R2[{{1}, {{4, 0, 2}, {-1, 1, 0}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 2*q^11*z^3 - 2*q^12*z^4 - 2*q^14*z^4 + 
        q^15*z^4 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(8 + z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R2[{{1}, {{4, 0, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     q^3*(-1 + z)*R2[{{1}, {{4, 0, 2}, {-1, 1, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{1}, {{4, 0, 2}, {0, 1, 0}}}])/
      (q^4*z^2) - ((-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + 
        q^7*(-1 + z)*z^2 - q^8*z^3 + q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R2[{{1}, {{4, 0, 2}, {0, 1, 1}}}])/
      (q^2*z^2) - ((-1 - q^7*(-2 + z)*z + q^10*(-3 + z)*z^3 - 6*q^23*z^6 - 
        q^24*z^6 + q^22*(-5 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 2*q^19*z^5*(1 + z) + 
        q^21*z^6*(4 + z) - q^13*z^4*(6 + z) + q^17*z^4*(3 + 6*z - 2*z^2) + 
        q^12*z^3*(2 + 7*z - 2*z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^20*z^5*(-1 - z + z^2) + 
        q^9*z^2*(-6 - 9*z + 2*z^2) - q^8*z*(1 - 6*z + 2*z^2) + 
        q^14*z^3*(-1 - 2*z + 2*z^2) + q^11*z^2*(1 + 2*z + 5*z^2) - 
        q^16*z^3*(-1 + 4*z - 3*z^2 + z^3) - q^15*(z^3 + 5*z^5) + 
        q^18*(z^4 + z^5 - z^6))*R2[{{1}, {{4, 0, 2}, {0, 1, 2}}}])/
      (q^14*z^5) - ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 
        2*q^4*z*(1 + z) + q^2*(1 - 2*z - 2*z^2))*
       R2[{{1}, {{4, 0, 2}, {0, 2, 0}}}])/(q*z^2) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z) + q^7*z*(-2 + z - z^2) + 
        q^8*(z - 4*z^2 - 2*z^3))*R2[{{1}, {{4, 0, 2}, {1, 1, 1}}}])/
      (q^7*z^3) - ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 
        2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^9*z^2*(3 + 4*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 3*z^2))*R2[{{1}, {{4, 0, 2}, {1, 1, 2}}}])/
      (q^7*z^3) - ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z + 3*q^24*z^7 + 
        2*q^25*z^7 - 6*q^26*z^7 - 5*q^27*z^7 - q^28*z^7 - q*(2 + z) + 
        q^5*z*(3 + z) - q^22*z^5*(1 + 2*z) - q^23*z^6*(2 + 3*z) + 
        q^18*z^5*(4 + 3*z) + q^19*z^5*(8 + 7*z) + 
        q^16*z^3*(4 + 10*z - 5*z^2) + q^9*z^2*(5 + z - z^2) + 
        q^17*z^4*(5 + z - z^2) + q^7*z*(-2 + z^2) - q^20*z^5*(-8 + z + z^2) - 
        2*q^11*z^2*(-1 + 2*z + 2*z^2) - q^8*z*(1 + 8*z + 2*z^2) + 
        q^6*(z + z^2 - z^3) - q^13*z^2*(1 - 7*z - 8*z^2 + z^3) + 
        q^12*z^2*(1 + 2*z + z^2 + 2*z^3) + q^10*(z + 6*z^3 - 2*z^4) - 
        q^14*z^2*(1 + 9*z - 2*z^2 - 2*z^3 + z^4) + 
        q^15*(z^2 + 7*z^4 + 3*z^5 - z^6) + q^21*(z^5 + 3*z^6 - z^7))*
       R2[{{1}, {{4, 0, 2}, {1, 2, 1}}}])/(q^14*z^5) - 
     ((1 + q^5*z^3 - 2*q^19*z^6 - 5*q^20*z^6 - 2*q^21*z^6 - q*(1 + z) + 
        q^16*z^5*(2 + z) - q^15*z^5*(4 + z) + q^11*z^3*(-1 + 2*z) - 
        q^2*(1 + 2*z) + q^10*z^3*(7 + 2*z) + q^3*(1 + 3*z) + 
        q^8*(z - 7*z^2) + q^7*z*(-2 + z - 2*z^2) + 
        q^9*z^2*(5 + 6*z - 2*z^2) + q^13*z^3*(-2 + 6*z + z^2) + 
        q^6*(z + z^2 - z^3) + q^12*(z^3 + z^5) + q^14*(z^3 + 2*z^4 - z^6))*
       R2[{{1}, {{4, 0, 2}, {1, 2, 2}}}])/(q^8*z^4) - 
     (-1 + q)*q*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 0, 2}, {2, 1, 1}}}] + (-1 + q)*q*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 0, 2}, {2, 1, 2}}}] - 
     ((1 + q*(-6 + z) - 2*q^8*(-1 + z)*z - q^6*(-2 + z)*z^2 + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) + 
        q^13*z^3*(-1 + 2*z) + q^4*z*(-4 + 5*z) + q^5*(z - 2*z^2) + 
        q^3*(-4 + z - z^2) + q^7*z*(-3 + z - z^2) + q^9*z^2*(3 + 2*z - z^2) + 
        q^2*(9 + 5*z - z^2))*R2[{{1}, {{4, 0, 2}, {2, 2, 1}}}])/(q^2*z^2) - 
     ((-1 - q*(-6 + z) + q^4*(4 - 5*z)*z + 2*q^8*(-1 + z)*z + 
        q^6*(-4 + z)*z^2 + q^10*(-8 + z)*z^3 + q^11*(-5 + z)*z^3 - q^14*z^4 - 
        4*q^15*z^4 - 2*q^16*z^4 + q^5*z*(-1 + 2*z) - q^12*z^3*(3 + 2*z) + 
        q^2*(-9 - 5*z + z^2) + q^9*z^2*(-3 - 2*z + z^2) + q^3*(4 - z + z^2) + 
        q^7*z*(3 - 2*z + 2*z^2) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 0, 2}, {2, 2, 2}}}])/(q^2*z^2) + 
     (q^4*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 0, 2}, {4, 2, 2}}}])/z^2 - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{1}, {{4, 1, 0}, {-2, 1, 0}}}])/(q^2*z) - 
     ((-1 - 2*q^7*(-1 + z)*z - 7*q^13*z^4 + 2*q^18*z^5 - q^17*(-8 + z)*z^5 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^15*z^5*(1 + z) + q^16*z^5*(7 + z) + 
        q^10*z^3*(-3 + 2*z) + q^14*z^4*(-1 + 4*z) + q^11*z^3*(1 + 5*z) - 
        q^8*z*(1 - 6*z + z^2) - q^12*z^3*(1 - 4*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2))*R2[{{1}, {{4, 1, 0}, {-2, 1, 1}}}])/
      (q^13*z^5) - ((-1 + q*(2 + z) + q^3*z*(-1 + 2*z) + q^2*(-1 + z^2))*
       R2[{{1}, {{4, 1, 0}, {-2, 1, 2}}}])/(q*z^2) - 
     ((-1 - q*(-2 + z) + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + q^6*z^3 - 
        2*q^7*z^3 - q^8*z^3 + q^2*(-1 + 3*z + 2*z^2))*
       R2[{{1}, {{4, 1, 0}, {-2, 2, 1}}}])/z^2 - q*(-1 + q^4 - q^3*(1 + z))*
      R2[{{1}, {{4, 1, 0}, {-2, 2, 2}}}] - 
     (1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 0}, {-1, 1, 0}}}] - 
     ((1 + q^7*(-2 + z)*z - q^10*(-1 + z)^2*z^2 + q^23*(7 - 3*z)*z^6 - 
        q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^4*z*(1 + z) + q^5*z*(1 + z) - q^21*z^6*(13 + z) + 
        q^14*z^3*(-3 + 5*z - 6*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-6 - 5*z + z^2) - 2*q^9*z^2*(-4 - 5*z + z^2) + 
        2*q^13*z^3*(3 + 3*z + z^2) + q^8*z*(1 - 7*z + 2*z^2) + 
        q^18*z^4*(-2 + z + 2*z^2) + q^12*z^3*(-10 - 12*z + 3*z^2) + 
        q^17*z^4*(-5 - 13*z + 5*z^2) - q^11*z^2*(1 - 2*z + 5*z^2) + 
        q^15*z^3*(4 - 5*z + 7*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-2 + 11*z - 11*z^2 + 2*z^3) + q^20*(z^5 - 9*z^6) + 
        q^22*(z^6 - 3*z^7))*R2[{{1}, {{4, 1, 0}, {-1, 1, 2}}}])/(q^18*z^6) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{4, 1, 0}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R2[{{1}, {{4, 1, 0}, {0, 1, 1}}}])/(q^3*z^2) + 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 1, 0}, {0, 1, 2}}}] - 
     ((1 + 2*q^3 + q^6*(-1 + z)*z^2 - 2*q^9*z^3 - q^10*z^3 - q*(2 + z) - 
        q^7*z^2*(2 + z) + q^5*z*(-3 - 3*z + z^2) + q^4*(-1 + 4*z + z^2))*
       R2[{{1}, {{4, 1, 0}, {1, 1, 0}}}])/(q^3*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 6*q^14*z^4 - 
        q^15*(-2 + z)*z^4 - 2*q^18*z^5 + 3*q^19*z^5 + 2*q^20*z^5 - 
        q*(2 + z) + q^9*z^2*(3 + 6*z - 2*z^2) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 4*z + 2*z^2))*R2[{{1}, {{4, 1, 0}, {1, 1, 1}}}])/
      (q^8*z^3) - ((-1 + 4*q^13*z^2 + q^14*(3 - 7*z)*z^3 + 6*q^16*z^4 + 
        2*q^17*z^4 + q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) - 
        q^6*z^2*(5 + z) + q^15*z^3*(1 + 3*z) + q^8*z*(13 + 5*z) + 
        q^12*z*(1 - 9*z + z^2) + q^3*(1 - z + z^2) - q^9*z*(12 + z + z^2) - 
        q^5*(3 + 2*z - 4*z^2 + z^3) + q^10*z*(8 - 3*z + 9*z^2 + z^3) - 
        q^11*z*(4 - 7*z + 11*z^2 + z^3) + q^7*(1 - 4*z - 6*z^2 + 3*z^3))*
       R2[{{1}, {{4, 1, 0}, {1, 1, 2}}}])/(q^10*z^3) - 
     ((1 + q^2*(1 - 2*z) + z + 3*q^6*z^2 + 3*q^7*z^3 + q^8*z^4 + q^9*z^4 + 
        q^3*z*(6 + z) + q^4*z*(-4 + z^2) + q^5*z*(1 - 6*z + z^2) - 
        q*(2 + 2*z + z^2))*R2[{{1}, {{4, 1, 0}, {1, 2, 1}}}])/z^2 - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{4, 1, 0}, {2, 2, 1}}}])/z^2 - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 0}, {2, 2, 2}}}])/(q^3*z^2) - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 0}, {3, 1, 2}}}])/(q^3*z^2) - 
     (-(q^3*(-4 + z)) - q^4*(-1 + z) - 1/(q^2*z^2) + q^2/z + 2*q^7*z + 
       5*q^8*z - q^9*(-2 + z)*z - 2*q^12*z^2 + 3*q^13*z^2 + 2*q^14*z^2 - 
       (3 + z)/z^2 + (3 + z)/(q*z^2) + (q*(1 - z + z^2))/z^2)*
      R2[{{1}, {{4, 1, 0}, {3, 2, 1}}}] - 
     ((1 - 2*q + q^8*z^3 + q^9*z^3 - 2*q^10*z^4 - q^11*z^4 - 
        2*q^2*z*(1 + z) + q^3*(2 + z - z^2) - q^5*z*(2 - 2*z + z^2) + 
        q^4*(-1 + 4*z + 3*z^2) - q^6*z*(2 + 4*z + 3*z^2) + q^7*(z - z^3))*
       R2[{{1}, {{4, 1, 1}, {-2, 1, 0}}}])/(q^4*z^3) - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 + q^12*(-2 + z)^2*z^3 - 
        7*q^16*z^5 - 2*q^18*z^5 + q^17*(-9 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) + q^15*z^4*(1 + z) - 2*q^11*z^3*(1 + 2*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) - q^14*z^3*(-1 + 2*z + z^2) + 
        3*q^13*z^3*(-1 + 3*z + z^2) + q^6*(z + z^2 - z^3))*
       R2[{{1}, {{4, 1, 1}, {-2, 1, 1}}}])/(q^13*z^5) - 
     ((1 + q^7*(-2 + z)*z + 2*q^14*z^5 - q^18*z^5 + 2*q^17*(-5 + z)*z^5 + 
        2*q^19*z^6 + q^20*z^6 - 4*q^21*z^6 - 2*q^22*z^6 - q*(1 + z) - 
        q^2*(1 + z) + 2*q^5*z*(1 + z) - 2*q^16*z^5*(8 + z) + 
        q^8*(z - 6*z^2) + q^9*z^2*(3 + 7*z - 2*z^2) + q^3*(1 + z - z^2) + 
        q^10*z^2*(2 + z - z^2) - q^15*z^4*(1 - z + z^2) + 
        q^13*z^3*(-1 + 5*z + 2*z^2) + q^12*z^3*(-1 - 10*z + 3*z^2) - 
        q^11*z^2*(1 - 4*z + 5*z^2))*R2[{{1}, {{4, 1, 1}, {-2, 1, 2}}}])/
      (q^12*z^5) + q^4*z*R2[{{1}, {{4, 1, 1}, {-2, 2, 1}}}] + 
     ((1 + q^2 + q^6*z + q^7*(-2 + z)*z - q^3*(-1 + z)*z + q^4*z^2 + 
        q^11*z^3 - q^10*(-2 + z)*z^3 + 4*q^12*z^4 + 4*q^13*z^4 + q^14*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^8*z*(1 - 4*z + 3*z^2))*
       R2[{{1}, {{4, 1, 1}, {-1, 1, 0}}}])/(q^7*z^3) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{4, 1, 1}, {-1, 1, 1}}}] - 
     ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 
        5*q^13*z^4 + 2*q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^9*z^2*(3 + 5*z - 2*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{1}, {{4, 1, 1}, {0, 1, 0}}}])/
      (q^8*z^3) - ((-1 + 3*q^6*(-1 + z)*z - q^19*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 + q^20*z^5*(1 + z) + q^5*z*(3 + z) + 
        q*(6 + z) - 2*q^2*(3 + 2*z) + q^17*z^4*(2 + 3*z) + 
        q^4*(3 + 4*z - 5*z^2) + q^11*z^2*(2 + z - z^2) + 
        q^3*(-2 - 4*z + z^2) + q^16*z^3*(1 - 3*z + z^2) - 
        2*q^8*z*(2 - 2*z + z^2) + q^18*z^4*(-1 + z + z^2) + 
        q^7*z*(6 + z + z^2) + q^14*z^2*(-3 + 2*z + 2*z^2) - 
        q^12*z^2*(4 + 5*z + 5*z^2) + q^13*z^2*(4 + z - 2*z^2 - z^3) + 
        q^10*z*(-1 - 5*z^2 + z^3) + q^9*z*(2 - 5*z - 4*z^2 + z^3) + 
        q^15*(z^2 - 2*z^3 + z^4 - z^5))*R2[{{1}, {{4, 1, 1}, {0, 1, 1}}}])/
      (q^9*z^3*(-1 + q^5*z)) + (-1 + q)*(1 + q)*(2 + q - q*z + 2*q^5*z + 
       q^6*z)*R2[{{1}, {{4, 1, 1}, {1, 1, 0}}}] - 
     ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + q^14*z^5 + 
        2*q^17*z^5 - 3*q^18*z^5 - 2*q^19*z^5 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 5*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^9*z^2*(3 + 4*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 2*z^2 + z^3))*R2[{{1}, {{4, 1, 1}, {1, 1, 1}}}])/
      (q^7*z^3) - (-4 + q*(-1 + z) + 1/(q^5*z^2) - 1/(q*z) + z - 2*q^4*z - 
       5*q^5*z + q^6*(-2 + z)*z + 2*q^9*z^2 - 3*q^10*z^2 - 2*q^11*z^2 - 
       (3 + z)/(q^4*z^2) + (3 + z)/(q^3*z^2) + (-1 + z - z^2)/(q^2*z^2))*
      R2[{{1}, {{4, 1, 1}, {1, 1, 2}}}] - 
     ((1 + q^2 + q^4*(1 - 2*z) - q^3*(-1 + z)^2 - 3*q^20*z^6 + q^22*z^6 + 
        2*q^23*z^6 + q^24*z^6 - q^15*z^4*(1 + z) + q^18*z^4*(1 + z)^2 - 
        q*(2 + z) + q^16*z^4*(-7 + 2*z) + q^19*z^5*(1 + 3*z) + 
        q^17*z^4*(-2 + z^2) - q^13*z^3*(6 - 5*z + z^2) + 
        q^7*z*(-3 + 4*z + 2*z^2) + q^5*(1 + 4*z + 2*z^2) - 
        q^12*z^2*(5 + 3*z - 8*z^2 + z^3) - q^9*z*(1 - 7*z - 4*z^2 + z^3) - 
        q^8*z*(-1 + 10*z + z^2 + z^3) - q^6*(1 + z + z^2 + 2*z^3) + 
        q^10*z*(2 - 3*z + 7*z^2 - 7*z^3 + z^4) + 
        q^11*z*(-1 + 7*z - 6*z^2 + 2*z^3 + z^4) + q^14*(z^4 - 3*z^5))*
       R2[{{1}, {{4, 1, 1}, {1, 2, 1}}}])/(q^10*z^4) - 
     (4 + q - 1/(q^5*z^2) + 1/(q*z) - z - q*z + 2*q^4*z + 5*q^5*z - 
       q^6*(-2 + z)*z - 2*q^9*z^2 + 3*q^10*z^2 + 2*q^11*z^2 + 
       (3 + z)/(q^4*z^2) - (3 + z)/(q^3*z^2) + (1 - z + z^2)/(q^2*z^2))*
      R2[{{1}, {{4, 1, 1}, {2, 1, 1}}}] + 
     (q*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{4, 1, 1}, {2, 1, 2}}}])/z - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 - q^18*z^4 + q^4*(1 + z) + 
        q*(3 + z) - q^2*(3 + z) + q^13*z^2*(3 + z) + q^7*z^2*(-5 + 2*z) + 
        q^15*z^3*(1 + 3*z) + q^3*(1 - z + z^2) + q^8*z*(3 + z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(2 - z + 6*z^2) + 
        q^12*(z - 4*z^2 - 5*z^3) - q^5*(2 + z - 4*z^2 + z^3) - 
        q^6*(-1 + 3*z^2 + z^3) - q^11*z*(2 - 2*z + 5*z^2 + z^3))*
       R2[{{1}, {{4, 1, 1}, {2, 2, 1}}}])/(q^4*z^2) - 
     ((1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 1}}}])/z^2 + 
     (q^4*(-1 + q^4*z - q^5*(-6 + z)*z^2 - 2*q^6*(-2 + z)*z^2 - 
        q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - q^11*(-7 + z)*z^3 - 
        q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 5*q^16*z^4 + 2*q^17*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 1}, {3, 2, 2}}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^14*(-2 + z)*z^4 + 
        q^15*z^5 - 7*q^16*z^5 - 2*q^18*z^5 + q^17*(-8 + z)*z^5 - 4*q^21*z^6 - 
        2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) + q^13*z^4*(7 + z) - q^11*z^3*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(1 - 4*z + z^2) + 
        q^6*(z + z^2 - z^3))*R2[{{1}, {{4, 1, 2}, {-2, 1, 0}}}])/(q^12*z^5) - 
     ((-1 + 2*q + q^3*(-6 + z)*z + q^5*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^2*(-1 + 3*z + 2*z^2))*R2[{{1}, {{4, 1, 2}, {-2, 1, 1}}}])/(q*z^2) - 
     ((-1 - 2*q^7*(-1 + z)*z - q^12*(-2 + z)^2*z^3 - q^15*z^4 + 6*q^16*z^5 + 
        2*q^18*z^5 - q^17*(-8 + z)*z^5 - 2*q^19*z^6 - q^20*z^6 + 4*q^21*z^6 + 
        2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^10*z^3*(-3 + 2*z) + 2*q^11*z^3*(1 + 2*z) - 
        q^8*z*(1 - 6*z + z^2) + q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^3*(-1 + 2*z + z^2) - 3*q^13*z^3*(-1 + 3*z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2))*R2[{{1}, {{4, 1, 2}, {-2, 1, 2}}}])/
      (q^12*z^5) - ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 
        2*q^4*z*(1 + z) + q^2*(1 - 2*z - 2*z^2))*
       R2[{{1}, {{4, 1, 2}, {-2, 2, 0}}}])/z^2 - 
     q*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 2}, {-1, 1, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + 2*q^7*z^3 - q^11*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + 
        q^10*z^3*(1 + z) + q*(2 + z))*R2[{{1}, {{4, 1, 2}, {-1, 2, 0}}}])/
      (q^5*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R2[{{1}, {{4, 1, 2}, {0, 1, 0}}}])/(q^7*z^3) - 
     ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z - q^6*(-1 + z)*z^2 + 
        q^19*(-1 + z)*z^5 + q^21*z^6 - 3*q^23*z^6 + q^22*(-5 + z)*z^6 - 
        2*q^26*z^7 - q^27*z^7 - q*(2 + z) + q^5*z*(3 + z) + 
        q^18*z^5*(1 + 3*z) - q^17*z^4*(3 + 5*z) + 
        q^10*z^2*(-3 + 4*z - 3*z^2) + q^14*z^3*(-5 + 3*z - 2*z^2) + 
        q^9*z^2*(7 + 4*z - z^2) + q^13*z^3*(6 + 9*z - z^2) + 
        q^20*z^5*(-1 - 2*z + z^2) + q^7*z*(-2 + z + z^2) + 
        q^12*z^3*(-1 + z + z^2) + q^15*z^3*(3 - 3*z + 8*z^2) + 
        q^8*(z - 7*z^2 - 2*z^3) - q^16*z^3*(1 - 5*z + z^2 + z^3) + 
        q^11*(z^2 - 3*z^3 - 2*z^4))*R2[{{1}, {{4, 1, 2}, {0, 1, 1}}}])/
      (q^15*z^5) - ((1 + q^5*z^3 + 6*q^16*z^5 + q^17*z^5 - 4*q^19*z^6 - 
        6*q^20*z^6 - 2*q^21*z^6 - q*(1 + z) + 6*q^10*z^3*(1 + z) + 
        2*q^12*z^3*(1 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + 
        q^9*z^2*(4 + 7*z - 3*z^2) + q^8*z*(1 - 4*z + z^2) - 
        q^11*z^3*(2 - 4*z + z^2) + q^13*z^3*(-1 + 7*z + z^2) - 
        q^7*z*(2 + 2*z + 3*z^2) + q^6*(z + 2*z^2 - z^3) + 
        q^14*(z^4 + z^5 - 2*z^6) - q^15*(z^4 + z^6))*
       R2[{{1}, {{4, 1, 2}, {0, 1, 2}}}])/(q^9*z^4) + 
     q^3*(1 + q^4*z)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 2}, {1, 1, 0}}}] - 
     ((-1 + 2*z + 3*q^6*z^2 - q^7*(-1 + z)*z^2 - 2*q^9*z^3 - q^10*z^3 + 
        2*q^11*z^3 + q^12*z^3 + q^5*z^2*(2 + z) - q^2*(3 + z) + 
        q^4*(z - 4*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{4, 1, 2}, {1, 1, 1}}}])/(q^3*z^2) - 
     ((1 - 2*z - q^6*z^2 + 2*q^9*z^3 + 3*q^10*z^3 - q^11*(-1 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - q^5*z^2*(2 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 4*z) + q^3*(-1 + z - z^2) + 
        q*(-3 - 2*z + z^2))*R2[{{1}, {{4, 1, 2}, {1, 1, 2}}}])/(q^3*z^2) - 
     ((-1 - 2*q^2 - q^9*z^2 + q^8*z^3 - 2*q^5*z*(1 + z) + q*(2 + z) + 
        q^6*z^2*(-1 + 2*z) + q^7*z^2*(-1 + 2*z) - q^4*(1 - 3*z + z^2) + 
        q^3*(2 - 2*z + z^2))*R2[{{1}, {{4, 1, 2}, {1, 2, 1}}}])/(q*z^2) - 
     ((-1 + q^6*(-1 + z)*z^2 + q^14*z^5 + q^16*z^5 - q^17*z^5 - q^18*z^5 + 
        q*(1 + z) + q^2*(1 + z) - 2*q^5*z*(1 + z) + q^4*z*(2 + z) + 
        q^11*z^3*(-3 + 2*z) - q^12*z^3*(1 + 6*z) + q^13*z^3*(1 - 6*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^9*z^2*(3 - 2*z + z^2) + 
        q^8*z*(1 + 3*z + z^2) - q^7*z*(1 + 3*z + 2*z^2) + 
        q^10*z^2*(-2 + 3*z^2) + q^15*(z^4 - 3*z^5))*
       R2[{{1}, {{4, 1, 2}, {1, 2, 2}}}])/(q^5*z^3) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 1, 2}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((1 - 3*q^18*z^4 + q^19*z^4 + q^20*z^4 - q^4*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - q^16*z^3*(1 + 8*z) + q^9*z*(2 - 3*z - 2*z^2) + 
        q^3*(-1 + z - z^2) - q^10*z*(4 + 3*z^2) + q^12*z*(-5 + 6*z + 4*z^2) - 
        q^7*(1 + 4*z - 5*z^2 + z^3) + q^5*(7 + 2*z - 4*z^2 + z^3) + 
        q^13*z*(-1 - 8*z - z^2 + z^3) + q^6*(-6 - 3*z + z^2 + z^3) + 
        q^11*z*(9 + 2*z^2 + z^3) - q^8*(-2 - 3*z + 4*z^2 + z^3) + 
        q^14*z*(1 + z - 12*z^2 + 4*z^3) + q^15*(z^2 - 3*z^3 - 3*z^4) + 
        q^17*(z^3 - 2*z^4))*R2[{{1}, {{4, 1, 2}, {2, 2, 2}}}])/(q^3*z^2) - 
     ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R2[{{1}, {{4, 1, 2}, {3, 1, 2}}}])/z^2 - 
     q^12*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{4, 1, 2}, {3, 2, 0}}}] + 
     (q*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 1, 2}, {3, 2, 1}}}])/z^2 - 
     ((1 - 2*q + 2*q^3*z + q^4*z^2 + q^2*(1 - 2*z - 2*z^2))*
       R2[{{1}, {{4, 2, 0}, {-2, 1, 0}}}])/(q^2*z^2) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-2, 1, 1}}}])/(q^7*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-2, 2, 0}}}])/(q^7*z^3) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{4, 2, 0}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-1, 1, 1}}}])/(q^4*z^2) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {-1, 2, 0}}}])/(q^4*z^2) - 
     ((1 + q^5*z - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - q*(1 + z) + 
        6*q^9*z^2*(1 + z) + q^16*z^5*(2 + z) - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) - q^11*z^3*(7 + 6*z) - q^15*z^4*(4 - 2*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^12*z^3*(-2 - 5*z + 2*z^2) + 
        q^13*z^3*(3 + 7*z + 2*z^2) + q^10*z^2*(-2 + 10*z + 7*z^2) - 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3) - q^14*z^3*(1 - 8*z - 3*z^2 + z^3) + 
        q^7*z*(-2 - z - 2*z^2 + z^3) + q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{4, 2, 0}, {-1, 2, 1}}}])/(q^9*z^4) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 - 2*q^17*z^5 + 
        q^18*z^5 + q^19*z^5 + q*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{4, 2, 0}, {0, 1, 0}}}])/(q^8*z^3) - 
     ((-1 - q^5*z + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 
        6*q^9*z^2*(1 + z) - q^16*z^5*(2 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(7 + 6*z) + q^10*z^2*(2 - 10*z - 7*z^2) + 
        q^12*z^3*(2 + 5*z - 2*z^2) + q^15*z^4*(4 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^13*z^3*(3 + 7*z + 2*z^2) + 
        q^7*z*(2 + z + 2*z^2 - z^3) + q^8*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^14*z^3*(1 - 8*z - 3*z^2 + z^3) - q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{4, 2, 0}, {0, 1, 1}}}])/(q^10*z^4) - 
     ((1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - q*(1 + z) + 
        q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R2[{{1}, {{4, 2, 0}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R2[{{1}, {{4, 2, 0}, {2, 1, 0}}}])/(q^4*z^2) - 
     (-1 + q^2*(-4 + z) + q^3*(-1 + z) - z^(-2) + 1/(q^3*z^2) + z^(-1) - 
       q/z - 2*q^6*z - 5*q^7*z + q^8*(-2 + z)*z + 2*q^11*z^2 - 3*q^12*z^2 - 
       2*q^13*z^2 - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R2[{{1}, {{4, 2, 0}, {2, 1, 1}}}] + 
     (q^2*(-1 + q - z)*R2[{{1}, {{4, 2, 1}, {-2, 0, 0}}}])/z - 
     q^4*z*R2[{{1}, {{4, 2, 1}, {-2, 0, 1}}}] - 
     ((-1 - 2*q^7*(-1 + z)*z + 7*q^16*z^5 + 2*q^18*z^5 - q^17*(-8 + z)*z^5 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^13*z^4*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^14*z^4*(-2 + 3*z) + q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^15*z^4*(-1 + z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2))*R2[{{1}, {{4, 2, 1}, {-2, 1, 0}}}])/
      (q^12*z^5) - ((-1 + 2*q + q^5*z^3 + q^6*z^3 + q^7*z^3 + 
        q^3*z*(-1 + 3*z) + q^2*(-1 + z + 2*z^2))*
       R2[{{1}, {{4, 2, 1}, {-2, 1, 1}}}])/z^2 - 
     ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R2[{{1}, {{4, 2, 1}, {-2, 2, 0}}}])/z^2 - 
     ((1 + q^5*z^3 + 4*q^16*z^5 - 2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - 
        q*(1 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + q^10*z^3*(6 + 5*z) + 
        q^8*z*(1 - 5*z + z^2) - 2*q^9*z^2*(-2 - 3*z + z^2) - 
        q^11*z^3*(2 - 2*z + z^2) + q^12*z^3*(2 + z + z^2) + 
        q^13*z^3*(-1 + 7*z + z^2) + q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3) + 
        q^14*(z^4 - z^6) - q^15*(z^4 + z^6))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 0}}}])/(q^10*z^4) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{4, 2, 1}, {-1, 1, 1}}}])/(q^7*z^3) - 
     ((-2*q^7 + q^11 + z^(-3) + q^2/z^3 - (q^3*(-1 + z))/z^2 + q^4/z + 
        q^9/z + 2*q^12*z - q^13*z - q^14*z - q^10*(1 + z) - (q^8*(1 + z))/z - 
        (q*(2 + z))/z^3)*R2[{{1}, {{4, 2, 1}, {-1, 2, 0}}}])/q^5 - 
     ((-1 - q^2 - q^3*z^2 - q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 
        5*q^13*z^4 - 2*q^14*z^4 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{1}, {{4, 2, 1}, {0, 1, 0}}}])/
      (q^7*z^3) - ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 2, 1}, {0, 1, 1}}}])/(q^4*z^2) - 
     ((-1 - q^5*z^3 - q^12*z^4 - 4*q^16*z^5 - q^17*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) - q^13*z^4*(7 + z) + 
        q^2*(1 + 2*z) - q^3*(1 + 3*z) - q^10*z^3*(6 + 5*z) - 
        q^8*z*(1 - 5*z + z^2) + q^11*z^3*(1 - 4*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3) + q^15*(z^4 - 3*z^5))*
       R2[{{1}, {{4, 2, 1}, {0, 2, 0}}}])/(q^8*z^4) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{1}, {{4, 2, 1}, {1, 1, 0}}}])/(q^5*z^2) - 
     (q*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{1}, {{4, 2, 1}, {1, 1, 1}}}])/z - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + q^4*(2 + z) + 
        q*(3 + z) - q^2*(3 + z) + 2*q^8*z*(4 + z) + q^15*z^3*(1 + 3*z) + 
        q^13*z^2*(3 + 4*z - z^2) + 2*q^9*z*(-3 + z^2) + q^3*(1 - z + z^2) - 
        q^12*z*(-1 + 4*z + z^2) + q^10*z*(3 - 2*z + 7*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) + 2*q^7*(1 - 2*z^2 + z^3) - 
        q^6*(2 + 2*z + 3*z^2 + z^3) - q^11*z*(2 - 3*z + 7*z^2 + z^3))*
       R2[{{1}, {{4, 2, 1}, {1, 2, 0}}}])/(q^5*z^2) + 
     (-1 + q)*q^4*R2[{{1}, {{4, 2, 2}, {-2, 0, 1}}}] - 
     ((-1 + q^3*z + q^5*(1 + z) - q^4*(1 + 3*z + z^2))*
       R2[{{1}, {{4, 2, 2}, {-2, 1, 0}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(9 + z) + 
        q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2) + 
        q^10*z^2*(-1 - 2*z + 2*z^2) - q^12*(z^3 + z^5))*
       R2[{{1}, {{4, 2, 2}, {-2, 1, 1}}}])/(q^8*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 - 2*q^23*z^6 - 
        q^24*z^6 + 2*q^25*z^7 + 7*q^26*z^7 + 5*q^27*z^7 + q^28*z^7 - 
        q^19*z^5*(1 + z) + q*(2 + z) - 3*q^20*z^5*(2 + z) - q^5*z*(3 + z) + 
        q^8*z^2*(7 + 2*z) - q^12*z^3*(3 + 5*z) + q^17*z^4*(-6 - 6*z + z^2) + 
        q^21*z^5*(-2 - 3*z + z^2) - q^7*z*(-1 + z + z^2) - 
        q^22*z^5*(-1 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^14*z^2*(2 + 2*z + z^3) + q^13*z^2*(-1 - 2*z - 6*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 3*z^2 + z^3) + q^16*z^3*(-4 - 7*z - z^2 + z^3) + 
        q^10*z*(-1 - z - 4*z^2 + 3*z^3) - q^15*z^2*(1 - 4*z + z^2 + 4*z^3) + 
        q^18*(z^4 - 8*z^5))*R2[{{1}, {{4, 2, 2}, {-1, 1, 0}}}])/(q^15*z^5) - 
     ((-1 - q^5*z^3 - 4*q^16*z^5 + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + 
        q*(1 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - q^10*z^3*(6 + 5*z) + 
        q^14*z^4*(-1 + z^2) - q^8*z*(1 - 5*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^11*z^3*(2 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^12*z^3*(2 + z + z^2) - 
        q^13*z^3*(-1 + 7*z + z^2) + 2*q^7*(z + z^3) + q^15*(z^4 + z^6))*
       R2[{{1}, {{4, 2, 2}, {-1, 1, 1}}}])/(q^9*z^4) - 
     ((-1 - q^15*(-1 + z)*z^4 + q^16*z^5 + q^17*z^5 + q*(1 + z) - 
        q^5*z^2*(1 + z) - q^13*z^4*(9 + z) + q^2*(1 + 2*z) + 
        q^14*z^4*(-2 + 3*z) - q^3*(1 + 3*z) + q^11*z^3*(-1 + 4*z) - 
        q^9*z^2*(1 + 5*z) - q^8*z*(1 - 3*z + z^2) + q^7*z*(2 - z + z^2) - 
        q^12*z^3*(1 + z + z^2) + q^6*z*(-1 + z + 2*z^2) - q^10*(z^2 + z^4))*
       R2[{{1}, {{4, 2, 2}, {-1, 2, 2}}}])/(q^4*z^3) - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{4, 2, 2}, {0, 1, 0}}}])/(q^3*z^2) - 
     ((-1 + 2*z + 5*q^5*z^2 - q^6*(-2 + z)*z^2 + 2*q^10*z^3 + q^11*z^3 - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{4, 2, 2}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((1 + 2*q^14*(1 - 2*z)*z^4 + q^15*(-1 + z)*z^4 - 3*q^16*z^5 - 
        2*q^17*z^5 - q*(1 + z) + q^5*z^2*(1 + z) - q^2*(1 + 2*z) + 
        q^13*z^4*(9 + 2*z) + q^3*(1 + 3*z) + q^9*z^2*(1 + 5*z) + 
        q^7*z*(-2 + z - z^2) + q^8*z*(1 - 3*z + z^2) - 
        q^6*z*(-1 + z + 2*z^2) + q^11*(z^3 - 6*z^4) + q^10*(z^2 + z^4) + 
        q^12*(z^3 + 2*z^5))*R2[{{1}, {{4, 2, 2}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^3*(-1 - 3*z + z^2) - q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + 
        q^6*z*(-3 + 2*z^2) + q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{4, 2, 2}, {2, 1, 1}}}])/z^2 - 
     ((1 + 2*q^7*(-1 + z)*z - q^10*(-4 + z)*z^3 - 3*q^11*z^4 - 
        2*q^14*(-1 + z)*z^4 - 7*q^16*z^5 + 3*q^19*z^6 + q^20*z^6 - 
        4*q^21*z^6 + 2*q^22*(-1 + z)*z^6 + 5*q^23*z^7 + 4*q^24*z^7 + 
        q^25*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(6 + z) + q^12*z^4*(-5 + 2*z) + q^15*z^4*(-1 + 2*z) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^17*z^5*(-5 - 2*z + z^2) + 
        q^18*z^5*(-1 + z + z^2) + q^6*(z + z^2 - z^3))*
       R2[{{1}, {{5, 0, 0}, {-2, 1, 1}}}])/(q^13*z^5) - 
     ((-1 + z + q^3*z^2 - 2*q^7*z^3 - q^8*z^3 - 2*q*(-1 + z + z^2) - 
        q^4*z*(1 + z + z^2) + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{5, 0, 0}, {-2, 1, 2}}}])/z^2 - 
     (q^4 + q^2*(-1 + z^(-2) - 3/z) + q^3*(-1 + 2/z) + z^(-2) + 
       (q*(-2 + z))/z^2 - 2*q^5*z - q^6*z + 2*q^7*z + q^8*z)*
      R2[{{1}, {{5, 0, 0}, {-2, 2, 1}}}] - 
     ((-2 + q^3*(1 - 5*z) + q^2*(-4 + z) - 3*q^8*z^3 - q^9*z^3 + 
        q^5*z*(2 + z) + q*(5 + 2*z) + q^4*(z - 3*z^2) - q^6*(z + z^3))*
       R2[{{1}, {{5, 0, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(14 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-2 + 3*z) + 2*q^20*z^5*(-1 + 4*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(8 + 6*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^18*z^4*(-1 + z + z^2) - 
        2*q^13*z^3*(3 + 3*z + z^2) - q^8*z*(1 - 7*z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R2[{{1}, {{5, 0, 0}, {-1, 1, 2}}}])/(q^18*z^6) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 0, 0}, {-1, 2, 0}}}])/(q^3*z^2) - 
     q^2*(-1 + q^4*(-1 + z) - 2*q^3*(1 + z))*
      R2[{{1}, {{5, 0, 0}, {-1, 2, 2}}}] - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 0, 0}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 - q^2 + q^5*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*(-2 + z)*z^3 - 
        q^13*z^4 + q*(2 + z) - q^6*z*(3 + z) - q^9*z^2*(3 + z) - 
        q^12*z^3*(1 + 3*z) + q^7*z*(3 - z + z^2) + q^8*z*(-1 + 5*z + 2*z^2))*
       R2[{{1}, {{5, 0, 0}, {0, 1, 1}}}])/(q^8*z^3) - 
     (-1 - q^4 + q*(2 - z^(-1)) - z^(-2) + 1/(q^3*z^2) + z^(-1) + q^8*z - 
       q^5*(-2 + z)*z - q^7*(-2 + z)*z + 2*q^11*z^2 + q^12*z^2 - 
       q^3*(1 + z) - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R2[{{1}, {{5, 0, 0}, {0, 1, 2}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R2[{{1}, {{5, 0, 0}, {0, 2, 0}}}])/(q^7*z^3) - 
     ((-1 - q^5*(-4 + z)*z + 5*q^8*z^2 - 3*q^11*z^3 - 3*q^14*z^4 - q^15*z^4 - 
        2*q^12*z^3*(1 + z) + q*(5 + z) - q^2*(4 + 3*z) + 
        q^4*(3 + 2*z - 4*z^2) + q^3*(-3 - 4*z + z^2) + 
        q^10*z^2*(-3 - 3*z + z^2) + q^6*z*(-3 + 3*z + z^2) + 
        q^7*z*(5 + 2*z^2) + q^9*z*(-2 - 4*z + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 0, 0}, {0, 2, 2}}}])/(q^3*z^2) - 
     q*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R2[{{1}, {{5, 0, 0}, {1, 1, 1}}}] - 
     ((1 - 7*q^13*z^2 - 7*q^15*z^4 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^9*z*(14 + 3*z) - q^8*z*(11 + 4*z) + 
        q^3*(-1 + z - z^2) + q^6*z*(1 + 3*z + z^2) - 
        q^12*z*(1 - 13*z + 3*z^2) + q^14*z^2*(1 - 4*z + 8*z^2) + 
        q^7*(-1 + z + 4*z^2 - 2*z^3) + q^5*(3 + 2*z - 4*z^2 + z^3) - 
        q^10*z*(11 - z + 9*z^2 + z^3) + q^11*z*(5 - 9*z + 8*z^2 + 2*z^3))*
       R2[{{1}, {{5, 0, 0}, {1, 1, 2}}}])/(q^10*z^3) - 
     ((1 + q^5*z^2 - q^21*z^6 - q^22*z^7 - q^23*z^7 + q^24*z^7 + 3*q^25*z^7 + 
        q^26*z^7 - q*(1 + z) - q^11*z^3*(1 + z)^2 - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) + q^8*z^2*(-7 + 6*z - 2*z^2) + 
        q^18*z^4*(-4 - 8*z + z^2) + q^20*z^5*(4 - 3*z + z^2) - 
        q^12*z^2*(-2 + 4*z + z^2) + q^17*z^4*(2 + 5*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^9*z^2*(4 + z + 3*z^2) + 
        q^16*z^3*(-1 + z + 7*z^2) + q^15*z^3*(2 - 10*z + z^2 - 3*z^3) + 
        q^14*z^3*(-5 + 3*z - 2*z^3) + q^6*z*(2 - 5*z - 8*z^2 + z^3) + 
        q^10*z^2*(-3 + 5*z + 2*z^2 + z^3) + q^7*z*(-1 + 9*z + 2*z^2 + z^3) + 
        q^19*z^4*(2 - 4*z + 6*z^2 + z^3) + q^13*z^2*(-1 + 7*z + z^2 + 4*z^3))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 1}}}])/(q^9*z^4*(-1 + q^5*z)) - 
     ((-1 + 4*q^3*z - 7*q^13*z^4 + q^12*(-6 + z)*z^4 - 3*q^16*z^5 + 
        q^17*z^5 + q^18*z^5 - q^2*(1 + z) + q*(2 + z) - 2*q^14*z^4*(2 + z) + 
        q^6*z*(-2 + 3*z - 4*z^2) + q^10*z^2*(-1 + z^2) + q^5*z*(5 + z^2) + 
        q^4*z*(-8 - 5*z + z^2) + q^11*z^3*(-3 - 3*z + z^2) + 
        q^9*z^2*(-2 - 6*z + 3*z^2) - q^8*z*(1 - 5*z + 4*z^2) + 
        q^7*z*(2 - 3*z + 5*z^2) + q^15*(z^4 - 3*z^5))*
       R2[{{1}, {{5, 0, 0}, {1, 2, 2}}}])/(q^5*z^3) - 
     ((q^3 + q^6*(-1 + z) + 2*z - q*(-1 + z)*z - q^8*z^2 - q^4*(3 + z) + 
        q^7*z*(-1 + 2*z) + q^5*(3 + z + 2*z^2))*
       R2[{{1}, {{5, 0, 0}, {2, 1, 1}}}])/z - 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 0, 0}, {2, 2, 0}}}])/z - 
     ((-1 + q^13*(3 - 4*z)*z^3 + q^15*z^4 + 3*q^16*z^4 + q^17*z^4 - 
        3*q^2*(2 + z) + q^6*z*(2 + z) + q*(5 + z) + q^8*z*(-1 + 2*z) + 
        q^4*(-1 + 2*z - 4*z^2) + q^12*z^2*(3 + z - 3*z^2) + 
        q^3*(2 - 2*z + z^2) - q^11*z*(-1 + 4*z + z^2) + q^5*(1 + 2*z^2) + 
        q^7*(z + z^3) + q^10*z*(-2 + z - 4*z^2 + z^3) + 
        q^9*z*(1 - 2*z - 3*z^2 + z^3) + q^14*(z^3 - 3*z^4))*
       R2[{{1}, {{5, 0, 0}, {2, 2, 1}}}])/(q^3*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*z^5 - 3*q^17*z^5 - 3*q^18*z^5 + q^19*z^5 + q^20*z^5 + 
        q^15*z^4*(1 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R2[{{1}, {{5, 0, 0}, {2, 2, 2}}}])/(q^5*z^3) - 
     ((-1 + q^4*z + q^8*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) - 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{1}, {{5, 0, 0}, {3, 2, 1}}}])/
      (q^4*z^2) - ((1 - 2*q^2*(-1 + z) + q^5*(-1 + z)^2*z + q^7*z^3 - 
        q^9*(-2 + z)*z^3 - q^10*(-1 + z)*z^3 - q*(2 + z) + 
        2*q^3*(-1 + 3*z + z^2) - q^4*(-1 + 5*z + z^2) + 
        q^6*(z + 2*z^2 - z^3))*R2[{{1}, {{5, 0, 1}, {-2, 1, 0}}}])/
      (q^3*z^2) - ((-1 - 2*q^7*(-1 + z)*z + q^10*(-5 + z)*z^3 - q^15*z^6 + 
        4*q^21*z^6 + q^19*(-5 + z)*z^6 + q^20*(-2 + z)*z^6 - 
        2*q^22*(-1 + z)*z^6 - 5*q^23*z^7 - 4*q^24*z^7 - q^25*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) + 
        2*q^11*z^3*(1 + 2*z) + q^13*z^3*(2 - 12*z - 3*z^2) + 
        q^12*z^3*(-2 + 7*z - 2*z^2) + q^17*z^5*(5 + z - z^2) - 
        q^8*z*(1 - 6*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^18*z^5*(-1 + z + z^2) + q^16*z^4*(-1 + 5*z + z^2) + 
        q^14*z^3*(-1 + 3*z + 3*z^2))*R2[{{1}, {{5, 0, 1}, {-2, 1, 1}}}])/
      (q^13*z^5) - ((-1 - q^7*(-2 + z)*z - 4*q^19*z^6 - 2*q^20*z^6 + 
        4*q^21*z^6 - q^18*(-1 + z)*z^6 - 2*q^22*(-1 + z)*z^6 - 5*q^23*z^7 - 
        4*q^24*z^7 - q^25*z^7 + q*(1 + z) + q^2*(1 + z) - 2*q^5*z*(1 + z) - 
        2*q^10*z^2*(1 + z) + q^16*z^5*(16 + z) - q^14*z^4*(1 + 3*z) + 
        q^8*z*(-1 + 6*z) + q^12*z^3*(2 + 11*z - 4*z^2) + 
        q^17*z^5*(7 + z - z^2) + q^15*z^4*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^9*z^2*(-3 - 6*z + 2*z^2) + 
        q^11*z^2*(1 - 5*z + 3*z^2) + q^13*(z^3 - 4*z^4 - 2*z^5))*
       R2[{{1}, {{5, 0, 1}, {-2, 1, 2}}}])/(q^12*z^5) - 
     ((1 + q^2 - q^5*z + 2*q^6*z - q^3*(-1 + z)*z + q^4*z^2 - 2*q^8*z^2 - 
        q^10*(-1 + z)*z^2 + q^11*z^4 + 2*q^12*z^4 - 2*q^14*z^4 - q^15*z^4 + 
        q^13*z^4*(1 + z) - q*(2 + z) - q^9*z^2*(1 + 3*z) + 
        q^7*z*(-1 + 2*z + z^2))*R2[{{1}, {{5, 0, 1}, {-2, 2, 1}}}])/
      (q^6*z^3) - (q*(-1 + q + q^2 - 2*q^3 + 2*q*z + 2*q^5*z^2 + q^6*z^2 + 
        q^4*(1 + z^2))*R2[{{1}, {{5, 0, 1}, {-2, 2, 2}}}])/z - 
     ((1 + q^2 + q^5*z - q^3*(-1 + z)*z + q^6*(-1 + z)*z + q^4*z^2 + 
        q^11*z^3 - q^10*(-5 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - 
        q*(2 + z) + q^8*(z - 4*z^2) + q^9*z^2*(5 + 3*z - 3*z^2) - 
        q^7*z*(1 + 2*z + 2*z^2))*R2[{{1}, {{5, 0, 1}, {-1, 1, 0}}}])/
      (q^7*z^3) - ((2 - q^2*(-4 + z) + 3*q^8*z^3 + q^9*z^3 - q^5*z*(2 + z) - 
        q*(5 + 2*z) + q^4*z*(-1 + 3*z) + q^3*(-1 + 5*z) + q^6*(z + z^3))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-2 + 4*q + q^5*z + q^3*(-3 + z)*z + q^6*z^3 + q^7*z^3 - 
        q^4*z*(2 + 3*z) + q^2*(-2 + 4*z + 3*z^2))*
       R2[{{1}, {{5, 0, 1}, {-1, 1, 2}}}])/(q*z^2) - 
     ((-1 + q*z + q^3*(-1 + z)*z - 10*q^13*z^4 + q^14*(-10 + z)*z^4 + 
        5*q^17*z^5 + q^18*z^5 + 4*q^21*z^6 + 4*q^22*z^6 + q^23*z^6 + 
        2*q^2*(1 + z) - q^5*z*(2 + z) + q^16*z^4*(1 + 5*z) + 
        q^12*z^3*(-3 - 4*z + z^2) + q^15*z^4*(-1 - 2*z + z^2) - 
        q^6*z*(1 + z + z^2) + q^4*(-1 + 2*z^2) + q^8*z*(1 + 9*z + 2*z^2) - 
        q^11*z^2*(1 + z + 4*z^2) + q^10*z^2*(-2 - 11*z + 7*z^2) + 
        q^9*z*(-1 - z - 7*z^2 + z^3) + q^7*z*(1 - 6*z - 2*z^2 + z^3))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 0}}}])/(q^11*z^4) - 
     ((-1 + q*z - 7*q^3*z - q^12*(-1 + z)^2*z^3 + 2*q^21*z^5 - 2*q^22*z^6 - 
        q^24*z^7 + 2*q^25*z^7 - q^26*z^7 - 3*q^27*z^7 - q^28*z^7 - 
        q^23*z^6*(2 + z) + q^2*(2 + 3*z) - q^9*z^2*(7 + 9*z) + 
        q^8*z*(1 + 16*z) + q^15*z^3*(-5 + 10*z - 4*z^2) + 
        q^19*z^4*(-3 + 6*z + z^2) - q^7*z*(1 + 13*z + 2*z^2) + 
        2*q^6*z*(-2 - 3*z + 3*z^2) + q^18*z^4*(-1 + 15*z + 3*z^2) + 
        q^17*z^3*(-1 + 5*z + 5*z^2) + q^4*(-1 + 6*z + 6*z^2) + 
        q^10*z^2*(3 - 16*z + 11*z^2) + q^11*z^2*(-2 + 5*z + z^2 - z^3) + 
        q^5*(z + 3*z^2 - z^3) + q^20*z^4*(2 + 2*z + 4*z^2 - z^3) - 
        q^16*z^3*(-4 + 3*z - 7*z^2 + z^3) - q^13*z^2*(1 + 10*z + 9*z^2 + 
          z^3) + q^14*z^2*(1 + 10*z + 3*z^2 + 3*z^3))*
       R2[{{1}, {{5, 0, 1}, {0, 1, 1}}}])/(q^11*z^4*(-1 + q^5*z)) - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 + q^23*(7 - 3*z)*z^6 - 
        3*q^22*(-1 + z)*z^6 - q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^21*z^6*(8 + z) + q^14*z^3*(-3 + 5*z - 6*z^2) + 
        q^9*z^2*(7 + 9*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 8*z + z^2) + q^19*z^5*(-5 - 3*z + z^2) + 
        2*q^17*z^4*(-1 - 3*z + z^2) + q^18*z^4*(-2 + 4*z + z^2) + 
        q^12*z^3*(-7 - 9*z + 2*z^2) + q^15*z^3*(3 - 7*z + 2*z^2) + 
        q^13*z^3*(4 + 5*z + 2*z^2) - q^11*z^2*(1 - 2*z + 3*z^2) + 
        q^6*(z + z^2 - z^3) + q^16*z^3*(-1 + 10*z - 4*z^2 + 2*z^3) + 
        q^20*(z^5 - 6*z^6))*R2[{{1}, {{5, 0, 1}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((-1 + 3*q^17*z^4 + 5*q^20*z^5 + 2*q^21*z^5 - 3*q^2*(1 + z) + 
        2*q^18*z^4*(1 + z) + q*(5 + z) + q^19*z^4*(-1 + 2*z) + 
        q^4*(5 + 4*z - 4*z^2) + q^16*z^3*(3 - 2*z - 2*z^2) + 
        q^3*(-5 - 5*z + z^2) + 2*q^5*(-1 + 2*z + z^2) + 
        2*q^8*z*(3 + 3*z + z^2) + q^10*z^2*(-4 - z + 2*z^2) + 
        q^7*z*(1 - z + 2*z^2) - q^12*z^2*(2 + 5*z + 3*z^2) - 
        q^13*z^2*(3 + 3*z + 7*z^2) - q^14*z^2*(1 + 3*z + 9*z^2) + 
        q^15*z^2*(2 + z - 9*z^2 - z^3) + q^6*(1 - 5*z + z^2 - z^3) + 
        q^9*z*(-2 + z + z^2 + z^3) + q^11*z*(-1 + 3*z + z^2 + 3*z^3))*
       R2[{{1}, {{5, 0, 1}, {0, 2, 0}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((-1 + q^5*z + q^4*z^2 + 2*q^13*(1 - 3*z)*z^3 - 3*q^16*z^4 + 
        4*q^17*z^5 - q^19*(-1 + z)*z^5 - 3*q^20*z^6 - q^21*z^6 + q*(1 + z) + 
        q^2*(1 + z) + 2*q^11*z^3*(1 + 2*z) - q^18*z^5*(1 + 2*z) + 
        q^12*z^3*(-1 + 7*z) + q^8*z*(-1 + z - 5*z^2) - 
        2*q^10*z^2*(-1 + z^2) + q^6*z*(-2 - 2*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + 2*q^7*z*(1 + z + z^2) + 
        q^9*z^2*(-5 - 10*z + 3*z^2) + q^15*z^3*(-2 - 2*z^2 + z^3) + 
        q^14*(z^3 + z^5))*R2[{{1}, {{5, 0, 1}, {0, 2, 1}}}])/(q^10*z^4) - 
     ((-1 + 3*q^7*z - 2*q^10*z^2 - q^18*(-2 + z)*z^5 - 3*q^20*z^6 - 
        q^21*z^6 + q*(1 + z) + q^2*(1 + z) - q^4*z*(1 + z) + 
        2*q^16*z^5*(6 + z) + q^17*z^5*(14 + z) - q^19*z^5*(1 + 2*z) - 
        q^5*z*(2 + 3*z) + q^8*z*(-1 + 6*z) + q^13*z^3*(3 + z - 5*z^2) + 
        q^3*(-1 + z^2) + q^15*z^4*(3 - z + z^2) + 
        q^9*z^2*(-1 - 5*z + 2*z^2) + q^11*z^2*(-1 - 5*z + 3*z^2) - 
        q^6*(z + z^3) + q^12*(z^2 - 3*z^3 + 9*z^4 - 3*z^5) + 
        q^14*(z^3 + 2*z^4 - 2*z^5))*R2[{{1}, {{5, 0, 1}, {0, 2, 2}}}])/
      (q^9*z^4) + ((-1 + q)*(1 - 2*q^4*z + q^5*z - q^6*(-1 + z)*z^2 + 
        3*q^7*z^3 + q^8*z^3 - q*(2 + z) - q^3*z*(-2 + z^2) + q^2*(1 + 2*z^2))*
       R2[{{1}, {{5, 0, 1}, {1, 1, 0}}}])/(q^3*z^2) - 
     ((-2*z - q^2*z - 3*q^11*z^3 + q^10*(-7 + z)*z^3 - q^14*z^4 - 
        2*q^15*z^4 - q^16*z^4 - 2*q^12*z^3*(1 + z) + 
        q^8*z*(-2 + 3*z - 4*z^2) + q^9*z^2*(-3 + z^2) + q*(1 - z + z^2) - 
        q^5*z*(-4 + 5*z + z^2) + q^6*z*(-3 - z + 2*z^2) + 
        q^7*z*(4 - z + 2*z^2) - q^3*(3 + 2*z + 2*z^2) + q^4*(2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{5, 0, 1}, {1, 1, 1}}}])/(q^4*z^2) - 
     ((-1 + q^6*(-1 + z)*z + 2*q^13*z^4 - q^14*(-1 + z)*z^4 - 2*q^16*z^5 + 
        q^17*z^5 + 5*q^18*z^5 - q^20*z^5 + q^11*z^3*(1 + z) + 
        q^12*z^3*(1 + z) + q*(3 + z) - q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 + z^2) + q^3*(1 + 2*z + 2*z^2) - q^8*z*(3 - 5*z + z^3) + 
        q^5*(z + z^3) + q^9*z*(1 - 7*z - 5*z^2 + z^3) - 
        q^7*z*(-3 + z - 5*z^2 + z^3))*R2[{{1}, {{5, 0, 1}, {1, 1, 2}}}])/
      (q^7*z^3) - ((-1 - 2*q^2 + q^7*(2 - 3*z)*z - q^19*z^5 + 
        q^18*(-5 + z)*z^5 + q^20*z^6 - 6*q^21*z^6 - 2*q^25*z^7 + 3*q^26*z^7 + 
        2*q^27*z^7 + q*(2 + z) - q^22*z^6*(3 + z) + q^17*z^5*(-9 + 2*z) + 
        q^4*(1 + 3*z) - q^12*z^3*(2 + 3*z) + q^5*(-1 - 2*z + z^2) + 
        q^6*z*(-2 - z + z^2) + q^3*(1 - z + z^2) + q^8*z*(-2 + 8*z + z^2) + 
        q^13*z^3*(-3 - 9*z + 2*z^2) + q^11*z^2*(-4 - 3*z + 2*z^2) + 
        q^14*z^3*(1 - 2*z + 2*z^2) - q^16*z^3*(1 + 3*z + 5*z^2) + 
        q^9*z*(2 - 10*z - 4*z^2 + z^3) + q^10*z*(-1 + 8*z - 6*z^2 + 3*z^3) + 
        q^15*(z^3 - 7*z^4 - 3*z^5))*R2[{{1}, {{5, 0, 1}, {1, 2, 1}}}])/
      (q^10*z^4) - ((-1 - q^2 - 4*q^9*z^2 + q^10*(-1 + z)^2*z^2 + q^12*z^4 - 
        2*q^13*z^4 - q^14*z^4 + q*(2 + z) + q^5*z*(2 + z) + 
        q^3*z*(-1 + 3*z) + q^8*z*(-1 + 3*z + 2*z^2) + q^7*z*(2 - z + z^3) - 
        q^4*(z + z^3) - 2*q^6*(z + z^3) + q^11*(z^3 - 4*z^4))*
       R2[{{1}, {{5, 0, 1}, {1, 2, 2}}}])/(q*z^2) - 
     ((-1 + q)^3*q^2*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 0, 1}, {2, 1, 2}}}])/z - 
     ((1 + q^2 - 12*q^17*z^4 - 5*q^18*z^4 + 2*q^6*(-1 + z)^2*(1 + z) - 
        q*(2 + z) + q^3*(-2 + z - z^2) + q^4*(7 + 2*z - z^2) - 
        q^15*z^2*(-1 + 5*z + z^2) - q^9*z*(1 - 2*z + 2*z^2) - 
        q^10*z*(-2 + z + 6*z^2) + q^11*z*(-1 + 3*z - 7*z^2 + z^3) + 
        q^5*(-8 - 3*z - 5*z^2 + z^3) - q^8*(1 + z - 4*z^2 + z^3) + 
        q^7*(2 + 4*z - 4*z^2 + z^3) + q^12*z*(2 - 4*z - 3*z^2 + 2*z^3) + 
        q^13*z*(-3 + 2*z - 3*z^2 + 2*z^3) + q^14*z*(1 - 3*z - 5*z^2 + 
          3*z^3) + q^16*(z^3 - 5*z^4))*R2[{{1}, {{5, 0, 1}, {2, 2, 1}}}])/
      (q^5*z^2) - ((1 - q^3*(-1 + z)^2 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 - q^6*z^2*(1 + z) + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R2[{{1}, {{5, 0, 1}, {2, 2, 2}}}])/
      (q^2*z^2) - ((-1 + 5*q^16*z^4 + q^17*z^4 - q^15*(-4 + z)*z^4 - 
        2*q^18*z^5 - q^19*z^5 + q*(2 + z) + q^7*z*(2 + z) - 
        q^14*z^4*(4 + z) + q^6*z*(1 + 2*z) - q^12*z^3*(3 + 2*z) + 
        q^8*z^2*(-1 + 3*z) + q^4*(1 + z - 3*z^2) + q^5*z*(-2 - 3*z + z^2) + 
        q^3*(-2 - 2*z + z^2) + q^11*z^2*(-1 + z + z^2) - 
        q^13*z^3*(-1 + 2*z + z^2) + q^10*z^2*(-3 - 3*z + 2*z^2) + 
        q^9*z*(-1 + 4*z + z^3))*R2[{{1}, {{5, 0, 1}, {3, 2, 1}}}])/z^2 - 
     ((-1 - 2*q^7*(-1 + z)*z + q^10*(-4 + z)*z^3 + 3*q^11*z^4 + 
        q^12*(5 - 2*z)*z^4 + 2*q^14*(-1 + z)*z^4 + 7*q^16*z^5 - 2*q^19*z^6 - 
        q^20*z^6 + 4*q^21*z^6 - 2*q^22*(-1 + z)*z^6 - 5*q^23*z^7 - 
        4*q^24*z^7 - q^25*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^13*z^4*(6 + z) + q^17*z^5*(5 + 2*z - z^2) - 
        q^8*z*(1 - 6*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + q^15*(z^4 - 2*z^5) + 
        q^18*(z^5 + z^6 - z^7))*R2[{{1}, {{5, 0, 2}, {-2, 1, 0}}}])/
      (q^12*z^5) - ((-1 + 2*q^2*(-1 + z) - q^6*z^2 - q^7*(-1 + z)*z^2 + 
        q^8*z^3 - 2*q^9*z^3 - q^10*z^3 + q*(2 + z) + q^4*(-1 + 4*z) + 
        q^3*(2 - 5*z - 2*z^2) + q^5*z*(-2 + z - z^2))*
       R2[{{1}, {{5, 0, 2}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((1 + 2*q^7*(-1 + z)*z - q^10*(-5 + z)*z^3 - 6*q^16*z^5 + 3*q^19*z^6 + 
        2*q^20*z^6 - 4*q^21*z^6 + 2*q^22*(-1 + z)*z^6 + 5*q^23*z^7 + 
        4*q^24*z^7 + q^25*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) - 2*q^11*z^3*(1 + 2*z) + q^18*z^5*(-1 + 4*z) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^17*z^5*(-6 - 2*z + z^2) + 
        q^15*z^4*(1 + z + z^2) + q^12*z^3*(2 - 7*z + 2*z^2) + 
        q^13*z^3*(-2 + 11*z + 3*z^2) + q^6*(z + z^2 - z^3) + 
        q^14*(z^3 - 2*z^4 - 2*z^5))*R2[{{1}, {{5, 0, 2}, {-2, 1, 2}}}])/
      (q^12*z^5) - ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - 
        q^11*z^3 - q^12*z^4 + q^13*z^4 - q^8*z^2*(1 + z) + q^9*z^2*(1 + z) + 
        q^10*z^3*(1 + z) - q*(2 + z))*R2[{{1}, {{5, 0, 2}, {-2, 2, 1}}}])/
      (q^5*z^3) - ((-1 + 2*q^5*z + q^6*(-2 + z)*z - q^16*z^4 - 
        q^15*(-2 + z)*z^4 - 2*q^17*z^5 - q^18*z^5 - q^2*(2 + z) + q*(3 + z) + 
        q^14*z^4*(10 + z) + 2*q^8*z*(-1 + 2*z) + q^4*(1 + z - 2*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^13*z^3*(1 + z + z^2) - 
        q^7*z*(-2 + 2*z + z^2) + q^9*z*(1 - 4*z + 2*z^2) + 
        q^12*(z^3 - 8*z^4) + q^11*(z^2 + 2*z^3 - 3*z^4) + 
        q^10*(z^2 + 6*z^3 - 2*z^4))*R2[{{1}, {{5, 0, 2}, {-2, 2, 2}}}])/
      (q^5*z^3) - ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 
        2*q^4*z*(1 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{1}, {{5, 0, 2}, {-1, 1, 0}}}])/(q*z^2) + 
     ((-1 - q^4*z - q^5*(-2 + z)*z + q^11*(-1 + z)^2*z^2 - 2*q^12*z^4 - 
        2*q^13*z^4 + q^14*z^4 + q^15*z^4 + q*(1 + z) + q^2*(1 + z) - 
        2*q^6*z*(3 + z) + q^10*z^2*(-3 - 3*z + z^2) + q^7*z*(6 - 3*z + z^2) + 
        q^3*(-1 - z + z^2) + q^9*z^2*(-3 + z + z^2) + 
        2*q^8*z*(-1 + 5*z + z^2))*R2[{{1}, {{5, 0, 2}, {-1, 1, 2}}}])/
      (q^7*z^3) - ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + 
        2*q^17*(-1 + z)*z^4 + 2*q^19*(1 - 4*z)*z^5 - 3*q^18*(-2 + z)*z^5 - 
        3*q^24*z^7 - 2*q^25*z^7 + 4*q^26*z^7 + 2*q^27*z^7 + q*(2 + z) - 
        q^5*z*(2 + z) - q^7*z^2*(2 + z) + q^20*z^5*(-7 + 3*z) + 
        q^23*z^6*(1 + 3*z) + q^13*z^3*(-13 - 9*z + z^2) + 
        q^21*z^5*(-2 - 6*z + z^2) + q^6*z*(-1 - 2*z + z^2) - 
        q^22*z^5*(-1 + 2*z + z^2) + q^8*z*(1 + 9*z + z^2) + 
        3*q^16*z^3*(-1 - 3*z + 2*z^2) + q^11*z^2*(-1 + 6*z + 3*z^2) + 
        q^9*z*(1 - 5*z - 3*z^2 + z^3) + q^10*z*(-1 + 2*z - 5*z^2 + 2*z^3) - 
        q^12*z^2*(2 - z + z^2 + 2*z^3) + q^15*z^2*(-1 + 2*z + 3*z^2 - 8*z^3 + 
          z^4) + q^14*z^2*(2 + 9*z + 6*z^2 - 4*z^3 + z^4))*
       R2[{{1}, {{5, 0, 2}, {0, 1, 1}}}])/(q^15*z^5) - 
     ((-1 + q*(-1 + z) + q^7*(-4 + z)*z^2 + 2*q^14*(1 - 8*z)*z^3 + 
        3*q^17*z^5 + q^18*z^5 + 2*q^20*z^6 + 7*q^21*z^6 + 5*q^22*z^6 + 
        q^23*z^6 + 3*q^2*(1 + z) - q^5*z*(2 + z) - q^6*z*(1 + 2*z) - 
        2*q^12*z^3*(1 + 2*z) + q^3*(1 + z + z^2) - q^11*z^2*(1 + 8*z + z^2) + 
        q^16*z^4*(1 + 9*z + z^2) - q^13*z^3*(1 + 10*z + z^2) + 
        q^4*(-2 - 3*z + 2*z^2) + q^8*z*(3 + 5*z + 3*z^2) + 
        q^10*z^2*(-7 - 16*z + 7*z^2) + q^9*z*(-2 + 7*z - 8*z^2 + 2*z^3) + 
        q^15*z^3*(-1 - 3*z - 2*z^2 + 2*z^3))*
       R2[{{1}, {{5, 0, 2}, {0, 1, 2}}}])/(q^10*z^4) + 
     q^2*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R2[{{1}, {{5, 0, 2}, {1, 1, 0}}}] - 
     ((-2*z - q^2*z - 2*q^11*z^3 + q^10*(-5 + z)*z^3 - 3*q^14*z^4 - 
        q^15*z^4 - 2*q^12*z^3*(1 + z) + q^8*z*(-2 + 3*z - 4*z^2) + 
        q^6*z*(-3 + z^2) + q^9*z^2*(-3 + z^2) + q*(1 - z + z^2) - 
        q^5*z*(-4 + 3*z + z^2) + q^7*z*(4 - z + 2*z^2) - 
        q^3*(3 + 2*z + 2*z^2) + q^4*(2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 0, 2}, {1, 1, 1}}}])/(q^3*z^2) - 
     ((2*z + q^2*z + 3*q^11*z^3 - q^10*(-7 + z)*z^3 + q^14*z^4 + 2*q^15*z^4 + 
        q^16*z^4 + 2*q^12*z^3*(1 + z) + q^13*z^3*(-1 + 2*z) + 
        q^7*z*(-4 + z - 2*z^2) + q^6*z*(3 + z - 2*z^2) + q*(-1 + z - z^2) - 
        q^9*z^2*(-3 + z^2) + q^5*z*(-4 + 5*z + z^2) + q^3*(3 + 2*z + 2*z^2) + 
        q^8*z*(2 - 3*z + 4*z^2) - q^4*(2 + z^3))*
       R2[{{1}, {{5, 0, 2}, {1, 1, 2}}}])/(q^3*z^2) - 
     ((-1 - 3*q^14*z^4 + q^15*z^4 + q^16*z^4 - q^11*z^3*(1 + z) - 
        2*q^12*z^3*(1 + z) + q*(5 + z) - q^2*(4 + 3*z) + 
        q^4*(4 + 3*z - 4*z^2) + q^5*(-2 + 3*z - 2*z^2) + 
        q^8*z*(-2 + 3*z - 2*z^2) + q^3*(-3 - 4*z + z^2) + 
        q^9*z^2*(-2 - 4*z + z^2) + q^10*z^2*(1 - 4*z + z^2) + 
        q^7*z*(5 + 2*z + z^2) + q^6*(1 - 3*z + 3*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{5, 0, 2}, {1, 2, 1}}}])/(q^3*z^2) - 
     ((1 + q^2 - q^6*z - q^3*(-1 + z)*z + q^4*z^2 - q^11*z^2 + 
        q^15*(-2 + z)*z^4 + 3*q^16*z^5 + 6*q^17*z^5 + 4*q^18*z^5 - q^20*z^5 - 
        2*q^22*z^6 + 3*q^23*z^6 + 2*q^24*z^6 - q^19*z^5*(1 + z) - q*(2 + z) - 
        q^14*z^4*(3 + z) - q^10*z^2*(3 + 5*z) + q^8*(z - 4*z^2) + 
        q^13*z^3*(3 + 10*z - 2*z^2) + q^12*z^2*(1 - 4*z + 3*z^2) + 
        q^7*(z + 3*z^2 - z^3) - q^9*z*(1 - 4*z - 3*z^2 + z^3))*
       R2[{{1}, {{5, 0, 2}, {1, 2, 2}}}])/(q^5*z^3) - 
     ((1 + q^2 + 2*q^8*z^2 + q^7*(-2 + z)*z^2 - 7*q^10*z^3 + 
        q^11*(-7 + z)*z^3 + q^12*(-4 + z)*z^3 - q^15*z^4 - 3*q^16*z^4 - 
        7*q^17*z^4 - q^18*z^4 + q^19*z^4 - 2*q^20*z^4 - q^21*z^4 + 
        2*q^24*z^5 + q^25*z^5 + q^13*z^3*(1 + z) - q*(2 + z) + 
        q^14*z^3*(1 + 2*z) + q^3*(-1 + z - z^2) + q^4*(2 + z - z^2) + 
        q^6*z*(-1 - 3*z + 2*z^2) + q^9*(z^2 - 3*z^3) + 
        q^5*(-1 - 5*z^2 + z^3))*R2[{{1}, {{5, 0, 2}, {2, 2, 1}}}])/
      (q^4*z^2) - ((-1 - q^2 + 4*q^19*z^4 - q^20*z^4 - q^21*z^4 + q*(2 + z) + 
        q^18*z^3*(-1 + 7*z) + q^17*z^3*(1 + 13*z) + q^8*(1 + 4*z - 4*z^2) + 
        q^4*(-2 - z + z^2) + q^3*(1 - z + z^2) + 
        q^16*z^2*(-1 + 3*z + 3*z^2) + q^10*z*(-2 + 3*z + 7*z^2) + 
        q^13*z*(5 - 6*z + z^2 - 2*z^3) + q^7*(6 + 3*z + 2*z^2 - z^3) + 
        q^5*(3 + 5*z^2 - z^3) - q^15*z*(1 + z - 12*z^2 + z^3) - 
        q^12*z*(9 - 4*z^2 + z^3) - q^6*(7 + z - 3*z^2 + 2*z^3) + 
        q^9*(-2 - 3*z + 4*z^2 + 3*z^3) + q^14*(z + 8*z^2 + 2*z^3 - 4*z^4) + 
        q^11*(4*z + 5*z^3 - z^4))*R2[{{1}, {{5, 0, 2}, {2, 2, 2}}}])/
      (q^4*z^2) - ((-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 0, 2}, {3, 1, 2}}}])/z^2 - 
     (q*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{5, 0, 2}, {3, 2, 1}}}])/z^2 - 
     ((-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + q^10*z^4 + 
        q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-2, 1, 0}}}])/(q^3*z^2) - 
     ((-1 + q^17*z^4 + q^18*z^4 - q^16*z^4*(1 + z) + q*(6 + z) + 
        q^14*z^3*(1 + 2*z) - 2*q^2*(5 + 2*z) + q^5*z*(-1 + 3*z) + 
        q^4*(2 + 6*z - 5*z^2) + q^11*z^2*(3 + 5*z - z^2) + q^3*(4 + z^2) + 
        q^7*z*(1 - 3*z + z^2) - q^15*z^3*(1 - 3*z + z^2) - 
        q^8*z*(5 + z + z^2) + q^13*z^2*(-1 + 4*z + z^2) + 
        q^10*(z - 2*z^2 - 7*z^3) + q^6*(-1 + z^2 + z^3) + 
        q^12*(z^2 + 3*z^3 - 5*z^4) + q^9*(z - 3*z^3 + z^4))*
       R2[{{1}, {{5, 1, 0}, {-2, 1, 1}}}])/(q^9*z^3) - 
     ((1 + q^2*z + 2*q^6*z - q^18*z^5 + 3*q^19*z^5 + q^20*z^5 - q*(2 + z) - 
        q^15*z^4*(8 + z) - q^12*z^2*(1 + 2*z) + q^16*z^4*(-2 + 3*z) - 
        q^11*z^2*(2 + 5*z) + q^13*z^3*(-1 + 10*z) + 
        q^8*z^2*(-5 + 2*z + z^2) - q^14*z^3*(1 - 5*z + 2*z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^9*z*(2 + z + 6*z^2 - 2*z^3) + q^7*z*(-3 - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - 2*z^2 + z^3) - q^10*z*(1 - 5*z - 3*z^2 + 2*z^3) + 
        q^17*(z^4 - 3*z^5))*R2[{{1}, {{5, 1, 0}, {-2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q^6*(-1 + z)*z + q^13*(2 - 3*z)*z^3 + q^12*z^4 + 
        q^15*(-2 + z)*z^4 - 2*q^17*(-2 + z)*z^5 - 2*q^18*(-1 + z)*z^5 - 
        q^19*z^6 + 2*q^23*z^6 + q^24*z^6 - q^2*(1 + z) + 2*q^3*z*(1 + z) - 
        q^16*z^4*(1 + z) + q*(2 + z) - q^4*z*(3 + 2*z) + 
        q^14*z^3*(-1 - 4*z + z^2) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        2*q^10*z^2*(-1 - 2*z + z^2) + q^5*z*(1 - z + z^2) + 
        q^11*z^2*(1 - z + 2*z^2) - q^7*z*(-2 + z - 5*z^2 + z^3) - 
        q^8*z*(1 - 4*z + z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {-2, 2, 1}}}])/
      (q^11*z^4) - (q^2*(-1 + 3*q - q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + 
        q^3*(1 - 3*z + z^2) + q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{1}, {{5, 1, 0}, {-2, 2, 2}}}])/z - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 0}}}])/(q^7*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^6*z^2 - q^10*z^4 - 
        4*q^12*z^4 + q^15*z^4 - q^14*(-5 + z)*z^4 - 4*q^17*z^5 + 2*q^18*z^5 + 
        2*q^19*z^5 + q*(2 + z) + q^13*z^4*(4 + z) + q^7*z^2*(1 + 2*z) + 
        q^8*z^2*(1 + 3*z) - q^9*z^2*(1 - 3*z + z^2))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 1}}}])/(q^7*z^3) - 
     ((-1 - q^5*z - 2*q^16*z^5 + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + 
        q*(1 + z) + q^4*z*(3 + z) + q^2*(1 + 3*z) - q^9*z^2*(3 + 5*z) + 
        q^11*z^3*(3 + 7*z) - 2*q^12*z^3*(-1 - 2*z + z^2) + 
        q^15*z^4*(3 + 2*z + z^2) - q^13*z^3*(2 + 5*z + z^2) - 
        q^3*(1 + 6*z + z^2) + q^7*z*(2 + 2*z + 2*z^2 - z^3) + 
        q^8*z*(-1 - 5*z^2 + z^3) + q^14*z^3*(1 - 4*z + z^2 + z^3) + 
        q^10*(z^2 - 7*z^3 - 7*z^4) - q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^9*z^4) - 
     (-2*q^4 + q^8 + q^2*(-1 + z^(-1)) - z^(-2) - 1/(q^2*z^2) - q^3/z + 
       (q*(-1 + z))/z - 2*q^10*z^2 + q^11*z^2 + q^12*z^2 - 2*q^7*(1 + z) + 
       q^6*(2 + z) + (2 + z)/(q*z^2) + q^5*(1 + 2*z))*
      R2[{{1}, {{5, 1, 0}, {-1, 2, 2}}}] - 
     ((1 - q^2 + 2*q^4*z + q^10*z^2 - q^5*(-2 + z)*z^2 + 8*q^13*z^4 - 
        q^12*(-1 + z)*z^4 - 2*q^17*z^5 + q^16*(-7 + z)*z^5 + 4*q^19*z^6 - 
        4*q^20*z^6 - 5*q^21*z^6 - q^22*z^6 - q*(1 + z) + q^14*z^4*(2 + z) - 
        q^15*z^4*(1 + 5*z) + q^9*z^2*(2 + 7*z - 3*z^2) + 
        q^11*z^3*(3 + 2*z - z^2) + q^8*z*(1 - 5*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) - q^3*(-1 + z + 2*z^2) + q^6*(z + z^3))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 0}}}])/(q^10*z^4) - 
     ((2 - q^3 - 6*q^15*z^4 + 2*q^19*z^5 + q^20*z^5 - 4*q^22*z^6 + 
        3*q^24*z^6 + q^25*z^6 + q^10*z^2*(2 + z) + q^2*(4 + z) - 
        q*(5 + 2*z) + q^7*z*(-4 + 5*z - 7*z^2) + q^16*z^3*(2 + z - 3*z^2) + 
        q^9*z^2*(6 + 2*z - z^2) + q^4*z*(6 + 8*z - z^2) + 
        2*q^14*z^3*(-3 - 6*z + z^2) + 2*q^8*z*(1 - 4*z + z^2) - 
        q^11*z^2*(4 - 3*z + z^2) - q^18*z^4*(4 + z + z^2) - 
        q^5*z*(8 + 3*z + z^2) + q^6*z*(5 - 2*z + 2*z^2) - 
        q^17*z^3*(1 - 6*z - 3*z^2 + z^3) + q^13*z^2*(-1 + 12*z - 4*z^2 + 
          2*z^3) + q^12*z^2*(3 - 11*z - 2*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-1 + z)^2*z^2 + q^24*(-1 + z)*z^6 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(13 + z) + q^23*z^6*(-7 + 3*z) + 
        q^22*z^6*(-1 + 3*z) + q^20*z^5*(-1 + 9*z) + 
        q^15*z^3*(-4 + 5*z - 7*z^2) + q^17*z^4*(5 + 13*z - 5*z^2) + 
        q^12*z^3*(10 + 12*z - 3*z^2) + q^19*z^5*(6 + 5*z - z^2) + 
        2*q^9*z^2*(-4 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - 2*q^13*z^3*(3 + 3*z + z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(-2 + z + 2*z^2) + 
        q^11*z^2*(1 - 2*z + 5*z^2) + q^14*z^3*(3 - 5*z + 6*z^2) + 
        q^16*z^3*(2 - 11*z + 11*z^2 - 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {0, 1, 2}}}])/(q^14*z^5) - 
     ((1 - 2*q^20*z^5 - q^21*z^5 + q^16*z^4*(3 + z) - q*(6 + z) + 
        q^12*z^3*(-1 + 2*z) + q^13*z^3*(-1 + 4*z) + q^2*(9 + 4*z) + 
        q^14*z^3*(-1 + 7*z) + q^15*z^3*(1 + 7*z) + q^3*(-1 + z - z^2) - 
        q^8*z*(-3 + z^2) - q^7*z*(5 - 3*z + z^2) + q^4*(-5 - 8*z + 5*z^2) - 
        q^5*(-1 + z + 7*z^2) - q^10*z*(1 + z - 5*z^2 + z^3) + 
        q^6*(1 + 6*z - 4*z^2 + z^3) - q^9*z*(-3 - 8*z + 2*z^2 + z^3) - 
        q^11*z*(1 + 6*z + 2*z^3))*R2[{{1}, {{5, 1, 0}, {0, 2, 0}}}])/
      (q^5*z^2*(-1 + q^5*z)) - ((-1 + q^10*(4 - 5*z)*z^2 + 3*q^13*z^3 - 
        q^11*(-3 + z)*z^3 + 2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) + 
        q*(6 + z) - q^12*z^3*(1 + 2*z) - q^2*(11 + 4*z) + 
        q^4*(2 + 6*z - 5*z^2) + q^8*z*(-7 + z - z^2) + q^6*z*(-1 + z^2) + 
        q^7*z*(4 - 3*z + z^2) + q^3*(6 + z + z^2) + q^5*(-2 - 3*z + 4*z^2) + 
        q^9*z*(3 - 5*z - 2*z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {1, 1, 1}}}])/
      (q^5*z^2) - ((-1 + q)*(-1 + q^5*(-1 + z)*z^2 + q^10*(-2 + z)*z^3 + 
        3*q^12*z^4 + q^13*z^4 - 2*q^16*z^5 + q^17*z^5 + q^18*z^5 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + q^11*z^3*(-1 + 2*z) + 
        q^3*z*(1 + 2*z) - q^9*z^2*(3 + 2*z) + q^6*z*(-1 + z^2) - 
        q^7*z*(-2 + z - 6*z^2 + z^3) - q^8*z*(1 - 4*z - 4*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((-1 + q^6*(-1 + z)*z - q^15*z^5 + q^17*z^5 - 5*q^18*z^5 + q^20*z^5 - 
        q^21*z^5 + 2*q^22*z^6 - 3*q^23*z^6 - 2*q^24*z^6 + q*(3 + z) + 
        q^19*z^5*(3 + z) - q^16*z^4*(1 + 2*z) - q^2*(3 + 2*z) - 
        q^4*z*(2 + 3*z) - q^12*z^2*(2 + z^2) + q^10*z^2*(3 + z^2) + 
        q^14*z^3*(1 - z + z^2) + q^11*z^2*(1 + z + z^2) + 
        q^3*(1 + 2*z + 2*z^2) + q^5*(z + z^3) - 
        q^7*z*(-3 + z - 5*z^2 + z^3) - q^8*z*(3 - 5*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 7*z - 6*z^2 + 2*z^3) + q^13*(z^2 - 5*z^4 + z^5))*
       R2[{{1}, {{5, 1, 0}, {1, 2, 1}}}])/(q^7*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 1, 0}, {2, 1, 0}}}])/(q^4*z^2) - 
     ((1 - q^4*z - q^8*z + q^5*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 - 
        q^12*(-1 + z)*z^2 + q^13*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 2*q^16*z^4 + 
        q^6*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^9*z*(3 + z - 2*z^2) + 
        q^3*(-1 + z - z^2) - q^10*z*(3 + z + 5*z^2) + 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {2, 1, 1}}}])/
      (q^5*z^2) - ((-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{1}, {{5, 1, 0}, {2, 2, 0}}}])/
      (q^5*z^2) + (q*(-2 - 2*q^2 + 2*q^3*(-1 + z)*z - q^9*(-1 + z)*z^2 + 
        q^10*z^3 + 2*q^11*z^4 + q^12*z^4 + 2*q*(2 + z) - q^5*z*(2 + z) + 
        q^4*(z - 2*z^2) - q^7*z*(2 + z^3) + 2*q^6*(z + z^3) + q^8*(z + z^3))*
       R2[{{1}, {{5, 1, 0}, {2, 2, 1}}}])/z^2 - 
     (q^2*(1 + q^2*(1 - 2*z) + q^4*(-2 + z)*z + 2*q^5*(-1 + z)*z^2 + 
        q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - 
        q*(2 + z) + q^3*z*(5 + z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 3*z + z^2) + q^6*(z - 2*z^3))*
       R2[{{1}, {{5, 1, 0}, {2, 2, 2}}}])/z^2 - 
     (q^5*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 0}, {3, 2, 2}}}])/z - 
     ((1 - z + q^13*(5 - 2*z)*z^4 + q^18*(-1 + z)*z^5 - 4*q^21*z^6 + 
        2*q^22*(-1 + z)*z^6 - q^19*z^7 + 7*q^23*z^7 + 5*q^24*z^7 + q^25*z^7 - 
        q^2*(1 + z)^2 - 2*q^16*z^5*(4 + z) + q^9*(-2 + z)^2*z^2*(1 + 2*z) + 
        q^17*z^5*(-5 + 4*z) + q^14*z^4*(2 - 10*z + z^2) + 
        q^15*z^4*(-1 - z + z^2) + q*(-1 + z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^10*z^3*(1 - 5*z + 2*z^2) + q^12*z^3*(-1 - 4*z + 2*z^2) + 
        q^11*z^3*(3 - 3*z + 2*z^2) - q^4*z*(1 + 4*z + 2*z^2) + 
        q^5*z*(1 + 3*z - z^2 + z^3) + q^3*(1 + 2*z + z^2 + 2*z^3) - 
        q^7*z*(2 - 5*z + z^2 - 5*z^3 + z^4) - q^8*z*(-1 + 7*z - 6*z^2 + 
          2*z^3 + z^4))*R2[{{1}, {{5, 1, 1}, {-2, 1, 0}}}])/(q^12*z^5) - 
     ((1 + q^4*(-3 + z)*z - q^21*z^5 - 2*q^23*z^6 - q^24*z^6 + q^2*(1 + z) - 
        q*(2 + z) + q^19*z^5*(2 + z) - q^3*z*(1 + 2*z) + 
        q^5*z*(8 + 5*z - z^2) + q^17*z^4*(-4 - 8*z + z^2) + 
        q^16*z^3*(-1 - 2*z + z^2) - q^11*z^2*(-1 + z + z^2) + 
        q^15*z^3*(4 - z + 4*z^2) + q^13*z^2*(-3 + 3*z + 10*z^2) + 
        q^12*z^2*(2 + 2*z + 3*z^2 - z^3) + q^14*z^2*(1 - 6*z + z^3) + 
        q^7*z*(-5 - 5*z + z^3) - q^6*(z + z^3) + 
        q^8*z*(1 - 4*z - z^2 + z^3) + q^9*(z + 3*z^2 + 4*z^3 - 3*z^4) + 
        q^10*(z^2 + 6*z^3 - 3*z^4) + q^18*(z^4 - 9*z^5))*
       R2[{{1}, {{5, 1, 1}, {-2, 1, 1}}}])/(q^12*z^4) - 
     ((1 + q^15*z^3 + q^16*z^4 - q^17*z^4 - q^18*z^4 - q*(6 + z) + 
        2*q^12*z^3*(-1 + 2*z) + 2*q^2*(5 + 2*z) + q^5*(z - 3*z^2) - 
        q^3*(4 + z^2) + q^11*z^2*(-4 - 6*z + z^2) + 
        q^14*z^3*(-2 - 6*z + z^2) - q^7*z*(1 - 3*z + z^2) + 
        q^8*z*(5 + z + z^2) + q^4*(-2 - 6*z + 5*z^2) + 
        q^10*z*(-1 + z + 6*z^2) + q^13*(z^2 - 2*z^3) - 
        q^9*z*(1 - z - 3*z^2 + z^3) - q^6*(-1 + z^2 + z^3))*
       R2[{{1}, {{5, 1, 1}, {-2, 1, 2}}}])/(q^8*z^3) - 
     ((1 + q^2 - 2*q^5*z - q^3*(-1 + z)*z + q^9*(-1 + z)*z^2 + 
        q^4*z*(1 + z) - q*(2 + z) + 2*q^8*z^2*(1 + 2*z) + 
        q^6*(z - 2*z^2 - 2*z^3) + q^7*(z^2 - 2*z^3))*
       R2[{{1}, {{5, 1, 1}, {-2, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 + q^12*z^4 - 
        q^13*z^4 + q^8*z^2*(1 + z) + q*(2 + z) - q^10*z^3*(2 + z) + 
        q^11*(z^3 + z^5))*R2[{{1}, {{5, 1, 1}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((1 - 2*q^5*z + 2*q^6*z + q^8*(2 - 5*z)*z + q^16*z^4 + 
        q^15*(-2 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + q^2*(2 + z) - q*(3 + z) - 
        q^14*z^4*(10 + z) - q^11*z^2*(1 + 2*z) + q^7*z*(-2 + z - z^2) + 
        q^3*(1 + 2*z - z^2) + q^10*z^2*(-2 - 6*z + z^2) - 
        q^13*z^3*(1 + z + z^2) + q^12*z^3*(-1 + 7*z + z^2) - 
        q^9*z*(1 - 6*z + 2*z^2) + q^4*(-1 - z + 2*z^2))*
       R2[{{1}, {{5, 1, 1}, {-2, 2, 2}}}])/(q^5*z^3) - 
     ((1 + 2*q^24*z^7 + 5*q^25*z^7 + 2*q^26*z^7 - q*(1 + z) - 
        q^21*z^6*(8 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + 
        2*q^6*z*(1 + 4*z) + q^9*z^2*(6 + 12*z - 7*z^2) + 
        q^18*z^4*(3 - 5*z - 5*z^2) + q^20*z^5*(-1 - 9*z + z^2) + 
        q^8*z^2*(-7 - z + z^2) + q^5*z*(-1 - z + z^2) - 
        q^17*z^4*(2 + 3*z + 3*z^2) + q^14*z^3*(-3 - 11*z + 5*z^2) - 
        q^7*z*(1 + 6*z + 6*z^2) - q^15*z^3*(1 + 5*z + 8*z^2) + 
        q^10*z^2*(1 + 7*z + 8*z^2) + q^19*z^4*(-1 - 10*z^2 + z^3) - 
        q^11*z^2*(2 + 5*z - 6*z^2 + z^3) + q^16*z^3*(1 + 4*z + 3*z^2 + 
          2*z^3) + q^12*z^2*(2 + 6*z + 3*z^2 + 2*z^3) + 
        q^13*z^2*(-1 - z + 6*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 0}}}])/(q^10*z^4*(-1 + q^5*z)) - 
     ((2 - q^16*z^4 + q^15*(-7 + z)*z^4 + 2*q^17*z^5 + 3*q^18*z^5 - 
        3*q^19*z^5 - 2*q^20*z^5 - 2*q*(1 + z) - 2*q^2*(1 + z) + 
        2*q^9*z^2*(1 + z) + q^3*(2 + z) + q^11*z^3*(2 + z) + 
        q^5*z*(2 + 4*z - z^2) + q^4*z*(3 + 4*z - z^2) - 
        2*q^10*z^2*(-1 + z^2) + q^14*z^3*(-1 - 6*z + z^2) + 
        q^6*z*(-2 - 2*z + z^2) + q^12*z^3*(-1 + z + z^2) + 
        q^13*z^3*(1 + 4*z + z^2) - q^7*z*(1 - 2*z + 2*z^2) + 
        q^8*(z - 6*z^2 - 7*z^3))*R2[{{1}, {{5, 1, 1}, {-1, 1, 1}}}])/
      (q^8*z^3) - ((1 + q^6*z + q^8*(3 - 7*z)*z - q^3*(-1 + z)*z + 
        2*q^20*z^6 + q^21*z^6 - 4*q^23*z^6 - 2*q^24*z^6 - q*(3 + z) + 
        q^2*(3 + z) - q^18*z^5*(10 + z) + q^19*z^5*(-5 + 2*z) - 
        q^17*z^4*(1 + 2*z) + q^11*z^2*(3 + 4*z) + 
        q^14*z^3*(-2 - 16*z + z^2) + 2*q^4*(-1 - 2*z + z^2) + 
        q^7*z*(-2 + z + z^2) - q^16*z^4*(-1 + 2*z + z^2) + 
        q^5*(1 + 3*z + z^2) + q^15*z^3*(-1 + 2*z + 6*z^2) + 
        q^12*z^2*(2 + 3*z + 6*z^2) + q^9*z*(-3 + 10*z + z^2 - z^3) + 
        q^10*z*(1 - 10*z - 5*z^2 + z^3) - q^13*z^2*(1 - 4*z - z^2 + z^3))*
       R2[{{1}, {{5, 1, 1}, {-1, 1, 2}}}])/(q^11*z^4) + 
     (-1 + q)*q^9*(2 + q)*z^2*R2[{{1}, {{5, 1, 1}, {-1, 2, 0}}}] - 
     ((-1 - q^2 - q^5*z + q^3*z^2 + 2*q^8*(-2 + z)*z^2 - q^10*(-2 + z)*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + q^6*z*(2 + z) - 
        q^4*z*(1 + 2*z) + q^9*z^2*(-1 + 4*z) + q^7*z*(-1 - z + 2*z^2))*
       R2[{{1}, {{5, 1, 1}, {-1, 2, 1}}}])/(q^3*z^2) - 
     ((1 + q*(-5 + z) + q^5*(3 - 5*z)*z - 2*q^8*(-1 + z)*z + 3*q^13*z^4 + 
        3*q^14*z^4 + 5*q^15*z^4 + 2*q^16*z^4 + q^12*z^3*(6 + z) + 
        q^6*z*(-1 + 7*z) + q^11*z^2*(3 + 10*z - 2*z^2) + 
        q^2*(9 + 4*z - z^2) - q^3*(7 + z + z^2) - q^7*z*(1 - 4*z + 3*z^2) + 
        q^4*(2 - 3*z + 4*z^2) - q^10*z*(-1 + 4*z - 6*z^2 + z^3) - 
        q^9*z*(2 - 3*z - 2*z^2 + z^3))*R2[{{1}, {{5, 1, 1}, {0, 1, 0}}}])/
      (q^5*z^2) - ((1 - q^5 + 2*q^7*(-1 + z)*z - 4*q^14*z^4 + 
        q^19*(5 - 6*z)*z^5 + 4*q^20*z^6 + 9*q^21*z^6 - q^22*z^6 - 
        2*q^23*z^6 + q^2*(2 + z) - q*(3 + z) + 4*q^9*z^2*(4 + z) + 
        q^17*z^4*(2 + 5*z - 3*z^2) + q^3*(2 + 2*z - z^2) + 
        q^16*z^4*(8 + 2*z - z^2) + q^15*z^4*(-2 + 4*z + z^2) + 
        q^13*z^3*(3 + 5*z + z^2) - q^18*z^4*(1 - 8*z + 2*z^2) + 
        q^4*(-2 - 3*z + 2*z^2) + q^6*(1 + z + z^3) + 
        q^8*z*(3 - 13*z - 4*z^2 + z^3) + q^12*z^2*(4 + 7*z - 2*z^2 + z^3) - 
        q^11*z*(-1 + 6*z + 3*z^2 - 5*z^3 + z^4) - 
        q^10*z*(2 + 4*z + 3*z^2 - z^3 + z^4))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 1}}}])/(q^11*z^4) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 - 3*q^14*(-1 + z)*z^4 - 6*q^16*z^5 - 
        2*q^17*z^5 + 2*q^19*z^6 - q^20*z^6 - 3*q^21*z^6 - q^22*z^6 - 
        q*(1 + z) - q^2*(1 + z) + q^10*z^3*(3 + 2*z) - q^12*z^3*(3 + 2*z) - 
        q^15*z^4*(1 + 3*z) + q^3*(1 + z - z^2) + q^11*z^3*(3 + z - z^2) + 
        q^8*z*(1 - 6*z + z^2) - 2*q^9*z^2*(-2 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^13*z^3*(1 + 6*z + z^2))*
       R2[{{1}, {{5, 1, 1}, {0, 1, 2}}}])/(q^9*z^4) + 
     (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 4*q^8*z^3 - 
        q^9*(-2 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 + q*(2 + z))*
       R2[{{1}, {{5, 1, 1}, {0, 2, 0}}}])/z - 
     ((1 + 3*q^7*(-1 + z)*z - 3*q^6*z^2 - q^14*z^4 - 3*q^15*z^4 + q^16*z^5 + 
        q^17*z^5 + 3*q^2*(3 + z) - q*(5 + z) + q^5*(2 + 3*z - 5*z^2) + 
        q^9*z^2*(7 + 6*z - z^2) + q^8*z*(6 + z^2) + 
        2*q^10*z*(-1 - 3*z + z^2) + q^11*z^2*(-2 - 2*z + z^2) - 
        q^3*(5 + z + z^2) + q^4*(-2 - 5*z + 4*z^2) + 
        q^13*z^2*(-1 - 4*z + 5*z^2) + q^12*(z^2 + 4*z^4))*
       R2[{{1}, {{5, 1, 1}, {0, 2, 1}}}])/(q^4*z^2) - 
     ((2 - 6*q^17*z^4 - q^18*z^4 + q^16*(-5 + z)*z^4 + 2*q^19*z^5 + 
        q^20*z^5 - 2*q*(4 + z) + q^15*z^4*(7 + z) + q^2*(9 + 4*z) + 
        q^13*z^3*(2 + 7*z) + q^8*(z - 5*z^2) + q^7*z*(-5 + z - 2*z^2) + 
        q^9*z^2*(6 + z - 2*z^2) + q^3*(-1 + 3*z - 2*z^2) + 
        q^11*z^2*(3 + 5*z - 2*z^2) + q^5*(1 + z^2) + 
        q^14*z^3*(-1 + 7*z + z^2) - q^6*z*(-3 + z + 2*z^2) + 
        q^12*z^2*(1 + 2*z + 3*z^2) + q^4*(-3 - 5*z + 6*z^2) + 
        q^10*(z - 4*z^2 + 8*z^3 - 3*z^4))*R2[{{1}, {{5, 1, 1}, {0, 2, 2}}}])/
      (q^3*z^2) - ((1 + 2*q^6*z^3 - q^17*z^5 + 2*q^18*z^5 + 3*q^20*z^6 + 
        4*q^21*z^6 + q^22*z^6 + q^2*(2 + z) - q*(3 + z) + q^13*z^4*(3 + z) - 
        q^14*z^4*(7 + z) + 2*q^15*z^4*(-1 + 3*z) + q^3*(1 + z - z^2) + 
        q^12*z^3*(-5 + z^2) - q^7*z*(3 + z^2) - q^10*z^3*(4 - 6*z + z^2) + 
        q^9*z*(-1 + 8*z + 2*z^2) + q^4*(-1 + 3*z^2) + 
        q^11*z^2*(-2 + 3*z + 4*z^2 - 2*z^3) + q^8*z*(3 - 8*z - 2*z^2 + z^3) + 
        q^19*(z^5 - 2*z^6) + q^16*(z^4 - z^6))*
       R2[{{1}, {{5, 1, 1}, {1, 1, 0}}}])/(q^11*z^4) - 
     ((-1 - q^4*(-3 + z)*z + 10*q^20*z^5 + 6*q^24*z^6 + 2*q^25*z^6 - 
        q^2*(1 + z) + 2*q^22*z^5*(1 + z) + q*(2 + z) + q^3*z*(1 + 2*z) + 
        2*q^21*z^5*(1 + 2*z) + q^23*z^5*(-1 + 3*z) + 
        q^19*z^4*(4 + z - 2*z^2) + q^11*z^2*(-14 + z^2) - 
        q^7*z^2*(-4 + z^2) + q^5*z*(-11 - 5*z + z^2) + 
        q^10*z^2*(11 - 2*z + z^2) + q^6*z*(9 + 3*z + z^2) - 
        q^15*z^3*(5 + 8*z + 2*z^2) + 2*q^12*z^2*(5 - 2*z + z^3) - 
        q^17*z^3*(7 + z + z^3) - q^18*z^3*(-3 + 3*z - 14*z^2 + z^3) + 
        q^13*z^2*(-2 + 5*z - 12*z^2 + z^3) - q^8*z*(3 + 3*z - 3*z^2 + z^3) - 
        q^14*z^2*(1 + 3*z - 4*z^2 + 2*z^3) + q^9*z*(1 - 4*z - 7*z^2 + 
          3*z^3) + q^16*(7*z^3 - 5*z^5))*R2[{{1}, {{5, 1, 1}, {1, 1, 1}}}])/
      (q^8*z^3*(-1 + q^5*z)) + ((-1 + q)*(1 - q^3*(-1 + z)^2 - 
        2*q^8*(-1 + z)*z + 2*q^11*z^3 - q^10*(-6 + z)*z^3 + 3*q^14*z^4 + 
        q^15*z^4 - q^6*z^2*(1 + z) + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - 
        q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - 
        q^7*z*(3 + z^2) + q^4*(-1 - 3*z + 4*z^2))*
       R2[{{1}, {{5, 1, 1}, {1, 1, 2}}}])/(q^4*z^2) + 
     ((-1 - 3*q^13*(-1 + z)*z^2 - 5*q^14*z^4 + q^17*z^4 - 2*q^18*z^4 - 
        q^19*z^4 + q^15*z^3*(1 + z) + q*(3 + z) - q^2*(4 + z) - 
        q^4*(3 + 2*z) + q^16*z^3*(1 + 4*z) + q^3*(6 + z^2) - 
        q^6*z*(-1 + 7*z + z^2) + q^8*z*(5 + 2*z + 2*z^2) + 
        q^9*z*(-2 + z + 3*z^2) + q^10*z*(4 + 3*z + 6*z^2) - 
        q^11*z*(4 + z + 7*z^2) + q^12*z*(1 - 6*z - 10*z^2 + z^3) - 
        q^5*(3 + 5*z - 5*z^2 + z^3) + q^7*(2 + 2*z - 7*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 1}, {1, 2, 1}}}])/(q^5*z^2) - 
     ((-1 + 5*q^16*z^4 + q^17*z^4 - q^15*(-4 + z)*z^4 - 2*q^18*z^5 - 
        q^19*z^5 + q*(2 + z) + q^7*z*(2 + z) - q^14*z^4*(4 + z) + 
        q^6*z*(1 + 2*z) - q^12*z^3*(3 + 2*z) + q^8*z^2*(-1 + 3*z) + 
        q^4*(1 + z - 3*z^2) + q^5*z*(-2 - 3*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^11*z^2*(-1 + z + z^2) - q^13*z^3*(-1 + 2*z + z^2) + 
        q^10*z^2*(-3 - 3*z + 2*z^2) + q^9*z*(-1 + 4*z + z^3))*
       R2[{{1}, {{5, 1, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + 2*q - 7*q^20*z^5 + 2*q^21*(-1 + z)*z^5 + 3*q^22*z^6 - 
        q^23*(-1 + z)*z^6 - 2*q^26*z^7 + 3*q^27*z^7 + 2*q^28*z^7 - 
        q^19*z^4*(1 + z) - q^14*z^3*(1 + 11*z) + q^15*z^3*(2 - 11*z + z^2) + 
        q^3*(3 - z + z^2) + q^2*(-2 + 2*z + z^2) + q^18*z^3*(-1 + 2*z^2) + 
        q^16*z^3*(-3 + 5*z + 4*z^2) + q^12*z^2*(2 + 3*z + 2*z^2 - z^3) + 
        q^17*z^3*(3 + 3*z + 4*z^2 - z^3) + q^5*(-1 - 4*z + z^3) + 
        q^9*z*(3 - 3*z - 5*z^2 + z^3) + q^4*(-2 - 2*z^2 + z^3) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^7*z*(-1 + z - 4*z^2 + 2*z^3) + 
        q^10*z*(-3 + 6*z - 3*z^2 + 4*z^3) + q^11*z*(1 - 8*z - 3*z^2 + 
          8*z^3) + q^13*(z^2 + 4*z^3 - 2*z^4) + 
        q^6*(1 + 2*z - 2*z^2 + 5*z^3 - z^4))*
       R2[{{1}, {{5, 1, 1}, {2, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q^16*(-1 + z)*z^4 - 2*q^18*z^5 + q^21*z^6 - 2*q^23*z^6 - 
        q^24*z^6 - 3*q^5*z*(1 + z) + q^20*z^5*(1 + z) - q^2*(2 + z) + 
        q*(3 + z) + 3*q^14*z^4*(3 + z) + q^15*z^4*(3 + 2*z) + 
        q^4*(1 + 3*z - 2*z^2) + q^3*(-1 - 2*z + z^2) + 
        q^13*z^3*(3 - z + z^2) - q^7*z*(-3 + z + z^2) + 
        q^6*z*(1 + 3*z + z^2) + q^10*z^2*(4 + 3*z + 3*z^2 - z^3) + 
        q^12*z^2*(1 - 2*z - 5*z^2 + z^3) + q^8*z*(-3 + 9*z + z^2 + z^3) - 
        q^11*z^2*(1 - 3*z + 5*z^2 + z^3) + q^9*z*(1 - 11*z - 3*z^2 + 2*z^3) + 
        q^19*(z^5 - 2*z^6))*R2[{{1}, {{5, 1, 1}, {2, 2, 1}}}])/(q^3*z^3) + 
     (q^4*(-1 - 2*q^2 + q^7*z^2*(1 + z) + q*(2 + z) + q^6*(z - 2*z^2) + 
        q^3*(3 + z^2) + q^5*(1 - z + z^2) - q^4*(3 + z + z^2))*
       R2[{{1}, {{5, 1, 1}, {2, 2, 2}}}])/z - 
     (q^3*(-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*z^3 + 
        2*q^13*z^4 + q^14*z^4 + q*(2 + z) - q^7*z*(2 + z) + q^8*(z + 2*z^3) + 
        q^9*(z^2 - z^4))*R2[{{1}, {{5, 1, 1}, {3, 2, 1}}}])/z^2 - 
     (q^10*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 1}, {4, 2, 2}}}])/z - 
     ((1 + q^16*z^4 - q^17*z^4 - q^18*z^4 - q^6*(-1 + z)*(1 + z)^2 - 
        q*(6 + z) + 2*q^2*(5 + 2*z) - q^14*z^3*(1 + 3*z) + q^5*(z - 3*z^2) - 
        q^3*(4 + z^2) - q^7*z*(3 - 2*z + z^2) + q^8*z*(6 + z + z^2) - 
        q^13*z^2*(-1 + 4*z + z^2) + q^11*z^2*(-2 - 7*z + 2*z^2) + 
        q^12*z^2*(-1 - z + 3*z^2) + q^4*(-2 - 6*z + 5*z^2) + 
        q^10*z*(-1 - z + 7*z^2) - q^9*z*(1 - 4*z - 3*z^2 + z^3) + 
        q^15*(z^3 - 3*z^4))*R2[{{1}, {{5, 1, 2}, {-2, 1, 0}}}])/(q^8*z^3) - 
     ((1 + q^19*z^6 - 2*q^23*z^6 - q^24*z^6 + q^2*(1 + z) - q*(2 + z) - 
        q^18*z^4*(1 + 3*z) + q^16*z^4*(10 + 3*z) + q^3*(1 - 2*z - 2*z^2) + 
        q^12*z^2*(3 + 5*z - 2*z^2) + q^6*(1 + 4*z - z^2) + 
        q^17*z^4*(2 - 7*z + z^2) + q^13*z^2*(1 + 3*z + z^2) + 
        q^15*z^3*(1 + 3*z + z^2) + q^4*(-1 + 2*z + 2*z^2) + 
        q^10*z*(-2 + 5*z + 3*z^2 - 2*z^3) + q^7*z*(-2 + z - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - z^2 + z^3) + q^8*z*(1 - 4*z + 2*z^2 + z^3) + 
        q^11*(z - 8*z^2 - 2*z^4) + q^9*(z + 2*z^2 + 5*z^3 - 2*z^4) + 
        q^14*(z^3 + 2*z^4 - z^5))*R2[{{1}, {{5, 1, 2}, {-2, 1, 1}}}])/
      (q^11*z^4) - ((-1 - q^4*(-3 + z)*z + 3*q^10*(-2 + z)*z^3 + q^21*z^5 + 
        2*q^23*z^6 + q^24*z^6 - q^2*(1 + z) + q*(2 + z) - q^19*z^5*(3 + z) + 
        q^3*z*(1 + 2*z) + q^18*z^4*(-1 + 6*z) + q^17*z^4*(2 + 8*z - z^2) + 
        q^11*z^2*(-3 + z^2) + q^5*z*(-8 - 5*z + z^2) + 
        q^12*z^3*(-3 - 3*z + z^2) - q^14*z^3*(-2 + z + z^2) - 
        q^16*z^3*(1 - 2*z + 2*z^2) - q^15*z^3*(-1 + z + 3*z^2) + 
        q^7*z*(5 + 5*z - z^3) + q^6*(z + z^3) - q^8*z*(1 - 4*z - z^2 + z^3) + 
        q^9*z*(-1 - 3*z - 4*z^2 + 3*z^3) + q^13*(z^2 - 10*z^4))*
       R2[{{1}, {{5, 1, 2}, {-2, 1, 2}}}])/(q^11*z^4) + 
     (q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*(3 - 2*z)*z^2 - q^6*z^3 + 
        2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^8*z^2*(1 - z + z^2))*R2[{{1}, {{5, 1, 2}, {-2, 2, 0}}}])/z - 
     q^5*(1 + q^2 - q*(2 + z))*R2[{{1}, {{5, 1, 2}, {-2, 2, 1}}}] - 
     q^5*(-1 - q^3*z + q^4*z + q*(2 + z) - q^2*(1 + z^2))*
      R2[{{1}, {{5, 1, 2}, {-2, 2, 2}}}] - 
     ((1 - q^25*z^6 + q^24*(-6 + z)*z^6 - 2*q^26*z^7 - 7*q^27*z^7 - 
        9*q^28*z^7 - 3*q^29*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(2 + z) - 
        q^8*z^2*(5 + z) + q^20*z^5*(7 + 2*z) + q^21*z^5*(8 + 5*z) + 
        q^9*z^2*(-2 + z - z^2) + q^6*z*(3 + z - z^2) + q^3*(2 + 2*z - z^2) + 
        q^18*z^4*(6 + 5*z - z^2) + q^23*z^5*(-1 - 10*z + z^2) + 
        q^5*(-2 - 2*z + z^2) - q^22*z^5*(-1 + z + z^2) + q^7*(1 + z + z^2) + 
        q^19*z^4*(-1 + 4*z + z^2) - q^11*z^2*(5 + z + 4*z^2) + 
        q^17*z^3*(4 + 19*z - 3*z^2 - 2*z^3) + q^13*z^2*(5 + 13*z + 7*z^2 - 
          z^3) + q^12*z*(1 + z + 9*z^2 + z^3) - 
        q^14*z^2*(1 - 9*z - 10*z^2 + 2*z^3) + q^15*z^2*(-1 - 8*z + z^2 + 
          3*z^3) - q^10*z*(1 - 6*z - 5*z^2 + 4*z^3) + 
        q^16*(z^2 + 16*z^4 + 7*z^5 - z^6))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 0}}}])/(q^16*z^5) - 
     ((1 + q^2 + q^3*z^2 - q^5*(-1 + z)*z^2 + q^11*z^3 - q^10*(-3 + z)*z^3 + 
        2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^7*z*(-1 + z - 2*z^2) + q^4*z*(2 + 5*z - z^2) + 
        q^9*z^2*(3 + 7*z - z^2) + q^8*z*(1 - 3*z + z^2) + 
        q^6*z*(-1 - 2*z + z^2))*R2[{{1}, {{5, 1, 2}, {-1, 1, 1}}}])/
      (q^7*z^3) - ((1 - 2*z - q^6*z^2 + 2*q^9*z^3 + 3*q^10*z^3 - 
        q^11*(-1 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^5*z^2*(2 + z) + q^2*(3 + z) + q^4*z*(-1 + 4*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*
       R2[{{1}, {{5, 1, 2}, {-1, 1, 2}}}])/(q^3*z^2) - 
     (q*(1 - q^2 + q^7*z^2 - q*(1 + z) + q^6*z*(1 + z) + q^3*(2 + z) + 
        q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {-1, 2, 0}}}])/z - 
     (-q^2 - q^4 + q^7*(-1 + z) - z^(-2) - 1/(q^2*z^2) + (q*(-1 + z))/z + 
       q^5*z + q^9*z - 2*q^10*z^2 + q^11*z^2 + q^12*z^2 + q^6*(1 + z) + 
       (2 + z)/(q*z^2) - q^8*z*(2 + z))*R2[{{1}, {{5, 1, 2}, {-1, 2, 1}}}] - 
     ((1 + q^4*z)*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 0}}}])/(q^3*z^2) - 
     ((2 + q^3 - q^2*z - 3*q^16*z^5 + q^17*z^5 - q^18*z^5 - q^19*z^5 - 
        q*(3 + 2*z) - q^15*z^4*(9 + 2*z) + q^11*z^2*(-1 + 3*z) + 
        q^7*z*(-4 + 6*z - 7*z^2) + q^4*z*(8 + 2*z - z^2) + 
        2*q^6*z*(4 + z^2) + q^10*z^2*(2 - 5*z + z^2) + 
        q^5*z*(-10 - 3*z + z^2) - q^9*z^2*(-4 + 6*z + z^2) + 
        q^14*z^3*(1 - 11*z + 2*z^2) + q^13*z^3*(-1 - 4*z + 2*z^2) + 
        q^12*z^3*(-2 - 3*z + 2*z^2) + q^8*z*(1 - 10*z + 3*z^2))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((-1 - q^2 - q^19*z^5 + q^20*z^6 - q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + 
        q^3*z*(1 + z) + q*(2 + z) - q^5*z*(2 + z) + q^17*z^5*(6 + z) - 
        q^4*z*(2 + 3*z) + q^18*z^5*(-3 + 5*z) + q^13*z^3*(2 - 3*z - 5*z^2) + 
        q^10*z^2*(-3 + 5*z - 4*z^2) + q^12*z^3*(3 + 6*z - 4*z^2) + 
        q^14*z^4*(3 + 3*z - z^2) - q^16*z^4*(1 - 11*z + z^2) + 
        q^7*z*(2 + 5*z + 2*z^2) + q^9*z^2*(1 - 4*z + 3*z^2) - 
        q^6*z*(-1 + z + 3*z^2) + q^11*z^2*(1 - 12*z + z^3) - 
        q^8*(z - 2*z^3 + z^4) + q^15*(z^4 + 9*z^5 - z^6))*
       R2[{{1}, {{5, 1, 2}, {0, 1, 2}}}])/(q^9*z^4) - 
     ((1 - q^10*(-1 + z)^2*z^2 + q^11*z^3 + 3*q^13*z^4 + q^14*z^4 - 
        q^6*z*(1 + z) - q*(4 + z) + q^12*z^3*(1 + 2*z) + q^2*(5 + 2*z) + 
        q^4*z*(-2 + 3*z) + q^5*(z - 2*z^2) + q^8*(z - 2*z^2) + 
        q^3*(-2 + z - z^2) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {0, 2, 0}}}])/(q^3*z^2) - 
     q^9*(-2 + q*(-1 + z))*z*R2[{{1}, {{5, 1, 2}, {0, 2, 1}}}] - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{1}, {{5, 1, 2}, {1, 1, 1}}}])/(q^5*z^2) - 
     ((-1 - 2*q^20*z^5 + 4*q^22*z^6 + 8*q^23*z^6 + 3*q^24*z^6 - q^2*(1 + z) + 
        q^18*z^4*(1 + z)^2 + q*(2 + z) - q^19*z^5*(8 + z) - 
        q^16*z^4*(7 + 3*z) - q^13*z^3*(4 + 15*z) + q^4*(1 + 4*z - z^2) + 
        q^14*z^3*(2 - 9*z + z^2) + q^17*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + z + 2*z^2) - q^15*z^3*(1 + 6*z + 2*z^2) + 
        q^7*z*(3 + 4*z - z^3) + q^8*z*(-2 + 2*z + z^2 - z^3) + 
        q^5*(1 - 7*z - 5*z^2 + z^3) + q^12*z^2*(-3 - 11*z + z^2 + z^3) + 
        q^6*(-1 + z + z^2 + z^3) + q^11*z*(-1 + 2*z + z^2 + z^3) + 
        q^9*z*(-1 - 4*z - 5*z^2 + 3*z^3) + q^10*z*(2 + 2*z - 3*z^2 + 3*z^3))*
       R2[{{1}, {{5, 1, 2}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((1 + 3*q^14*(-1 + z)*z^3 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) - q^15*z^3*(1 + 3*z) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-5 + z^2) - q^8*z*(5 + z^2) - q^9*z*(-4 + z + 2*z^2) + 
        q^12*z*(-2 + 7*z + 3*z^2) - q^10*z*(5 + 6*z^2) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) + q^6*(2 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(5 - 2*z + 5*z^2 + z^3) - q^7*(2 + z - 6*z^2 + 2*z^3))*
       R2[{{1}, {{5, 1, 2}, {1, 2, 1}}}])/(q^4*z^2) - 
     ((1 + q^15*(3 - 4*z)*z^3 + 7*q^23*z^6 - q^22*(-10 + z)*z^6 - 
        3*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - 
        q^20*z^6*(1 + 2*z) - q^21*z^6*(1 + 2*z) + q^3*(1 + 2*z - 2*z^2) - 
        q^19*z^5*(1 - 6*z + z^2) - q^17*z^4*(4 + z + z^2) + 
        q^7*z*(-2 + 2*z + z^2) + q^4*z*(-1 + 2*z + z^2) - 
        q^5*z*(-1 + 2*z + z^2) + q^12*z^3*(-5 - 7*z + 4*z^2) + 
        q^18*z^4*(-1 + z + 4*z^2) + q^13*z^3*(5 + 7*z + 6*z^2) + 
        q^6*z*(1 + 2*z - 2*z^2 + z^3) - q^9*z^2*(-5 - 8*z + 5*z^2 + z^3) - 
        q^14*z^3*(4 - 2*z + 5*z^2 + z^3) + q^10*z^2*(1 + 4*z - 8*z^2 + 
          2*z^3) + q^11*z^2*(-1 - 7*z^2 + 2*z^3) + 
        q^16*z^3*(-1 + 9*z - 3*z^2 + 2*z^3) + q^8*(z - 7*z^2 + z^3 + 4*z^4 - 
          z^5) + q^24*(z^6 - 2*z^7))*R2[{{1}, {{5, 1, 2}, {1, 2, 2}}}])/
      (q^7*z^4) + q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{5, 1, 2}, {2, 1, 0}}}] - 
     ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R2[{{1}, {{5, 1, 2}, {2, 1, 1}}}])/z^2 - 
     ((1 + q^2 - 5*q^4*z - q^3*(-2 + z)*z + 2*q^9*z^3 - 2*q^18*z^5 + 
        q^17*(-1 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(7 + z) + q^5*z*(8 + 3*z) + q^6*z*(-4 - z + z^2) + 
        q^15*z^4*(3 + 3*z + z^2) + q^14*z^3*(3 + 9*z + z^2) - 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^12*z^2*(-2 + 6*z + 9*z^2 - 3*z^3) - 
        q^11*z^2*(-3 + 5*z + z^3) - q^7*z*(1 - z - 7*z^2 + z^3) - 
        q^8*z*(-1 + 3*z + 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 7*z^4 - 2*z^5))*
       R2[{{1}, {{5, 1, 2}, {2, 1, 2}}}])/(q^4*z^3) + 
     (q^5*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{5, 1, 2}, {2, 2, 0}}}])/z + 
     (q*(2 + 2*q^2 + 2*q^3*z + q^6*z - q^4*(-3 + z)*z^2 + q^11*(-1 + z)*z^3 - 
        6*q^15*z^4 - q^16*z^4 + q^14*(-7 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + 
        q^13*z^4*(1 + z) - 2*q^10*z^2*(1 + z)^2 - 2*q*(2 + z) + 
        q^7*z*(-3 + 3*z - 2*z^2) + q^12*z^3*(-1 + z^2) - 
        q^8*z*(-3 + 8*z + z^2) - q^9*z*(1 - 7*z - z^2 + z^3))*
       R2[{{1}, {{5, 1, 2}, {2, 2, 1}}}])/z^2 + 
     ((1 + q^2 - q^3*(-1 + z)*z - q^6*(-1 + z)*z + q^4*z^2 + q^15*z^4 - 
        2*q^14*(-2 + z)*z^4 + q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 
        2*q^23*z^6 - q*(2 + z) + 2*q^9*z^2*(2 + z) + q^18*z^5*(2 + z) + 
        2*q^7*z*(-1 + 2*z) + q^13*z^3*(3 + 8*z) - 2*q^11*z^2*(1 - z + z^2) - 
        q^8*z*(-1 + 7*z + z^2) + q^12*z^2*(1 - 4*z + z^2 + z^3) + 
        q^10*(z^2 + 3*z^3 - 3*z^4))*R2[{{1}, {{5, 1, 2}, {2, 2, 2}}}])/
      (q^2*z^3) - q^12*z*(2 + q - q*z + 2*q^5*z - q^6*z - q^7*z + 
       2*q^10*z^2 + q^11*z^2)*R2[{{1}, {{5, 1, 2}, {3, 2, 1}}}] + 
     (q^8*(-1 - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(4 + 3*z) + q^4*(3 + 3*z - 2*z^2) + 
        q^3*(-3 - 4*z + z^2) - q^8*z*(5 - 2*z + z^2) + 
        q^7*z*(9 + 2*z + z^2) - q^5*z*(-3 + 3*z + z^2) + 
        q^6*z*(-4 + z + 2*z^2) + q^11*(z^2 - 2*z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*z*(-1 - 6*z + 3*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{5, 1, 2}, {3, 2, 2}}}])/z + 
     (-1 + q)*q^5*(2 + q)*z*R2[{{1}, {{5, 2, 0}, {-2, 1, 0}}}] - 
     ((1 + q^2 - 3*q^5*z - q^3*z^2 + q^7*(2 - 3*z)*z^2 + 3*q^8*z^3 + 
        q^10*z^4 + q^9*z^3*(1 + z) - q*(2 + z) + q^4*z*(3 + 2*z) - 
        q^6*z*(-1 + 3*z + z^2))*R2[{{1}, {{5, 2, 0}, {-2, 1, 1}}}])/
      (q^2*z^2) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{5, 2, 0}, {-2, 1, 2}}}])/(q^4*z^3) - 
     (-q - q^2 + q^4*(-1 + z) - 1/(q^3*z^2) - 1/(q*z^2) + (-1 + z)/z - 
       2*q^5*z - q^6*z - q^7*z^2 - q^8*z^2 + 2*q^3*(1 + z) + 
       (2 + z)/(q^2*z^2))*R2[{{1}, {{5, 2, 0}, {-2, 2, 0}}}] - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{5, 2, 0}, {-2, 2, 1}}}])/(q^4*z^3) + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 0}}}])/(q^3*z^2) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{5, 2, 0}, {0, 1, 0}}}])/(q^3*z^2) + 
     q^6*(2 + q)*z*(-1 + q^5*z)*R2[{{1}, {{5, 2, 0}, {0, 1, 1}}}] - 
     q^6*(2 + q)*z*(-1 + q^4*z - q^8*z^2 + q^9*z^2)*
      R2[{{1}, {{5, 2, 0}, {0, 2, 0}}}] - 
     ((-1 - q^5*z + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 
        6*q^9*z^2*(1 + z) - q^16*z^5*(2 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(7 + 6*z) + q^10*z^2*(2 - 10*z - 7*z^2) - 
        2*q^12*z^3*(-1 - 3*z + z^2) + q^15*z^4*(4 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^13*z^3*(3 + 8*z + 2*z^2) + 
        q^7*z*(2 + z + 2*z^2 - z^3) + q^8*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^14*z^3*(1 - 8*z - 3*z^2 + z^3) - q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{5, 2, 0}, {0, 2, 1}}}])/(q^5*z^3) - 
     ((-1 + q)*(-1 + q^7*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 0}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{5, 2, 0}, {1, 1, 2}}}])/z^2 + 
     ((-1 + q)*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 0}, {1, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{5, 2, 0}, {1, 2, 1}}}])/z^2 - 
     (q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {2, 1, 1}}}])/z - 
     (q^3*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R2[{{1}, {{5, 2, 0}, {2, 2, 0}}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^6*z^3 + q^2*(-1 + 2*z + z^2))*
       R2[{{1}, {{5, 2, 1}, {-2, 0, 0}}}])/z^2 + 
     q^6*z*R2[{{1}, {{5, 2, 1}, {-2, 0, 1}}}] - 
     ((-1 - 4*q^16*z^4 + q^18*z^4 - q^14*(-4 + z)*z^4 + q*(6 + z) - 
        2*q^2*(5 + 2*z) + q^15*z^3*(-1 + 4*z) + q^10*z*(3 + z - 6*z^2) + 
        q^4*(4 + 7*z - 5*z^2) + q^3*(3 + z^2) - q^8*z*(6 + z^2) + 
        q^9*z^2*(-4 - 3*z + z^2) + q^7*z*(3 - 3*z + z^2) + 
        q^13*z^2*(-1 + 4*z + z^2) + q^5*(-1 - z + 3*z^2) - 
        q^12*z^2*(1 + 3*z + 3*z^2) + q^6*(-1 - 2*z + 2*z^2 + z^3) - 
        q^11*z*(1 - 4*z - 6*z^2 + 2*z^3))*R2[{{1}, {{5, 2, 1}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((-1 - q^4*z - q^5*z^2 + 8*q^12*z^4 + 4*q^17*z^5 - 
        q^16*(-4 + z)*z^5 - q^19*z^6 + q*(1 + z) + q^2*(1 + z) - 
        q^6*z*(1 + z) - q^13*z^4*(8 + z) - q^10*z^2*(2 + 3*z) + 
        q^8*z*(-1 + 5*z) + q^14*z^4*(-1 - 2*z + z^2) + q^3*(-1 - z + z^2) + 
        q^9*z^2*(-3 - 8*z + 3*z^2) + 2*q^7*(z + z^3) + q^11*(z^2 + 5*z^4) + 
        q^18*(z^5 - 2*z^6) + q^15*(z^4 + z^6))*
       R2[{{1}, {{5, 2, 1}, {-2, 1, 1}}}])/(q^8*z^4) - 
     ((-1 - q^2 + 2*q^5*z + q^3*(-1 + z)*z + 2*q^7*(-1 + z)*z^2 - 2*q^8*z^3 - 
        q^9*z^3 - q^4*z*(1 + z) + q*(2 + z) + q^6*z*(-1 + 2*z + 2*z^2))*
       R2[{{1}, {{5, 2, 1}, {-2, 1, 2}}}])/(q*z^2) - 
     q^7*(q^2 + q*(3 - 2*z) - z)*z*R2[{{1}, {{5, 2, 1}, {-2, 2, 0}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z + 3*q^7*z^3 - q^10*z^4 - q^11*z^4 + 
        q^15*z^4 - q^14*(-4 + z)*z^4 + q^12*(-3 + z)*z^4 - 2*q^16*z^5 - 
        3*q^17*z^5 + q^18*z^5 + q^19*z^5 - q^4*z*(1 + z) - q^6*z*(1 + z) + 
        q*(2 + z) + q^5*z*(2 + z) + q^13*z^4*(3 + z) + q^8*z^2*(1 + 2*z) - 
        q^9*z^2*(1 - 3*z + z^2))*R2[{{1}, {{5, 2, 1}, {-1, 1, 0}}}])/
      (q^6*z^3) - ((1 - 4*q^5*z - q^6*z^2 + 4*q^9*z^3 + 2*q^8*z^2*(1 + z) + 
        q^10*z^3*(1 + z) - q*(2 + z) + q^3*(2 + 3*z - z^2) + 
        q^4*(-1 + z + z^2) + q^7*z*(1 + z + z^2))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 - q^5*z - q^3*(-1 + z)*z - q^6*z^2 + q^7*z^2 + q^8*z^2 - 
        q^10*z^3 + q^4*z*(1 + z) - q*(2 + z))*
       R2[{{1}, {{5, 2, 1}, {-1, 1, 2}}}])/(q*z^2) + 
     (q*(1 - q^2 + q^7*z^2 - q*(1 + z) + q^6*z*(1 + z) + q^3*(2 + z) + 
        q^5*z*(-3 + 2*z) + q^4*(-1 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {-1, 2, 0}}}])/z - 
     ((-1 + q*z - q^5*(-3 + z)*z - 4*q^8*z^3 + q^9*(-3 + z)*z^3 - 
        2*q^13*z^4 - q^14*z^4 + q^7*z^2*(-1 + 2*z) + q^2*(3 + 2*z) - 
        q^3*(2 + z^2) + q^4*z*(-5 - z + z^2) - q^6*z*(1 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 0}}}])/(q^2*z^2) - 
     ((1 - q^5*(-1 + z)*z + q^11*z^3 - q^10*(-3 + z)*z^3 + 3*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 - q^6*z*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + q^8*(z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(2 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {0, 1, 1}}}])/(q^3*z^2) - 
     ((-1 + q^4*(2 - 3*z)*z - q^11*z^3 + q^10*(-2 + z)*z^3 - 3*q^13*z^4 - 
        q^14*z^4 + q^6*z*(1 + z) + q*(4 + z) + q^5*z*(-1 + 2*z) + 
        q^8*z*(-1 + 2*z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 2*z) + 
        q^9*z^2*(-2 - 2*z + z^2) + q^7*z*(1 - z + z^2) + q^3*(2 - z + z^2))*
       R2[{{1}, {{5, 2, 1}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - 2*q^16*z^4 + q^17*z^4 + q^18*z^4 + q^15*z^3*(2 + z) - 
        4*q^2*(3 + z) + q*(6 + z) - q^14*z^3*(1 + 2*z) + q^13*z^2*(3 + 4*z) + 
        q^4*(5 + 8*z - 5*z^2) + q^10*z*(2 + 3*z - 4*z^2) + 
        q^8*z*(-8 + z - z^2) + q^7*z*(4 - 5*z + z^2) + q^6*z*(-3 + z + z^2) + 
        q^3*(6 + 2*z + z^2) + q^5*(-4 - 4*z + 5*z^2) - 
        q^11*z*(3 - 4*z - 3*z^2 + z^3) + q^9*z*(4 - 4*z - z^2 + z^3) - 
        q^12*z*(-1 + 7*z + 5*z^2 + z^3))*R2[{{1}, {{5, 2, 1}, {1, 1, 0}}}])/
      (q^4*z^2) - (q*(1 - q^4*z + q^5*(-6 + z)*z^2 + 2*q^6*(-2 + z)*z^2 + 
        q^7*(-1 + z)*z^2 - 2*q^9*z^3 - 7*q^10*z^3 + q^11*(-7 + z)*z^3 + 
        q^12*(-2 + z)*z^3 + 2*q^14*z^4 - q^15*z^4 - 5*q^16*z^4 - 2*q^17*z^4 - 
        q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R2[{{1}, {{5, 2, 1}, {1, 1, 1}}}])/z - 
     (q^3*(-1 + 2*z + 4*q^5*(-1 + z)*z - 2*q^2*(3 + z) + q^6*z*(3 + z) + 
        q^8*z^2*(-1 + 4*z) + q*(4 + 2*z - z^2) - q^7*z*(1 - z + z^2) + 
        q^3*(4 + 3*z^2) - q^4*(1 - 3*z + 2*z^2 + z^3))*
       R2[{{1}, {{5, 2, 1}, {1, 1, 2}}}])/z + (-1 + q)*q^13*(2 + q)*z^2*
      R2[{{1}, {{5, 2, 1}, {1, 2, 0}}}] + 
     (q^2*(-1 + q^8*z + q^5*(-1 + z)*z^2 + q^10*z^3 + 2*q^11*z^4 + q^12*z^4 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) + q^3*z*(1 + 2*z) + 
        q^9*z^2*(1 - z + z^2) + q^6*(z + z^3) - q^7*z*(2 + z - z^2 + z^3))*
       R2[{{1}, {{5, 2, 1}, {2, 1, 1}}}])/z^2 - 
     ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 1}, {2, 2, 0}}}])/z - 
     2*q^6*z*R2[{{1}, {{5, 2, 2}, {-2, 0, 0}}}] + 
     ((-1 + q)*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{5, 2, 2}, {-2, 0, 1}}}])/z - 
     ((-1 - q^2 - q^8*z + q^9*(-1 + z)*z^3 + q^10*(-1 + z)*z^3 + q*(2 + z) - 
        q^5*(-1 + z^2) + q^3*(1 - 3*z + z^2) + 2*q^4*(-1 + z + z^2) + 
        q^6*z*(-2 - z + 2*z^2) + q^7*z*(3 + z + 2*z^2))*
       R2[{{1}, {{5, 2, 2}, {-2, 1, 0}}}])/(q*z^2) - 
     (q^2*(1 + q^2*(1 - 2*z) + z + 2*q^5*(-1 + z)^2*z^2 - q^4*z^3 + q^8*z^3 - 
        q^6*(-3 + z)*z^3 - q^7*(-2 + z)*z^3 + q^3*z*(2 + 5*z - z^2) - 
        q*(2 + z + z^2))*R2[{{1}, {{5, 2, 2}, {-2, 1, 1}}}])/z^2 - 
     ((-1 - q^4*z + q^15*z^4 + q^14*(-2 + z)*z^4 + 2*q^16*z^5 + q^17*z^5 + 
        q*(1 + z) + q^6*z^2*(1 + z) - q^13*z^4*(11 + z) + q^2*(1 + 2*z) - 
        q^3*(1 + 3*z) - 2*q^9*z^2*(1 + 3*z) + q^11*z^3*(-1 + 6*z) + 
        q^7*(z - 3*z^2) - q^12*z^3*(1 + 4*z + z^2) + 
        q^10*z^2*(-1 - 3*z + 3*z^2) + q^5*(z + z^2 - z^3) - 
        q^8*z*(1 - 4*z + 7*z^2 + z^3))*R2[{{1}, {{5, 2, 2}, {-2, 1, 2}}}])/
      (q^3*z^3) - q^6*z*(2 + q - q*z - q^2*z + q^3*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{5, 2, 2}, {-1, 0, 2}}}] - 
     ((1 + q^2 - 3*q^4*z - q^5*(-3 + z)*z - q^3*(-2 + z)*z + q^10*z^4 + 
        q^11*z^4 + 2*q^12*z^4 - q^13*z^4 - q^14*z^4 - q*(2 + z) - 
        q^7*z^2*(3 + 4*z) - q^6*z*(1 - 5*z + z^2) + q^9*z^2*(1 - z + z^2) + 
        q^8*z^2*(-1 - 2*z + 2*z^2))*R2[{{1}, {{5, 2, 2}, {-1, 1, 0}}}])/
      (q^4*z^3) - ((-1 + q*z - q^5*(-1 + z)*z + q^7*(-1 + z)^2*z + q^3*z^2 - 
        8*q^14*z^4 + q^16*z^4 + q^15*(-1 + z)*z^4 + 2*q^2*(1 + z) + 
        q^8*z*(2 + 3*z) - q^6*z*(4 + 3*z) - q^12*z^3*(4 + 3*z) - 
        q^13*z^3*(1 + 5*z) + q^4*(-1 - 2*z + z^2) + 
        3*q^10*z^2*(-1 - 2*z + z^2) + q^11*z^2*(-1 - 3*z + 2*z^2) + 
        q^9*z*(-1 + 5*z - z^2 + z^3))*R2[{{1}, {{5, 2, 2}, {-1, 1, 1}}}])/
      (q^6*z^3) - ((-1 - q^2 + q^4*z + q^5*z + q^3*(-2 + z)*z + 
        q^8*(3 - 2*z)*z^2 - q^10*z^3 + q^7*z*(1 + z) - q^9*z^2*(1 + z) + 
        q*(2 + z) - q^6*z*(2 + z))*R2[{{1}, {{5, 2, 2}, {-1, 1, 2}}}])/
      (q*z^2) - ((-1 - q^5*z^3 - q^12*z^4 - 4*q^16*z^5 - q^17*z^5 + 
        2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - q^13*z^4*(7 + z) + 
        q^2*(1 + 2*z) - q^3*(1 + 3*z) - q^10*z^3*(6 + 5*z) - 
        q^8*z*(1 - 5*z + z^2) + q^11*z^3*(1 - 4*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3) + q^15*(z^4 - 3*z^5))*
       R2[{{1}, {{5, 2, 2}, {-1, 2, 0}}}])/(q^4*z^3) - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - 5*q^12*z^3 + q^13*(-2 + z)*z^3 - 
        q^11*(-1 + z)*z^3 - 2*q^14*z^4 + 4*q^16*z^4 - 3*q^17*z^4 - 
        2*q^18*z^4 - q^15*(-4 + z)*z^4 - 2*q^20*z^5 - 3*q^21*z^5 - q^22*z^5 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^10*z^2*(1 + 4*z) + 
        q^7*z*(1 - 3*z + z^2) + q^8*z*(-2 - 2*z + z^2) + q^3*(1 - z + z^2) + 
        q^9*(z + 2*z^3))*R2[{{1}, {{5, 2, 2}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 + q^5*z + q^3*(-3 + z)*z - q^13*z^4 - 2*q^14*z^4 + q^15*z^5 + 
        q^16*z^5 - q^10*z^2*(1 + z) + q^6*z^2*(2 + z) + q*(6 + z) - 
        q^12*z^2*(1 + 3*z) + q^8*z*(2 + 3*z) - q^2*(7 + 4*z) + 
        q^4*(2 + 4*z - 5*z^2) + q^7*z*(1 + z + z^2) + q^11*(z^2 - 2*z^3) + 
        q^9*z*(-2 - 4*z - 3*z^2 + z^3))*R2[{{1}, {{5, 2, 2}, {0, 1, 1}}}])/
      (q^2*z^2) - ((1 - 6*q^17*z^4 - q^18*z^4 + q^16*(-5 + z)*z^4 + 
        2*q^19*z^5 + q^20*z^5 - q*(4 + z) + q^15*z^4*(6 + z) + 
        q^2*(5 + 2*z) - q^8*z*(1 + 3*z) + q^13*z^3*(1 + 4*z) + 
        q^6*z*(3 + z - 2*z^2) + q^11*z^2*(3 + 4*z - 2*z^2) + 
        q^7*z*(-2 + z - z^2) + q^3*(-1 + z - z^2) - q^9*z^2*(-2 + z^2) + 
        q^12*z^2*(1 + z + z^2) + q^14*z^3*(-1 + 4*z + z^2) + 
        q^5*(1 + 2*z^2) + q^4*(-2 - 3*z + 3*z^2) + 
        q^10*(z - 3*z^2 + 5*z^3 - 2*z^4))*R2[{{1}, {{5, 2, 2}, {0, 1, 2}}}])/
      (q^2*z^2) - ((1 + q^14*(2 - 3*z)*z^4 + q^15*(-1 + z)*z^4 - q^16*z^5 - 
        q^17*z^5 - q*(1 + z) + q^5*z^2*(1 + z) + q^13*z^4*(9 + z) - 
        q^2*(1 + 2*z) + q^3*(1 + 3*z) + q^9*z^2*(1 + 5*z) + 
        q^7*z*(-2 + z - z^2) + q^8*z*(1 - 3*z + z^2) + 
        q^12*z^3*(1 + z + z^2) - q^6*z*(-1 + z + 2*z^2) + 
        q^11*(z^3 - 4*z^4) + q^10*(z^2 + z^4))*
       R2[{{1}, {{5, 2, 2}, {0, 2, 2}}}])/z^2 + (-1 + q)*q^7*(1 + q)*z*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{5, 2, 2}, {1, 0, 0}}}] - 
     ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R2[{{1}, {{5, 2, 2}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((1 + q^2 - q^3*z^2 + q^6*(-1 + z)*z^2 + q^11*(5 - 2*z)*z^3 - 
        q^14*(-1 + z)*z^4 - 2*q^15*z^5 - 5*q^16*z^5 - 4*q^17*z^5 + q^19*z^5 + 
        2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 + q^5*z*(1 + z) + 
        q^18*z^5*(1 + z) - q*(2 + z) + q^13*z^4*(4 + z) + q^4*z*(1 + 2*z) + 
        q^9*z^2*(3 + 3*z - z^2) - q^7*z*(2 + z^2) - q^8*z*(-1 + 4*z + z^2) + 
        q^12*z^3*(-2 - 3*z + 2*z^2))*R2[{{1}, {{5, 2, 2}, {1, 1, 2}}}])/
      (q^3*z^3) + q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^8*z - q^9*z + 
       2*q^12*z^2 + q^13*z^2)*R2[{{1}, {{5, 2, 2}, {2, 1, 1}}}] - 
     ((1 + 2*q^12*(-1 + z)*z^3 - 4*q^14*z^4 - 4*q^15*z^4 - q^16*z^4 - 
        q^13*z^3*(3 + z) - q*(6 + z) + q^2*(9 + 4*z) + q^5*(2 + z - 2*z^2) + 
        q^3*(-2 + z - z^2) - q^7*z*(4 - 3*z + z^2) + q^8*z*(6 - z + z^2) - 
        q^6*z*(-1 + 2*z + z^2) + q^11*z^2*(-3 - 4*z + 2*z^2) + 
        q^4*(-4 - 6*z + 5*z^2) + q^10*z*(-1 + 8*z^2) - 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R2[{{1}, {{6, 0, 0}, {-2, 1, 1}}}])/
      (q^9*z^3) - ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 
        2*q^14*(-4 + z)*z^4 - 4*q^18*z^5 - q^20*z^5 + 2*q^23*z^6 + q^24*z^6 + 
        q*(2 + z) - q^19*z^5*(5 + z) + q^15*z^4*(5 + 2*z) + 
        q^11*z^2*(5 + 6*z) - q^17*z^4*(1 - 5*z + z^2) - 
        q^8*z^2*(-5 + 2*z + z^2) + q^3*(-1 + z + 2*z^2) - 
        q^4*(1 + 4*z + 2*z^2) + 2*q^9*z*(-1 - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - 2*z^2 + z^3) + q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^13*(z^3 - 7*z^4) + q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R2[{{1}, {{6, 0, 0}, {-2, 1, 2}}}])/(q^11*z^4) - 
     ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 - 2*q^14*(-4 + z)*z^4 + 
        4*q^18*z^5 + q^20*z^5 - 2*q^23*z^6 - q^24*z^6 - q*(2 + z) + 
        q^19*z^5*(5 + z) - q^15*z^4*(5 + 2*z) + q^16*z^4*(-1 + 3*z) - 
        q^11*z^2*(5 + 6*z) + q^13*z^3*(-1 + 7*z) + q^17*z^4*(1 - 5*z + z^2) + 
        q^8*z^2*(-5 + 2*z + z^2) - q^3*(-1 + z + 2*z^2) + 
        q^4*(1 + 4*z + 2*z^2) + q^7*z*(-3 - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - 2*z^2 + z^3) - q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^9*(2*z + 6*z^3 - 2*z^4))*R2[{{1}, {{6, 0, 0}, {-2, 2, 1}}}])/
      (q^11*z^4) - (3 + q^2*(1 - 3*z) + (-4 + z)/q^2 - q*(-3 + z) + 
       1/(q^7*z^2) - 1/(q^3*z) - z - 5*q^3*z + 3*q^5*z + q^6*z + q^4*z^2 + 
       3*q^7*z^2 - 3*q^8*z^2 - 4*q^9*z^2 - q^10*z^2 + (1 + z)/q - 
       (3 + z)/(q^6*z^2) + (3 + z)/(q^5*z^2) + (-1 + z - z^2)/(q^4*z^2))*
      R2[{{1}, {{6, 0, 0}, {-1, 1, 1}}}] - 
     ((1 + q^5*z + 3*q^17*z^5 - q^19*z^5 - q*(1 + z) + 2*q^18*z^5*(1 + z) - 
        q^4*z*(3 + z) - q^2*(1 + 3*z) - q^11*z^3*(1 + 5*z) + 
        q^9*z^2*(3 + 7*z - 3*z^2) + q^16*z^4*(3 + 6*z - z^2) + 
        q^12*z^3*(-2 - 5*z + z^2) + q^13*z^3*(-2 + 4*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^15*z^3*(2 + z - 2*z^3) + 
        q^6*z*(1 + z - 7*z^2 + z^3) + q^7*z*(-2 - 6*z - 3*z^2 + z^3) + 
        q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + q^8*(z + 4*z^2 + 7*z^3 - z^4) - 
        q^14*(z^3 + 6*z^5 + z^6))*R2[{{1}, {{6, 0, 0}, {-1, 1, 2}}}])/
      (q^9*z^4) - ((-1 - q^5*z - 3*q^17*z^5 + q^19*z^5 + q*(1 + z) - 
        2*q^18*z^5*(1 + z) + q^4*z*(3 + z) + q^2*(1 + 3*z) + 
        q^11*z^3*(1 + 5*z) + q^12*z^3*(2 + 5*z - z^2) + 
        q^16*z^4*(-3 - 6*z + z^2) - q^13*z^3*(-2 + 4*z + z^2) - 
        q^3*(1 + 6*z + z^2) + q^9*z^2*(-3 - 7*z + 3*z^2) + 
        q^7*z*(2 + 6*z + 3*z^2 - z^3) + q^8*z*(-1 - 4*z - 7*z^2 + z^3) - 
        q^6*z*(1 + z - 7*z^2 + z^3) - q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + 
        q^15*z^3*(-2 - z + 2*z^3) + q^14*(z^3 + 6*z^5 + z^6))*
       R2[{{1}, {{6, 0, 0}, {-1, 2, 1}}}])/(q^9*z^4) - 
     ((-1 + q^3*(-1 + z)^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        q^10*(-3 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + 3*q^6*z*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + q^5*z*(-1 + 2*z) + 
        q^4*(1 + 3*z - 4*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^8*z*(-1 + z + z^2) + q^13*(z^3 - 2*z^4))*
       R2[{{1}, {{6, 0, 0}, {0, 1, 1}}}])/(q^5*z^2) - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R2[{{1}, {{6, 0, 0}, {0, 1, 2}}}])/
      (q^4*z^2) - q^8*(2 + q)*z*(-1 + q^4*z)*(-1 + q^5*z)*
      R2[{{1}, {{6, 0, 0}, {0, 2, 2}}}] - 
     ((1 + q^5 - q^8*(-4 + z)*z - q^3*(-2 + z)*z + q^11*z^3 + 3*q^14*z^4 + 
        q^15*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^7*z*(-4 + z - z^2) - 
        q^10*z^2*(1 - 7*z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^4*(-3 - 4*z + 4*z^2) - q^9*z*(1 - 3*z - 2*z^2 + z^3))*
       R2[{{1}, {{6, 0, 0}, {1, 1, 1}}}])/(q^5*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*z^5 + 3*q^17*z^5 + 
        3*q^18*z^5 - q^19*z^5 - q^20*z^5 - q^15*z^4*(1 + 2*z) + 
        q^10*z^3*(-3 + 4*z) + q^11*z^3*(-1 + 7*z) + 
        q^9*z^2*(-3 - 5*z + z^2) + q^5*z*(-2 - z + z^2) + 
        q^2*(-1 + 2*z + z^2) - q^8*z*(1 - 4*z - 2*z^2 + z^3) + 
        q^7*(2*z + 4*z^3 - 2*z^4))*R2[{{1}, {{6, 0, 0}, {1, 1, 2}}}])/
      (q^7*z^3) + ((-1 + q)*q*(-1 + q^4*z)*(-1 + q^5*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{1}, {{6, 0, 0}, {1, 2, 2}}}])/
      z^2 - ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 - 2*q^14*(-4 + z)*z^4 + 
        6*q^18*z^5 + q^20*z^5 - 2*q^22*z^6 - 3*q^23*z^6 - q^24*z^6 - 
        q*(2 + z) + q^19*z^5*(6 + z) - q^15*z^4*(5 + 2*z) + 
        q^16*z^4*(-1 + 3*z) - q^11*z^2*(5 + 6*z) + q^13*z^3*(-1 + 7*z) + 
        q^17*z^4*(1 - 5*z + z^2) + q^8*z^2*(-5 + 2*z + z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^7*z*(-3 - 5*z^2 + z^3) - q^5*(1 + 3*z - 2*z^2 + z^3) - 
        q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + q^9*(2*z + 6*z^3 - 2*z^4))*
       R2[{{1}, {{6, 0, 1}, {-2, 1, 0}}}])/(q^12*z^4) - 
     ((1 + q^4*(-1 + z)^2 + q^2*z + q^21*(4 - 5*z)*z^5 + q^20*(9 - 2*z)*z^5 - 
        5*q^23*z^6 - q^25*z^6 + 2*q^27*z^7 + 3*q^28*z^7 + q^29*z^7 - 
        q*(2 + z) - q^24*z^6*(6 + z) + q^11*z^2*(3 - 4*z - 3*z^2) + 
        q^3*(1 - 2*z^2) + q^6*z*(2 + 2*z - z^2) - q^22*z^5*(1 - 6*z + z^2) - 
        q^19*z^4*(-3 + z + z^2) - q^10*z^2*(2 + 3*z + z^2) + 
        q^12*z^2*(6 + 8*z + 7*z^2 - 2*z^3) + q^7*z*(-7 - 8*z + z^3) - 
        q^13*z^2*(3 - 3*z - 18*z^2 + z^3) - q^5*(1 - 5*z - 6*z^2 + z^3) + 
        q^16*z^3*(-1 - z^2 + z^3) + q^8*z*(1 + 2*z + 3*z^2 + z^3) + 
        q^15*z^2*(1 - 6*z - 11*z^2 + 2*z^3) - 
        q^9*z*(-1 + 4*z + z^2 + 3*z^3) + q^14*z^2*(-2 - z + 4*z^3) + 
        q^18*(z^3 + z^4 - 14*z^5) + q^17*(z^3 - 18*z^5 + 3*z^6))*
       R2[{{1}, {{6, 0, 1}, {-2, 1, 1}}}])/(q^12*z^4*(-1 + q^5*z)) - 
     ((-1 + 3*q^14*z^4 + 4*q^15*z^4 + q^16*z^4 + 2*q^13*z^3*(1 + z) + 
        q^6*z^2*(2 + z) + q*(6 + z) - q^2*(9 + 4*z) + q^4*(4 + 6*z - 5*z^2) + 
        q^11*z^2*(5 + 5*z - 2*z^2) + q^8*z*(-5 + z - z^2) + 
        q^7*z*(2 - 4*z + z^2) + q^3*(2 - z + z^2) - 
        q^12*z^2*(1 - 2*z + 2*z^2) + q^5*(-2 - z + 2*z^2) - 
        q^10*z*(-1 + z + 7*z^2) + q^9*z*(1 - 3*z - 5*z^2 + z^3))*
       R2[{{1}, {{6, 0, 1}, {-2, 1, 2}}}])/(q^8*z^3) - 
     ((-1 - z + 2*q^19*z^6 + 5*q^20*z^6 + 2*q^21*z^6 + 2*q^7*z*(1 + z)^2 - 
        q^16*z^5*(4 + z) + q^2*(1 - 4*z - 4*z^2) + q^8*z*(-1 + z - 2*z^2) + 
        5*q^4*z*(1 + z - z^2) + q^15*z^4*(1 - 3*z + z^2) + 
        q*(1 + 7*z + z^2) - 2*q^12*z^3*(1 - z + 2*z^2) + 
        q^5*z*(-1 + z + 2*z^2) - q^13*z^3*(2 + 7*z + 5*z^2) + 
        q^11*z^2*(-1 + 10*z + 7*z^2) + q^10*z^2*(4 - 9*z - 10*z^2 + z^3) + 
        q^14*z^3*(1 - 3*z - 5*z^2 + z^3) + q^3*(-1 - 6*z - 4*z^2 + z^3) + 
        q^9*z^2*(-7 - 10*z - 2*z^2 + z^3) - q^6*(z - 10*z^3 + z^4))*
       R2[{{1}, {{6, 0, 1}, {-2, 2, 0}}}])/(q^5*z^3) - 
     ((1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + q^13*(7 - 2*z)*z^4 + 
        4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 + 
        q^5*z*(1 + z) + q^2*(2 + z) - 3*q^14*z^4*(2 + z) - q*(3 + z) + 
        q^15*z^4*(-2 + 3*z) + q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R2[{{1}, {{6, 0, 1}, {-2, 2, 2}}}])/
      (q^6*z^3) - ((1 - 3*q^17*z^4 - 5*q^20*z^5 - 2*q^21*z^5 - 
        2*q^18*z^4*(1 + z) - q*(5 + z) + q^2*(2 + 3*z) + 
        q^7*z*(-3 + z - 2*z^2) + q^3*(8 + 6*z - z^2) - q^6*(1 - 9*z + z^2) - 
        q^8*z*(8 + 8*z + z^2) + q^4*(-8 - 5*z + 2*z^2) + 
        q^16*z^3*(-3 + z + 2*z^2) + 2*q^13*z^2*(1 + 2*z + 3*z^2) + 
        q^12*z^2*(5 + 5*z + 3*z^2) + q^14*z^2*(1 + 2*z + 13*z^2) + 
        q^10*z*(-1 + 6*z + z^2 - 3*z^3) + q^9*z*(5 + z - 3*z^2 - z^3) + 
        q^5*(3 - 6*z + z^3) + q^15*z^2*(-2 - z + 7*z^2 + z^3) + 
        q^11*(z - 7*z^2 - 2*z^4) + q^19*(z^4 - 2*z^5))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 0}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((1 + q^11*(-8 + z)*z^4 - 3*q^17*(-1 + z)*z^5 + q^20*z^6 - q*(1 + z) - 
        q^5*z^2*(3 + z) - q^2*(1 + 3*z) + q^19*z^5*(-1 + 4*z) + 
        q^3*(1 + 5*z) + q^18*z^5*(2 + 5*z) + q^13*z^4*(5 + 6*z) + 
        q^16*z^4*(3 + 4*z - z^2) + q^4*z*(-1 + 3*z + z^2) + 
        q^12*z^3*(-3 - 5*z + 4*z^2) + q^7*z*(-2 - 5*z - 3*z^2 + z^3) - 
        2*q^15*z^3*(-1 + z^2 + z^3) - q^9*z^2*(-2 - 6*z + 4*z^2 + z^3) + 
        q^6*z*(1 + z - 7*z^2 + 2*z^3) + q^10*z^2*(-1 + 5*z + 4*z^2 + 2*z^3) + 
        q^8*(z + 3*z^2 + 6*z^3 + 3*z^4 - z^5) - 2*q^14*(z^3 + 3*z^5 + z^6))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 - 2*q^5*z^2 - 2*q^17*z^4 - 2*q^18*z^6 + 5*q^22*z^6 + 6*q^23*z^6 + 
        2*q^24*z^6 + 2*q^25*z^7 + q^26*z^7 - q^2*(2 + z) + q*(3 + z) + 
        2*q^20*z^5*(-1 + 2*z) - q^16*z^3*(1 + 2*z) - 2*q^19*z^5*(4 + 3*z) + 
        q^4*(1 + 2*z - 2*z^2) + q^3*(-1 - 2*z + z^2) + 
        q^9*z^2*(-10 + z + z^2) - q^7*z*(-5 + 2*z + z^2) + 
        q^6*z*(-3 + 3*z + z^2) + q^15*z^3*(-2 - 2*z + 3*z^2) + 
        q^10*z^2*(3 + 5*z + 3*z^2 - z^3) + q^12*z^2*(-3 + 2*z - 10*z^2 + 
          z^3) + q^8*z*(-2 + 9*z - 2*z^2 + z^3) + 
        q^13*z^2*(3 - 6*z - 10*z^2 + 3*z^3) + q^14*z^2*(-1 + 8*z + 7*z^2 + 
          5*z^3) + q^11*(z^2 - 2*z^4 - z^5) + q^21*(z^5 + 4*z^6 - z^7))*
       R2[{{1}, {{6, 0, 1}, {-1, 1, 2}}}])/(q^11*z^4) - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{6, 0, 1}, {0, 1, 0}}}])/(q^5*z^2) - 
     ((-1 - q^5*z^2 + q^19*(-10 + z)*z^5 + 4*q^22*z^6 + 6*q^23*z^6 + 
        2*q^24*z^6 + 2*q^25*z^7 + q^26*z^7 - q^2*(2 + z) + q*(3 + z) + 
        q^6*z*(-3 + 2*z) + q^18*z^5*(5 + 2*z) + 2*q^10*z^3*(-1 + 4*z) + 
        q^17*z^4*(-2 + 5*z) + q^20*z^5*(-2 + 7*z) + 
        q^7*z*(5 - 10*z - 2*z^2) + q^4*(1 + 2*z - 2*z^2) - 
        q^9*z^2*(11 - 5*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        3*q^13*z^2*(-1 + 3*z + 2*z^2) + q^8*z*(-2 + 21*z + 6*z^2) - 
        q^12*z^2*(3 + z + 13*z^2) + q^15*z^3*(-2 + 3*z + 4*z^2 - 2*z^3) - 
        q^16*z^3*(1 + 2*z - 7*z^2 + z^3) + q^14*z^2*(-1 + 11*z + 5*z^2 + 
          2*z^3) + q^11*(z^2 - 5*z^4) + q^21*(z^5 + 2*z^6 - z^7))*
       R2[{{1}, {{6, 0, 1}, {0, 1, 1}}}])/(q^11*z^4) - 
     ((1 - q^3*(-1 + z)^2 - q^7*(-1 + z)*z^2 + q^11*z^3 - q^10*(-3 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 - 3*q^6*z*(1 + z) + 2*q^12*z^3*(1 + z) + 
        3*q^2*(2 + z) - q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^5*(z - 2*z^2) + 
        q^9*z^2*(2 + 4*z - z^2) - q^8*z*(-1 + z + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R2[{{1}, {{6, 0, 1}, {0, 1, 2}}}])/
      (q^4*z^2) - ((-1 + q^5*z*(2 + z) + q*(6 + z) - 2*q^2*(3 + 2*z) + 
        q^6*z*(-1 + 4*z) + q^4*(3 + 4*z - 5*z^2) + q^3*(-2 - 4*z + z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) - q^8*z*(1 - 3*z + z^2) + 
        q^7*z*(4 + z + z^2) - q^12*z^2*(2 + 3*z + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 4*z - z^2 + z^3) + 
        q^14*(z^3 - 4*z^4) + q^13*(z^2 + z^3 - 2*z^4))*
       R2[{{1}, {{6, 0, 1}, {0, 2, 2}}}])/(q^3*z^2) - 
     ((-1 - q^6*(-3 + z)*z^2 + q^14*(7 - 4*z)*z^4 - q^17*z^5 - 5*q^20*z^6 - 
        4*q^21*z^6 - q^22*z^6 - q^19*z^5*(1 + z) - q^2*(2 + z) - 
        2*q^13*z^4*(2 + z) + q*(3 + z) - q^5*z^2*(3 + z) + 
        q^18*z^5*(-3 + 2*z) + q^4*(1 - 2*z^2) + q^15*z^4*(2 - 6*z + z^2) + 
        q^3*(-1 - z + z^2) + q^16*z^4*(-1 + z + z^2) - 
        q^12*z^3*(-5 + 2*z + z^2) + q^10*z^3*(4 - 5*z + 2*z^2) + 
        q^8*z*(-3 + 8*z + z^2 - z^3) + q^11*z^2*(2 - 3*z - 3*z^2 + z^3) - 
        q^7*z*(-3 + z - 2*z^2 + z^3) + q^9*z*(1 - 8*z - 2*z^2 - 4*z^3 + z^4))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 0}}}])/(q^11*z^4) - 
     ((1 - 2*q - q^3*(-3 + z)*z - q^22*z^5 + 2*q^23*z^6 + q^24*z^6 + 
        q^19*z^3*(2 + z - 6*z^2) + q^10*z^2*(-13 + 4*z - 4*z^2) + 
        q^4*z*(-7 + z - z^2) + q^5*z*(13 + 5*z - z^2) - 
        q^21*z^4*(1 - z + z^2) - q^17*z^3*(-1 + z + z^2) - 
        q^2*(-1 + 2*z + z^2) + q^16*z^3*(-3 - 2*z + 6*z^2) + 
        q^12*z^2*(3 + 9*z - 2*z^2 - 2*z^3) - q^11*z^2*(-7 + 3*z + z^3) + 
        q^18*z^3*(-1 + z - 14*z^2 + z^3) - q^13*z^2*(3 + z - 9*z^2 + z^3) + 
        q^6*z*(-5 - 2*z - 6*z^2 + z^3) + q^8*z*(6 - 2*z - 6*z^2 + z^3) - 
        q^9*z*(1 - 11*z - 4*z^2 + z^3) + q^7*z*(-7 - 5*z + 2*z^2 + 2*z^3) + 
        q^14*z^2*(-1 - 5*z - 3*z^2 + 3*z^3) + q^15*z^2*(1 + 5*z - z^2 + 
          9*z^3) - q^20*(z^3 + 5*z^5 + 4*z^6))*
       R2[{{1}, {{6, 0, 1}, {1, 1, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     ((-1 + q^3*(-1 + z)^2 + 2*q^8*(-1 + z)*z - 2*q^11*z^3 + 
        q^10*(-6 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + q^6*z^2*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + 
        q^4*(1 + 3*z - 4*z^2) + q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{6, 0, 1}, {1, 1, 2}}}])/(q^4*z^2) - 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 1}, {1, 2, 0}}}])/(q*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + 2*q^17*z^3 + 
        q^6*(-5 + z)*z^3 + 5*q^25*z^6 + q^26*z^6 - q^24*(-4 + z)*z^6 - 
        2*q^27*z^7 - q^28*z^7 + 2*q^15*z^3*(1 + z)^2 - q^23*z^6*(4 + z) - 
        q^21*z^5*(3 + 2*z) + 2*q^10*z^2*(1 + 2*z - 2*z^2) + 
        q^5*z*(2 + z - z^2) + q^9*z^2*(2 + 5*z - z^2) + q^20*z^4*(-1 + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^22*z^5*(-1 + 2*z + z^2) + 
        q^19*z^4*(-4 - 3*z + 2*z^2) + q^14*z^2*(1 - 2*z + z^3) + 
        q^18*z^3*(-2 + 4*z - 3*z^2 + z^3) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^12*z^2*(-1 - 2*z - 2*z^2 + z^3) + 
        q^11*(z^3 - 7*z^4) - q^13*(z^2 + z^4) + q^16*(z^3 + 3*z^4 - z^5))*
       R2[{{1}, {{6, 0, 1}, {1, 2, 1}}}])/(q^7*z^3) - 
     ((1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R2[{{1}, {{6, 0, 1}, {2, 1, 1}}}])/(q^3*z^2) - 
     ((1 - 2*q + 10*q^15*z^4 - 2*q^17*z^4 + 3*q^19*z^5 + 6*q^20*z^5 + 
        2*q^21*z^5 + 2*q^22*z^6 + q^23*z^6 - q^16*z^4*(5 + 4*z) + 
        2*q^14*z^3*(-1 + 5*z) + q^3*(-3 + z - z^2) - q^2*(-2 + 2*z + z^2) - 
        q^18*z^4*(-1 + 2*z + z^2) + q^13*z^2*(-1 - z + 3*z^2) + 
        q^10*z*(3 - 6*z + 3*z^2 - 4*z^3) + q^5*(1 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) - q^9*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) + q^12*z^2*(-2 - 4*z - 2*z^2 + z^3) + 
        q^7*z*(-1 + z - 4*z^2 + 2*z^3) - q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + 
        q^6*(-1 - 2*z + 2*z^2 - 5*z^3 + z^4))*
       R2[{{1}, {{6, 0, 1}, {2, 1, 2}}}])/(q^11*z^4) - 
     ((1 - q^11*z^2 + q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 
        2*q^19*z^5 + 2*q^20*z^6 + q^21*z^6 - q^6*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^5*z*(3 + 2*z) + 
        q^15*z^4*(-2 + 3*z) + 2*q^12*z^3*(-1 + 4*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-1 - 4*z + z^2) + q^7*z*(-3 - z + z^2) - 
        q^8*z*(-3 + 5*z + z^2) + q^4*(-1 - 3*z + 2*z^2) - 
        q^9*z*(1 - 6*z - z^2 + z^3) + q^16*(z^4 + z^5 - z^6))*
       R2[{{1}, {{6, 0, 1}, {2, 2, 1}}}])/(q^3*z^3) - 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 1}, {2, 2, 2}}}])/z^2 + 
     ((-1 + q)*q^3*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 1}, {3, 2, 1}}}])/z^2 - 
     ((-1 - 2*q^12*(-1 + z)*z^3 + 4*q^14*z^4 + 4*q^15*z^4 + q^16*z^4 + 
        q^13*z^3*(3 + z) + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(4 + 6*z - 5*z^2) + q^11*z^2*(3 + 4*z - 2*z^2) + 
        q^8*z*(-6 + z - z^2) + q^7*z*(4 - 3*z + z^2) + q^3*(2 - z + z^2) + 
        q^6*z*(-1 + 2*z + z^2) + q^5*(-2 - z + 2*z^2) + q^10*(z - 8*z^3) + 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R2[{{1}, {{6, 0, 2}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((1 - z + q^12*(-5 + z)*z^4 - q^18*z^5 + 
        q^16*(-3 + z)*z^5 + 6*q^19*z^6 - q^20*z^6 + q^22*z^6 + 
        3*q^10*z^3*(2 + z) - q^17*z^5*(4 + z) + q^13*z^4*(5 + 6*z) + 
        q^4*z*(-2 + z - z^2) + q^9*z^2*(6 + 3*z - z^2) + q*(-1 + 3*z + z^2) - 
        q^15*z^4*(1 - 4*z + 2*z^2) - q^2*(1 + 7*z + 2*z^2) + 
        q^7*z*(-2 + 5*z - 3*z^2 + z^3) + q^3*(1 + 6*z - z^2 + z^3) - 
        q^6*z*(-1 + z + 4*z^2 + z^3) + q^8*(z - 10*z^2 + z^3 - z^4) + 
        q^5*(z + z^2 + 6*z^3 - z^4) + q^11*(z^3 - z^5) + 
        q^14*(z^4 + z^5 - z^6))*R2[{{1}, {{6, 0, 2}, {-2, 1, 1}}}])/
      (q^9*z^4) - ((1 + q^4*(-1 + z)^2 + q^2*z + 12*q^19*z^5 - 2*q^23*z^6 - 
        q^24*z^6 - 4*q^25*z^7 - 8*q^26*z^7 - 3*q^27*z^7 + 
        q^18*z^4*(1 + z)^2 - q*(2 + z) + q^22*z^6*(3 + z) + q^3*(1 - 2*z^2) + 
        q^15*z^3*(4 + z - 2*z^2) + q^17*z^4*(-1 - 8*z + z^2) - 
        q^21*z^5*(1 + 3*z + z^2) - q^20*z^5*(-3 + 4*z + z^2) + 
        q^16*z^4*(1 + 4*z + z^2) - q^11*z^2*(-1 + 5*z + z^2) + 
        q^13*z^2*(-3 + z + 14*z^2) + q^6*(z + z^2 - z^3) + 
        q^7*z*(-8 - 8*z + z^3) - q^5*(1 - 6*z - 6*z^2 + z^3) + 
        q^8*z*(1 - 2*z + z^2 + z^3) + q^14*z^2*(1 - 9*z + 3*z^2 + z^3) - 
        q^10*z*(1 - 6*z - 5*z^2 + 2*z^3) - q^9*z*(-3 + z - 2*z^2 + 3*z^3) + 
        q^12*(z^3 + 6*z^4 - z^5))*R2[{{1}, {{6, 0, 2}, {-2, 1, 2}}}])/
      (q^11*z^4) + ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 
        2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R2[{{1}, {{6, 0, 2}, {-2, 2, 0}}}])/(q^8*z^4) - 
     ((-1 + q + 2*q*z - q^7*(-2 + z)*z - q^6*z^3 + q^11*z^3 + 
        q^13*(-7 + z)*z^4 - q^17*z^5 + 4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - 
        q^16*z^5*(5 + z) - q^4*z*(1 - z + z^2) - q^12*z^3*(1 + z + z^2) - 
        q^2*(-1 + 2*z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) + q^9*z^2*(-2 - 7*z + 2*z^2) + 
        q^5*z*(-2 - 3*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) - 
        q^8*z*(1 - 5*z - 2*z^2 + z^3) - q^10*z^2*(1 + 5*z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 0, 2}, {-2, 2, 1}}}])/(q^5*z^3) - 
     ((2 + 2*q^2 + q^3*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 - 2*q*(2 + z) + 
        q^13*z^4*(3 + z) + q^4*z*(2 + 4*z - z^2) - q^9*z^2*(-3 + z^2) + 
        q^6*z*(-1 - 2*z + z^2) - q^10*z^2*(-1 + 2*z + z^2) - 
        q^7*z*(1 - 3*z + 3*z^2) + q^8*(z - 6*z^2 - 3*z^3))*
       R2[{{1}, {{6, 0, 2}, {-2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 - q^2 + 4*q^4*z + q^6*z^3 - q^15*z^6 + 2*q^23*z^6 + 
        q^24*(2 - 3*z)*z^6 + 4*q^26*z^7 + q^27*z^7 + q*(2 + z) - 
        q^21*z^6*(6 + z) + q^25*z^6*(1 + 3*z) - 2*q^16*z^4*(4 + 3*z) + 
        q^20*z^5*(1 + 5*z) + q^18*z^4*(-1 - 6*z + z^2) + 
        q^14*z^3*(-5 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        q^5*(-2 + z + z^2) + q^17*z^4*(-9 - z + 2*z^2) + 
        q^8*z*(-2 + 5*z + 2*z^2) + q^19*z^4*(1 - z + 3*z^2) - q^7*(1 + z^3) + 
        q^9*z*(-1 - 6*z - 3*z^2 + z^3) + 2*q^13*z^2*(-2 - 4*z - 2*z^2 + 
          z^3) + q^11*z*(1 + 5*z + 7*z^2 + 2*z^3) + 
        q^10*z*(1 - z - 4*z^2 + 3*z^3) - q^12*z*(1 - z + 14*z^2 + 3*z^3))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 0}}}])/(q^16*z^5) - 
     ((1 - q^4*z - 5*q^11*z^4 + 3*q^17*z^5 - q^19*z^5 - q*(1 + z) + 
        2*q^18*z^5*(1 + z) + q^13*z^4*(5 + z) - q^2*(1 + 3*z) + 
        q^9*z^2*(2 + 6*z - 3*z^2) + q^16*z^4*(3 + 5*z - z^2) + 
        q^12*z^3*(-3 - 4*z + z^2) + q^3*(1 + 5*z + z^2) + 
        q^7*z*(-2 - 5*z - 4*z^2 + z^3) - q^14*z^3*(2 + 6*z^2 + z^3) + 
        q^10*z^2*(-1 + 5*z + 7*z^2 + z^3) + q^8*(z + 3*z^2 + 6*z^3 - z^4) + 
        q^6*(z - 6*z^3 + z^4) + q^15*(2*z^3 + z^5 - 2*z^6))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 1}}}])/(q^9*z^4) - 
     ((-1 - q^11*(-12 + z)*z^4 - q^16*(-1 + z)*z^5 - 5*q^18*z^6 - 
        6*q^22*z^6 - q^23*z^6 + q^21*(-6 + z)*z^6 + 2*q^24*z^7 + q^25*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^20*z^6*(1 + z) + 
        q^19*z^5*(1 - 6*z + z^2) - q^4*z*(-1 + 2*z + z^2) + 
        q^5*z*(-1 + 2*z + z^2) + q^14*z^4*(3 + 3*z + z^2) + 
        q^9*z^3*(-10 + 7*z + z^2) + q^3*(-1 - 2*z + 2*z^2) + 
        q^17*z^4*(1 + z + 2*z^2) + q^7*z*(2 + 8*z + 2*z^2 - z^3) - 
        q^6*z*(1 + 4*z - 4*z^2 + z^3) + q^15*z^3*(-1 - 7*z - 3*z^2 + z^3) + 
        q^8*z*(-1 - 7*z - 7*z^2 - 4*z^3 + z^4) + q^13*(z^3 - 7*z^4 - 5*z^5) + 
        q^12*(z^3 + 8*z^4 - 3*z^5) + q^10*(z^2 + 3*z^3 - 2*z^4 - 2*z^5))*
       R2[{{1}, {{6, 0, 2}, {-1, 1, 2}}}])/(q^9*z^4) - 
     ((-1 - q^2 + q^9*(-2 + z)*z^3 + 4*q^15*z^5 + 10*q^16*z^5 + 4*q^17*z^5 - 
        q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + q^3*z*(1 + z) - 
        2*q^5*z*(1 + z) + q*(2 + z) - q^18*z^5*(2 + z) - q^4*z*(2 + 3*z) + 
        q^12*z^3*(3 + 4*z - 3*z^2) + q^10*z^2*(-3 + z - z^2) + 
        q^7*z*(2 + z + z^2) + q^11*z^2*(1 - 9*z + 2*z^2) + 
        q^8*z*(-1 + 3*z + 2*z^2) + q^6*(z + 2*z^2 - 2*z^3) + 
        q^13*(z^3 - 3*z^4 - 2*z^5))*R2[{{1}, {{6, 0, 2}, {-1, 2, 2}}}])/
      (q^4*z^3) - ((1 - q^3*(-1 + z)^2 - q^7*(-1 + z)*z^2 + q^11*z^3 - 
        q^10*(-3 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 - 3*q^6*z*(1 + z) + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^5*(z - 2*z^2) + q^9*z^2*(2 + 4*z - z^2) - 
        q^8*z*(-1 + z + z^2) + q^4*(-1 - 3*z + 4*z^2))*
       R2[{{1}, {{6, 0, 2}, {0, 1, 0}}}])/(q^4*z^2) - 
     ((-2 - q^3 + q^2*z + 7*q^8*z^2 + 8*q^7*(-1 + z)*z^2 + q^9*z^3 - 
        6*q^20*z^5 - q^21*z^5 + q^19*(-6 + z)*z^5 + 2*q^22*z^6 + q^23*z^6 + 
        q^17*z^5*(1 + z) + q^18*z^5*(3 + z) + q^16*z^4*(1 + 2*z) + 
        q*(3 + 2*z) + q^10*z^2*(-5 + 3*z) + q^5*z*(10 + 3*z) + 
        q^14*z^3*(3 + 6*z - 2*z^2) + q^4*z*(-9 - 4*z + z^2) - 
        2*q^6*z*(2 - z + z^2) + q^15*z^3*(1 + 6*z + z^2) + 
        q^11*z^2*(3 - 4*z + 2*z^2) - q^12*z^2*(2 - 6*z + z^2 + 2*z^3) - 
        q^13*z^2*(-1 + 7*z + z^2 + 2*z^3))*R2[{{1}, {{6, 0, 2}, {0, 1, 1}}}])/
      (q^7*z^3) - ((1 + q^2 - q^5*z^2 + 2*q^18*(3 - 2*z)*z^5 + 
        q^16*(-11 + z)*z^5 - 4*q^20*z^6 - q^21*z^6 - q^23*z^6 + 
        q^22*(-2 + z)*z^6 + 2*q^25*z^7 - 3*q^26*z^7 - 2*q^27*z^7 - 
        q^3*z*(1 + z) + 3*q^4*z*(1 + z) - q*(2 + z) + q^13*z^4*(9 + z) - 
        q^17*z^5*(3 + 4*z) + q^6*z^2*(9 + 4*z) + 
        5*q^9*z^2*(1 + 2*z - 2*z^2) + 2*q^14*z^4*(-1 - 4*z + z^2) + 
        q^15*z^4*(1 - 12*z + 2*z^2) + q^11*z^2*(-3 + 13*z + 4*z^2) + 
        q^10*z^2*(3 - z + 5*z^2) - q^7*z*(2 + 13*z + 9*z^2) + 
        q^8*z*(1 - 3*z - 6*z^2 + 2*z^3) + q^12*z^2*(1 - 6*z - 7*z^2 + 
          5*z^3) + q^19*(z^5 - 6*z^6))*R2[{{1}, {{6, 0, 2}, {0, 1, 2}}}])/
      (q^9*z^4) - ((-1 + q^3*(-2 + z)*z - q^15*(-4 + z)*z^4 - 
        2*q^16*(-2 + z)*z^4 - 2*q^17*(-1 + z)*z^4 - 5*q^18*z^5 - 2*q^19*z^5 - 
        2*q^2*(2 + z) + q*(4 + z) - q^6*z*(5 + z) + q^4*(1 + 2*z - 5*z^2) + 
        q^8*z*(3 + 3*z - 2*z^2) + q^5*z*(3 + z^2) + q^7*z*(2 - z + z^2) - 
        2*q^12*z^2*(2 + z + z^2) + q^11*z^2*(3 + 2*z^2) + 
        q^10*z^2*(-4 - z + 3*z^2) + q^9*z*(-2 + 4*z + z^3) + 
        q^14*(z^3 - 13*z^4) + q^13*(z^2 - 2*z^3 - 4*z^4))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 0}}}])/(q^3*z^2) - 
     ((-1 + q^5*z)*(-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 4*q^15*z^5 - 2*q^19*z^5 + 
        q^16*(-4 + z)*z^5 - 6*q^21*z^6 + 3*q^22*z^6 + 3*q^23*z^6 + 
        q^17*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) - q^18*z^5*(3 + z) - 
        q^12*z^3*(3 + 4*z) + q^9*z^2*(-5 - 3*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^11*z^2*(-1 + 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2) + q^10*z^2*(2 - 4*z + 3*z^2))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 1}}}])/(q^10*z^4) - 
     ((1 + q^8*(-7 + z)*z^2 + q^18*(-7 + z)*z^5 - q^22*z^6 + 4*q^24*z^7 + 
        8*q^25*z^7 + 3*q^26*z^7 - q*(1 + z) + 2*q^4*z*(1 + z) + 
        6*q^10*z^3*(1 + z) - q^21*z^6*(8 + z) - q^2*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^6*z*(2 + z - z^2) + 
        q^19*z^5*(-2 + z^2) + q^20*z^5*(1 - 5*z + z^2) - 
        q^17*z^4*(1 - z + z^2) - 2*q^15*z^4*(3 + z + z^2) + 
        q^16*z^4*(2 + 5*z + z^2) + q^3*(1 + 5*z + 2*z^2) + 
        q^5*z*(-3 - 2*z + 3*z^2) + q^13*z^2*(-1 + 6*z + 10*z^2) - 
        q^14*z^3*(4 + 7*z + z^3) - q^11*z^2*(1 + 2*z - 4*z^2 + z^3) + 
        q^12*z^2*(2 - z + 2*z^2 + z^3) - q^7*(z + 5*z^3))*
       R2[{{1}, {{6, 0, 2}, {0, 2, 2}}}])/(q^4*z^3) - 
     ((-1 - q^2 - 2*q^8*z^2 - q^7*(-2 + z)*z^2 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-4 + z)*z^3 + q^15*z^4 + 3*q^16*z^4 + 
        7*q^17*z^4 + q^18*z^4 - q^19*z^4 + 2*q^20*z^4 + q^21*z^4 - 
        2*q^24*z^5 - q^25*z^5 - q^13*z^3*(1 + z) + q*(2 + z) - 
        q^14*z^3*(1 + 2*z) + q^9*z^2*(-1 + 3*z) + q^4*(-2 - z + z^2) + 
        q^3*(1 - z + z^2) + q^6*(z + 3*z^2 - 2*z^3) + q^5*(1 + 5*z^2 - z^3))*
       R2[{{1}, {{6, 0, 2}, {1, 1, 1}}}])/(q^6*z^2) - 
     ((1 - 2*q - q^21*z^5 - 4*q^22*z^6 - 8*q^23*z^6 - 3*q^24*z^6 + 
        q^20*z^4*(-1 + 2*z) + q^16*z^3*(1 + 6*z) + 
        q^12*z^2*(3 + 11*z - 3*z^2) + q^3*(1 + 3*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + q^14*z^2*(-2 - 3*z + 5*z^2) + 
        q^13*z^2*(1 + 4*z + 11*z^2) - q^5*(1 - 10*z - 5*z^2 + z^3) + 
        q^8*z*(2 - 2*z - 4*z^2 + z^3) - q^4*(1 + 8*z - z^2 + z^3) + 
        q^19*z^3*(-1 + 4*z^2 + z^3) - q^17*z^3*(1 - 3*z + 4*z^2 + z^3) - 
        q^18*z^3*(-2 + 5*z^2 + z^3) + q^7*z*(-3 - 5*z + z^2 + 2*z^3) - 
        q^10*z*(2 + 2*z - 3*z^2 + 5*z^3) + q^15*z^2*(1 + z + 5*z^2 + 5*z^3) - 
        q^11*z*(-1 + 2*z + z^2 + 6*z^3) + q^9*(z + 4*z^2 + 4*z^3 - 2*z^4) + 
        q^6*(1 - 2*z - 6*z^3 + z^4))*R2[{{1}, {{6, 0, 2}, {1, 1, 2}}}])/
      (q^7*z^3) - ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + 
        q^10*(3 - 4*z)*z^3 + q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + 
        q^12*(-3 + z)*z^4 - q^16*(-1 + z)*z^4 - 3*q^17*z^5 - 3*q^18*z^5 - 
        q^19*z^5 - 2*q^20*z^5 - q^21*z^5 + 2*q^24*z^6 + q^25*z^6 + 
        q^15*z^4*(3 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R2[{{1}, {{6, 0, 2}, {1, 2, 0}}}])/(q^6*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - 2*q^7*(-1 + z)^2*z^2 - 
        2*q^16*(-1 + z)*z^3 - 2*q^25*z^6 + q^24*z^7 + 2*q^27*z^7 + q^28*z^7 + 
        q^23*z^6*(9 + z) + q^13*z^2*(-4 + 3*z - 4*z^2) + 
        q^17*z^3*(-3 + 4*z - 2*z^2) + q^5*z*(-2 - z + z^2) + 
        q^2*(-1 + 2*z + z^2) + q^22*z^5*(2 + 3*z + z^2) + 
        q^21*z^4*(3 + 3*z + z^2) + q^18*z^3*(4 - 5*z + 3*z^2) + 
        q^10*z^2*(5 - z + 3*z^2) + q^11*z^2*(-6 + 7*z^2) + 
        q^19*z^3*(-2 + 7*z + 12*z^2 - 2*z^3) + 
        q^12*z^2*(8 + 2*z + 4*z^2 - z^3) + q^9*z*(2 - 2*z - 5*z^2 + z^3) - 
        q^8*z*(3 - 2*z - 2*z^2 + z^3) - q^20*z^3*(-1 + 3*z - 2*z^2 + z^3) - 
        q^14*z^2*(1 + 6*z - 2*z^2 + z^3) - q^15*z^2*(-1 + z + 7*z^2 + 
          4*z^3) + q^6*(2*z + 5*z^3 - z^4))*
       R2[{{1}, {{6, 0, 2}, {1, 2, 2}}}])/(q^6*z^3) - 
     ((-1 - q^2 + 5*q^4*z + q^3*(-2 + z)*z - 2*q^9*z^3 + 2*q^18*z^5 - 
        q^17*(-1 + z)*z^5 - 2*q^20*z^6 - q^21*z^6 + q*(2 + z) - 
        q^16*z^5*(7 + z) - q^5*z*(8 + 3*z) + q^6*z*(4 + z - z^2) - 
        q^15*z^4*(3 + 3*z + z^2) - q^14*z^3*(3 + 9*z + z^2) + 
        q^10*z^2*(1 - 4*z + 5*z^2) + q^11*z^2*(-3 + 5*z + z^3) + 
        q^7*z*(1 - z - 7*z^2 + z^3) + q^8*z*(-1 + 3*z + 4*z^2 + z^3) + 
        q^13*z^2*(-1 + 3*z - 7*z^2 + 2*z^3) + q^12*z^2*(2 - 6*z - 9*z^2 + 
          3*z^3))*R2[{{1}, {{6, 0, 2}, {2, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 2}, {2, 2, 0}}}])/z^2 - 
     (q*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - q^16*z^4 + 
        q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(3 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R2[{{1}, {{6, 0, 2}, {2, 2, 1}}}])/z^2 - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + 5*q^13*z^4 - 
        q^14*(-2 + z)*z^4 + q^12*z^5 - 2*q^16*z^5 - 3*q^17*z^5 + q^19*z^5 + 
        2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 + q^18*z^5*(1 + z) - q*(2 + z) + 
        q^9*z^2*(6 + 4*z - z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^8*z*(-1 + 7*z + z^2) - q^10*z^2*(1 - 3*z + 2*z^2))*
       R2[{{1}, {{6, 0, 2}, {2, 2, 2}}}])/(q^2*z^3) + 
     q^18*(2 + q)*z^2*(-1 + q^4*z)*R2[{{1}, {{6, 0, 2}, {3, 2, 1}}}] + 
     ((-1 + q)*q^10*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 0, 2}, {3, 2, 2}}}])/z - 
     ((1 + 3*q^18*z^4 - q^15*(-7 + z)*z^4 + q^20*z^5 - q*(7 + z) + 
        q^19*z^4*(-1 + 2*z) - q^6*z*(1 + 2*z) + q^14*z^2*(1 + 2*z) + 
        q^2*(12 + 5*z) + q^5*(2 + 2*z - 6*z^2) + q^9*z^2*(5 + 2*z - z^2) + 
        2*q^8*z*(3 + z^2) - q^3*(5 + z^2) - q^7*z*(2 - 5*z + z^2) + 
        q^10*z*(-2 - 3*z + z^2) + q^13*z^2*(1 - 3*z + z^2) - 
        q^16*z^3*(2 - 3*z + z^2) + q^11*z^2*(4 - 3*z + z^2) + 
        q^12*z^2*(-7 - 5*z + 3*z^2) + q^4*(-3 - 7*z + 6*z^2) + 
        q^17*(z^3 + z^4 - z^5))*R2[{{1}, {{6, 1, 0}, {-2, 1, 1}}}])/
      (q^5*z^2*(-1 + q^5*z)) - ((-1 - q^7*(-2 + z)*z - 7*q^23*z^6 + 
        q^22*(-6 + z)*z^6 + q^25*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + 3*q^19*z^5*(1 + z) + 
        q^24*z^6*(-1 + 2*z) + q^11*z^3*(1 + 6*z) + 
        q^15*z^3*(-5 + 6*z - 7*z^2) + q^12*z^3*(7 + 12*z - 3*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^10*z^2*(3 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + 4*q^14*z^3*(1 - z + z^2) + 
        q^20*z^5*(-4 + 5*z + z^2) - q^13*z^3*(7 + 9*z + z^2) + 
        q^21*z^5*(1 + 11*z + z^2) + q^9*z^2*(-9 - 10*z + 2*z^2) - 
        q^8*z*(1 - 7*z + 2*z^2) - q^18*z^4*(2 + z + 2*z^2) + 
        q^16*z^3*(4 - 13*z + 13*z^2 - 2*z^3) - 
        q^17*z^3*(1 - 11*z - 12*z^2 + 4*z^3))*
       R2[{{1}, {{6, 1, 0}, {-2, 1, 2}}}])/(q^13*z^5) - 
     ((1 + z - 2*q^19*z^6 - 5*q^20*z^6 - 2*q^21*z^6 + q^16*z^5*(3 + z) + 
        q^5*z*(3 + 2*z - 6*z^2) - q^15*z^4*(1 - z + z^2) - 
        q*(1 + 8*z + z^2) + 2*q^4*z*(-3 - 4*z + 3*z^2) + 
        q^13*z^3*(2 + 5*z + 4*z^2) + q^12*z^3*(2 - 6*z + 5*z^2) + 
        q^2*(-1 + 9*z + 5*z^2) + q^10*z^2*(-7 + 6*z + 8*z^2) + 
        q^3*(1 + z + z^2 - z^3) + q^9*z^2*(10 + 15*z + 4*z^2 - z^3) + 
        q^11*z^2*(1 - 14*z - 9*z^2 + z^3) - q^14*z^3*(1 - 4*z - 3*z^2 + 
          z^3) + q^7*z*(-2 - 3*z + z^2 + z^3) + q^6*(z - 11*z^3 + z^4) + 
        q^8*(z + 2*z^3 + z^4))*R2[{{1}, {{6, 1, 0}, {-2, 2, 0}}}])/
      (q^5*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{6, 1, 0}, {-2, 2, 1}}}])/(q^4*z^3) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 + 
        2*q^13*(-4 + z)*z^4 - 6*q^18*z^5 - 2*q^19*z^5 - 2*q^20*z^6 - 
        q^21*z^6 - q^5*z*(1 + z) - q^2*(2 + z) + 3*q^14*z^4*(2 + z) + 
        q*(3 + z) + 3*q^8*z*(-1 + 2*z) - q^17*z^4*(1 + 3*z) + 
        q^4*(1 + 2*z - 2*z^2) + q^10*z^2*(2 + 4*z - z^2) + 
        q^16*z^4*(-3 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^9*z*(1 - 8*z - 2*z^2 + z^3) + q^11*(z^2 + z^3 - z^4))*
       R2[{{1}, {{6, 1, 0}, {-2, 2, 2}}}])/(q^6*z^3) - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 0}}}])/z - 
     ((-1 + 2*q^10*(2 - 3*z)*z^2 + q^6*(-2 + z)*z^2 + 3*q^13*z^3 - 
        q^11*(-3 + z)*z^3 + q^14*(-1 + z)*z^3 + q^15*z^4 - 4*q^2*(3 + z) + 
        q*(6 + z) - q^12*z^3*(1 + 2*z) + q^4*(-1 + 5*z - 5*z^2) + 
        q^8*z*(-7 + z - z^2) + q^7*z*(4 - 2*z + z^2) + q^3*(9 + 2*z + z^2) + 
        q^5*(-1 - 4*z + 5*z^2) + q^9*z*(3 - 5*z - z^2 + z^3))*
       R2[{{1}, {{6, 1, 0}, {-1, 1, 1}}}])/(q^5*z^2) + 
     ((-1 + q^6*(-1 + z)*z - 2*q^13*z^4 - q^14*z^4 - q^19*z^5 - 
        q^17*(-4 + z)*z^5 + 2*q^21*z^6 + q^22*z^6 + q^11*z^3*(1 + z) + 
        q^12*z^3*(1 + z) + q*(3 + z) - q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 + z^2) + q^3*(1 + 2*z + 2*z^2) + q^5*(z + z^3) - 
        q^7*z*(-3 + z - 5*z^2 + z^3) - q^8*z*(3 - 5*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 7*z - 6*z^2 + 2*z^3))*R2[{{1}, {{6, 1, 0}, {-1, 1, 2}}}])/
      (q^7*z^3) + ((-1 - q^4*z + q^7*z^3 - q^11*(-1 + z)*z^3 - q^13*z^4 + 
        3*q^14*z^4 + 2*q^15*z^4 + q*(1 + z) + q^2*(1 + z) - q^5*z*(1 + z) + 
        q^6*z*(2 + z) + q^12*z^3*(2 + 3*z) + q^10*z^2*(3 + 4*z - 2*z^2) + 
        q^8*z*(-2 + z^2) + q^9*z*(1 - 4*z + z^2) + q^3*(-1 - z + z^2))*
       R2[{{1}, {{6, 1, 0}, {-1, 2, 0}}}])/(q^3*z^2) - 
     ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 2*q^14*(-4 + z)*z^4 - 
        6*q^18*z^5 - q^20*z^5 + 2*q^22*z^6 + 3*q^23*z^6 + q^24*z^6 + 
        q*(2 + z) - q^19*z^5*(6 + z) + q^15*z^4*(5 + 2*z) + 
        q^11*z^2*(5 + 6*z) - q^17*z^4*(1 - 5*z + z^2) - 
        q^8*z^2*(-5 + 2*z + z^2) + q^3*(-1 + z + 2*z^2) - 
        q^4*(1 + 4*z + 2*z^2) + 2*q^9*z*(-1 - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - 2*z^2 + z^3) + q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^13*(z^3 - 7*z^4) + q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R2[{{1}, {{6, 1, 0}, {-1, 2, 1}}}])/(q^7*z^3) - 
     ((-z + q^16*(2 - 3*z)*z^4 - q^18*z^5 - 4*q^19*z^5 - q^20*z^5 - 
        2*q^21*z^6 - q^22*z^6 - q^14*z^4*(5 + z) + q^7*z^2*(1 + 3*z) + 
        q^15*z^4*(7 + 6*z) + q^13*z^3*(2 - 5*z - 2*z^2) + 
        q^4*(-1 - 5*z + z^2) - q^2*(-3 + 3*z + z^2) + q*(-1 + 3*z + z^2) + 
        q^17*z^4*(-1 + 4*z + z^2) + q^3*(-2 + 3*z + z^3) + 
        q^9*z*(-3 + 5*z + 2*z^3) + q^10*z*(1 - 6*z - z^2 + 6*z^3) + 
        q^8*(3*z + z^3 - z^4) + q^5*(1 + 3*z - 3*z^2 + 5*z^3 - z^4) - 
        q^6*(z + z^3 + z^4) + q^12*(z^2 + 6*z^4) + 
        q^11*(z^2 + 4*z^3 + z^4 - z^5))*R2[{{1}, {{6, 1, 0}, {0, 1, 1}}}])/
      (q^7*z^3) - ((z - 5*q^17*z^5 - q^18*z^6 - q^19*z^6 + 2*q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + q^13*z^3*(-5 + 3*z - 2*z^2) + 
        q^16*z^4*(3 - 6*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - 
        q^4*(1 + 8*z + 2*z^2) + q^12*z^2*(-1 + 14*z + 3*z^2) + 
        q^14*z^3*(-1 - 9*z + 6*z^2) + q^7*z*(-2 + z + 11*z^2 - 3*z^3) + 
        q^3*(1 + 2*z + z^2 - z^3) + q^5*z*(6 + 3*z - 4*z^2 + z^3) + 
        q^15*z^3*(1 - 4*z - 3*z^2 + z^3) + q^9*z*(-1 + 15*z - z^2 + z^3) - 
        q^8*z*(-2 + 10*z + 2*z^2 + z^3) + q^6*z*(-1 + z + 3*z^2 + z^3) + 
        q^11*z^2*(5 - 16*z + 4*z^2 + z^3) - q^10*z^2*(13 + 3*z + 7*z^2 + 
          z^3))*R2[{{1}, {{6, 1, 0}, {0, 1, 2}}}])/(q^5*z^3) - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 3*q^15*z^4 - 3*q^17*z^4 - 
        2*q^18*z^4 - 2*q^22*z^5 - q^23*z^5 + q^13*z^3*(1 + z) - q*(3 + z) + 
        q^2*(4 + z) + q^14*z^3*(1 + 2*z) - q^3*(4 + z^2) + 
        q^6*z*(-1 + z + z^2) - q^10*z*(2 + z + 5*z^2) + q^12*(z^2 - 5*z^3) + 
        q^9*(z - 2*z^3) + q^5*(-1 + z - 5*z^2 + z^3) + 
        q^11*(z - 2*z^3 + z^4))*R2[{{1}, {{6, 1, 0}, {0, 2, 0}}}])/
      (q^7*z^2) - ((-1 + 4*q^3*z - q^8*(1 - 2*z)^2*z - 5*q^13*z^4 + 
        q^12*(-7 + z)*z^4 - q^16*z^5 - q^2*(1 + z) + q*(2 + z) - 
        q^14*z^4*(3 + 2*z) + q^9*z^3*(-5 + 3*z) + q^6*z*(-2 + 3*z - 4*z^2) + 
        q^10*z^2*(-2 + z^2) + q^5*z*(5 + z^2) + q^4*z*(-8 - 5*z + z^2) + 
        q^11*z^3*(-4 - z + z^2) + q^7*z*(2 - 3*z + 5*z^2) + 
        q^15*(z^4 - 3*z^5))*R2[{{1}, {{6, 1, 0}, {0, 2, 2}}}])/z^2 - 
     ((1 + q^9*z^3 + 2*q^12*z^4 + q^13*z^4 - q^6*z*(2 + z) - q*(4 + z) + 
        q^2*(5 + 2*z) + q^4*z*(-2 + 3*z) + q^5*(z - 2*z^2) + 
        q^3*(-2 + z - z^2) + q^7*(z + 2*z^3) + q^8*(z^2 - z^4))*
       R2[{{1}, {{6, 1, 0}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z - q^5*(-1 + z)*z^2 - 
        q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 - 
        3*q^9*z^2*(1 + z) + q*(2 + z) + q^8*z*(-1 + 4*z) + q^6*z*(-1 + z^2) + 
        q^7*z*(2 - z + z^2))*R2[{{1}, {{6, 1, 0}, {1, 1, 2}}}])/z^2 - 
     ((-1 + q)^2*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 1, 0}, {1, 2, 0}}}])/(q^2*z^2) - 
     ((1 - 2*q - 4*q^21*z^5 - 2*q^23*z^6 + 2*q^24*z^6 + 2*q^25*z^6 - 
        2*q^26*z^6 - q^27*z^6 - 2*q^17*z^4*(1 + z) + 2*q^22*z^5*(-1 + 2*z) - 
        2*q^16*z^4*(2 + 3*z) + 2*q^19*z^4*(1 + 4*z) + 
        q^11*z^2*(7 + 4*z - 9*z^2) + q^15*z^3*(6 + 17*z - 2*z^2) + 
        q^3*(-3 + z - z^2) - q^20*z^4*(1 - 5*z + z^2) - 
        q^2*(-2 + 2*z + z^2) - q^18*z^4*(-8 + 3*z + z^2) + 
        q^10*z*(3 - 2*z + 5*z^2 - 4*z^3) + q^5*(2 + 4*z - z^3) + 
        q^4*(2 + 2*z^2 - z^3) + q^9*z*(-2 + z + 3*z^2 - z^3) + 
        q^14*z^2*(4 + 9*z^2 + z^3) + q^6*(-2 - 2*z + 2*z^2 - 5*z^3 + z^4) + 
        q^12*z*(-2 - 6*z^2 - 2*z^3 + z^4) + q^8*(1 + 3*z - 5*z^2 - 2*z^3 + 
          z^4) + q^13*z*(1 - 7*z + 2*z^2 - 2*z^3 + z^4) + 
        q^7*(-1 - 4*z - 4*z^3 + 2*z^4))*R2[{{1}, {{6, 1, 0}, {1, 2, 2}}}])/
      (q^6*z^3) - (q^4*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - 
        q*(2 + z))*R2[{{1}, {{6, 1, 0}, {2, 1, 1}}}])/z - 
     (q*(-1 + q^4*z + q^8*z - q^5*(-4 + z)*z^2 + q^7*(-1 + z)*z^2 + 
        q^12*(-1 + z)*z^2 - q^13*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 - 
        q^6*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2) + 
        q^9*z*(-3 - z + 2*z^2) + q^10*z*(3 + z + 5*z^2) - 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{1}, {{6, 1, 0}, {2, 2, 1}}}])/z + 
     ((-1 + q)^2*q^7*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 1, 0}, {2, 2, 2}}}])/z - 
     ((1 + 3*q^18*z^5 + 5*q^19*z^5 + 2*q^20*z^5 - q*(6 + z) + 
        q^16*z^4*(8 + z) + q^17*z^4*(1 + 3*z) + q^2*(9 + 4*z) + 
        q^15*z^3*(4 + z - 3*z^2) + q^7*z*(-6 + 5*z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(5 + 2*z - z^2) + 
        q^12*z^2*(3 - z + z^2) - q^6*z*(-7 + z + z^2) - 
        3*q^5*(-1 + z + z^2) + q^8*z*(6 - 3*z + 4*z^2) + 
        q^4*(-6 - 6*z + 5*z^2) + q^11*z*(1 - 7*z - 3*z^2 + z^3) - 
        q^14*z^2*(-1 + 2*z + 3*z^2 + z^3) + q^10*(-3*z + 6*z^3) - 
        q^13*(z^2 - z^4 + z^5))*R2[{{1}, {{6, 1, 1}, {-2, 1, 0}}}])/
      (q^8*z^3) - ((-1 - q^2 + q^3*(-1 + z)^2 + 2*q^13*(5 - 2*z)*z^3 + 
        q^23*z^6 + q*(2 + z) + q^4*(-1 + 2*z) - q^20*z^5*(1 + 4*z) - 
        q^15*z^4*(2 + 5*z) - q^21*z^5*(2 + 5*z) + 
        q^12*z^2*(4 + 2*z - 3*z^2) - q^18*z^4*(1 + z + z^2) - 
        q^7*z*(-2 + 3*z + z^2) - q^5*(1 + 4*z + z^2) + 
        q^14*z^3*(-6 - 9*z + 2*z^2) + q^17*z^4*(5 - 3*z + 2*z^2) + 
        q^8*z*(-2 + 10*z + 3*z^2) + q^9*z*(2 - 8*z - 6*z^2 + z^3) + 
        q^6*(1 + 2*z - 2*z^2 + z^3) + q^16*z^3*(2 + 10*z - 13*z^2 + 2*z^3) + 
        q^10*z*(-2 + 5*z - 7*z^2 + 4*z^3) + q^11*(z - 6*z^2 + 6*z^3 - 2*z^4))*
       R2[{{1}, {{6, 1, 1}, {-2, 1, 1}}}])/(q^11*z^4) - 
     ((-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 + q^13*(-6 + z)*z^4 + 4*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - q^16*z^5*(3 + z) + q^4*z*(-2 + z - z^2) - 
        q^2*(-1 + 2*z + z^2) + q^15*z^4*(1 + 3*z + z^2) - 
        q^10*z^3*(9 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^9*z^2*(-8 - 9*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) + 
        q^7*z*(2 - 4*z + 3*z^2) - q^6*(z + z^3) - 
        q^8*z*(1 - 11*z - 4*z^2 + 2*z^3) + q^11*(z^2 + 6*z^3 - 6*z^4) + 
        q^12*(z^3 - z^5))*R2[{{1}, {{6, 1, 1}, {-2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^12*z^3 - q^17*(-1 + z)*z^5 - 2*q^19*z^6 - 
        q^20*z^6 + 2*q^21*z^6 + q^22*z^6 - 2*q^23*z^7 - 3*q^24*z^7 - 
        q^25*z^7 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) + 
        q^14*z^4*(-9 + 2*z) + q^16*z^4*(1 + 2*z) - q^11*z^3*(7 + 2*z) - 
        q^13*z^4*(7 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + 4*q^10*z^2*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R2[{{1}, {{6, 1, 1}, {-2, 2, 0}}}])/(q^8*z^4) - 
     ((1 + q^9*(8 - 3*z)*z^3 - q^13*(-7 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 - 
        4*q^19*z^6 - 8*q^20*z^6 - 3*q^21*z^6 + q^16*z^5*(5 + z) + 
        2*q^12*z^3*(-1 + 2*z) - q*(1 + 2*z) + q^3*(1 - 6*z - 3*z^2) + 
        q^5*z*(2 + 5*z - 3*z^2) + q^7*z*(-2 + z - z^2) - 
        q^14*z^4*(-4 + z^2) - q^15*z^4*(2 - 3*z + z^2) + 
        q^4*z*(5 + z + z^2) + q^2*(-1 + 3*z + z^2) + 
        q^6*z*(-1 - 2*z + 4*z^2) - q^11*z^2*(1 - 3*z - 6*z^2 + z^3) + 
        q^8*z*(1 - 6*z - 4*z^2 + z^3) + q^10*z^2*(4 + 4*z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 1, 1}, {-2, 2, 1}}}])/(q^5*z^3) - 
     (-q^3 + q*(-1 + z^(-1)) + 2*q^5*(-1 + z) - 1/(q^2*z^2) + 1/(q*z) - 
       q^4*z + 7*q^13*z^2 + 2*q^14*z^2 - q^12*(-5 + z)*z^2 - 2*q^15*z^3 - 
       q^16*z^3 + 3*q^6*(1 + z) - q^9*(1 + z) + (2*(1 + z))/z^2 + 
       q^2*(-1 - z^(-2) - 4/z + z) + q^8*(-1 + 5*z) + q^7*(1 + 5*z) + 
       q^10*z*(3 + 3*z - z^2) - q^11*z*(1 + z + z^2))*
      R2[{{1}, {{6, 1, 1}, {-2, 2, 2}}}] - 
     ((-1 + q - q^6*z + q^12*(3 - 2*z)*z^4 + q^17*z^6 - q^18*z^6 - 
        5*q^19*z^6 + q^21*z^6 + q^22*z^6 + 2*q^23*z^7 + 5*q^24*z^7 + 
        2*q^25*z^7 - q^5*z^2*(1 + z) - q^9*z^2*(4 + z) - q^20*z^6*(4 + z) + 
        q^16*z^5*(-1 + 2*z) + q^3*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^4*z*(-1 - z + z^2) + q^2*(1 + 3*z + z^2) + 
        q^11*z^3*(2 + 3*z + z^2) - q^13*z^3*(-1 + 9*z + z^2) + 
        q^10*z^3*(-9 - 6*z + 2*z^2) + q^15*z^4*(-2 - 11*z + 3*z^2) + 
        q^14*z^3*(-1 + z - 9*z^2 + z^3) + q^8*z*(-1 + 6*z - 3*z^2 + z^3))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 0}}}])/(q^9*z^4) - 
     ((-1 - q^4*(-4 + z)*z + q^23*z^5 + 3*q^24*z^6 - q^25*z^7 - q^26*z^7 - 
        q^2*(1 + z) + q*(2 + z) + q^3*z*(1 + 2*z) - q^21*z^4*(1 + 5*z) + 
        q^11*z^2*(-19 + z - z^2) + q^5*z*(-14 - 6*z + z^2) - 
        q^19*z^3*(1 - 6*z + z^2) + q^6*z*(9 + 4*z + z^2) + 
        q^20*z^4*(-3 + 3*z + 2*z^2) + q^16*z^3*(13 + 5*z + 2*z^2) + 
        q^18*z^3*(4 - 7*z + 9*z^2) - q^17*z^3*(10 - 10*z^2 + z^3) - 
        q^8*z*(7 + 4*z - 5*z^2 + z^3) - q^7*z*(-5 - 8*z + z^2 + z^3) + 
        q^12*z^2*(7 - 9*z + 2*z^3) + q^10*z*(-1 + 14*z - 4*z^2 + 2*z^3) + 
        q^9*z*(3 - 5*z - 7*z^2 + 3*z^3) - q^14*z^2*(2 + 5*z - 9*z^2 + 
          4*z^3) + q^13*(z^2 + 8*z^3 - 6*z^4) + 
        q^15*(z^2 - 2*z^3 + 4*z^4 - 4*z^5) + q^22*(z^4 + 2*z^5 - 7*z^6))*
       R2[{{1}, {{6, 1, 1}, {-1, 1, 1}}}])/(q^8*z^3*(-1 + q^5*z)) - 
     ((1 - 5*q^10*(-1 + z)*z^3 + 7*q^23*z^6 - q^22*(-11 + z)*z^6 - 
        3*q^25*z^7 - q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + 2*z) - q^21*z^6*(1 + 2*z) + q^3*(1 + 2*z - z^2) + 
        q^12*z^3*(-5 - 6*z + z^2) + q^18*z^4*(-1 - 2*z + z^2) - 
        q^19*z^5*(3 + 2*z + z^2) + q^13*z^3*(6 + 5*z + z^2) + 
        2*q^7*z*(-1 + 5*z + 2*z^2) + q^9*z^2*(6 + 5*z + 3*z^2) + 
        q^17*z^4*(-4 - 4*z + 5*z^2) - q^11*z^2*(1 + 5*z + 7*z^2) + 
        q^6*(z - 5*z^2 - 2*z^3) - q^14*z^3*(1 - 5*z - 3*z^2 + z^3) - 
        q^8*z*(-1 + 10*z - 3*z^2 + z^3) + q^16*z^3*(-1 + 3*z - 7*z^2 + 
          4*z^3) + q^15*(z^3 + 9*z^5) + q^20*(z^5 - 8*z^6 - 2*z^7) + 
        q^24*(z^6 - 2*z^7))*R2[{{1}, {{6, 1, 1}, {-1, 1, 2}}}])/(q^9*z^4) - 
     (q^2*(-1 + q^2*z + q^5*z - 2*q^8*z^3 + q^10*z^4 + q^11*z^4 + q*(1 + z) - 
        q^6*z*(3 + 2*z) + q^3*(1 - z + z^2) + q^4*(-1 + 2*z^2) + 
        q^7*z*(1 - z + 2*z^2))*R2[{{1}, {{6, 1, 1}, {-1, 2, 0}}}])/z - 
     ((-1 + q^5*z + q^4*z^2 - q^15*(-4 + z)*z^4 - q^17*(-8 + z)*z^5 - 
        q^16*(-6 + z)*z^5 - q^18*(-1 + z)*z^5 - 2*q^20*z^6 - q^21*z^6 + 
        q*(1 + z) + q^2*(1 + z) + q^10*z^3*(-3 + 2*z) + q^11*z^3*(2 + 5*z) - 
        q^12*z^3*(1 - 4*z + z^2) + q^7*z*(2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-2 - z + z^2) - 
        q^14*z^3*(-1 + 4*z + z^2) - q^13*z^3*(2 + 7*z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2) - q^8*z*(1 - 6*z + 2*z^2))*
       R2[{{1}, {{6, 1, 1}, {-1, 2, 1}}}])/(q^5*z^3) - 
     ((-2 - q^16*(-4 + z)*z^5 - 3*q^19*z^6 + q^20*z^6 - 3*q^21*z^6 - 
        2*q^22*z^6 + q^17*z^5*(3 + z) - q^6*z*(1 + 2*z) + q*(3 + 2*z) - 
        q^13*z^4*(9 + 2*z) + q^11*z^3*(-2 + 9*z) - q^7*z*(-2 + z^2) + 
        q^5*z*(-1 - 2*z + z^2) + q^14*z^4*(-1 - z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) - q^12*z^3*(1 + 2*z + 2*z^2) + 
        q^10*z^2*(-1 + 3*z^2) + q^9*z^2*(-2 - 7*z + 3*z^2) + 
        q^3*(-1 - z + 3*z^2) + q^8*z*(-1 + 4*z - 4*z^2 + z^3) + 
        q^18*(z^5 - 2*z^6))*R2[{{1}, {{6, 1, 1}, {-1, 2, 2}}}])/(q^3*z^3) - 
     ((1 + q^16*z^5 + q^17*z^6 + q^18*z^6 - 2*q^19*z^6 - 3*q^20*z^6 - 
        q^21*z^6 - q*(1 + 2*z) + q^5*z*(-1 + z - 4*z^2) + 
        q^3*(1 + z - 2*z^2) + q^4*z*(-2 - 4*z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^15*z^4*(3 + 5*z + z^2) + q^9*z^2*(7 + 8*z + z^2) + 
        q^11*z^3*(-7 - 8*z + 2*z^2) + q^12*z^3*(1 - 6*z + 2*z^2) + 
        q^8*z*(1 - 4*z + 5*z^2) + q^7*z*(-2 + 4*z + z^3) + 
        q^6*z*(3 - 6*z^2 + z^3) + q^10*z^2*(-3 + 6*z - z^2 + z^3) - 
        q^14*z^3*(1 - 4*z + 2*z^2 + z^3) + q^13*(z^3 + 4*z^4 - z^5))*
       R2[{{1}, {{6, 1, 1}, {0, 1, 0}}}])/(q^5*z^3) - 
     ((-1 + 2*q^10*(1 - 5*z)*z^2 - 2*q^15*(-2 + z)*z^4 + q^17*(3 - 2*z)*z^5 - 
        q^18*(-5 + z)*z^5 + q^20*z^6 + q*(1 + z) + q^4*z*(1 + z) - 
        q^16*z^5*(9 + z) + q^2*(1 + 2*z) + q^19*z^5*(1 + 2*z) - 
        2*q^13*z^3*(1 + 3*z) - q^3*(1 + 4*z) + 2*q^12*z^3*(-2 - 2*z + z^2) - 
        q^9*z^2*(5 + 4*z + z^2) + q^5*(z + z^3) + 
        q^8*z*(-1 + 7*z - 3*z^2 + z^3) + q^14*z^3*(1 - 6*z - 2*z^2 + z^3) - 
        q^6*z*(2 - 2*z - 2*z^2 + z^3) + q^11*z^2*(-1 + 10*z - 2*z^2 + z^3) + 
        q^7*z*(2 - 6*z - z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {0, 1, 1}}}])/
      (q^5*z^3) - ((-1 + 2*q^15*z^4 - 3*q^17*z^5 - 5*q^18*z^5 + q^20*z^6 + 
        q^21*z^6 - 2*q^5*z*(1 + z) - 2*q^19*z^5*(1 + z) - q^2*(2 + z) + 
        q*(3 + z) - q^16*z^4*(1 + 2*z) + q^6*z^2*(3 + 2*z) + 
        q^13*z^4*(-11 + 3*z) + q^14*z^4*(4 + 5*z) + q^7*z*(3 - 4*z - 2*z^2) + 
        q^4*(1 + 4*z - z^2) + q^12*z^3*(-1 - 9*z + z^2) + 
        q^3*(-1 - 3*z + z^2) - q^11*z^3*(-6 + 2*z + z^2) + 
        q^10*z^2*(5 + 2*z + 5*z^2 - z^3) + q^8*z*(-3 + 10*z + z^3) + 
        q^9*z*(1 - 12*z - 2*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {0, 1, 2}}}])/
      (q^5*z^3) - ((1 - q^3*(-2 + z)*z + q^15*(-4 + z)*z^4 + 
        2*q^16*(-2 + z)*z^4 + 2*q^17*(-1 + z)*z^4 + 5*q^18*z^5 + 2*q^19*z^5 + 
        2*q^2*(2 + z) - q*(4 + z) + 2*q^6*z*(4 + z) + q^14*z^3*(-1 + 13*z) + 
        q^10*z^2*(4 + 2*z - 3*z^2) - q^5*z*(4 + z^2) - q^7*z*(5 + z^2) - 
        q^11*z^2*(3 + 2*z^2) + q^8*z*(-2 - 4*z + 3*z^2) + 
        q^13*z^2*(-1 + 2*z + 3*z^2) + q^12*z^2*(4 + 2*z + 3*z^2) + 
        q^4*(-1 - 2*z + 5*z^2) - q^9*z*(-2 + 3*z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 1, 1}, {0, 2, 0}}}])/(q^3*z^2) - 
     (q*(1 + 2*q^11*(-1 + z)*z^3 - q^13*(-8 + z)*z^4 - 4*q^19*z^6 - 
        8*q^20*z^6 - 3*q^21*z^6 + q^16*z^5*(3 + z) - q*(1 + 2*z) + 
        q^3*(1 - 3*z - 2*z^2) + q^5*z*(-4 + z - 2*z^2) + 
        q^9*z^2*(5 + 8*z - 2*z^2) + q^4*z*(5 + z^2) + q^2*(-1 + 2*z + z^2) + 
        q^10*z^3*(6 + 2*z + z^2) - q^15*z^4*(1 + 3*z + z^2) - 
        q^14*z^4*(-2 + 4*z + z^2) + q^12*z^3*(1 + 4*z + z^2) + 
        4*q^6*(z + z^3) + q^8*z*(1 - 8*z + z^2 + z^3) - 
        q^7*z*(3 - 3*z + 3*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {0, 2, 2}}}])/
      z^2 - ((1 + 2*q^16*z^4 + q^17*z^4 - q^13*z^3*(1 + z) + 
        q^14*z^3*(2 + z) + 4*q^2*(3 + z) - q*(6 + z) + 
        q^5*(4 + 3*z - 5*z^2) - q^6*z*(-5 + z^2) - q^7*z*(5 - 5*z + z^2) - 
        q^3*(6 + 2*z + z^2) + q^8*z*(7 - 2*z + 2*z^2) + 
        q^12*z^2*(3 + 4*z + 2*z^2) + q^10*z*(-2 - 3*z + 4*z^2) + 
        q^4*(-5 - 8*z + 5*z^2) - q^9*z*(2 - 5*z + z^3) + 
        q^11*z*(1 - 4*z - 3*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {1, 1, 0}}}])/
      (q^4*z^2) - ((1 + 2*q^2 - 3*q^9*z^2 - 4*q^12*z^3 - 4*q^13*z^3 + 
        q^11*(-2 + z)*z^3 - 2*q^16*z^4 + 2*q^18*z^4 + q^19*z^4 - q*(2 + z) + 
        q^14*z^3*(-3 + 2*z) - q^15*z^3*(1 + 3*z) - q^10*z^2*(1 + 5*z) + 
        q^4*(5 + 2*z - z^2) - q^3*(4 + z^2) + q^8*z*(-3 - 6*z + z^2) + 
        q^5*(-3 + z - 4*z^2 + z^3) - q^7*(1 - 4*z + 3*z^2 + z^3) + 
        q^6*(2 - 3*z + 5*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {1, 1, 1}}}])/z - 
     ((1 + q^2 + q^4*(-2 + z)*z - q^3*(-1 + z)*z - q^10*(-1 + z)*z^2 - 
        q^13*(-1 + z)*z^3 + q^14*z^4 - q*(2 + z) + q^9*z^2*(-1 + 2*z) + 
        q^5*z*(5 + 2*z) + q^8*z*(-1 + z - 3*z^2) - q^11*z^2*(2 + z + 2*z^2) - 
        q^6*z*(5 + z + 2*z^2) + q^7*z*(3 - z + z^2 + z^3) + q^12*(z^2 - z^4))*
       R2[{{1}, {{6, 1, 1}, {1, 1, 2}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*(-1 + z)*z^4 + 
        3*q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + 2*q^20*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 - q^15*z^4*(3 + 2*z) + q^10*z^3*(-3 + 4*z) + 
        q^11*z^3*(-1 + 7*z) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^5*z*(-2 - z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^7*(2*z + 4*z^3 - 2*z^4))*
       R2[{{1}, {{6, 1, 1}, {1, 2, 0}}}])/(q^6*z^3) - 
     ((-1 + 2*q - 3*q^23*z^6 + q^24*z^6 + q^22*(-12 + z)*z^6 + 2*q^25*z^7 + 
        q^26*z^7 - q^19*z^5*(4 + z) - q^3*z*(9 + z) - 2*q^18*z^4*(1 + 2*z) + 
        q^7*z*(6 - 4*z - 9*z^2) + q^9*z^2*(-8 + z - 3*z^2) + 
        q^5*z*(-3 + z - z^2) + q^21*z^5*(1 - 5*z + z^2) + 
        q^20*z^5*(-2 - 2*z + z^2) + q^4*z*(9 + z + z^2) + 
        q^2*(-1 + 4*z + z^2) + q^12*z^2*(-1 + z + 2*z^2) + 
        q^14*z^3*(5 + 4*z + 3*z^2) + q^10*z^2*(-1 - 12*z + 7*z^2) - 
        q^6*z*(5 + 3*z - 6*z^2 + z^3) - q^13*z^2*(-2 + 3*z - 3*z^2 + z^3) + 
        2*q^8*z*(-1 + 7*z + z^2 + z^3) + q^11*z^2*(-1 + 4*z + 4*z^2 + z^3) - 
        q^15*z^3*(-1 - 7*z + 7*z^2 + z^3) - q^16*z^3*(-2 + 2*z + 8*z^2 + 
          z^3) + q^17*(-2*z^3 + 8*z^5))*R2[{{1}, {{6, 1, 1}, {1, 2, 1}}}])/
      (z^2*(-1 + q^5*z)) - (q^2*(-1 + q^8*z + q^5*(-1 + z)*z^2 + q^10*z^3 - 
        q^2*(1 + z) - q^4*z*(1 + z) + q*(2 + z) - q^7*z*(2 + z) + 
        q^3*z*(1 + 2*z) + q^9*z^2*(1 - z + z^2) + q^6*(z - z^3))*
       R2[{{1}, {{6, 1, 1}, {2, 1, 1}}}])/z^2 + 
     ((-1 + q)*q^2*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 1, 1}, {2, 2, 0}}}])/z^2 + 
     (q^6*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 5*q^15*z^4 - q^16*z^4 + 
        q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + q^3*(1 + z) + 
        q^13*z^4*(1 + z) - q*(3 + 2*z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R2[{{1}, {{6, 1, 1}, {2, 2, 1}}}])/z - 
     (q^3*(-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - 5*q^13*z^4 + 
        q^14*(-2 + z)*z^4 - q^12*z^5 + 2*q^16*z^5 + 5*q^17*z^5 - 2*q^19*z^5 - 
        2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + q*(2 + z) - q^18*z^5*(2 + z) + 
        q^9*z^2*(-6 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^8*z*(-1 + 7*z + z^2) + q^10*z^2*(1 - 3*z + 2*z^2))*
       R2[{{1}, {{6, 1, 1}, {2, 2, 2}}}])/z^2 + 
     (q^6*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 1, 1}, {3, 1, 2}}}])/z + 
     (q^5*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{1}, {{6, 1, 1}, {3, 2, 1}}}])/z + 
     (q^2*(-2*z - 5*q^5*z + q^7*z^2*(1 + z) + q^2*(5 + 2*z) + q*(-3 + z^2) + 
        q^6*z*(1 - z + z^2) + q^3*(-1 + 3*z + 2*z^2) + 
        q^4*(-1 - 3*z + 6*z^2))*R2[{{1}, {{6, 1, 2}, {-2, 1, 0}}}])/z - 
     ((-1 + q^3*(-2 + z)*z - 5*q^10*z^2 - 4*q^12*z^3 - q^14*z^4 - 
        2*q^15*z^4 - q^16*z^4 - 2*q^2*(2 + z) + q*(4 + z) - 
        q^13*z^3*(1 + 3*z) + q^4*(1 + 2*z - 3*z^2) + q^5*(-1 - z + z^2) + 
        q^8*z*(-2 - z + 2*z^2) + q^11*z^2*(1 - 6*z + 3*z^2) + 
        q^6*(2 + z + 3*z^2) + q^9*z*(-1 - 2*z - 4*z^2 + z^3) + 
        q^7*(-1 + 4*z - z^2 + z^3))*R2[{{1}, {{6, 1, 2}, {-2, 1, 1}}}])/
      (q^3*z^2) - ((1 + z - 2*q^14*(-1 + z)*z^4 + q^15*(-1 + z)*z^4 - 
        q^16*z^5 - q^17*z^5 + 2*q^13*z^4*(5 + 2*z) + 
        q^6*z^2*(-6 - 5*z + z^2) - q*(1 + 5*z + z^2) + 
        q^2*(-1 + 3*z + 2*z^2) + q^4*z*(1 - 2*z + 3*z^2) - 
        q^5*z*(1 - 2*z + 3*z^2) + q^12*z^3*(1 + 7*z + 3*z^2) + 
        q^8*z*(1 - 2*z + 7*z^2) + q^3*(1 + z + z^2 - z^3) - 
        q^7*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 5*z^4) + 
        q^10*(z^2 + z^3 - z^5) + q^9*(z^2 + 6*z^3 + 7*z^4 - z^5))*
       R2[{{1}, {{6, 1, 2}, {-2, 1, 2}}}])/(q^3*z^3) - 
     ((1 + q^11*z^3 - q^10*(-2 + z)*z^3 + 3*q^13*z^4 + q^14*z^4 - 
        q^6*z*(1 + z) - q*(4 + z) + q^12*z^3*(1 + 2*z) + q^2*(5 + 2*z) + 
        q^4*z*(-2 + 3*z) + q^5*(z - 2*z^2) + q^8*(z - 2*z^2) + 
        q^3*(-2 + z - z^2) + q^9*z^2*(2 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R2[{{1}, {{6, 1, 2}, {-2, 2, 0}}}])/(q^2*z^2) - 
     q^10*(-2 + q*(-1 + z))*z*R2[{{1}, {{6, 1, 2}, {-2, 2, 1}}}] - 
     ((-1 + q^3*(-2 + z)*z + q^5*z^2 + q^13*(3 - 5*z)*z^3 + 
        q^10*(-3 + z)*z^3 + q^14*z^4 - q^15*z^4 - q^16*z^4 - 2*q^2*(2 + z) + 
        q*(4 + z) + q^8*z*(-1 + 2*z) + q^6*z*(1 + 2*z) - q^11*z^2*(1 + 2*z) + 
        q^4*(1 + 2*z - 3*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^7*z*(1 - z + z^2) + q^12*(z^2 - 3*z^4))*
       R2[{{1}, {{6, 1, 2}, {-2, 2, 2}}}])/(q^2*z^2) - 
     ((-1 + z - q^7*(-6 + z)*z^3 - 2*q^13*z^4 + 3*q^12*(-1 + z)*z^4 - 
        q^15*z^5 + q^5*z*(-2 + 3*z - 3*z^2) + q^3*z*(-7 + z - z^2) - 
        q^8*z^2*(-5 + z^2) + q^11*z^3*(-4 - 4*z + z^2) - q*(-2 + 5*z + z^2) + 
        q^2*(-1 + 10*z + 4*z^2) + q^4*z*(2 - 5*z + 5*z^2) + 
        q^10*z^2*(-1 + 2*z + 8*z^2) - q^9*z^2*(1 - 5*z - 2*z^2 + z^3) + 
        q^6*(z - 5*z^2 + z^3 - z^4) + q^14*(z^4 - 2*z^5))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 0}}}])/(q^4*z^3) - 
     ((-1 - q^2 - q^4*(-2 + z)*z + q^3*(-1 + z)*z + q^18*(2 - 3*z)*z^5 - 
        3*q^21*z^6 + 7*q^22*z^6 + 4*q^23*z^6 + 3*q^7*z*(1 + z) + 
        q^19*z^5*(1 + z) + q*(2 + z) - q^5*z*(3 + z) + 
        q^15*z^3*(-2 + 3*z - 9*z^2) + q^12*z^3*(-2 + 5*z - 3*z^2) + 
        q^17*z^4*(4 + 16*z - z^2) + q^9*z^2*(-6 - 3*z + z^2) - 
        q^14*z^3*(-3 + 3*z + z^2) - q^6*z*(1 + 4*z + z^2) - 
        q^13*z^3*(3 + 5*z + 2*z^2) - q^8*z*(1 - 6*z - 3*z^2 + z^3) + 
        q^10*z^2*(4 - z - 2*z^2 + z^3) + q^11*z^2*(-2 + 3*z^2 + z^3) + 
        q^16*z^3*(1 - 2*z + 8*z^2 + z^3) + q^20*(z^5 - 2*z^6))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 - 2*q^20*z^5 + 4*q^22*z^6 + 8*q^23*z^6 + 3*q^24*z^6 - q^2*(1 + z) + 
        q^18*z^4*(1 + z)^2 + q*(2 + z) - 3*q^16*z^4*(2 + z) - 
        q^19*z^5*(8 + z) - q^15*z^4*(5 + 2*z) + q^4*(1 + 4*z - z^2) + 
        q^14*z^3*(-1 - 7*z + z^2) + q^17*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + z + 2*z^2) - q^13*z^2*(1 + 5*z + 15*z^2) + 
        q^5*(1 - 7*z - 5*z^2 + z^3) - q^8*z*(1 - 2*z - z^2 + z^3) + 
        q^12*z^2*(-1 - 10*z + z^2 + z^3) + q^11*z*(-1 + z + z^2 + z^3) + 
        q^6*(-1 + 2*z + z^2 + z^3) + q^9*z*(-1 - 2*z - 6*z^2 + 3*z^3) + 
        q^10*z*(2 + z - 3*z^2 + 3*z^3) + q^7*(z + 3*z^2 - z^4))*
       R2[{{1}, {{6, 1, 2}, {-1, 1, 2}}}])/(q^7*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R2[{{1}, {{6, 1, 2}, {-1, 2, 0}}}])/
      (q^4*z^3) - q^9*z*(1 + q^2 - q*(2 + z))*
      R2[{{1}, {{6, 1, 2}, {-1, 2, 1}}}] - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - q^14*(-4 + z)*z^4 + 
        q^15*(-2 + z)*z^4 - 5*q^17*z^5 - q^18*z^5 + 2*q^20*z^6 + q^21*z^6 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) + 
        q^13*z^4*(6 + z) + q^16*z^5*(-9 + 2*z) - q^11*z^3*(1 + 4*z) + 
        q^9*z^2*(4 + 7*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^12*z^3*(1 - 4*z + z^2) + 
        q^6*(z + z^2 - z^3))*R2[{{1}, {{6, 1, 2}, {-1, 2, 2}}}])/(q^4*z^3) - 
     (-4 - q^2*(-3 + z) - q^3*(-1 + z) + 1/(q^5*z^2) - 1/(q*z) + z - 
       2*q^4*z - 5*q^5*z + q^8*(-4 + z)*z + q^6*(-2 + z)*z + q^7*z^2 - 
       3*q^10*z^2 - 6*q^11*z^2 - q^13*z^2 - q^14*z^2 + 2*q^16*z^3 - 
       q^17*z^3 - q^18*z^3 + q*(1 + z) - (3 + z)/(q^4*z^2) + 
       (3 + z)/(q^3*z^2) + q^9*z*(-2 + 3*z) + (-1 + z - z^2)/(q^2*z^2))*
      R2[{{1}, {{6, 1, 2}, {0, 1, 0}}}] - 
     ((-1 + q^7*(2 - 3*z)*z + q^16*z^5 - q^17*(-1 + z)*z^5 - q^18*z^6 + 
        2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) + 5*q^4*z*(2 + z) + 
        q^2*(1 + 4*z) + q^12*z^3*(2 + 5*z - 3*z^2) - q^5*z*(1 - 3*z + z^2) - 
        2*q^9*z^2*(3 + 2*z + z^2) - q^13*z^3*(1 + 3*z + z^2) + 
        q^15*z^4*(2 + 4*z + z^2) - q^10*z^2*(1 + 12*z + z^2) - 
        q^3*(1 + 12*z + 2*z^2) - q^8*z*(1 - 5*z + 5*z^2) + 
        q^11*z^2*(2 + 6*z + 7*z^2 - 2*z^3) - q^6*z*(3 + 3*z - 10*z^2 + z^3) + 
        q^14*z^3*(1 - z + 2*z^2 + z^3))*R2[{{1}, {{6, 1, 2}, {0, 1, 1}}}])/
      (q^4*z^3) - ((-1 - 2*q^23*z^7 - 3*q^24*z^7 - q^25*z^7 + q*(1 + z) + 
        q^2*(1 + z) - 2*q^5*z*(1 + z) + q^21*z^6*(1 + z) + q^22*z^6*(1 + z) + 
        q^4*z*(2 + z) + 5*q^14*z^4*(2 + z) + q^6*z*(-2 - 5*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^13*z^3*(8 - 2*z + z^2) + 
        q^16*z^4*(-2 + 2*z + z^2) - q^19*z^5*(2 + 2*z + z^2) + 
        q^17*z^4*(1 + 10*z + z^2) + q^7*z*(3 + 9*z + 2*z^2) + 
        q^9*z^2*(-4 - 10*z + 3*z^2) + q^11*z^2*(-2 + 4*z + 3*z^2) - 
        q^8*z*(1 + 2*z + 5*z^2) - q^12*z^2*(-1 + 7*z - 9*z^2 + z^3) + 
        q^10*z^2*(3 - z - 7*z^2 + z^3) + q^15*z^3*(-2 - 6*z - 2*z^2 + z^3) - 
        q^18*z^4*(1 - 2*z + 2*z^2 + z^3))*R2[{{1}, {{6, 1, 2}, {0, 1, 2}}}])/
      (q^8*z^4) - ((-1 + q)*q^5*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 
        q^7*z^3 + q*(2 + z))*R2[{{1}, {{6, 1, 2}, {0, 2, 0}}}])/z - 
     ((-1 + q^8*(-4 + z)*z - 2*q^5*(-1 + z)*z - q^11*(-1 + z)*z^2 - 
        4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - q^12*z^3*(1 + 2*z) - 
        q^2*(4 + 3*z) + q^4*(3 + 3*z - 4*z^2) + q^3*(-3 - 4*z + z^2) + 
        q^7*z*(6 + z + z^2) + q^6*z*(-1 + 3*z + z^2) + 
        q^10*z*(1 + z - 8*z^2 + z^3) + q^9*z*(-1 - 5*z - z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{6, 1, 2}, {1, 1, 0}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z - q^5*(-1 + z)*z^2 - 
        q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - q^13*z^4 + q*(2 + z) + 
        q^6*z*(-1 + z^2) + q^7*z*(2 - z + z^2) - q^9*z^2*(3 + 2*z + z^2) + 
        q^8*z*(-1 + 4*z + 2*z^2))*R2[{{1}, {{6, 1, 2}, {1, 1, 1}}}])/z^2 - 
     ((-1 - q^2 + q^3*z^2 + 3*q^6*z^2 + q^14*z^5 + 4*q^15*z^5 + 8*q^16*z^5 + 
        5*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - 
        2*q^13*z^4*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - q^4*z*(1 + 2*z) - 
        q^5*z*(1 + 2*z) - q^9*z^2*(1 + 3*z) + q^12*z^3*(5 + 6*z - 2*z^2) + 
        q^7*z*(2 + z^2) - 2*q^10*z^2*(1 - z + z^2) + 
        q^11*z^2*(1 - 9*z + 3*z^2) + q^8*z*(-1 + 2*z - z^2 + z^3))*
       R2[{{1}, {{6, 1, 2}, {1, 1, 2}}}])/(q^3*z^3) - 
     (q*(1 - q^2*(-1 + z) + 6*q^3*z - 2*q^18*z^5 + q^17*(-3 + z)*z^5 + 
        2*q^20*z^6 + q^21*z^6 - q*(2 + z) - q^4*z*(7 + 2*z) + 
        q^8*(z - 5*z^2) + q^10*z^2*(-2 + 5*z - 4*z^2) + 
        q^14*z^3*(3 + 5*z - z^2) + q^15*z^4*(2 - z + z^2) + 
        q^5*z*(3 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        q^9*z^2*(4 + 2*z + z^2) - 2*q^11*z^2*(-1 + 3*z + z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) - q^12*z^2*(2 - 4*z + z^3) - 
        q^7*z*(2 - 3*z - 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + z^4 - z^5))*
       R2[{{1}, {{6, 1, 2}, {1, 2, 0}}}])/z^2 + 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^6 + 2*q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - 
        q^6*z*(1 + z) + q^16*z^4*(1 + z) - q^11*z^3*(5 + z) - 
        q^13*z^4*(8 + z) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^15*z^4*(-1 + 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R2[{{1}, {{6, 1, 2}, {1, 2, 1}}}])/(q*z^3) + 
     (q*(1 - 2*q + q^5*(-2 + z)*z^2 - 4*q^19*z^5 - 5*q^11*z^3*(1 + z) + 
        q^21*z^5*(1 + z) + q^3*z*(9 + z) + q^20*z^5*(1 + 2*z) + 
        q^9*z*(2 + 7*z - 3*z^2) + q^17*z^4*(-1 - 11*z + z^2) - 
        q^8*z^2*(10 - 6*z + z^2) - q^4*z*(8 + z + z^2) + 
        2*q^12*z^2*(3 + 2*z + z^2) - q^2*(-1 + 4*z + z^2) + 
        q^7*z*(-9 + 5*z^2) - q^10*z^2*(1 - 2*z + 6*z^2) + 
        q^6*z*(10 + 5*z - 6*z^2 + z^3) - q^13*z^2*(4 - 2*z - 3*z^2 + z^3) + 
        q^16*z^3*(1 - 2*z - 2*z^2 + z^3) + q^14*z^2*(-1 - 5*z + 3*z^2 + 
          z^3) + q^15*z^2*(1 + z - 10*z^2 + 3*z^3 + z^4) + 
        q^18*(z^4 - 6*z^5))*R2[{{1}, {{6, 1, 2}, {1, 2, 2}}}])/z^2 - 
     q^17*(2 + q)*z^2*(-1 + q^4*z)*R2[{{1}, {{6, 1, 2}, {2, 1, 1}}}] - 
     (q^5*(-1 - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 2*z^2) + 
        q^3*(-1 - 3*z + z^2) - q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) - 
        q^5*z*(-2 + 2*z + z^2) + q^6*z*(-3 + 2*z^2) + q^11*(z^2 - 2*z^3) + 
        q^10*z*(1 + z - 9*z^2 + z^3) + q^9*z*(-1 - 5*z + 2*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{1}, {{6, 1, 2}, {2, 1, 2}}}])/z + 
     (-1 + q)*q^20*(2 + q)*z^3*R2[{{1}, {{6, 1, 2}, {2, 2, 0}}}] - 
     (q^7*(1 + q^2 - q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^10*z^2 + q^11*z^3 - 
        q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(2 + z) + q^6*z*(4 + z) - 
        q^7*z*(2 + z^2) + q^5*z*(-3 - 2*z + z^2) + q^8*z*(-1 - 2*z + 2*z^2) + 
        q^9*(z + z^2 - 4*z^3))*R2[{{1}, {{6, 1, 2}, {2, 2, 1}}}])/z + 
     (q^6*(1 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - q^10*(-6 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q^6*z^2*(2 + z) - 
        q*(4 + z) + q^5*z*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^2*(3 + 2*z) + 
        q^9*z^2*(3 + 2*z - z^2) + q^3*(2 + 3*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-2 - 2*z + 3*z^2))*R2[{{1}, {{6, 1, 2}, {2, 2, 2}}}])/z - 
     (-1 + q)^2*q^14*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R2[{{1}, {{6, 1, 2}, {3, 2, 0}}}] + (-1 + q)^2*q^14*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{1}, {{6, 1, 2}, {3, 2, 2}}}] - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{6, 2, 0}, {-2, 1, 0}}}])/(q^2*z^2) + 
     (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^8*z^3 + 
        2*q^10*z^3 + q^11*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 
        2*q^14*z^4 + q*(2 + z))*R2[{{1}, {{6, 2, 0}, {-2, 1, 1}}}])/z - 
     (-1 + q)*q^8*z*R2[{{1}, {{6, 2, 0}, {-2, 1, 2}}}] - 
     (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^8*z^3 + 
        q^10*z^3 - q^9*(-3 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + 3*q^14*z^4 + 
        q^15*z^4 + q*(2 + z))*R2[{{1}, {{6, 2, 0}, {-2, 2, 0}}}])/z - 
     ((-1 - q^5*z + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 
        6*q^9*z^2*(1 + z) - q^16*z^5*(2 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^11*z^3*(7 + 6*z) + q^10*z^2*(2 - 10*z - 7*z^2) - 
        2*q^12*z^3*(-1 - 3*z + z^2) + q^15*z^4*(4 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^13*z^3*(3 + 8*z + 2*z^2) + 
        q^7*z*(2 + z + 2*z^2 - z^3) + q^8*z*(-1 + 3*z - 4*z^2 + z^3) + 
        q^14*z^3*(1 - 8*z - 3*z^2 + z^3) - q^6*(z - 7*z^3 + z^4))*
       R2[{{1}, {{6, 2, 0}, {-2, 2, 1}}}])/(q^4*z^3) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 + 
        2*q^17*z^5 - q^18*z^5 - q^19*z^5 - q*(2 + z) + q^8*(z - 4*z^2) + 
        q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 0}}}])/(q^3*z^2) + 
     ((z - q^13*(-3 + z)*z^4 + q^18*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 - q^17*z^5*(2 + z) + q^12*z^3*(13 + 5*z) + 
        q^16*z^4*(4 - 9*z + z^2) + q^14*z^3*(-3 - 8*z + z^2) - 
        q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - q^4*(1 + 8*z + 2*z^2) - 
        q^10*z^2*(12 + 6*z + 7*z^2) + q^3*(1 + 2*z + z^2 - z^3) + 
        q^11*z^2*(4 - 14*z + z^3) - q^8*z*(-2 + 7*z + z^3) + 
        q^15*z^3*(1 - 9*z - 6*z^2 + z^3) + q^5*z*(5 + 3*z - 4*z^2 + z^3) + 
        q^6*z*(1 + 2*z + 3*z^2 + z^3) - q^9*z*(1 - 11*z + 4*z^2 + z^3) + 
        q^7*(-3*z + 11*z^3 - 3*z^4))*R2[{{1}, {{6, 2, 0}, {-1, 1, 1}}}])/
      (q^6*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 1, 2}}}])/z^2 - 
     ((1 + 3*q^14*(-1 + z)*z^3 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) - 2*q^8*z*(4 + z) - q^15*z^3*(1 + 3*z) + 
        q^12*z*(-2 + 5*z) + q^10*z*(-6 + z - 7*z^2) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-4 - 2*z + z^2) + q^9*(7*z - 2*z^3) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) - 2*q^7*(1 - 2*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(5 - 2*z + 7*z^2 + z^3))*
       R2[{{1}, {{6, 2, 0}, {-1, 2, 0}}}])/(q^6*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{6, 2, 0}, {-1, 2, 1}}}])/z^2 + 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 2, 0}, {0, 1, 0}}}])/z - 
     ((-1 + q)*q*(1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{1}, {{6, 2, 0}, {0, 1, 1}}}])/z - 
     (-1 + q)*q^13*(2 + q)*z^2*R2[{{1}, {{6, 2, 0}, {0, 1, 2}}}] + 
     ((-1 + q)*q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{6, 2, 0}, {0, 2, 0}}}])/z - 
     (q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{1}, {{6, 2, 0}, {1, 1, 0}}}])/z - 
     (q^2*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 2, 0}, {1, 1, 1}}}])/z + 
     ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{1}, {{6, 2, 0}, {1, 1, 2}}}])/z - 
     q^6*z*(1 + 3*q - q^2*(-1 + z) + 2*q^5*z + q^6*z)*
      R2[{{1}, {{6, 2, 1}, {-2, 0, 0}}}] - q^8*(-1 + z)*z*
      R2[{{1}, {{6, 2, 1}, {-2, 0, 1}}}] + (-1 + q)*q^6*(-1 + q + q*z)*
      R2[{{1}, {{6, 2, 1}, {-2, 0, 2}}}] - 
     ((1 - q^2*z - q^21*(-1 + z)^2*z^5 + 2*q^24*z^7 + q^25*z^7 - 4*q^26*z^7 - 
        2*q^27*z^7 - q*(2 + z) + q^22*z^6*(5 + z) + q^3*(2 + 6*z) + 
        q^9*z^2*(14 + 5*z - 2*z^2) + 2*q^18*z^4*(2 - 6*z + z^2) + 
        q^5*z*(4 + 2*z + z^2) - q^4*(1 + 7*z + z^2) + 
        q^20*z^4*(-1 + 4*z + 4*z^2) + q^10*z^2*(-19 - 11*z + 10*z^2) + 
        q^6*(z + 3*z^2 - z^3) - q^7*z*(3 + 8*z - 7*z^2 + z^3) + 
        q^19*z^4*(2 + 7*z + 2*z^2 + z^3) - q^15*z^3*(-13 - 4*z + 6*z^2 + 
          z^3) - q^11*z^2*(-8 + 12*z + 7*z^2 + z^3) + 
        q^13*z^2*(-3 - 7*z + 9*z^2 + z^3) + q^16*z^3*(-7 + 11*z + 13*z^2 + 
          z^3) + q^12*z^2*(2 + 21*z - 5*z^2 + 2*z^3) - 
        q^17*z^3*(-1 + 18*z + 8*z^2 + 2*z^3) + 
        q^8*(z + z^2 + 9*z^3 - 2*z^4) - q^14*z^2*(-1 + 7*z + 11*z^2 + z^4))*
       R2[{{1}, {{6, 2, 1}, {-2, 1, 0}}}])/(q^5*z^3*(-1 + q^5*z)) - 
     ((1 - q^5*(-1 + z)*z + q^11*z^3 - q^10*(-3 + z)*z^3 + 3*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 - q^6*z*(1 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + q^8*(z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^9*z^2*(2 + 2*z - z^2) - q^7*z*(1 - z + z^2))*
       R2[{{1}, {{6, 2, 1}, {-2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + 3*q^7*z + q^6*z^2 + q^12*(2 - 7*z)*z^3 + q^15*(2 - 3*z)*z^4 + 
        2*q^13*(-4 + z)*z^4 - 4*q^17*z^5 - 4*q^18*z^5 - q^19*z^5 - 
        2*q^20*z^6 - q^21*z^6 - q^5*z*(1 + z) - q^2*(2 + z) + 
        3*q^14*z^4*(2 + z) + q*(3 + z) + 3*q^8*z*(-1 + 2*z) + 
        q^4*(1 + 2*z - 2*z^2) + q^10*z^2*(2 + 4*z - z^2) + 
        q^3*(-1 - 2*z + z^2) + q^16*z^4*(-1 - z + z^2) + 
        q^9*z*(1 - 8*z - 2*z^2 + z^3) + q^11*(z^2 + z^3 - z^4))*
       R2[{{1}, {{6, 2, 1}, {-2, 1, 2}}}])/(q^5*z^3) - 
     ((-1 + q^4*(2 - 3*z)*z - q^11*z^3 + q^10*(-2 + z)*z^3 - 3*q^13*z^4 - 
        q^14*z^4 + q^6*z*(1 + z) + q*(4 + z) + q^5*z*(-1 + 2*z) + 
        q^8*z*(-1 + 2*z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 2*z) + 
        q^9*z^2*(-2 - 2*z + z^2) + q^7*z*(1 - z + z^2) + q^3*(2 - z + z^2))*
       R2[{{1}, {{6, 2, 1}, {-2, 2, 0}}}])/(q^2*z^2) - 
     ((-1 - 5*q^8*z + q^14*(-2 + z)*z^3 + 3*q^15*z^4 - q^16*z^4 - q^17*z^4 + 
        q^13*z^3*(2 + z) + q*(6 + z) + q^6*z*(3 + 2*z) - 2*q^2*(5 + 2*z) + 
        q^4*(1 + 5*z - 5*z^2) + q^3*(5 + z^2) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^7*z*(1 - 3*z + z^2) - q^10*z*(-3 + z + z^2) - 
        q^12*z^2*(3 + 2*z + 2*z^2) + q^5*(-1 - 3*z + 5*z^2) - 
        q^11*z*(1 - 7*z - 8*z^2 + 3*z^3))*R2[{{1}, {{6, 2, 1}, {-1, 1, 0}}}])/
      (q^4*z^2) - ((-1 - q^2 + q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^6*z^2 + 
        q^11*(-5 + z)*z^4 - 2*q^16*z^5 - q^18*z^5 - q^19*z^5 + 2*q^20*z^6 - 
        3*q^21*z^6 - 2*q^22*z^6 + q^14*z^4*(1 + z) + q^17*z^5*(1 + z) + 
        q*(2 + z) - q^5*z*(2 + z) + q^13*z^3*(2 + z) - q^9*z^2*(4 + 3*z) + 
        q^10*z^2*(-2 - 5*z + z^2) - q^7*z*(-2 + 3*z + z^2) + 
        q^8*z*(-1 + 8*z + 2*z^2) + q^15*(z^4 - 2*z^5) + 
        q^12*(z^2 - 4*z^4 + z^5))*R2[{{1}, {{6, 2, 1}, {-1, 1, 1}}}])/
      (q^5*z^3) - (q^4*(1 - q*z + 3*q^4*z - q^7*z^2 + q^8*z^3 + q^9*z^3 - 
        q^2*(3 + 2*z) + q^5*z*(1 + 3*z) - q^3*(-2 + z^2) + 
        q^6*z*(-1 - z + z^2))*R2[{{1}, {{6, 2, 1}, {-1, 1, 2}}}])/z + 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + q^17*z^5 + 2*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + q^16*z^4*(1 + 2*z) + 
        q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R2[{{1}, {{6, 2, 1}, {-1, 2, 0}}}])/
      (q^4*z^3) + (q^3*(-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        q^10*z^3 + q*(2 + z) + q^7*z^2*(2 + z) + q^5*z*(3 + 3*z - z^2) - 
        q^4*(-1 + 4*z + z^2))*R2[{{1}, {{6, 2, 1}, {0, 0, 0}}}])/z - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 - q^10*z^4 + q^11*z^4 + 
        2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 - 2*q^15*z^4 - q^16*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 4*z + 2*z^2))*R2[{{1}, {{6, 2, 1}, {0, 0, 1}}}])/
      (q^2*z^2) + (q^2*(-1 + 2*z + 3*q^7*z + 2*q^6*(-2 + z)*z - q^2*(2 + z) + 
        q^4*(3 + 2*z) + q^9*z^2*(-1 + 4*z) + q*(3 + 2*z - z^2) + 
        q^3*(-2 - 2*z + z^2) - q^8*z*(1 - z + z^2) - 
        q^5*(1 - 2*z - 3*z^2 + z^3))*R2[{{1}, {{6, 2, 1}, {0, 0, 2}}}])/z - 
     ((-1 - q^17*z^5 - q^18*z^5 - 2*q^19*z^6 + q^20*z^6 + q^21*z^6 - 
        2*q^22*z^6 - q^23*z^6 - 3*q^5*z*(1 + z) - q^2*(2 + z) + q*(3 + z) + 
        q^13*z^3*(3 + 2*z) + q^15*z^4*(3 + 2*z) + q^16*z^4*(-1 + 3*z) + 
        q^14*z^4*(10 + 3*z) + q^7*z*(3 - 2*z - 2*z^2) + 
        q^4*(1 + 3*z - 2*z^2) + q^3*(-1 - 2*z + z^2) - 
        q^11*z^3*(-2 + z + z^2) + q^6*z*(1 + 4*z + z^2) - 
        q^12*z^2*(-1 + z + 6*z^2) + q^8*z*(-3 + 7*z + z^3) + 
        q^9*z*(1 - 7*z - z^2 + z^3) + q^10*(z^2 + 3*z^3 + 3*z^4 - z^5))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 0}}}])/(q^5*z^3) - 
     (q^3*(1 - 4*q^5*z - q^6*(-2 + z)*z + q^10*z^3*(1 + z) - q*(2 + z) + 
        q^9*z^2*(2 + z) + q^3*(2 + 3*z - z^2) + q^7*z*(-2 + z^2) + 
        q^4*(-1 + z + 2*z^2) + q^8*z*(1 - z + 4*z^2))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 1}}}])/z - 
     ((-1 - q^7*(-2 + z)*z + q^10*(-3 + z)*z^3 - 6*q^23*z^6 - q^24*z^6 + 
        q^22*(-5 + z)*z^6 + 2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^4*z*(1 + z) - q^5*z*(1 + z) + q^21*z^6*(6 + z) - 
        q^18*z^5*(1 + 2*z) + q^19*z^5*(2 + 3*z) + 
        q^15*z^3*(-2 + 3*z - 2*z^2) + q^17*z^4*(5 + 8*z - 2*z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 
        q^14*z^3*(2 - z + z^2) + q^20*z^5*(-1 + 2*z + z^2) - 
        q^13*z^3*(2 + 7*z + z^2) + q^9*z^2*(-6 - 9*z + 2*z^2) - 
        q^8*z*(1 - 6*z + 2*z^2) + q^11*z^2*(1 + 3*z + 5*z^2) + 
        q^12*(z^3 + 6*z^4 - 2*z^5) + q^16*(z^3 - 7*z^4 + 8*z^5 - 2*z^6))*
       R2[{{1}, {{6, 2, 1}, {0, 1, 2}}}])/(q^7*z^4) - 
     ((1 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) + 
        q^14*z^3*(-2 + 3*z) - q^15*z^3*(1 + 3*z) + 
        q^10*z*(-3 + 3*z - 7*z^2) + q^9*z*(7 - 2*z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^13*z^2*(-3 - 4*z + z^2) + 
        q^12*z*(-1 + 4*z + z^2) - q^8*(-1 + 9*z + z^2) + 
        q^5*(1 + 2*z - 4*z^2 + z^3) + q^6*(5 + 3*z + 3*z^2 + z^3) + 
        q^11*z*(2 - 3*z + 7*z^2 + z^3) - q^7*(5 + z - 4*z^2 + 2*z^3))*
       R2[{{1}, {{6, 2, 1}, {0, 2, 0}}}])/z + (-1 + q)*q^6*(1 + q)*z*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{6, 2, 1}, {1, 0, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*(-1 + z)*z + q^10*z^3 + 2*q^13*z^4 + 
        q^14*z^4 + q*(2 + z) - q^5*z*(3 + z) + q^6*z*(4 + z) - 
        q^7*z*(3 + z^2) - q^9*z^2*(-1 + z + z^2) + q^8*z*(1 - z + 4*z^2))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 0}}}])/z^2 - 
     (q^4*(3 - q^2*z + 2*q^5*(-1 + z)*z + q^6*(-1 + z)^2*z + q^11*z^3 - 
        5*q^15*z^4 - q^16*z^4 + q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + 
        q^18*z^5 + q^13*z^4*(1 + z) - q*(5 + 3*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^3*(3 + 3*z - z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3) - q^4*(1 - 3*z - 4*z^2 + z^3))*
       R2[{{1}, {{6, 2, 1}, {1, 1, 1}}}])/z - 
     ((1 - 2*q - q^17*z^4 - q^20*(-13 + z)*z^5 - q^19*(-11 + z)*z^5 - 
        q^21*(-4 + z)*z^5 + 2*q^22*z^6 + q^23*z^6 + 2*q^24*z^6 + 5*q^25*z^6 + 
        2*q^26*z^6 - 2*q^16*z^4*(1 + 3*z) + q^15*z^3*(3 + 16*z - 2*z^2) + 
        q^3*(-3 + z - z^2) - q^2*(-2 + 2*z + z^2) + q^13*z^2*(-3 + 2*z^2) + 
        q^14*z^2*(1 - 6*z + 12*z^2) + q^10*z*(3 - 6*z + 4*z^2 - 4*z^3) + 
        q^5*(1 + 4*z - z^3) + q^4*(2 + 2*z^2 - z^3) - 
        q^9*z*(3 - 4*z - 4*z^2 + z^3) + q^8*z*(2 - 5*z - 2*z^2 + z^3) + 
        q^12*z^2*(-1 - 4*z - 2*z^2 + z^3) + q^7*z*(-3 - 4*z^2 + 2*z^3) - 
        q^11*z*(1 - 8*z - 3*z^2 + 8*z^3) + q^6*(-1 - z + 2*z^2 - 5*z^3 + 
          z^4) + q^18*(z^4 + 2*z^5 - z^6))*R2[{{1}, {{6, 2, 1}, {1, 1, 2}}}])/
      (q^5*z^3) + (q*(1 - q^2*(-1 + z) + 6*q^3*z - 2*q^18*z^5 + 
        q^17*(-3 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        q^4*z*(7 + 2*z) + q^8*(z - 5*z^2) + q^10*z^2*(-2 + 5*z - 4*z^2) + 
        q^14*z^3*(3 + 5*z - z^2) + q^15*z^4*(2 - z + z^2) + 
        q^5*z*(3 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        q^9*z^2*(4 + 2*z + z^2) - 2*q^11*z^2*(-1 + 3*z + z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) - q^12*z^2*(2 - 4*z + z^3) - 
        q^7*z*(2 - 3*z - 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + z^4 - z^5))*
       R2[{{1}, {{6, 2, 1}, {1, 2, 0}}}])/z^2 + 
     ((-1 + q)*q^3*(1 + q + q^2)*(-1 + q^4*z - q^5*(-4 + z)*z^2 - 
        q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 
        2*q^14*z^4 + 3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{1}, {{6, 2, 1}, {2, 0, 2}}}])/z - 
     (q^2*(-1 - 4*q^4 + q^14*(5 - 2*z)*z^3 - q^13*(-3 + z)*z^3 + 3*q^17*z^4 + 
        3*q^19*z^4 + 2*q^20*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        2*q^15*z^3*(1 + z) + q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + 
        q^8*z*(2 + z - z^2) + q^3*(4 + z^2) + q^9*z*(-3 + 3*z + z^2) + 
        q^7*(1 - z + 4*z^2) + q^10*z*(3 + 2*z + 4*z^2) + 
        q^5*(4 + 5*z^2 - z^3) - q^6*(3 + z^2 + z^3))*
       R2[{{1}, {{6, 2, 1}, {2, 1, 1}}}])/z + q^6*(1 + q)*(1 + q*(-1 + z))*
      R2[{{1}, {{6, 2, 2}, {-2, 0, 0}}}] - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^11*z^3 + 2*q^12*z^4 + 2*q^14*z^4 - 
        q^15*z^4 - q*(1 + z) - q^2*(1 + z) + q^13*z^4*(8 + z) + 
        q^3*(1 + z - z^2) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-1 - 3*z + z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^10*(z^2 + 2*z^3 - z^4))*R2[{{1}, {{6, 2, 2}, {-2, 0, 1}}}])/
      (q^4*z^3) - ((-1 + q*z + q^3*z^2 + 6*q^20*z^6 + 4*q^21*z^6 - 
        9*q^23*z^7 - 8*q^24*z^7 - 2*q^25*z^7 + 2*q^2*(1 + z) - 
        2*q^5*z*(1 + z) + q^16*z^4*(1 + z) + 2*q^15*z^4*(-1 + 2*z) - 
        q^6*z*(2 + 3*z) + q^17*z^5*(4 + 3*z) + q^14*z^4*(-3 + 8*z) + 
        q^7*z*(2 + z^2) + q^12*z^2*(1 - 3*z + z^2) + 
        3*q^10*z^2*(-1 - 2*z + z^2) + q^4*(-1 - z + z^2) + 
        q^19*z^5*(-1 + 2*z + z^2) + q^8*z*(1 + 6*z + z^2) - 
        q^11*z^2*(2 + 9*z + 5*z^2) + q^9*z*(-1 + z - 8*z^2 + 3*z^3) + 
        q^13*(4*z^3 - 5*z^5) + q^18*(z^5 - 2*z^6 - 2*z^7) + 
        q^22*(z^6 - 2*z^7))*R2[{{1}, {{6, 2, 2}, {-2, 1, 0}}}])/(q^7*z^4) - 
     ((1 - q^4*z - q^6*(-1 + z)*z^2 + 6*q^16*z^5 + q^17*z^5 - 2*q^19*z^6 - 
        3*q^20*z^6 - q^21*z^6 - q*(1 + z) - q^2*(1 + 2*z) + q^3*(1 + 3*z) + 
        q^8*(z - 4*z^2) + q^9*z^2*(2 + 5*z - 2*z^2) - q^14*z^4*(-2 + z^2) + 
        q^12*z^3*(-1 + z^2) - q^11*z^3*(1 - z + z^2) - 
        q^15*z^4*(1 - z + z^2) + q^5*z*(2 + z + z^2) - q^7*z*(2 + z + z^2) + 
        q^13*z^3*(1 + 9*z + z^2) + q^10*z^2*(1 + 7*z + 5*z^2))*
       R2[{{1}, {{6, 2, 2}, {-2, 1, 1}}}])/(q^4*z^3) - 
     ((-2 - 2*q^2 - q^3*z - 2*q^11*z^3 + 5*q^15*z^4 + q^16*z^4 - 
        q^14*(-4 + z)*z^4 - 2*q^17*z^5 - q^18*z^5 + 2*q*(2 + z) - 
        q^13*z^4*(4 + z) + q^4*z*(-2 - 4*z + z^2) + q^10*z^2*(-2 + z + z^2) + 
        q^9*z^2*(-1 + 2*z + z^2) + q^7*z*(1 - 3*z + 3*z^2) + 
        q^8*z*(-1 + 5*z + 3*z^2) + q^6*(z + 2*z^2 - z^3) + q^12*(z^3 - z^5))*
       R2[{{1}, {{6, 2, 2}, {-2, 1, 2}}}])/(q*z^2) - 
     (q*(1 + q^14*(2 - 3*z)*z^4 + q^15*(-1 + z)*z^4 - q^16*z^5 - q^17*z^5 - 
        q*(1 + z) + q^5*z^2*(1 + z) + q^13*z^4*(9 + z) - q^2*(1 + 2*z) + 
        q^3*(1 + 3*z) + q^9*z^2*(1 + 5*z) + q^7*z*(-2 + z - z^2) + 
        q^8*z*(1 - 3*z + z^2) + q^12*z^3*(1 + z + z^2) - 
        q^6*z*(-1 + z + 2*z^2) + q^11*(z^3 - 4*z^4) + q^10*(z^2 + z^4))*
       R2[{{1}, {{6, 2, 2}, {-2, 2, 2}}}])/z^2 - 
     (q^2*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 - 
        q^6*(-3 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^10*z^3 + 3*q^11*z^3 + 
        q^12*z^3 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + 
        q*(2 + z))*R2[{{1}, {{6, 2, 2}, {-1, 0, 0}}}])/z + 
     (q^4*(-1 + q + q^2 + 2*q*z + q^5*z + q^4*z^2 + q^7*(-1 + z)*z^2 - 
        q^8*z^3 + q^9*z^4 + q^10*z^4 - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R2[{{1}, {{6, 2, 2}, {-1, 0, 1}}}])/z - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - q^14*z^4 + q*(2 + z) - q^12*z^3*(1 + 2*z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2) + 
        q^13*(z^3 - 3*z^4))*R2[{{1}, {{6, 2, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     (q^2*(-1 + 2*z - 2*q^7*z + 2*q^6*z^2 + q^9*z^3 + 2*q^10*z^3 + q^11*z^3 + 
        4*q^5*z*(1 + z) - q^2*(2 + z) + q*(3 + 2*z - z^2) + 
        q^3*(-1 - 2*z + z^2) - q^4*(-1 + z + 2*z^2) + q^8*(z + z^3))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 0}}}])/z - 
     ((1 - 2*q^7*z - q^10*(1 - 2*z)^2*z^2 + 2*q^15*z^4 - q^13*(-8 + z)*z^4 + 
        7*q^23*z^6 + q^21*(3 - 2*z)*z^6 - q^22*(-12 + z)*z^6 - 3*q^25*z^7 - 
        q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^19*z^6*(1 + z) + q^14*z^4*(-1 + 2*z) + q^9*z^2*(7 + 10*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^17*z^4*(-2 + z^2) - q^18*z^4*(1 - z + z^2) + 
        q^12*z^3*(2 - 7*z + 2*z^2) + q^8*z*(1 - 5*z + 3*z^2) + 
        q^16*z^4*(3 - 4*z + 3*z^2) + q^6*(z + z^2 - z^3) + 
        q^11*z^2*(-1 - 8*z - 9*z^2 + 2*z^3) + q^20*(z^5 - 3*z^6 - 2*z^7) + 
        q^24*(z^6 - 2*z^7))*R2[{{1}, {{6, 2, 2}, {-1, 1, 1}}}])/(q^8*z^4) - 
     ((1 + q^2 + 4*q^14*z^5 + 2*q^18*z^5 + 3*q^17*(-2 + z)*z^5 + q^20*z^6 + 
        2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 - q^3*z*(1 + z) + 
        q^19*z^5*(1 + z) - q*(2 + z) - q^16*z^5*(15 + z) + 
        q^13*z^3*(-1 + 3*z) + q^4*z*(2 + 3*z) + q^5*z*(2 + 3*z) + 
        q^11*z^2*(-2 + 7*z - 3*z^2) + q^6*z*(-1 - 4*z + z^2) - 
        q^7*z*(2 + z + z^2) - q^15*z^4*(1 + 5*z + z^2) + 
        q^9*z^2*(2 + 5*z + z^2) + q^12*z^3*(-4 - 9*z + 2*z^2) + 
        q^10*z^2*(3 - z + 2*z^2) - q^8*z*(-1 + 3*z + z^2 + z^3))*
       R2[{{1}, {{6, 2, 2}, {-1, 1, 2}}}])/(q^3*z^3) - 
     ((-1 + q)*q^2*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{1}, {{6, 2, 2}, {0, 0, 0}}}])/z - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 + 
        q^10*(3 - 2*z)*z^3 + 2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^9*z^2*(3 + 4*z) + q^7*z*(-2 + z - z^2) + 
        q^8*(z - 4*z^2 - 2*z^3))*R2[{{1}, {{6, 2, 2}, {0, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{1}, {{6, 2, 2}, {0, 0, 2}}}])/(q*z^2) - 
     ((1 - 2*q^7*(-1 + z)*z^2 + 2*q^13*z^4 + 3*q^16*z^5 + q^17*z^5 + 
        q^2*(1 + z) + 2*q^14*z^4*(1 + z) - q*(2 + z) - 2*q^3*z*(2 + z) + 
        q^15*z^4*(-1 + 2*z) + q^4*z*(7 + 4*z) + q^10*z^2*(4 + z - z^2) - 
        q^12*z^3*(1 - 9*z + z^2) - q^9*z^2*(1 - 4*z + z^2) - 
        q^5*z*(1 - z + z^2) + q^6*z*(-3 - 5*z + 4*z^2) - 
        q^11*z^2*(1 - 4*z - z^2 + z^3) - q^8*z*(-1 + 2*z + 4*z^2 + z^3))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 0}}}])/z^2 - 
     ((-1 + 2*q*z - q^15*z^4 - 3*q^18*z^6 + 5*q^20*z^6 + 4*q^21*z^6 + 
        q^22*z^6 + 3*q^3*z*(1 + z) - q^12*z^4*(1 + z) + q^16*z^4*(1 + z) - 
        q^13*z^4*(9 + 2*z) + q^17*z^5*(1 + 3*z) - q^11*z^3*(8 + 3*z) + 
        q^14*z^4*(-9 + 5*z) + q^7*(z - 3*z^2) - q^2*(-2 + z + z^2) + 
        q^5*z*(-1 + z + 3*z^2) - q^6*z*(1 + 2*z + z^3) - 
        q^10*z^2*(5 + 3*z - 9*z^2 + 2*z^3) - q^4*(1 + 3*z + z^2 + 2*z^3) + 
        q^8*z*(1 + 5*z + 3*z^2 - 5*z^3 + z^4) + 
        q^9*z*(-1 + 3*z - 13*z^2 + 4*z^3 + z^4))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 1}}}])/(q^2*z^3) + 
     (q^2*(-1 + q + 2*q*z + q^11*(3 - 5*z)*z^3 + q^13*(-7 + z)*z^4 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^12*z^3*(1 + z)^2 - 
        q^16*z^5*(3 + z) + q^6*z*(-1 + z - 3*z^2) - q^4*z*(3 + z^2) + 
        q^9*z^2*(-6 - 9*z + z^2) + q^5*z*(1 - z + z^2) - q^2*(-1 + z + z^2) + 
        q^3*(-1 + z + z^2) + q^15*z^4*(1 + 3*z + z^2) + 
        q^14*z^4*(-2 + 4*z + z^2) - q^8*z*(1 - 7*z - z^2 + z^3) + 
        q^7*z*(2 - 2*z + z^2 + z^3) - q^10*z^2*(-1 + 5*z + 2*z^2 + z^3))*
       R2[{{1}, {{6, 2, 2}, {0, 1, 2}}}])/z^2 + (-1 + q)*q^7*(1 + q)*z*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{1}, {{6, 2, 2}, {1, 0, 1}}}] - 
     (-1 + q)*q^7*(1 + q)*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{1}, {{6, 2, 2}, {1, 0, 2}}}] - 
     q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z - 2*q^9*z^2 + q^10*z^2 + q^11*z^2)*
      R2[{{1}, {{6, 2, 2}, {1, 1, 0}}}] + 
     (q^4*(1 - 2*q^13*z^3 - 3*q^15*z^4 + q^16*z^4 + q^17*z^4 + 
        q^14*z^3*(1 + z) - q*(6 + z) + 2*q^2*(5 + 2*z) + 
        q^6*z*(3 - 5*z - 2*z^2) + q^5*(3 + 2*z - z^2) - q^3*(3 + z^2) + 
        q^8*z*(9 - z + z^2) + q^7*z*(-6 + z + z^2) + q^4*(-5 - 7*z + 5*z^2) + 
        q^10*z*(-1 - 5*z + 8*z^2) + q^9*z*(-4 + 5*z + z^2 - z^3) + 
        q^11*z*(1 + z - 7*z^2 + z^3) + q^12*(z^2 + 2*z^4))*
       R2[{{1}, {{6, 2, 2}, {1, 1, 1}}}])/z + 
     (q^2*(1 - q^2*(-1 + z) + 7*q^3*z - 3*q^6*(-1 + z)*z^2 - 2*q^18*z^5 + 
        q^17*(-2 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) + 
        q^16*z^5*(4 + z) - q^4*z*(10 + 3*z) + q^10*z^2*(-3 + 6*z - 5*z^2) + 
        q^11*z^2*(3 - 8*z - 2*z^2) + q^14*z^3*(3 + 7*z - z^2) + 
        q^5*z*(6 + z^2) + q^9*z^2*(3 + z + z^2) + q^15*z^4*(4 + z + z^2) - 
        q^8*z*(-1 + 4*z + z^2) + q^12*z^2*(-2 + 6*z + 3*z^2 - 2*z^3) - 
        q^7*z*(2 - 2*z - 6*z^2 + z^3) + q^13*(z^2 - 3*z^3 + 5*z^4 - 2*z^5))*
       R2[{{1}, {{6, 2, 2}, {1, 1, 2}}}])/z^2 + (-1 + q)^2*q^11*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{1}, {{6, 2, 2}, {2, 1, 0}}}] - 
     (-1 + q)^2*q^11*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R2[{{1}, {{6, 2, 2}, {2, 1, 2}}}] + 
     (q*(1 + q^2 - q*(2 + z))*R2[{{2}, {{-3, 1, 0}, {2, 2, 2}}}])/z^4 - 
     (q*(1 + q^2 - q*(2 + z))*R2[{{2}, {{-2, 0, 0}, {2, 2, 2}}}])/z^4 - 
     (q^3*(-1 + z)*R2[{{2}, {{-2, 1, 0}, {2, 2, 2}}}])/z^2 - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{-2, 2, 0}, {0, 1, 1}}}])/(q^2*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{-2, 2, 1}, {0, 0, 1}}}])/(q^2*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{-2, 2, 2}, {0, 0, 1}}}])/(q*z^4) - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{-2, 2, 2}, {0, 0, 2}}}])/(q*z^4) + 
     (q^3*(-1 + z)*R2[{{2}, {{-1, 0, 0}, {2, 2, 2}}}])/z^2 - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{-1, 1, 0}, {0, 1, 1}}}])/(q^2*z^4) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{-1, 1, 0}, {2, 2, 2}}}])/(q^8*z^5) - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{-1, 1, 1}, {0, 0, 1}}}])/(q^2*z^4) - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{-1, 1, 2}, {0, 0, 1}}}])/(q*z^4) - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{-1, 1, 2}, {0, 0, 2}}}])/(q*z^4) - 
     ((1 - z)*R2[{{2}, {{-1, 2, 0}, {0, 1, 1}}}])/z^2 - 
     ((-1 + z)*R2[{{2}, {{-1, 2, 1}, {0, 0, 1}}}])/z^2 - 
     (q*(-1 + z)*R2[{{2}, {{-1, 2, 2}, {0, 0, 1}}}])/z^2 - 
     ((q - q*z)*R2[{{2}, {{-1, 2, 2}, {0, 0, 2}}}])/z^2 - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{0, 0, 0}, {1, 2, 2}}}])/(q*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 0, 0}, {2, 2, 2}}}])/(q^8*z^5) - 
     ((1 - q^4 + q^3*(1 + z))*R2[{{2}, {{0, 1, 0}, {-2, 1, 2}}}])/(q^2*z^3) - 
     ((-1 + z)*R2[{{2}, {{0, 1, 0}, {0, 1, 1}}}])/z^2 - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{0, 1, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     R2[{{2}, {{0, 1, 1}, {-1, 0, 1}}}]/(q*z) - 
     ((1 - z)*R2[{{2}, {{0, 1, 1}, {0, 0, 1}}}])/z^2 - 
     ((q - q*z)*R2[{{2}, {{0, 1, 2}, {0, 0, 1}}}])/z^2 - 
     (q*(-1 + z)*R2[{{2}, {{0, 1, 2}, {0, 0, 2}}}])/z^2 - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 2, 0}, {0, 1, 1}}}])/(q^11*z^5) + 
     R2[{{2}, {{0, 2, 1}, {-1, 0, 1}}}]/(q*z) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 2, 1}, {0, 0, 1}}}])/(q^11*z^5) - 
     R2[{{2}, {{0, 2, 1}, {1, 0, 1}}}] - R2[{{2}, {{0, 2, 2}, {-1, 0, 2}}}]/
      z + ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 2, 2}, {0, 0, 1}}}])/(q^10*z^5) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{0, 2, 2}, {0, 0, 2}}}])/(q^10*z^5) - 
     q*R2[{{2}, {{0, 2, 2}, {1, 0, 1}}}] + 
     q*R2[{{2}, {{0, 2, 2}, {1, 0, 2}}}] - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{2}, {{1, 0, 0}, {-2, 1, 2}}}])/
      (q^2*z^3) + (q^2*(-1 + z)*R2[{{2}, {{1, 0, 0}, {1, 2, 2}}}])/z + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 0, 0}, {2, 2, 2}}}])/(q^2*z^3) - 
     ((1 - q)*R2[{{2}, {{1, 0, 2}, {1, 0, 2}}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{1, 1, 0}, {-2, 1, 2}}}])/(q^4*z^4) + 
     R2[{{2}, {{1, 1, 0}, {-1, 0, 1}}}]/(q*z) - 
     ((-1 - q^2 + q*(2 + z))*R2[{{2}, {{1, 1, 0}, {-1, 1, 1}}}])/(q^3*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{1, 1, 0}, {0, 1, 1}}}])/(q^11*z^5) - 
     ((-1 + q^5*z^2 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 2*q^14*z^4 - 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{1, 1, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     ((1 + q^2*(1 + z + z^2) - q*(2 + 2*z + z^2))*
       R2[{{2}, {{1, 1, 1}, {-1, 0, 1}}}])/(q^3*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^11*z^5 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{1, 1, 1}, {0, 0, 1}}}])/(q^11*z^5) - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{1, 1, 2}, {-1, 0, 1}}}])/(q^2*z^3) - 
     ((-1 + q^3*z^2 - q^4*z^2 + q*(2 + z) - q^2*(1 + z^2))*
       R2[{{2}, {{1, 1, 2}, {-1, 0, 2}}}])/(q^2*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{1, 1, 2}, {0, 0, 1}}}])/(q^10*z^5) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{1, 1, 2}, {0, 0, 2}}}])/(q^10*z^5) + 
     R2[{{2}, {{1, 2, 0}, {0, 0, 1}}}] + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 2, 0}, {0, 1, 1}}}])/(q^5*z^3) + 
     R2[{{2}, {{1, 2, 1}, {-2, 0, 1}}}]/z - 
     ((1 - q + z - q^2*z^2)*R2[{{2}, {{1, 2, 1}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 2, 1}, {0, 0, 1}}}])/(q^5*z^3) - 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{1, 2, 1}, {3, 0, 2}}}] + 
     q*R2[{{2}, {{1, 2, 2}, {-1, 0, 1}}}] - 
     ((-1 + q - z + q^2*z^2)*R2[{{2}, {{1, 2, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 2, 2}, {0, 0, 1}}}])/(q^4*z^3) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{1, 2, 2}, {0, 0, 2}}}])/(q^4*z^3) - 
     (q*(-1 + q - z)*R2[{{2}, {{1, 2, 2}, {1, 0, 1}}}])/z - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{2, 0, 0}, {-2, 1, 2}}}])/(q^4*z^4) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{2}, {{2, 0, 0}, {-1, 1, 2}}}])/
      (q^3*z^2) - ((1 + q^2 - q^3*z^2 - q*(2 + z))*
       R2[{{2}, {{2, 0, 0}, {0, 2, 2}}}])/(q*z^2) - 
     q^2*R2[{{2}, {{2, 0, 0}, {1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{2, 0, 0}, {1, 2, 2}}}])/(q^8*z^4) + 
     ((-1 + q)*q*R2[{{2}, {{2, 0, 0}, {2, 1, 2}}}])/z - 
     (q^3 + 2*q^5 - q^4*(-2 + z) - q^6*(-1 + z) + 1/(q^4*z^3) - q/z + 
       2*q^8*z + q^9*z + 2*q^10*z + q^11*z - (3 + z)/(q^3*z^3) + 
       (3 + z)/(q^2*z^3) + (-1 + 2*z)/z^2 + (-1 + z - z^2)/(q*z^3))*
      R2[{{2}, {{2, 0, 0}, {2, 2, 2}}}] + 
     (q^3*(-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + 
        q*(2 + z) + q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + 
        q^4*(1 - 4*z + z^2))*R2[{{2}, {{2, 0, 0}, {4, 2, 2}}}])/z^2 - 
     ((-1 - q^2 + q^3*(-1 + z)*z + q*(2 + z))*
       R2[{{2}, {{2, 0, 2}, {1, 0, 2}}}])/(q^2*z^2) - 
     ((-1 + q^4 - q^3*(1 + z))*R2[{{2}, {{2, 1, 0}, {-2, 0, 2}}}])/(q*z^2) + 
     (q*(-2 + q*(-1 + z))*R2[{{2}, {{2, 1, 0}, {-2, 1, 2}}}])/z - 
     ((1 - q + z)*R2[{{2}, {{2, 1, 0}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + z)*R2[{{2}, {{2, 1, 0}, {-1, 1, 1}}}])/z - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{2, 1, 0}, {0, 1, 1}}}])/(q^5*z^3) + 
     q*R2[{{2}, {{2, 1, 0}, {1, 0, 1}}}] - 
     ((-1 + q^5*z^2 + q^8*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + q^13*z^4 + 
        q^14*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{2, 1, 0}, {2, 2, 2}}}])/(q^5*z^3) + 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 1, 0}, {3, 0, 1}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{2}, {{2, 1, 0}, {3, 2, 2}}}])/
      z^2 - (-1 + z^(-1))*R2[{{2}, {{2, 1, 1}, {-2, 0, 1}}}] - 
     ((1 - 2*q - q^5*(-1 + z)*z^2 - q^6*z^3 - q^7*z^3 + q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2) + q^3*(z - 2*z^2))*
       R2[{{2}, {{2, 1, 1}, {-1, 0, 1}}}])/(q^5*z^3) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*(-1 + z)*z^2 + 
        q^7*z^3 + q^5*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{2, 1, 1}, {0, 0, 1}}}])/(q^5*z^3) - 
     q*R2[{{2}, {{2, 1, 1}, {1, 0, 1}}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 1, 1}, {3, 0, 1}}}] - 
     (q*(3 + q)*R2[{{2}, {{2, 1, 2}, {-1, 0, 1}}}])/z - 
     ((z + q^3*(-2 + z)*z + q*(1 + z) - q^2*(1 + 3*z))*
       R2[{{2}, {{2, 1, 2}, {-1, 0, 2}}}])/(q*z^2) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{2, 1, 2}, {0, 0, 1}}}])/(q^4*z^3) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^5*z^3 + q^6*z^3 + 
        q^7*z^3 + q*(2 + z))*R2[{{2}, {{2, 1, 2}, {0, 0, 2}}}])/(q^4*z^3) + 
     q^2*R2[{{2}, {{2, 1, 2}, {1, 0, 2}}}] + 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 1, 2}, {3, 0, 2}}}] - 
     ((-1 - q^2 + z + q*(2 + z))*R2[{{2}, {{2, 2, 0}, {-1, 0, 1}}}])/
      (q^2*z^2) - ((1 - q + z)*R2[{{2}, {{2, 2, 0}, {0, 0, 1}}}])/z - 
     ((1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^14*z^4 + 
        q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{2, 2, 0}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((1 - q + q^2*z^2)*R2[{{2}, {{2, 2, 1}, {-2, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + 2*q - q^3*z + q^5*z - 2*q^6*z^2 + q^7*(-1 + z)*z^2 - 
        2*q^4*z*(1 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{2}, {{2, 2, 1}, {-1, 0, 1}}}])/(q^5*z^3) - 
     ((-1 + q^5*z^2 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 2*q^14*z^4 - 
        q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{2, 2, 1}, {0, 0, 1}}}])/(q^7*z^3) + 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{2}, {{2, 2, 1}, {1, 0, 1}}}])/(q^2*z^2) + 
     q*(2 + q^2*(1 - 2*z) - q*(-3 + z) + q^3*z + 2*q^5*z + 3*q^6*z + q^7*z)*
      R2[{{2}, {{2, 2, 1}, {1, 0, 2}}}] + q^2*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{2, 2, 1}, {2, 0, 1}}}] + q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{2, 2, 1}, {3, 0, 1}}}] - 
     ((1 - q^4*z + q^5*(-4 + z)*z^2 + q^6*(-1 + z)*z^2 - 2*q^9*z^3 - 
        5*q^10*z^3 + q^11*(-2 + z)*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 
        2*q^16*z^4 - q*(3 + z) + q^2*(3 + z) + q^3*(-1 + z - z^2))*
       R2[{{2}, {{2, 2, 1}, {4, 0, 2}}}])/z^2 - 
     ((1 + q^2 - q*(2 + z))*R2[{{2}, {{2, 2, 2}, {-2, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^3*z + q^4*z + q*(2 + z) - q^2*(1 + z^2))*
       R2[{{2}, {{2, 2, 2}, {-2, 0, 2}}}])/(q*z^2) - 
     (q*(1 - q + z)*R2[{{2}, {{2, 2, 2}, {-1, 0, 1}}}])/z - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R2[{{2}, {{2, 2, 2}, {-1, 0, 2}}}])/
      (q^4*z^3) - ((-1 + q^5*z^2 - q^8*z^3 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^14*z^4 - q^15*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{2, 2, 2}, {0, 0, 1}}}])/(q^6*z^3) - 
     ((1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^14*z^4 + 
        q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{2, 2, 2}, {0, 0, 2}}}])/(q^6*z^3) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{2, 2, 2}, {1, 0, 1}}}])/(q*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R2[{{2}, {{2, 2, 2}, {1, 0, 2}}}])/(q*z^2) + 
     q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 2, 2}, {3, 0, 1}}}] - 
     q^5*(2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{2, 2, 2}, {3, 0, 2}}}] - 
     (q*(-2 + q*(-1 + z))*R2[{{2}, {{3, 0, 0}, {-2, 1, 2}}}])/z - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{3, 0, 0}, {-1, 1, 2}}}])/(q^4*z^3) + 
     q^3*(-1 + z)*R2[{{2}, {{3, 0, 0}, {1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R2[{{2}, {{3, 0, 0}, {2, 2, 2}}}])/(q^4*z^3) - 
     ((1 + 2*q^3 + q^6*(-1 + z)*z^2 - 4*q^9*z^3 - 2*q^10*z^3 - q*(2 + z) - 
        q^7*z^2*(2 + z) - q^4*(1 - 4*z + z^2) + q^5*z*(-3 - 4*z + 2*z^2))*
       R2[{{2}, {{3, 0, 0}, {3, 1, 2}}}])/z^2 - 
     q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{3, 0, 0}, {3, 2, 2}}}] - 
     ((-1 + q)*q*R2[{{2}, {{3, 0, 1}, {-1, 0, 2}}}])/z + 
     q^2*R2[{{2}, {{3, 0, 2}, {0, 0, 2}}}] - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^11*z^3 + 2*q^12*z^4 + 9*q^13*z^4 + 
        2*q^14*z^4 - q^15*z^4 - q*(1 + z) - q^2*(1 + z) + q^3*(1 + z - z^2) + 
        q^8*z*(1 - 5*z + z^2) - 2*q^9*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(2 - 2*z + z^2) + q^10*(z^2 + 2*z^3 - z^4))*
       R2[{{2}, {{3, 0, 2}, {1, 0, 2}}}])/(q^10*z^4) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R2[{{2}, {{3, 1, 0}, {-2, 0, 2}}}])/(q^2*z^3) - 
     ((-1 - q^2 + q^3*z^2 + q*(2 + z))*R2[{{2}, {{3, 1, 0}, {-2, 1, 1}}}])/
      (q^2*z^2) - ((-1 + 2*q - q^3*z + q^5*z + q^7*z^3 - 2*q^4*z*(1 + z) + 
        q^2*(-1 + 2*z + 2*z^2))*R2[{{2}, {{3, 1, 0}, {-1, 0, 1}}}])/
      (q^5*z^3) + ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R2[{{2}, {{3, 1, 0}, {-1, 1, 1}}}])/(q^10*z^4) - 
     ((-1 + q)*R2[{{2}, {{3, 1, 0}, {0, 0, 1}}}])/(q*z) - 
     (-1 - 2*q^2 + q*(-2 + z) + q^3*(-1 + z) - 1/(q^7*z^3) + 
       (1 - 2*z)/(q^3*z^2) + 1/(q^2*z) - 2*q^5*z - q^6*z - 2*q^7*z - q^8*z + 
       (3 + z)/(q^6*z^3) - (3 + z)/(q^5*z^3) + (1 - z + z^2)/(q^4*z^3))*
      R2[{{2}, {{3, 1, 0}, {0, 1, 1}}}] - (-1 - q - 2*q^5*z + q^6*z + q^7*z)*
      R2[{{2}, {{3, 1, 0}, {1, 0, 1}}}] - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 1, 0}, {2, 0, 1}}}])/(q^4*z^2) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R2[{{2}, {{3, 1, 0}, {2, 1, 1}}}])/(q^2*z^2) - 
     ((-1 + q^14*(3 - 4*z)*z^3 + 6*q^16*z^4 - q^17*(-2 + z)*z^4 - q^18*z^5 + 
        q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 2*q^8*z*(4 + z) + 
        q^15*z^3*(1 + 4*z) + q^13*z^2*(4 + 2*z - z^2) + q^3*(1 - z + z^2) - 
        q^12*z*(-1 + 7*z + z^2) + q^9*z*(-7 + 2*z^2) + 
        q^10*z*(5 - z + 7*z^2) - q^5*(2 + 2*z - 4*z^2 + z^3) + 
        2*q^7*(1 - 2*z^2 + z^3) - q^6*(2 + 2*z + 3*z^2 + z^3) - 
        q^11*z*(3 - 4*z + 7*z^2 + z^3))*R2[{{2}, {{3, 1, 0}, {2, 2, 2}}}])/
      (q^8*z^3) + ((-1 + q - z)*(-1 + q*z)*
       R2[{{2}, {{3, 1, 1}, {-2, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^2 + q^5*z - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^4 - 
        3*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + q^8*z^2*(2 + z) + 
        q^9*z^2*(1 + 2*z) + q^10*z^2*(-1 + z^2) - q^7*z*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 1, 1}, {-1, 0, 1}}}])/(q^10*z^4) - 
     ((1 - 2*q^6*z - q^5*(-1 + z)*z + 3*q^9*z^3 - q^10*(-1 + z)*z^3 + 
        2*q^12*z^4 + q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + 
        q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^7*(z - 2*z^2) + 
        q^3*(-1 + z - z^2) + q^8*z^2*(2 + z - z^2))*
       R2[{{2}, {{3, 1, 1}, {0, 0, 1}}}])/(q^7*z^3) - 
     (1 + q + 2*q^5*z - q^6*z - q^7*z)*R2[{{2}, {{3, 1, 1}, {1, 0, 1}}}] - 
     ((-1 - q^2 - q^3*z^2 - q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 
        5*q^13*z^4 - 2*q^14*z^4 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{2}, {{3, 1, 1}, {2, 0, 1}}}])/
      (q^7*z^3) - (-1 + q)*q^2*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{3, 1, 1}, {3, 0, 1}}}] - 
     ((-1 + q)*q^2*(-1 + q*z)*R2[{{2}, {{3, 1, 2}, {-2, 0, 2}}}])/z - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 
        q^11*(-1 + z)*z^3 - q^12*z^4 + q^13*z^4 + q^14*z^4 - 
        q^10*z^3*(1 + z) + q*(2 + z) + q^8*z^2*(1 + 2*z))*
       R2[{{2}, {{3, 1, 2}, {-1, 0, 1}}}])/(q^9*z^4) - 
     ((2 - q^2*z + 3*q^6*z + q^5*(-1 + z)*z - q^15*z^4 - q^14*(-1 + z)*z^4 - 
        2*q^16*z^5 - q^17*z^5 + q^4*z*(1 + z) + q^13*z^4*(8 + z) - 
        q*(3 + 2*z) + q^7*z*(-3 + 4*z) + q^3*(1 + 2*z - 2*z^2) + 
        2*q^10*z^2*(1 + z - z^2) + q^12*z^3*(1 + 3*z + z^2) - 
        q^8*z*(-1 + 7*z + z^2) + q^11*(z^3 - 4*z^4) + 
        q^9*(z^2 + 4*z^3 - 2*z^4))*R2[{{2}, {{3, 1, 2}, {-1, 0, 2}}}])/
      (q^9*z^4) - (q + 2*q^3 - q^2*(-2 + z) - q^4*(-1 + z) + 1/(q^6*z^3) - 
       1/(q*z) + 2*q^6*z + q^7*z + 2*q^8*z + q^9*z - (3 + z)/(q^5*z^3) + 
       (3 + z)/(q^4*z^3) + (-1 + 2*z)/(q^2*z^2) + (-1 + z - z^2)/(q^3*z^3))*
      R2[{{2}, {{3, 1, 2}, {0, 0, 1}}}] - 
     ((-1 + q^5*z^2 - q^6*z^2 + 2*q^7*z^2 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 
        2*q^12*z^4 - q^13*z^4 - 2*q^14*z^4 - q^15*z^4 + q*(3 + z) - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q^8*z^2*(-1 - 2*z + z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{3, 1, 2}, {0, 0, 2}}}])/(q^6*z^3) - 
     q*(-1 - q - 2*q^5*z + q^6*z + q^7*z)*R2[{{2}, {{3, 1, 2}, {1, 0, 2}}}] + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R2[{{2}, {{3, 1, 2}, {2, 0, 1}}}])/(q^6*z^3) - 
     ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 
        3*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^9*z^2*(3 + 4*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 3*z^2))*R2[{{2}, {{3, 1, 2}, {2, 0, 2}}}])/
      (q^6*z^3) - (-1 + q)*q^3*(1 + q)*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{3, 1, 2}, {3, 0, 1}}}] + (-1 + q)*q^3*(1 + q)*
      (2 + q - q*z + 2*q^5*z + q^6*z)*R2[{{2}, {{3, 1, 2}, {3, 0, 2}}}] + 
     q^2*(3 + q - 2*z)*R2[{{2}, {{3, 2, 0}, {-1, 0, 1}}}] - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 2, 0}, {0, 0, 1}}}])/(q^2*z^2) - 
     ((1 - q^5*z^2 - q^8*z^2 + q^9*z^2 - q^7*z^3 + 2*q^12*z^4 - q^13*z^4 - 
        q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{3, 2, 0}, {0, 1, 1}}}])/(q^8*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{2}, {{3, 2, 0}, {1, 1, 1}}}])/
      (q^4*z^2) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{3, 2, 0}, {2, 0, 1}}}])/(q^7*z^3) - 
     ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 2, 0}, {4, 0, 2}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z + 2*q^6*z^3 + q^7*z^3 + q^5*z^2*(1 + z) - 
        q^4*z^2*(2 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R2[{{2}, {{3, 2, 1}, {-2, 0, 1}}}])/(q^4*z^3) - 
     ((-1 - q*(-2 + z) - 2*q^5*z^2 + q^3*z*(-1 + 2*z) - 
        q^4*z*(1 - 5*z + z^2) + q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 2, 1}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q^5*z^2 + q^8*z^2 + q^7*z^3 - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^9*z^2*(-1 + 2*z) + q^4*(z - 2*z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 2, 1}, {0, 0, 1}}}])/(q^8*z^3) - 
     ((-1 - q^5*z^3 - 4*q^16*z^5 + 2*q^17*z^5 + q^18*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^10*z^3*(6 + 5*z) + q^12*z^3*(-2 + z - z^2) + q^14*z^4*(-1 + z^2) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^11*z^3*(2 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 2*q^7*(z + z^3) + 
        q^13*(z^3 - 6*z^4 - 2*z^5) + q^15*(z^4 + z^6))*
       R2[{{2}, {{3, 2, 1}, {1, 0, 1}}}])/(q^10*z^4) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + q^14*z^4 - q*(2 + z) + q^12*z^3*(1 + 2*z) + 
        q^13*z^3*(-1 + 3*z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + 3*z - z^2))*R2[{{2}, {{3, 2, 1}, {1, 0, 2}}}])/
      (q^7*z^3) - ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 
        2*q^12*z^4 + 5*q^13*z^4 + 2*q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^9*z^2*(3 + 5*z - 2*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{2}, {{3, 2, 1}, {2, 0, 1}}}])/
      (q^6*z^3) - ((-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 
        2*q^9*z^3 + 5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{3, 2, 1}, {3, 0, 1}}}])/(q^3*z^2) + 
     (q^3*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{2}, {{3, 2, 1}, {3, 0, 2}}}])/z - 
     (q^2*(-2 + q*(-1 + z))*R2[{{2}, {{3, 2, 2}, {-2, 0, 1}}}])/z - 
     ((1 - 2*q^3*(-1 + z)*z + q^2*(1 + z) + q*(-2 + z^2))*
       R2[{{2}, {{3, 2, 2}, {-2, 0, 2}}}])/z^2 - 
     ((-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{3, 2, 2}, {-1, 0, 1}}}])/(q*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^5*z^2 + q^4*(-4 + z)*z^2 - 
        q^2*(-1 + 2*z + z^2))*R2[{{2}, {{3, 2, 2}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 + q^5*z^2 + q^8*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + q^13*z^4 + 
        q^14*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2))*R2[{{2}, {{3, 2, 2}, {0, 0, 1}}}])/(q^7*z^3) - 
     ((1 - q^5*z^2 - q^8*z^2 + q^9*z^2 - q^7*z^3 + 2*q^12*z^4 - q^13*z^4 - 
        q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R2[{{2}, {{3, 2, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((1 + q^2 - 3*q^4*z - q^3*(-2 + z)*z - q^6*(-1 + z)*z^2 + q^19*z^5 - 
        q^17*(-1 + z)*z^5 + q^20*(-1 + z)*z^5 + 4*q^21*z^6 + q^24*z^6 + 
        q^22*(-2 + z)*z^6 - 2*q^25*z^7 - 5*q^26*z^7 - 2*q^27*z^7 - 
        q*(2 + z) + q^5*z*(3 + z) + q^18*z^5*(6 + z) + q^12*z^3*(3 + 4*z) + 
        q^10*z^2*(-2 + 4*z - 3*z^2) + q^9*z^2*(5 + 3*z - z^2) - 
        q^14*z^3*(2 - 2*z + z^2) + q^7*z*(-2 + z + z^2) - 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*(z - 6*z^2 - 2*z^3) + 
        q^13*(z^3 + 7*z^4 - z^5) + q^15*(z^3 + 4*z^5) + 
        q^16*(z^4 + 3*z^5 - z^6))*R2[{{2}, {{3, 2, 2}, {1, 0, 1}}}])/
      (q^15*z^5) - ((1 + q^5*z^3 + 4*q^16*z^5 - 2*q^17*z^5 - q^18*z^5 - 
        2*q^19*z^6 - 3*q^20*z^6 - q^21*z^6 - q*(1 + z) - q^2*(1 + 2*z) + 
        q^3*(1 + 3*z) + q^10*z^3*(6 + 5*z) + q^8*z*(1 - 5*z + z^2) - 
        2*q^9*z^2*(-2 - 3*z + z^2) - q^11*z^3*(2 - 2*z + z^2) + 
        q^12*z^3*(2 - z + z^2) + q^13*z^3*(-1 + 6*z + 2*z^2) + 
        q^6*(z + z^2 - z^3) - 2*q^7*(z + z^3) + q^14*(z^4 - z^6) - 
        q^15*(z^4 + z^6))*R2[{{2}, {{3, 2, 2}, {1, 0, 2}}}])/(q^9*z^4) - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{3, 2, 2}, {2, 0, 1}}}])/(q^2*z^2) - 
     ((1 - 2*z - 5*q^5*z^2 + q^6*(-2 + z)*z^2 - 2*q^10*z^3 - q^11*z^3 + 
        q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + 
        q*(-3 - 2*z + z^2))*R2[{{2}, {{3, 2, 2}, {2, 0, 2}}}])/(q^2*z^2) + 
     (q^3*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{3, 2, 2}, {4, 0, 2}}}])/z^2 + 
     ((1 + q^2 - q^4 + q^3*z)*R2[{{2}, {{4, 0, 0}, {-2, 1, 2}}}])/(q*z) + 
     ((-1 + q)*q*R2[{{2}, {{4, 0, 0}, {-1, 0, 2}}}])/z - 
     q^2*(-2 + q*(-1 + z))*R2[{{2}, {{4, 0, 0}, {-1, 1, 2}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^6*z^2 - q^9*z^2 - q^10*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z) + 
        q^7*z^2*(1 + 2*z))*R2[{{2}, {{4, 0, 0}, {1, 1, 2}}}])/(q^6*z^3) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + q^10*(3 - 2*z)*z^3 - q^11*(-1 + z)*z^3 + 
        q^12*(-2 + z)*z^4 - q^14*(-2 + z)*z^4 - 2*q^16*z^5 - 2*q^20*z^6 - 
        q^21*z^6 - q*(1 + z) - q^2*(1 + z) - q^17*z^5*(1 + z) + 
        2*q^13*z^4*(4 + z) + q^8*(z - 8*z^2) + q^9*z^2*(5 + 7*z - 2*z^2) + 
        q^3*(1 + z - z^2) - q^7*z*(2 - 3*z + z^2) - q^15*z^4*(1 - z + z^2))*
       R2[{{2}, {{4, 0, 0}, {2, 1, 2}}}])/(q^9*z^4) - 
     ((1 + 2*q^13*(-1 + z)*z^3 + q^17*(-4 + z)*z^4 - 3*q^20*z^5 - q^21*z^5 - 
        q^4*(2 + z) - q^18*z^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 
        q^8*z*(13 + 5*z) + q^10*z*(-3 + 4*z - 11*z^2) + q^3*(-1 + z - z^2) + 
        q^16*z^3*(-2 - 10*z + z^2) - q^9*z*(-6 + 3*z + z^2) + 
        q^14*z^2*(-1 + z + 5*z^2) + q^7*(-2 + 5*z + 5*z^2 - 2*z^3) + 
        q^15*z^2*(-1 - 4*z - 5*z^2 + z^3) + q^5*(2 + 2*z - 4*z^2 + z^3) + 
        q^6*(2 + z + 3*z^2 + z^3) + q^12*z*(-1 + 6*z + 3*z^2 + z^3) + 
        q^11*z*(3 - 3*z + 6*z^2 + z^3) + q^19*(z^4 - 2*z^5))*
       R2[{{2}, {{4, 0, 0}, {2, 2, 2}}}])/(q^8*z^3) - 
     ((-1 - 3*q^5*z - q^4*(-4 + z)*z + q*(3 + z) + q^6*z*(1 - z + z^2) - 
        q^2*(3 + z + 2*z^2) + q^7*(z^2 - 4*z^3) + q^3*(1 - 2*z + z^3))*
       R2[{{2}, {{4, 0, 0}, {3, 1, 2}}}])/z^2 - (-1 + q)*q^13*(2 + q)*z^2*
      R2[{{2}, {{4, 0, 0}, {3, 2, 2}}}] - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 2*q^9*z^3 - 5*q^10*z^3 - 
        4*q^12*z^3 + q^11*(-2 + z)*z^3 + q^13*(-2 + z)*z^3 + 2*q^14*z^4 - 
        3*q^15*z^4 - 3*q^17*z^4 - 2*q^18*z^4 - q*(3 + z) + q^2*(4 + z) - 
        q^3*(4 + z^2) + q^6*z*(-1 + z + z^2) + q^5*(-1 + z - 5*z^2 + z^3))*
       R2[{{2}, {{4, 0, 0}, {4, 2, 2}}}])/(q*z^2) - 
     ((1 - q^3*(-2 + z)*z - q*(2 + z) + q^2*(1 + 2*z))*
       R2[{{2}, {{4, 0, 1}, {-1, 0, 2}}}])/(q*z^2) - 
     ((-1 + q^2 + q^3*(-1 + z) - q^4*z - 3*q^6*z^2 + q*(1 + z) + 
        q^7*z^2*(1 + z) + q^5*z*(-1 + z + z^2))*
       R2[{{2}, {{4, 0, 1}, {1, 0, 1}}}])/(q^3*z^2) - 
     ((1 - 2*z - 4*q^5*(-1 + z)*z + 2*q^2*(3 + z) - q^6*z*(3 + z) + 
        q*(-4 - 2*z + z^2) + q^7*z*(1 - z + z^2) - q^3*(4 + 3*z^2) + 
        q^8*(z^2 - 4*z^3) + q^4*(1 - 3*z + 2*z^2 + z^3))*
       R2[{{2}, {{4, 0, 1}, {2, 0, 2}}}])/(q^3*z^2) - 
     q^3*(-1 + z)*R2[{{2}, {{4, 0, 2}, {0, 0, 2}}}] - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^10*(-2 + z)*z^3 - 2*q^15*(-1 + z)^2*z^3 + 
        q^19*z^5 - 6*q^23*z^6 - q^24*z^6 + q^22*(-5 + z)*z^6 + q^20*z^7 + 
        2*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^21*z^6*(5 + z) + q^17*z^4*(3 + 5*z - 2*z^2) + 
        q^12*z^3*(2 + 7*z - 2*z^2) - q^8*z*(1 - 8*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^13*z^3*(1 + 6*z + z^2) + q^9*z^2*(-7 - 9*z + 2*z^2) + 
        q^14*z^3*(1 - 3*z + 3*z^2) + q^11*z^2*(1 + 2*z + 4*z^2) - 
        q^16*z^3*(-1 + 7*z - 4*z^2 + z^3) + q^18*(z^4 - z^6))*
       R2[{{2}, {{4, 0, 2}, {1, 0, 2}}}])/(q^14*z^5) - 
     q^4*(-2 + q*(-1 + z))*R2[{{2}, {{4, 1, 0}, {-2, 0, 2}}}] - 
     (1 + q + q^3 - q^2*(-2 + z) + 2*q^5*z + q^6*z)*
      R2[{{2}, {{4, 1, 0}, {-1, 0, 1}}}] - 
     (2 - 3*q - 2/(q^3*z^2) + (-2 + z)/(q*z^2) - 3/z - q^2*z - q^3*z + 
       2*q^4*z - 2*q^5*z - q^6*z + (2*(2 + z))/(q^2*z^2))*
      R2[{{2}, {{4, 1, 0}, {0, 0, 1}}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R2[{{2}, {{4, 1, 0}, {0, 1, 1}}}])/(q^7*z^3) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R2[{{2}, {{4, 1, 0}, {1, 0, 1}}}])/(q^3*z^2) + 
     q^5*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{4, 1, 0}, {1, 1, 1}}}] - 
     q*(2 - q*(-3 + z) - q^2*(-1 + z) + 4*q^5*z + q^7*z - q^6*(-4 + z)*z - 
       2*q^9*z^2 + 3*q^10*z^2 + 2*q^11*z^2)*
      R2[{{2}, {{4, 1, 0}, {2, 0, 1}}}] - 
     ((-2 - 2*q^4*z - q^8*(-1 + z)*z^2 - q^10*z^3 - q^12*z^4 + 2*q^14*z^4 + 
        q^15*z^4 + 2*q*(1 + z) + 2*q^2*(1 + z) - q^6*z*(2 + z) + 
        q^5*(z - 2*z^2) + 2*q^3*(-1 - z + z^2) + q^7*(z + z^3))*
       R2[{{2}, {{4, 1, 0}, {2, 1, 2}}}])/(q^2*z^2) - 
     (q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 + q^6*z^2 + 
        q^7*z^3 + 2*q^8*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 
        2*q^14*z^4 + q*(2 + z))*R2[{{2}, {{4, 1, 0}, {2, 2, 2}}}])/z - 
     (q^2*(2*z - q^2*(3 + z) + q^3*(3 + z) + q^5*z*(-1 + 4*z) + 
        q^4*(-1 + z - z^2) + q*(1 + z - z^2))*
       R2[{{2}, {{4, 1, 0}, {3, 0, 1}}}])/z - 
     ((1 - 6*q^16*z^4 - 2*q^17*z^4 - q*(3 + z) + q^2*(3 + z) - q^4*(3 + z) + 
        q^14*z^3*(-2 + 3*z) - q^15*z^3*(1 + 3*z) - q^8*z*(8 + 3*z) + 
        q^12*z*(-1 + 5*z) + q^10*z*(-5 + z - 7*z^2) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-3 - 3*z + z^2) + q^9*(7*z - 2*z^3) + 
        q^5*(4 + 3*z - 4*z^2 + z^3) + q^6*(1 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(3 - 3*z + 7*z^2 + z^3) - q^7*(2 + z - 5*z^2 + 2*z^3))*
       R2[{{2}, {{4, 1, 0}, {3, 2, 2}}}])/(q^2*z^2) - 
     (q^7*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{2}, {{4, 1, 0}, {4, 2, 2}}}])/z - 
     ((-1 + q^2*z)*(-1 + 2*q + q^3*(-2 + z)*z - q^4*z^2 + q^5*z^3 + q^6*z^3 + 
        q^7*z^3 + q^2*(-1 + 2*z + 2*z^2))*R2[{{2}, {{4, 1, 1}, {-2, 0, 1}}}])/
      (q^4*z^3) - (-1 + q)*q^4*R2[{{2}, {{4, 1, 1}, {-2, 0, 2}}}] + 
     ((-1 + q^4*(-1 + z)*z - 2*q^6*z^2 + 2*q^8*z^3 + q^9*z^3 + q*(1 + z) + 
        q^2*(1 + z) + q^7*z^2*(1 + z) + q^3*(-1 + z^2) - 
        q^5*z*(1 - 4*z + z^2))*R2[{{2}, {{4, 1, 1}, {-1, 0, 1}}}])/
      (q^3*z^2) - ((-1 + 2*q^7*z + q^11*z^3 - 7*q^13*z^4 - 2*q^14*z^4 + 
        q^12*(-1 + z)*z^4 - q^15*(-1 + z)*z^4 - 3*q^16*z^5 - q^17*z^5 + 
        q*(1 + z) - 3*q^10*z^3*(1 + z) + q^4*z*(2 + z) + q^2*(1 + 2*z) - 
        q^3*(1 + 4*z) + q^9*z^2*(-2 - 6*z + z^2) + q^6*z*(-1 - z + 2*z^2) - 
        q^8*z*(1 - 2*z + 3*z^2) - q^5*(z + z^3))*
       R2[{{2}, {{4, 1, 1}, {0, 0, 1}}}])/(q^10*z^4) - 
     ((-1 - 2*q^22*z^6 - q^23*z^6 - 2*q^24*z^7 - 5*q^25*z^7 - 2*q^26*z^7 + 
        q*(1 + z) + q^21*z^6*(9 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        2*q^6*z*(1 + 4*z) + q^14*z^3*(3 + 11*z - 5*z^2) + 
        q^8*z^2*(7 + z - z^2) + q^17*z^4*(2 + 3*z + 3*z^2) + 
        q^18*z^4*(-3 + 5*z + 6*z^2) + q^7*z*(1 + 6*z + 6*z^2) + 
        q^9*z^2*(-6 - 12*z + 7*z^2) + q^15*z^3*(1 + 5*z + 8*z^2) - 
        q^10*z^2*(1 + 7*z + 10*z^2) + q^5*(z + z^2 - z^3) + 
        q^11*z^2*(2 + 5*z - 7*z^2 + 2*z^3) - q^12*z^2*(2 + 6*z + z^2 + 
          2*z^3) - q^16*z^3*(1 + 4*z + 3*z^2 + 3*z^3) + 
        q^13*(z^2 + z^3 - 5*z^4 - 3*z^5) + q^19*(z^4 + 10*z^6 - z^7) + 
        q^20*(z^5 + 11*z^6 - z^7))*R2[{{2}, {{4, 1, 1}, {1, 0, 1}}}])/
      (q^10*z^4*(-1 + q^5*z)) - ((-1 - q*(-6 + z) + q^4*(4 - 5*z)*z + 
        2*q^8*(-1 + z)*z - 5*q^6*z^2 + q^10*(-6 + z)*z^3 + 
        q^11*(-6 + z)*z^3 - q^14*z^4 - 4*q^15*z^4 - 2*q^16*z^4 - 
        2*q^12*z^3*(2 + z) + q^5*z*(-1 + 4*z) + q^2*(-9 - 5*z + z^2) + 
        q^9*z^2*(-3 - 2*z + z^2) + 3*q^7*z*(1 - z + z^2) + 
        q^3*(4 - z + z^2) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{4, 1, 1}, {2, 0, 1}}}])/(q^4*z^2) - 
     (4 + 2*q^3 + q^2*(-1 + z) - 1/(q^5*z^2) + 1/(q*z) - z + 5*q^5*z - 
       q^7*z + 2*q^8*z - q^6*z^2 + 3*q^10*z^2 + 2*q^11*z^2 - q*(1 + z) + 
       q^4*(1 + z) + (3 + z)/(q^4*z^2) - (3 + z)/(q^3*z^2) + 
       q^9*(z - 2*z^2) + (1 - z + z^2)/(q^2*z^2))*
      R2[{{2}, {{4, 1, 1}, {3, 0, 1}}}] + 
     (q^2*(2 + q)*(-1 + q^2*z)*R2[{{2}, {{4, 1, 2}, {-2, 0, 1}}}])/z + 
     ((-1 + q^2*z)*(-1 + q^3*(-2 + z)*z + q*(2 + z) - q^2*(1 + 2*z))*
       R2[{{2}, {{4, 1, 2}, {-2, 0, 2}}}])/z^2 + 
     ((-1 + q^5*z + q^4*z^2 + q^7*(-1 + z)*z^2 - q^8*z^3 + q^9*z^4 + 
        q^10*z^4 + q*(1 + z) + q^2*(1 + z) - q^3*(1 + 2*z) + 
        q^6*z*(-1 - z + 2*z^2))*R2[{{2}, {{4, 1, 2}, {-1, 0, 1}}}])/
      (q^2*z^2) - ((-1 + q^4*z^2 - q^7*z^2 - q^8*(-5 + z)*z^3 + 
        q^9*(-1 + z)*z^3 + q^10*z^4 + q*(1 + z) + q^2*(1 + z) - 
        q^3*(1 + 2*z) + q^6*z*(-1 - 2*z + z^2) + q^5*(z + 5*z^2 - z^3))*
       R2[{{2}, {{4, 1, 2}, {-1, 0, 2}}}])/(q^2*z^2) - 
     ((1 + q^6*z - q^5*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 - 
        q^13*z^4 - q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^3*(-1 + z - z^2) - 
        q^8*z*(-1 + 4*z + z^2))*R2[{{2}, {{4, 1, 2}, {0, 0, 1}}}])/
      (q^7*z^3) - ((-1 + q^5*(-2 + z)*z + q^7*z^3 - 2*q^10*z^3 + q^13*z^4 + 
        q^14*z^4 - q^11*z^3*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^6*z*(3 + 2*z) - q^9*z^2*(3 + 2*z) + q^4*(z - 2*z^2) + 
        q^3*(1 - z + z^2) + q^8*z*(-1 + z + 4*z^2))*
       R2[{{2}, {{4, 1, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((-1 + 3*q^24*z^6 + 2*q^26*z^7 + 7*q^27*z^7 + 7*q^28*z^7 + 2*q^29*z^7 + 
        q*(1 + z) + q^2*(1 + z) + q^4*z*(2 + z) + q^8*z^2*(5 + z) - 
        q^20*z^5*(8 + z) - q^21*z^5*(8 + 5*z) + q^5*(2 + 2*z - z^2) + 
        q^18*z^4*(-6 - 5*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^6*z*(-3 - z + z^2) + q^9*z^2*(2 - z + z^2) + 
        q^22*z^5*(-1 + z + z^2) - q^7*(1 + z + z^2) - 
        q^19*z^4*(-1 + 6*z + z^2) + q^11*z^2*(5 + z + 4*z^2) + 
        q^13*z^2*(-5 - 13*z - 7*z^2 + z^3) - q^12*z*(1 + z + 9*z^2 + z^3) + 
        q^14*z^2*(1 - 9*z - 10*z^2 + 2*z^3) + q^17*z^3*(-4 - 19*z + 3*z^2 + 
          2*z^3) - q^15*z^2*(-1 - 8*z + z^2 + 3*z^3) + 
        q^10*z*(1 - 6*z - 5*z^2 + 4*z^3) + q^16*z^2*(-1 - 16*z^2 - 7*z^3 + 
          z^4) + q^23*(z^5 + 8*z^6 - z^7))*R2[{{2}, {{4, 1, 2}, {1, 0, 1}}}])/
      (q^16*z^5) - ((-1 - q^2 - q^3*z^2 + q^10*z^4 - q^11*z^4 - 2*q^12*z^4 - 
        5*q^13*z^4 - 2*q^14*z^4 + 2*q^15*z^4 + q^16*z^4 + q*(2 + z) + 
        q^5*z*(3 + z) + q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R2[{{2}, {{4, 1, 2}, {1, 0, 2}}}])/
      (q^7*z^3) - ((-1 - q*(-6 + z) + q^4*(4 - 5*z)*z + 2*q^8*(-1 + z)*z + 
        q^6*(-2 + z)*z^2 - 2*q^11*z^3 + q^10*(-6 + z)*z^3 - 3*q^14*z^4 - 
        q^15*z^4 - 2*q^12*z^3*(1 + z) + q^5*z*(-1 + 2*z) + 
        q^2*(-9 - 5*z + z^2) + q^9*z^2*(-3 - 2*z + z^2) + 
        q^7*z*(3 - z + z^2) + q^3*(4 - z + z^2) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{4, 1, 2}, {2, 0, 1}}}])/(q^3*z^2) - 
     ((1 + q*(-6 + z) - 2*q^8*(-1 + z)*z - q^6*(-4 + z)*z^2 - 
        q^10*(-8 + z)*z^3 - q^11*(-5 + z)*z^3 + q^14*z^4 + 4*q^15*z^4 + 
        2*q^16*z^4 + q^13*z^3*(-1 + 2*z) + q^12*z^3*(3 + 2*z) + 
        q^4*z*(-4 + 5*z) + q^5*(z - 2*z^2) + q^7*z*(-3 + 2*z - 2*z^2) + 
        q^3*(-4 + z - z^2) + q^9*z^2*(3 + 2*z - z^2) + q^2*(9 + 5*z - z^2))*
       R2[{{2}, {{4, 1, 2}, {2, 0, 2}}}])/(q^3*z^2) - 
     (q^3*(-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        q*(5 + z) - q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + 
        q^4*(2 + 3*z - 4*z^2) + q^3*(-1 - 3*z + z^2) - 
        q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + q^6*z*(-3 + 2*z^2) + 
        q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{4, 1, 2}, {4, 0, 2}}}])/z^2 - 
     (-2 + q^4 + 1/(q^7*z^3) + 1/(q^5*z^3) + (1 - z)/(q^4*z^2) + 1/(q^3*z) + 
       q^2/z + 2*q^5*z - q^6*z - q^7*z - q^3*(1 + z) - (q*(1 + z))/z - 
       (2 + z)/(q^6*z^3))*R2[{{2}, {{4, 2, 0}, {-1, 0, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R2[{{2}, {{4, 2, 0}, {0, 0, 1}}}])/
      (q^4*z^2) - ((1 - 6*q^16*z^4 + q^17*(-2 + z)*z^4 + q^18*z^5 - 
        q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 2*q^8*z*(4 + z) + 
        q^14*z^3*(-3 + 4*z) - q^15*z^3*(1 + 4*z) + q^10*z*(-5 + z - 7*z^2) + 
        q^3*(-1 + z - z^2) + q^13*z^2*(-4 - 2*z + z^2) + 
        q^12*z*(-1 + 7*z + z^2) + q^9*(7*z - 2*z^3) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) - 2*q^7*(1 - 2*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(3 - 4*z + 7*z^2 + z^3))*
       R2[{{2}, {{4, 2, 0}, {0, 1, 1}}}])/(q^11*z^3) - 
     ((-1 - q^5*z + q^15*(-1 + z)^2*z^4 - q^17*z^6 - q^18*z^6 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) - 7*q^9*z^2*(1 + z) + 
        q^4*z*(3 + z) - q^16*z^5*(5 + z) + q^2*(1 + 3*z) + 
        q^14*z^4*(-2 - 4*z + z^2) - 2*q^12*z^3*(2 - 2*z + z^2) - 
        q^3*(1 + 6*z + z^2) - 2*q^10*z^2*(-2 + 4*z + 3*z^2) + 
        q^11*z^2*(-1 + 9*z + 6*z^2) + q^7*z*(2 + z + 2*z^2 - z^3) + 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3) - q^6*(z - 7*z^3 + z^4) + 
        q^13*(z^3 - 7*z^4 - 3*z^5))*R2[{{2}, {{4, 2, 0}, {1, 0, 1}}}])/
      (q^10*z^4) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{4, 2, 0}, {2, 0, 1}}}])/(q*z^2) - 
     (-1 + q^2*(-4 + z) + q^3*(-1 + z) - z^(-2) + 1/(q^3*z^2) + z^(-1) - 
       q/z - 2*q^6*z - 5*q^7*z + q^8*(-2 + z)*z + 2*q^11*z^2 - 3*q^12*z^2 - 
       2*q^13*z^2 - (3 + z)/(q^2*z^2) + (3 + z)/(q*z^2))*
      R2[{{2}, {{4, 2, 0}, {3, 0, 1}}}] - 
     ((-1 - q^2 + q^5*z - 2*q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^10*z^2 - 
        q^11*(-2 + z)*z^3 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^8*z^2*(2 + z) + q^9*z^2*(1 + 3*z) - q^7*z*(-1 + 2*z + z^2) + 
        q^12*(z^3 - 3*z^4))*R2[{{2}, {{4, 2, 1}, {-2, 0, 1}}}])/(q^7*z^3) + 
     ((-1 + q^3*(-3 + z)*z - 2*q^16*(-1 + z)*z^3 + q^19*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 + 2*q^5*z*(1 + z) + q^11*z^2*(1 + z) + 
        q^18*z^5*(1 + z) + q^20*z^5*(2 + z) + q*(6 + z) + q^6*z*(-3 + 2*z) + 
        q^17*z^4*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^14*z^2*(-3 + 2*z - 2*z^2) + q^8*z*(-6 + 3*z - 2*z^2) - 
        4*q^12*z^2*(1 + z + z^2) + q^7*z*(7 + z + z^2) + 
        q^10*z*(-1 + 2*z - 7*z^2 + z^3) + q^9*z*(3 - 5*z - 2*z^2 + z^3) - 
        q^13*z^2*(-4 + 2*z^2 + z^3) + q^15*(z^2 - 3*z^3 + z^4 - z^5))*
       R2[{{2}, {{4, 2, 1}, {-1, 0, 1}}}])/(q^9*z^3*(-1 + q^5*z)) - 
     ((-z + q^13*(-1 + z)^2*z^3 - 2*q^14*(-4 + z)*z^4 - q^17*(-1 + z)*z^5 - 
        2*q^20*z^6 - 3*q^21*z^6 - q^22*z^6 - q^18*z^5*(1 + z) + 
        q^16*z^4*(-1 + 7*z) + q^15*z^4*(2 + 3*z - z^2) - 
        q^5*z^2*(1 - 4*z + z^2) - q^12*z^3*(4 + 2*z + z^2) + 
        q*(1 + 3*z + z^2) - q^2*(1 + 4*z + z^2) + q^4*(1 + 4*z + z^2) + 
        q^10*z^2*(7 + 6*z + 4*z^2) + q^8*z*(-2 + 5*z - 3*z^2 + z^3) - 
        q^11*z^2*(1 - 8*z - z^2 + z^3) + q^3*(-1 - z - z^2 + z^3) - 
        q^6*z*(3 + 2*z + 2*z^2 + z^3) + q^7*z*(3 + z - 6*z^2 + 2*z^3) + 
        q^9*z*(1 - 9*z + 2*z^2 + 2*z^3))*R2[{{2}, {{4, 2, 1}, {0, 0, 1}}}])/
      (q^11*z^4) - ((-1 - q^2 + q^3*(-1 + z)^2 - q^15*(-1 + z)*z^4 - 
        7*q^16*(-1 + z)*z^4 - 2*q^17*(-1 + z)*z^4 + 5*q^20*z^6 - 3*q^21*z^6 - 
        3*q^22*z^6 - 2*q^23*z^6 - q^24*z^6 - q^18*z^4*(1 + z)^2 + q*(2 + z) + 
        q^4*(-1 + 2*z) + q^14*z^4*(-1 + 3*z) - q^19*z^5*(1 + 3*z) + 
        q^7*z*(3 - 7*z - 3*z^2) + q^13*z^3*(6 - 5*z + z^2) - 
        q^5*(1 + 4*z + 2*z^2) + q^9*(z - 8*z^2 - 3*z^3) + 
        q^8*z*(-1 + 13*z + 2*z^2 + z^3) + q^12*z^2*(5 + 3*z - 9*z^2 + 
          2*z^3) + q^6*(1 + z + 2*z^2 + 2*z^3) + 
        q^11*(z - 7*z^2 + 6*z^3 - 6*z^4) - q^10*z*(2 - 3*z + 8*z^2 - 7*z^3 + 
          z^4))*R2[{{2}, {{4, 2, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((1 + q^7*(5 - 2*z)*z^2 - 6*q^16*z^4 + q^18*z^4 - q^4*(1 + z) - 
        q*(3 + z) + q^2*(3 + z) - q^13*z^2*(3 + z) + q^14*z^3*(-2 + 3*z) - 
        q^15*z^3*(1 + 3*z) + q^10*z*(-2 + z - 6*z^2) + 
        q^9*z*(3 + z - 2*z^2) + q^3*(-1 + z - z^2) - q^8*z*(3 + z + z^2) + 
        q^12*z*(-1 + 4*z + 5*z^2) + q^5*(2 + z - 4*z^2 + z^3) + 
        q^6*(-1 + 3*z^2 + z^3) + q^11*z*(2 - 2*z + 5*z^2 + z^3))*
       R2[{{2}, {{4, 2, 1}, {2, 0, 1}}}])/(q^5*z^2) - 
     ((-1 + 5*q^16*z^4 + q^17*z^4 - q^15*(-4 + z)*z^4 - 2*q^18*z^5 - 
        q^19*z^5 + q*(2 + z) + q^7*z*(2 + z) - q^14*z^4*(4 + z) + 
        q^6*z*(1 + 2*z) - q^12*z^3*(3 + 2*z) + q^8*z^2*(-1 + 3*z) + 
        q^4*(1 + z - 3*z^2) + q^5*z*(-2 - 3*z + z^2) + q^3*(-2 - 2*z + z^2) + 
        q^11*z^2*(-1 + z + z^2) - q^13*z^3*(-1 + 2*z + z^2) + 
        q^10*z^2*(-3 - 3*z + 2*z^2) + q^9*z*(-1 + 4*z + z^3))*
       R2[{{2}, {{4, 2, 1}, {3, 0, 1}}}])/(q*z^2) - 
     (q^3*(-1 + q^4*z - q^5*(-6 + z)*z^2 - 2*q^6*(-2 + z)*z^2 - 
        q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - q^11*(-7 + z)*z^3 - 
        q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 5*q^16*z^4 + 2*q^17*z^4 + 
        q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{4, 2, 1}, {3, 0, 2}}}])/z - 
     (q + q^5 + q^2*(1 + z^(-1)) - 1/(q^6*z^3) - 1/(q^4*z^3) + 
       (-1 + z)/(q^3*z^2) - z^(-1) - 1/(q^2*z) + (q^3*(-1 + z))/z - 2*q^6*z + 
       q^7*z + q^8*z - q^4*(2 + z) + (2 + z)/(q^5*z^3))*
      R2[{{2}, {{4, 2, 2}, {-2, 0, 1}}}] - 
     ((-1 - q^5*z^3 - 9*q^13*z^4 - q^15*(-1 + z)*z^4 - q^12*z^5 + q^16*z^5 + 
        q^17*z^5 + q*(1 + z) + 2*q^14*z^4*(-1 + 2*z) + q^2*(1 + 2*z) + 
        q^11*z^3*(-2 + 3*z) - q^3*(1 + 3*z) + q^8*z*(-1 + 7*z) + 
        q^6*z*(-1 + z^2) + q^10*z^2*(-1 - 4*z + z^2) + 
        q^7*z*(2 - 3*z + z^2) + q^9*z^2*(-3 - 4*z + 3*z^2))*
       R2[{{2}, {{4, 2, 2}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + q^6*(-1 + z)*z^2 + 
        q^17*(-1 + z)*z^5 - q^19*z^6 - 4*q^21*z^6 + 2*q^23*z^6 - 
        q^22*(-2 + z)*z^6 + 2*q^26*z^7 + q^27*z^7 + q*(2 + z) - 
        q^5*z*(3 + z) - q^18*z^5*(4 + z) - 2*q^12*z^3*(1 + 2*z) + 
        q^15*z^3*(-1 + z - 5*z^2) + q^13*z^3*(-3 - 8*z + z^2) + 
        q^9*z^2*(-5 - 3*z + z^2) + q^16*z^4*(-1 - 2*z + z^2) + 
        q^14*z^3*(3 - 2*z + z^2) - q^7*z*(-2 + z + z^2) + 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-1 + 6*z + 2*z^2) + 
        q^10*z^2*(2 - 4*z + 3*z^2) + q^20*(z^5 - z^7))*
       R2[{{2}, {{4, 2, 2}, {-1, 0, 1}}}])/(q^15*z^5) - 
     ((-1 - 5*q^16*z^5 - q^17*z^5 + 4*q^19*z^6 + 6*q^20*z^6 + 2*q^21*z^6 + 
        q*(1 + z) - q^6*z*(1 + z) + q^15*z^4*(1 + z)^2 - q^4*z*(2 + z) + 
        q^14*z^5*(-1 + 2*z) + q^2*(1 + 2*z) - q^3*(1 + 2*z) - 
        2*q^10*z^3*(3 + 4*z) - q^8*z*(1 - 4*z + z^2) + 
        q^11*z^3*(1 - 3*z + z^2) - q^12*z^3*(1 + z + z^2) + 
        2*q^7*z*(1 + z + 2*z^2) + q^9*z^2*(-4 - 7*z + 3*z^2) + 
        q^5*(z - z^3) + q^13*(z^3 - 8*z^4 - 2*z^5))*
       R2[{{2}, {{4, 2, 2}, {-1, 0, 2}}}])/(q^9*z^4) - 
     ((-1 + q^14*(3 - 4*z)*z^3 + 6*q^16*z^4 - q^17*(-2 + z)*z^4 - q^18*z^5 + 
        q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + q^15*z^3*(1 + 4*z) + 
        q^13*z^2*(4 + z - z^2) + q^8*z*(5 + z^2) + q^3*(1 - z + z^2) + 
        q^9*z*(-4 + z + 2*z^2) + q^12*(z - 7*z^2 - 4*z^3) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) - q^6*(2 + 2*z + 3*z^2 + z^3) - 
        q^11*z*(3 - 3*z + 5*z^2 + z^3) + q^7*(2 + z - 6*z^2 + 2*z^3) + 
        q^10*(4*z + 6*z^3))*R2[{{2}, {{4, 2, 2}, {0, 0, 1}}}])/(q^10*z^3) - 
     ((z + q^17*(-4 + z)*z^5 + q^18*z^6 + 2*q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 - q^13*z^3*(4 + z) + q^14*z^4*(-10 + 3*z) + 
        q^15*z^4*(-3 - 3*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - 
        q^4*(1 + 5*z + z^2) - 2*q^10*z^2*(4 + 3*z + 2*z^2) + 
        q^3*(1 + z + z^2 - z^3) + q^11*z^2*(3 - 9*z + z^3) + 
        q^5*z*(2 + 2*z - 4*z^2 + z^3) - q^8*z*(-2 + 5*z - 2*z^2 + z^3) + 
        q^6*z*(2 + 2*z + 2*z^2 + z^3) + q^12*z^2*(-1 + 8*z + 2*z^2 + z^3) - 
        q^7*z*(3 + 2*z - 7*z^2 + 2*z^3) - q^9*z*(1 - 9*z + 2*z^2 + 2*z^3) + 
        q^16*(z^4 - 9*z^5))*R2[{{2}, {{4, 2, 2}, {0, 0, 2}}}])/(q^10*z^4) - 
     ((-1 - q^2 + 3*q^4*z + q^5*(-3 + z)*z + q^3*(-2 + z)*z + q^10*z^3 - 
        2*q^12*z^4 + q^13*z^4 + q^14*z^4 - q^11*z^3*(1 + z) + q*(2 + z) + 
        q^7*z^2*(3 + 4*z) + q^6*z*(1 - 5*z + z^2) - q^9*z^2*(1 - z + z^2) + 
        q^8*(z^2 + 2*z^3 - 2*z^4))*R2[{{2}, {{4, 2, 2}, {1, 0, 1}}}])/
      (q^4*z^3) - ((1 - q*z - q^3*z^2 + 2*q^6*z^2 + 7*q^13*z^4 + 9*q^14*z^4 + 
        q^15*z^4 - q^16*z^4 - 2*q^2*(1 + z) + 2*q^5*z*(1 + z) + 
        2*q^7*z*(1 + z) + 2*q^12*z^3*(1 + z) + q^10*z^2*(3 + 5*z - 3*z^2) + 
        q^4*(1 + z - z^2) - q^8*z*(3 + 2*z + 2*z^2) - 
        q^9*z*(-1 + 6*z - 3*z^2 + z^3) + q^11*(z^2 + 3*z^3 - z^4))*
       R2[{{2}, {{4, 2, 2}, {1, 0, 2}}}])/(q^6*z^3) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*
       R2[{{2}, {{4, 2, 2}, {2, 0, 1}}}])/(q^4*z^2) - 
     ((-1 + q^8*z^3 + 2*q^9*z^3 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 - 
        q^18*z^4 + q^4*(1 + z) + q*(3 + z) - q^2*(3 + z) + q^13*z^2*(3 + z) + 
        q^15*z^3*(1 + 3*z) + q^7*z*(1 - 4*z + z^2) + q^3*(1 - z + z^2) + 
        q^12*(z - 4*z^2 - 5*z^3) - q^5*(2 + z - 4*z^2 + z^3) - 
        q^6*(-1 + z^2 + z^3) - q^11*z*(2 - z + z^2 + z^3) + q^10*(z + 5*z^3))*
       R2[{{2}, {{4, 2, 2}, {2, 0, 2}}}])/(q^4*z^2) + 
     q^11*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{4, 2, 2}, {3, 0, 0}}}] - 
     ((-1 + q^5*(2 - 3*z)*z - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^3*(-1 - 3*z + z^2) - q^8*z*(4 - 2*z + z^2) + q^7*z*(7 + z + z^2) + 
        q^6*z*(-3 + 2*z^2) + q^11*(z^2 - 2*z^3) + q^9*z*(-1 - 5*z + z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^13*(z^3 - 2*z^4))*
       R2[{{2}, {{4, 2, 2}, {3, 0, 1}}}])/z^2 - 
     ((1 - z - q^3*z^2 + 2*q^7*z^3 + q^8*z^3 + 2*q*(-1 + z + z^2) + 
        q^4*z*(1 + z + z^2) - q^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{5, 0, 0}, {-2, 1, 2}}}])/z^2 - 
     ((-1 + 2*q^4*z - q^5*z + 2*q^3*(-1 + z)*z + q*(2 + z) + q^2*(-1 + z^2))*
       R2[{{2}, {{5, 0, 0}, {-1, 0, 2}}}])/(q*z^2) - 
     (q^5 + q*(-2 - z^(-1)) + z^(-1) - q^4*z)*
      R2[{{2}, {{5, 0, 0}, {-1, 1, 2}}}] - 
     (-1 + q^2 + z^(-2) + 1/(q^3*z^2) + 3/z - q^8*(-3 + z)*z + 
       q^10*(-1 + z)*z + 3*q^11*z^2 + q^12*z^2 - 2*q^5*(2 + z) + 
       q^9*z*(2 + z) - q^3*(3 + z) - (5 + z)/(q^2*z^2) + (5 + 3*z)/(q*z^2) + 
       q^6*(4 + 2/z + z - z^2) + q^7*(3 + 4*z - z^2) - 
       (q^4*(4 + z + z^2))/z + (q*(-2 - 3*z + 4*z^2))/z^2)*
      R2[{{2}, {{5, 0, 0}, {0, 2, 2}}}] - 
     (q + q^3 + 1/(q^3*z^2) + 1/(q*z^2) + z^(-1) - q^4*(1 + z) - 
       (2 + z)/(q^2*z^2))*R2[{{2}, {{5, 0, 0}, {1, 0, 1}}}] - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + q*(2 + z))*R2[{{2}, {{5, 0, 0}, {1, 2, 2}}}])/(q*z^2) - 
     ((-1 - 3*q^4 + 3*q^7*z^2 - q^8*(-1 + z)*z^2 + 3*q^15*z^4 + 3*q^17*z^4 + 
        2*q^18*z^4 + 2*q^22*z^5 + q^23*z^5 - q^13*z^3*(1 + z) + q*(3 + z) - 
        q^2*(4 + z) - q^14*z^3*(1 + 2*z) + q^12*z^2*(-1 + 5*z) + 
        q^3*(4 + z^2) - q^6*z*(-1 + z + z^2) + q^9*z*(-1 + 2*z^2) + 
        q^10*z*(2 + z + 5*z^2) - q^5*(-1 + z - 5*z^2 + z^3) - 
        q^11*(z - 2*z^3 + z^4))*R2[{{2}, {{5, 0, 0}, {2, 2, 2}}}])/
      (q^4*z^2) + ((-1 + q)*q^2*(-1 + q^5*z)*(1 + q^5*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{5, 0, 0}, {3, 2, 2}}}])/
      z^2 - ((1 + q^7*(-2 + z)*z - q^10*(-2 + z)*z^3 + q^23*(7 - 3*z)*z^6 - 
        3*q^22*(-1 + z)*z^6 - q^24*(-1 + z)*z^6 - 2*q^25*z^7 - q^26*z^7 - 
        q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^21*z^6*(8 + z) + q^9*z^2*(6 + 9*z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^19*z^5*(-5 - 5*z + z^2) + q^18*z^4*(-2 + 3*z + z^2) + 
        q^12*z^3*(-7 - 9*z + 2*z^2) + q^8*z*(1 - 6*z + 2*z^2) + 
        q^13*z^3*(3 + 5*z + 2*z^2) + q^17*z^4*(-2 - 8*z + 3*z^2) + 
        q^15*z^3*(2 - 3*z + 4*z^2) - q^11*z^2*(1 - 2*z + 4*z^2) - 
        q^14*z^3*(1 - 4*z + 5*z^2) + q^6*(z + z^2 - z^3) + 
        q^16*z^3*(-1 + 7*z - 6*z^2 + 2*z^3) + q^20*(z^5 - 7*z^6))*
       R2[{{2}, {{5, 0, 1}, {1, 0, 2}}}])/(q^14*z^5) - 
     ((1 + q^4*z + q^6*z + q^5*z^2 + 2*q^11*z^3 + 2*q^12*z^4 + 5*q^13*z^4 - 
        q^15*z^4 - q*(1 + z) - q^2*(1 + z) + q^3*(1 + z - z^2) + 
        q^9*z^2*(2 + 2*z - z^2) - q^7*z*(2 - 2*z + z^2) + 
        q^8*(z - 5*z^2 - 2*z^3) + q^10*(z^2 + 2*z^3 - z^4))*
       R2[{{2}, {{5, 0, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((1 + q^2 - 4*q^4*z - q^6*z^3 + q^15*z^6 - 4*q^23*z^6 + 
        3*q^24*(-1 + z)*z^6 - 4*q^26*z^7 + q^27*z^7 - q^28*z^7 - q^29*z^7 - 
        q*(2 + z) + q^21*z^6*(6 + z) - q^25*z^6*(1 + 3*z) + 
        2*q^16*z^4*(4 + 3*z) - q^20*z^5*(1 + 5*z) + q^8*z*(2 - 5*z - 2*z^2) + 
        q^17*z^4*(9 + z - 2*z^2) + q^3*(1 + 2*z - z^2) + 
        q^14*z^3*(5 + 3*z - z^2) + q^5*(-2 + z + z^2) + 
        q^10*z*(-1 + z + 4*z^2 - 3*z^3) + 2*q^13*z^2*(2 + 4*z + 2*z^2 - 
          z^3) + q^7*(1 + z^3) - q^11*z*(1 + 5*z + 7*z^2 + 2*z^3) + 
        q^12*z*(1 - z + 14*z^2 + 3*z^3) + q^9*(z + 6*z^2 + 3*z^3 - z^4) + 
        q^18*(z^4 + 4*z^5 - z^6) - q^19*(z^4 + 2*z^6))*
       R2[{{2}, {{5, 0, 2}, {1, 0, 1}}}])/(q^16*z^5) - 
     ((-1 + q^4*z - 2*q^16*z^5 + 2*q^19*z^6 + 3*q^20*z^6 + q^21*z^6 + 
        q*(1 + z) + q^15*z^5*(5 + z) + q^2*(1 + 3*z) + 
        q^11*z^3*(4 + 2*z - z^2) + q^10*z^2*(1 - 11*z + z^2) + 
        q^7*z*(2 - 4*z + z^2) - q^9*z^2*(7 + 4*z + z^2) - 
        q^13*z^3*(-2 + 5*z + z^2) - q^3*(1 + 5*z + z^2) - 
        q^12*z^3*(1 - 2*z + 2*z^2) - q^6*z*(1 - 2*z - 4*z^2 + z^3) + 
        q^8*z*(-1 + 9*z - z^2 + z^3) + q^14*z^3*(-1 - 2*z + 2*z^2 + z^3))*
       R2[{{2}, {{5, 0, 2}, {1, 0, 2}}}])/(q^9*z^4) - 
     q*(-1 + q^3*z)*R2[{{2}, {{5, 1, 0}, {-2, 0, 1}}}] - 
     q^3*(-1 + q^4 - q^3*(1 + z))*R2[{{2}, {{5, 1, 0}, {-2, 0, 2}}}] - 
     ((-1 - 3*q^6*z + q^12*(-1 + z)*z^2 - 3*q^15*z^4 + q^14*(-7 + z)*z^4 + 
        2*q^18*z^5 - q^20*z^5 - q^17*(-3 + z)*z^5 + 2*q^23*z^6 + q^24*z^6 - 
        q^2*(1 + z) + 2*q^3*z*(1 + z) + q*(2 + z) - q^19*z^5*(2 + z) - 
        q^16*z^4*(1 + 2*z) - q^4*z*(3 + 2*z) - q^13*z^3*(1 + 3*z) + 
        q^5*z*(2 - z + z^2) + q^11*z^2*(3 + 2*z^2) + 
        q^9*z^2*(-2 - 5*z + 2*z^2) + q^10*z^2*(-3 - 4*z + 2*z^2) - 
        q^7*z*(-3 + z - 5*z^2 + z^3) - q^8*z*(1 - 5*z + 2*z^2 + z^3))*
       R2[{{2}, {{5, 1, 0}, {-2, 1, 2}}}])/(q^11*z^4) + 
     (-1 + q)*q^3*R2[{{2}, {{5, 1, 0}, {-1, 0, 1}}}] - 
     ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 + 8*q^13*z^4 + q^20*z^5 + 
        q^18*(-2 + z)*z^5 - 2*q^23*z^6 - q^24*z^6 - q*(2 + z) + 
        q^19*z^5*(3 + z) - q^15*z^4*(6 + z) + q^16*z^4*(-1 + 3*z) - 
        q^11*z^2*(5 + 6*z) + q^17*z^4*(1 - 7*z + z^2) + 
        q^8*z^2*(-5 + 2*z + z^2) - q^14*z^3*(1 - 7*z + 2*z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^7*z*(-3 - 5*z^2 + z^3) - q^5*(1 + 3*z - 2*z^2 + z^3) - 
        q^10*z*(1 - 8*z - 4*z^2 + 2*z^3) + q^9*(2*z + 6*z^3 - 2*z^4))*
       R2[{{2}, {{5, 1, 0}, {-1, 0, 2}}}])/(q^11*z^4) - 
     ((1 + q^5*z - 2*q^20*z^6 - q^21*z^6 - q*(1 + z) - q^4*z*(3 + z) - 
        q^2*(1 + 3*z) + q^9*z^2*(4 + 5*z) - q^11*z^3*(5 + 6*z) - 
        q^15*z^4*(3 + z + z^2) + q^16*z^4*(1 + 4*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^12*z^3*(2 - 3*z + 2*z^2) + 
        q^13*z^3*(-1 + 8*z + 3*z^2) + q^10*z^2*(-1 + 8*z + 5*z^2) - 
        q^8*z*(-1 + 2*z - 4*z^2 + z^3) + q^7*z*(-2 - z - 2*z^2 + z^3) + 
        q^6*(z - 7*z^3 + z^4) + q^14*(z^4 - z^6))*
       R2[{{2}, {{5, 1, 0}, {-1, 1, 2}}}])/(q^9*z^4) + 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + q^17*z^5 - q^16*(-4 + z)*z^5 - 
        2*q^19*z^6 + 5*q^20*z^6 + 3*q^21*z^6 + q*(1 + z) + q^2*(1 + z) + 
        q^15*z^4*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R2[{{2}, {{5, 1, 0}, {0, 0, 1}}}])/(q^10*z^4) - 
     ((-1 - q^5*z + q^12*(3 - 2*z)*z^4 - 2*q^16*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^4*z*(3 + z) + q^2*(1 + 3*z) - 
        q^9*z^2*(3 + 5*z) + q^11*z^3*(4 + 7*z) + q^15*z^4*(3 + 2*z + z^2) - 
        q^13*z^3*(1 + 5*z + z^2) - q^3*(1 + 6*z + z^2) + 
        q^7*z*(2 + 2*z + 2*z^2 - z^3) + q^8*z*(-1 - 5*z^2 + z^3) + 
        q^14*z^3*(1 - 3*z - z^2 + z^3) + q^10*(z^2 - 7*z^3 - 7*z^4) - 
        q^6*(z - 7*z^3 + z^4))*R2[{{2}, {{5, 1, 0}, {0, 0, 2}}}])/(q^9*z^4) - 
     ((-1 - 2*q^13*(-1 + z)*z^3 - q^17*(-4 + z)*z^4 + 3*q^20*z^5 + q^21*z^5 + 
        q^4*(2 + z) + q^18*z^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^19*z^4*(-1 + 2*z) + q^8*z*(13 + 5*z) + q^16*z^3*(2 + 10*z - z^2) + 
        q^3*(1 - z + z^2) + q^9*z*(-6 + 3*z + z^2) - 
        q^14*z^2*(-1 + z + 5*z^2) + q^10*z*(3 - 4*z + 11*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) - q^6*(2 + z + 3*z^2 + z^3) - 
        q^12*z*(-1 + 6*z + 3*z^2 + z^3) - q^11*z*(3 - 3*z + 6*z^2 + z^3) + 
        q^7*(2 - 5*z - 5*z^2 + 2*z^3) + q^15*(z^2 + 4*z^3 + 5*z^4 - z^5))*
       R2[{{2}, {{5, 1, 0}, {0, 1, 1}}}])/(q^11*z^3) - 
     ((-1 - q^5*z^2 + q^21*z^6 + q^22*z^7 + q^23*z^7 - 2*q^24*z^7 - 
        q^25*z^7 + q*(1 + z) - 2*q^12*z^2*(1 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) + q^18*z^4*(-2 + 8*z - 3*z^2) + 
        q^19*z^5*(2 + z - z^2) + q^11*z^3*(8 + 3*z - z^2) + 
        2*q^8*z^2*(6 - 2*z + z^2) - q^17*z^4*(-6 + 4*z + z^2) - 
        q^3*(1 + 6*z + z^2) - q^20*z^5*(2 + 6*z + z^2) + 
        q^10*z^2*(4 - 9*z + 3*z^2) - q^9*z^2*(8 + 2*z + 5*z^2) - 
        q^6*z*(2 - 5*z - 8*z^2 + z^3) - q^7*z*(-1 + 11*z + 2*z^2 + z^3) + 
        q^16*z^3*(1 - 8*z - 9*z^2 + 2*z^3) + q^14*z^3*(7 - 4*z^2 + 2*z^3) + 
        q^15*z^3*(-3 + 12*z + z^2 + 2*z^3) - q^13*z^2*(-1 + 6*z + 3*z^2 + 
          2*z^3))*R2[{{2}, {{5, 1, 0}, {1, 0, 1}}}])/
      (q^10*z^4*(-1 + q^5*z)) + (-1 + q)*q^9*(2 + q)*z^2*
      R2[{{2}, {{5, 1, 0}, {1, 1, 1}}}] + 
     ((-1 + 2*q^8*(-1 + z)*z - 3*q^13*(-1 + z)*z^3 + q^15*z^4 + 3*q^16*z^4 + 
        q^17*z^4 + q^6*z*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + 
        q^4*(-1 + 2*z - 4*z^2) + q^12*z^2*(3 + z - 3*z^2) + 
        q^3*(2 - 2*z + z^2) + q^7*z*(3 + z + z^2) - q^11*z*(-1 + 4*z + z^2) + 
        q^5*(1 + 2*z^2) + q^10*z*(-2 + z - 5*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^14*(z^3 - 3*z^4))*
       R2[{{2}, {{5, 1, 0}, {2, 0, 1}}}])/(q^4*z^2) + 
     ((-1 + q^6*(-1 + z)*z - 2*q^13*z^4 + q^14*z^4 - q^15*(-1 + z)*z^4 - 
        2*q^16*z^5 + 3*q^17*z^5 + q^19*z^5 + q^20*z^5 + q^11*z^3*(1 + z) + 
        q^12*z^3*(1 + z) + q*(3 + z) - q^2*(3 + 2*z) - q^4*z*(2 + 3*z) + 
        q^10*z^2*(3 + z^2) + q^3*(1 + 2*z + 2*z^2) + q^5*(z + z^3) - 
        q^7*z*(-3 + z - 5*z^2 + z^3) - q^8*z*(3 - 5*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 7*z - 6*z^2 + 2*z^3))*R2[{{2}, {{5, 1, 0}, {2, 0, 2}}}])/
      (q^7*z^3) + ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 2*q^9*z^3 - 
        5*q^10*z^3 - 4*q^12*z^3 + q^11*(-2 + z)*z^3 + q^13*(-2 + z)*z^3 + 
        2*q^14*z^4 - 3*q^15*z^4 - 3*q^17*z^4 - 2*q^18*z^4 - q*(3 + z) + 
        q^2*(4 + z) - q^3*(4 + z^2) + q^6*z*(-1 + z + z^2) + 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{2}, {{5, 1, 0}, {2, 1, 1}}}])/
      (q^6*z^2) - ((z - 5*q^17*z^5 - q^18*z^6 - q^19*z^6 + 2*q^20*z^6 + 
        3*q^21*z^6 + q^22*z^6 + q^13*z^3*(-4 + z - z^2) + 
        q^16*z^4*(3 - 6*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) + 
        q^14*z^3*(-1 - 8*z + 2*z^2) - q^4*(1 + 8*z + 2*z^2) + 
        q^12*z^2*(-1 + 10*z + 5*z^2) - q^10*z^2*(9 + 4*z + 7*z^2) + 
        q^3*(1 + 2*z + z^2 - z^3) + q^5*z*(6 + 3*z - 4*z^2 + z^3) + 
        q^15*z^3*(1 - 4*z - 3*z^2 + z^3) - q^8*z*(-2 + 6*z + z^2 + z^3) + 
        q^11*z^2*(4 - 11*z + 2*z^2 + z^3) - q^9*z*(1 - 9*z + 3*z^2 + z^3) + 
        q^6*z*(-1 + z + 3*z^2 + z^3) + q^7*(-2*z + 11*z^3 - 3*z^4))*
       R2[{{2}, {{5, 1, 0}, {2, 1, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R2[{{2}, {{5, 1, 0}, {2, 2, 2}}}])/z - 
     ((1 - q^4*z - q^8*z + q^5*(-4 + z)*z^2 - q^7*(-1 + z)*z^2 - 
        q^12*(-1 + z)*z^2 + q^13*z^3 + 2*q^14*z^4 - 3*q^15*z^4 - 2*q^16*z^4 + 
        q^6*z^2*(1 + z) - q*(3 + z) + q^2*(3 + z) + q^9*z*(3 + z - 2*z^2) + 
        q^3*(-1 + z - z^2) - q^10*z*(3 + z + 5*z^2) + 
        q^11*z*(1 - z + z^2 + z^3))*R2[{{2}, {{5, 1, 0}, {3, 0, 1}}}])/
      (q^5*z^2) - (-1 + q)*q^16*(2 + q)*z^2*
      R2[{{2}, {{5, 1, 0}, {3, 2, 2}}}] + 
     ((-1 + q)^2*q^10*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{5, 1, 0}, {4, 2, 2}}}])/z + q^2*(-1 + q*z)*(-1 + q^3*z)*
      R2[{{2}, {{5, 1, 1}, {-2, 0, 1}}}] - 
     (q^3*(1 - q^3*(-2 + z)*z - q*(2 + z) + q^2*(1 + 2*z))*
       R2[{{2}, {{5, 1, 1}, {-2, 0, 2}}}])/z - 
     ((-1 + q^23*z^6 - 2*q^24*z^6 - q^25*z^6 - q^21*z^5*(1 + z) + 
        q^22*z^5*(1 + z) - 2*q^12*z^2*(1 + z)^2 - q^20*z^4*(3 + z) + 
        q*(5 + z) + q^8*z*(1 + 2*z) + q^18*z^3*(3 + 2*z) - q^2*(1 + 3*z) + 
        q^6*z*(1 + 5*z) + q^4*(2 + z - 4*z^2) + q^5*(2 + 5*z - 3*z^2) - 
        q^17*z^3*(-2 + z^2) + q^3*(-7 - 7*z + z^2) - 
        2*q^15*z^2*(1 - z + z^2) + q^7*z*(3 + 3*z + z^2) + 
        q^19*z^3*(-2 + z + 3*z^2) - q^13*z^2*(3 + 3*z + 5*z^2) + 
        q^16*z^2*(1 - 2*z + z^3) + q^11*z*(-1 + 2*z - 5*z^2 + z^3) + 
        q^9*z*(-3 - z - 3*z^2 + z^3) + 2*q^10*z*(1 - z - 3*z^2 + z^3) + 
        q^14*(3*z^2 - 6*z^4))*R2[{{2}, {{5, 1, 1}, {-1, 0, 1}}}])/
      (q^10*z^3*(-1 + q^5*z)) - ((1 + q^2 - q^6*z - q^3*(-1 + z)*z + 
        q^4*(-1 + z)*z + q^8*z^2 + q^7*(-1 + z)*z^2 + 2*q^12*z^3 + 
        q^13*(-3 + z)*z^4 - q^14*(-3 + z)*z^4 - q^15*z^5 - q^9*z^2*(1 + z) - 
        q^10*z^2*(1 + z) - q*(2 + z) + q^5*z*(2 + z) + q^11*(z^2 - z^4))*
       R2[{{2}, {{5, 1, 1}, {-1, 0, 2}}}])/(q^7*z^3) - 
     ((z + q^16*(-3 + z)*z^5 + q^18*(-1 + z)*z^5 + 4*q^21*z^6 + 2*q^22*z^6 - 
        q^13*z^3*(2 + z^2) + q^5*z^2*(1 - 4*z + z^2) - q*(1 + 3*z + z^2) + 
        q^2*(1 + 4*z + z^2) - q^4*(1 + 4*z + z^2) + 
        q^17*z^4*(-1 - z + 2*z^2) - q^10*z^2*(7 + 6*z + 4*z^2) + 
        q^14*z^3*(1 - 7*z + 5*z^2) + q^3*(1 + z + z^2 - z^3) + 
        q^15*z^3*(-1 - 4*z - 3*z^2 + z^3) - q^8*z*(-2 + 4*z - 3*z^2 + z^3) + 
        q^11*z^2*(3 - 8*z - 2*z^2 + z^3) + q^6*z*(3 + 2*z + 2*z^2 + z^3) + 
        q^12*z^2*(-1 + 6*z + 4*z^2 + z^3) - q^7*z*(3 + z - 6*z^2 + 2*z^3) - 
        q^9*z*(1 - 7*z + 3*z^2 + 2*z^3))*R2[{{2}, {{5, 1, 1}, {0, 0, 1}}}])/
      (q^11*z^4) - ((1 - 3*q^17*(-1 + z)*z^5 + 6*q^21*z^6 + 4*q^22*z^6 + 
        q^23*z^6 - q^18*z^5*(1 + z) + q^19*z^5*(1 + z) + q^2*(2 + z) + 
        q^6*z*(2 + z) - q*(3 + z) + q^5*z*(1 + 2*z) - 3*q^14*z^3*(1 + 4*z) + 
        q^20*z^5*(1 + 4*z) + q^3*(1 + 2*z - z^2) + q^7*z*(-3 + z^2) + 
        q^8*z*(2 - 8*z + z^2) + q^10*z^2*(-4 - 6*z + z^2) - 
        q^16*z^4*(1 - 5*z + 2*z^2) + q^4*(-1 - 3*z + 2*z^2) + 
        q^11*z^2*(-1 - 3*z + 2*z^2) + q^15*z^3*(-1 - 5*z + 7*z^2) - 
        q^13*z^2*(1 - 5*z - 5*z^2 + z^3) - q^9*z*(1 - 8*z - z^2 + z^3) + 
        2*q^12*(z^2 + 4*z^4))*R2[{{2}, {{5, 1, 1}, {0, 0, 2}}}])/(q^11*z^4) - 
     ((2 + q^3*(3 - 2*z)*z + 4*q^19*z^5 - q^18*(-9 + z)*z^5 + 2*q^20*z^6 + 
        15*q^21*z^6 + 5*q^22*z^6 - q^23*z^6 + q^2*(4 + z) - q*(5 + 2*z) + 
        q^17*z^4*(2 + 11*z - 4*z^2) + q^8*z*(5 - 17*z - 3*z^2) + 
        q^14*z^3*(2 - 6*z - 3*z^2) + q^13*z^3*(-4 + 11*z - 2*z^2) + 
        2*q^4*(-1 - 3*z + z^2) - q^6*z*(-1 + z + z^2) + q^5*(1 + 5*z + z^2) + 
        q^7*z*(-5 + 5*z + 2*z^2) + q^15*z^3*(-2 + 7*z + 7*z^2) - 
        q^9*z*(3 - 19*z - 5*z^2 + z^3) - q^16*z^3*(-1 + z - 14*z^2 + 2*z^3) - 
        q^12*z^2*(1 - 7*z - 11*z^2 + 2*z^3) + q^10*(z - 11*z^2 + 3*z^3 - 
          2*z^4) + q^11*(5*z^2 + 6*z^4 - z^5))*
       R2[{{2}, {{5, 1, 1}, {1, 0, 1}}}])/(q^11*z^4) - 
     ((1 - q^15*(-4 + z)*z^4 + 5*q^16*z^5 + 11*q^17*z^5 + 4*q^18*z^5 - 
        2*q*(1 + z) + q^9*z^2*(2 + z) - q^3*z*(1 + 2*z) + q^5*z*(7 + 4*z) + 
        q^14*z^3*(3 + 4*z - z^2) + q^10*z^2*(-6 - 2*z + z^2) + 
        q^4*z*(-4 - z + z^2) + q^2*(1 + 3*z + z^2) + 
        q^11*z^2*(4 - 3*z + 6*z^2) + q^7*z*(2 - 2*z + z^2 - z^3) + 
        q^6*z*(-4 + z + 3*z^2 - z^3) + q^8*z*(-1 - 5*z^2 + 2*z^3) - 
        q^12*z^2*(2 - 5*z + z^2 + 2*z^3) + q^13*(z^2 - 4*z^3 + 4*z^4 - 
          2*z^5))*R2[{{2}, {{5, 1, 1}, {2, 0, 1}}}])/(q^6*z^3) - 
     ((-1 + q^3*(-1 + z)^2 + 2*q^8*(-1 + z)*z - 2*q^11*z^3 + 
        q^10*(-6 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + q^6*z^2*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + 
        q^4*(1 + 3*z - 4*z^2) + q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{2}, {{5, 1, 1}, {2, 0, 2}}}])/(q^3*z^2) - 
     ((1 - 5*q^16*z^4 - q^17*z^4 + q^15*(-4 + z)*z^4 + 2*q^18*z^5 + 
        q^19*z^5 - q*(2 + z) - q^7*z*(2 + z) + q^14*z^4*(4 + z) - 
        q^6*z*(1 + 2*z) + q^12*z^3*(3 + 2*z) + q^10*z^2*(3 + 3*z - 2*z^2) + 
        q^3*(2 + 2*z - z^2) + q^5*z*(2 + 3*z - z^2) - 
        q^11*z^2*(-1 + z + z^2) + q^13*z^3*(-1 + 2*z + z^2) + 
        q^4*(-1 - z + 3*z^2) + q^8*(z^2 - 3*z^3) - q^9*z*(-1 + 4*z + z^3))*
       R2[{{2}, {{5, 1, 1}, {3, 0, 1}}}])/(q*z^2) - 
     (-2*q^3 + q^4 + z^(-1) + q^6*z - q^7*z)*
      R2[{{2}, {{5, 1, 2}, {-2, 0, 1}}}] - 
     ((-1 + q^3*z)*(-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + 
        q^14*(-2 + z)*z^4 + 2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(9 + z) + q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) + q^10*z^2*(-1 - 2*z + 2*z^2) - q^12*(z^3 + z^5))*
       R2[{{2}, {{5, 1, 2}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((1 + 2*q^7*(-1 + z)*z + q^5*z^2 - 2*q^14*(-5 + z)*z^4 + 3*q^18*z^5 + 
        q^17*(3 - 2*z)*z^5 - q^16*(-8 + z)*z^5 + 5*q^21*z^6 - 2*q^24*z^6 - 
        2*q^26*z^7 - q^27*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        3*q^15*z^4*(1 + z) + q^20*z^5*(2 + z) - q^23*z^6*(5 + z) + 
        q^19*z^5*(6 + z) + q^11*z^2*(-1 + z - 4*z^2) + 
        q^10*z^2*(3 + 7*z - 4*z^2) + q^3*(1 + 2*z - z^2) + 
        q^6*z*(3 + 2*z - z^2) + q^13*z^3*(3 + 11*z - z^2) - 
        q^8*z*(1 + 5*z + z^2) - q^9*z*(-1 + z - z^2 + z^3) + 
        q^12*(z^2 + 3*z^4))*R2[{{2}, {{5, 1, 2}, {-1, 0, 1}}}])/(q^16*z^5) - 
     ((1 - 2*q*z - q^7*(-1 + z)^2*z + 2*q^6*z^3 + 4*q^12*z^4 + 4*q^16*z^5 + 
        q^18*z^5 - 4*q^19*z^6 - 10*q^20*z^6 - 10*q^21*z^6 - 3*q^22*z^6 - 
        2*q^3*z*(2 + z) + 2*q^17*z^5*(3 + z) + q^11*z^3*(5 + 7*z) + 
        q^13*z^3*(1 + 8*z) + q^5*z*(2 + 3*z - 2*z^2) + q^2*(-2 + z + z^2) - 
        2*q^15*z^4*(2 + z + z^2) + q^10*z^2*(5 + 11*z + z^3) + 
        q^8*z*(-1 - 5*z - 4*z^2 + z^3) + q^4*(1 + 4*z - z^2 + z^3) - 
        q^14*z^3*(1 - 9*z + 2*z^2 + z^3) + q^9*(z - 3*z^2 + 8*z^3 - 2*z^4))*
       R2[{{2}, {{5, 1, 2}, {-1, 0, 2}}}])/(q^10*z^4) - 
     ((1 + q^17*(-2 + z)*z^4 + q^18*z^5 - q^4*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) - 2*q^16*z^3*(1 + 2*z) + q^3*(-1 + z - z^2) - 
        q^8*z*(4 + z^2) + q^13*z^2*(-3 - z + z^2) - 2*q^9*z*(-1 + z + z^2) - 
        q^15*z^2*(1 + z + 3*z^2) + q^14*z^2*(1 - z + 5*z^2) + 
        q^12*z*(-1 + 6*z + 5*z^2) + q^5*(2 + 2*z - 4*z^2 + z^3) + 
        q^6*(2 + 2*z + 3*z^2 + z^3) + q^11*z*(3 - 2*z + 4*z^2 + z^3) - 
        3*q^10*(z + 2*z^3) - q^7*(2 + z - 6*z^2 + 2*z^3))*
       R2[{{2}, {{5, 1, 2}, {0, 0, 1}}}])/(q^10*z^3) + 
     ((z + q^19*z^5 - 2*q^20*z^6 + 3*q^21*z^6 + 2*q^22*z^6 + 
        q^17*z^5*(2 + z) + q^18*z^5*(5 + z) - q^16*z^4*(1 + 9*z) + 
        q^4*(-1 - 2*z + z^2) + q^13*z^3*(-4 + z + z^2) - q*(1 + 3*z + z^2) + 
        q^2*(1 + 4*z + z^2) - q^10*z^2*(5 + 9*z + z^2) + 
        q^14*z^3*(1 - 9*z + 4*z^2) - q^15*z^3*(1 + 3*z + 4*z^2) + 
        q^8*z*(2 - 3*z + z^2 - z^3) + q^5*z*(2 + 3*z - 4*z^2 + z^3) - 
        q^7*z*(3 + 5*z - 4*z^2 + z^3) - q^3*(-1 + z - z^2 + z^3) + 
        q^11*z^2*(2 - z + z^2 + z^3) + q^6*z*(1 + z + 2*z^2 + z^3) + 
        q^12*z^2*(-1 + 4*z + 4*z^2 + 2*z^3) - 
        q^9*z*(1 - 6*z + 2*z^2 + 3*z^3))*R2[{{2}, {{5, 1, 2}, {0, 0, 2}}}])/
      (q^10*z^4) - ((2 - q^2*z - q^16*z^4 + 2*q^18*z^5 + q^3*(2 + z) - 
        q^15*z^4*(2 + z) + q^11*z^3*(-1 + 2*z) - q*(3 + 2*z) + 
        q^17*z^4*(-1 + 4*z) + q^7*z*(-5 + 3*z - 3*z^2) + 
        q^14*z^3*(5 - 3*z + z^2) + q^6*z*(3 - 2*z + z^2) + 
        q^5*(1 - z + z^2) - 2*q^8*z*(-2 + 4*z + z^2) - 
        q^10*z^2*(2 + 6*z + z^2) + q^12*z^2*(-1 + z^3) + 
        q^13*z^2*(1 - 6*z + z^3) - q^4*(2 - 2*z - 3*z^2 + z^3) - 
        q^9*z*(1 - 8*z + 2*z^2 + z^3))*R2[{{2}, {{5, 1, 2}, {1, 0, 1}}}])/
      (q^7*z^3) - ((1 + q^2 + q^4*(-2 + z)*z - q^3*(-1 + z)*z - 
        2*q^10*(-1 + z)*z^3 + q^19*z^5 - 2*q^20*z^6 - q^21*z^6 - 4*q^22*z^6 - 
        2*q^23*z^6 + q^6*z*(1 + z) - q*(2 + z) + q^13*z^3*(2 + z)^2 + 
        q^18*z^5*(-1 + 2*z) + q^5*z*(3 + 2*z) + q^9*z^2*(3 + z - z^2) + 
        q^7*z*(-3 + z^2) + q^17*z^4*(-3 - 13*z + z^2) - 
        q^14*z^3*(3 - 4*z + z^2) + q^15*z^3*(2 - 3*z + 3*z^2) - 
        q^16*z^3*(1 - 4*z + 7*z^2) + q^8*(z - 6*z^2 - 2*z^3) + 
        q^12*z^2*(1 + z + 2*z^3) - q^11*(z^2 + 3*z^4))*
       R2[{{2}, {{5, 1, 2}, {1, 0, 2}}}])/(q^10*z^4) - 
     (-(q*(-4 + z)) + q^3*(-3 + z) + q^4*(-1 + z) - 1/(q^4*z^2) + z^(-1) + 
       2*q^5*z + 5*q^6*z + q^9*z - q^7*(-2 + z)*z + 3*q^11*z^2 + 6*q^12*z^2 - 
       2*q^13*z^2 - 2*q^14*z^2 - q^2*(1 + z) - q^8*z*(2 + z) + 
       (3 + z)/(q^3*z^2) - (3 + z)/(q^2*z^2) + q^10*(z - 2*z^2) + 
       (1 - z + z^2)/(q*z^2))*R2[{{2}, {{5, 1, 2}, {2, 0, 1}}}] - 
     ((1 - 8*q^16*z^4 - 3*q^17*z^4 - q^4*(1 + z) + q^11*(-1 + z)^2*z*
         (1 + z) - q*(3 + z) + q^2*(3 + z) + q^14*z^3*(-2 + 3*z) - 
        q^15*z^3*(1 + 3*z) + q^9*z*(-1 + z - 2*z^2) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-3 - 3*z + z^2) - q^8*z*(-1 + z + z^2) + 
        q^10*(z + z^2 - 5*z^3) - q^7*(-1 + z - 4*z^2 + z^3) + 
        q^5*(3 + z - 4*z^2 + z^3) + q^6*(-3 - z + z^2 + z^3) + 
        q^12*z*(-1 + 3*z + 3*z^2 + z^3))*R2[{{2}, {{5, 1, 2}, {2, 0, 2}}}])/
      (q^4*z^2) - ((1 + 4*q^14*z^4 - q^15*z^4 - q^16*z^4 - q*(5 + z) + 
        q^11*z^2*(-1 + 2*z) + q^13*z^3*(-1 + 2*z) + q^12*z^3*(1 + 2*z) + 
        q^5*z*(-2 + 3*z) + q^2*(5 + 3*z) + q^3*(1 + 3*z - z^2) + 
        q^8*z*(4 - 2*z + z^2) - q^7*z*(7 + z + z^2) + 
        q^4*(-2 - 3*z + 4*z^2) + q^6*(3*z - 2*z^3) - 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*(z + 5*z^2 - z^4))*
       R2[{{2}, {{5, 1, 2}, {3, 0, 1}}}])/z^2 - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R2[{{2}, {{5, 2, 0}, {-2, 1, 2}}}])/(q^4*z^3) - 
     ((1 + q^2 - 3*q^5*z - q^3*z^2 - q^7*(-2 + z)*z^2 + 2*q^8*z^3 + q^9*z^4 + 
        q^10*z^4 - q*(2 + z) + q^4*z*(3 + 2*z) - q^6*z*(-1 + 3*z + z^2))*
       R2[{{2}, {{5, 2, 0}, {-1, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{5, 2, 0}, {-1, 0, 2}}}])/(q^4*z^3) + 
     (q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 + q^6*z^2 + 
        q^7*z^3 + 2*q^8*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 
        2*q^14*z^4 + q*(2 + z))*R2[{{2}, {{5, 2, 0}, {0, 1, 1}}}])/z + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-1 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 - 
        q*(2 + z) + q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + 
        q^9*z^2*(3 + z - z^2))*R2[{{2}, {{5, 2, 0}, {1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + q*(3 + z) - 
        q^2*(3 + z) + q^4*(3 + z) + q^15*z^3*(1 + 3*z) + q^8*z*(8 + 3*z) + 
        q^12*(z - 5*z^2) + q^13*z^2*(3 + 3*z - z^2) + q^3*(1 - z + z^2) + 
        q^9*z*(-7 + 2*z^2) + q^10*z*(5 - z + 7*z^2) - 
        q^5*(4 + 3*z - 4*z^2 + z^3) - q^6*(1 + 2*z + 3*z^2 + z^3) - 
        q^11*z*(3 - 3*z + 7*z^2 + z^3) + q^7*(2 + z - 5*z^2 + 2*z^3))*
       R2[{{2}, {{5, 2, 0}, {1, 1, 1}}}])/(q^6*z^2) - 
     ((-1 + q)*(-1 + q^7*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{5, 2, 0}, {2, 0, 1}}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{5, 2, 0}, {2, 0, 2}}}])/z^2 - 
     (q^2*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R2[{{2}, {{5, 2, 0}, {2, 1, 1}}}])/z + 
     (q^4*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{5, 2, 0}, {3, 0, 2}}}])/z + 
     (q*(-1 + q^2 - 2*q^4*z - q^5*(-3 + z)*z^2 + q^6*(-3 + z)*z^2 + q^7*z^3 + 
        q*(1 + z) + q^3*(-1 + 2*z^2))*R2[{{2}, {{5, 2, 1}, {-2, 0, 1}}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - q^13*z^4*(9 + z) + 
        q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 2*q^9*z^2*(-1 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2) - q^12*(z^3 + z^5))*
       R2[{{2}, {{5, 2, 1}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((1 + q^4*z + 2*q^5*z^2 - 3*q^11*z^4 + 6*q^13*z^4 + q^14*(3 - 4*z)*z^4 + 
        q^16*(-1 + z)*z^5 - q^18*z^6 - 3*q^19*z^6 - q^20*z^6 - q*(1 + z) - 
        q^2*(1 + z) - q^12*z^4*(1 + z) + q^10*z^3*(2 + z) + 
        q^17*z^5*(-1 + 2*z) + q^7*z*(-2 + 3*z) + q^9*z^2*(2 + 5*z) + 
        q^3*(1 + z - z^2) - q^6*z*(-1 + 3*z + z^2) + q^15*z^4*(-1 + 2*z^2) - 
        q^8*z*(-1 + 3*z - 4*z^2 + z^3))*R2[{{2}, {{5, 2, 1}, {-1, 0, 1}}}])/
      (q^9*z^4) - (-q^2 + q^5*(1 + z^(-1)) + q^6*(1 - 3*z) - q^4/z + 
       2*q^7*z + q^8*z)*R2[{{2}, {{5, 2, 1}, {-1, 0, 2}}}] - 
     ((-1 + q + 10*q^7*z^3 + 7*q^21*z^6 + q^22*z^6 - 2*q^24*z^7 - 
        3*q^25*z^7 - q^26*z^7 + q^8*z^2*(7 + 3*z) + q^5*z*(2 + z - 5*z^2) + 
        q^6*z*(2 + 5*z - 2*z^2) + q^17*z^4*(2 - 8*z + z^2) + 
        q^4*z*(-7 - 7*z + z^2) - q^20*z^5*(1 - 3*z + z^2) + 
        q^15*z^4*(7 - 2*z + z^2) + q^2*(1 + 7*z + z^2) - 
        q^16*z^4*(2 + 11*z + z^2) + q^9*z^2*(-2 - 5*z + 2*z^2) + 
        q^18*z^4*(-1 + 4*z + 2*z^2) - q^3*(1 + 4*z + 3*z^2) - 
        q^12*z^2*(1 + 3*z + 4*z^2) + q^14*z^3*(3 + 5*z - 7*z^2 + z^3) + 
        q^10*z^2*(-1 - 6*z - 5*z^2 + z^3) + q^11*z^2*(-1 - 2*z - 6*z^2 + 
          3*z^3) + q^13*(z^2 - 7*z^4 - 3*z^5) + q^19*(z^5 + 3*z^6 - z^7))*
       R2[{{2}, {{5, 2, 1}, {0, 0, 1}}}])/(q^6*z^3*(-1 + q^5*z)) - 
     ((1 - 2*q^6*(-1 + z)*z + q^11*(-1 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - 
        2*q^14*z^4 - q^15*z^4 - q*(5 + z) + q^2*(5 + 3*z) + 
        q^7*z*(-3 + 2*z - 2*z^2) + q^3*(1 + 3*z - z^2) + 
        q^5*z*(-4 - 3*z + z^2) + q^10*z^2*(-3 - 3*z + z^2) + 
        2*q^4*(-1 - z + z^2) + q^8*z*(3 - 4*z + 3*z^2) - 
        q^9*z*(1 - 6*z + 2*z^2 + z^3))*R2[{{2}, {{5, 2, 1}, {1, 0, 1}}}])/
      (q^3*z^2) - ((1 + z - 4*q^17*z^5 - q^20*z^6 - q^21*z^6 - 
        q^14*z^4*(9 + z) + q^19*z^5*(1 + 2*z) - q^15*z^4*(3 + 5*z) - 
        q^7*z*(3 - 2*z + z^2) + q^13*z^3*(-3 - z + z^2) + 
        q^12*z^2*(-1 + 2*z + z^2) - q*(3 + 4*z + z^2) + q^2*(2 + 5*z + z^2) - 
        q^8*z*(-3 + 7*z + z^2) + q^4*(-1 + 2*z^2) + 
        q^9*z*(-1 + 8*z + z^2 - 3*z^3) + q^6*z*(-1 - 5*z + z^3) + 
        q^10*z^2*(-3 - 4*z - 8*z^2 + z^3) + q^5*z*(2 + 4*z - 5*z^2 + z^3) - 
        q^3*(-1 + 2*z + z^2 + z^3) + q^11*z^2*(1 - 2*z - z^2 + 2*z^3) + 
        q^16*(z^4 - 3*z^5))*R2[{{2}, {{5, 2, 1}, {2, 0, 1}}}])/(q^4*z^3) + 
     (q^2*(-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*z^2 + q^10*z^3 + 
        2*q^13*z^4 + q^14*z^4 + q*(2 + z) - q^7*z*(2 + z) + q^8*(z + 2*z^3) + 
        q^9*(z^2 - z^4))*R2[{{2}, {{5, 2, 1}, {3, 0, 1}}}])/z^2 + 
     (q^9*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{5, 2, 1}, {4, 0, 2}}}])/z - (-1 + q)*q^6*z*
      R2[{{2}, {{5, 2, 2}, {-1, 0, 0}}}] - 
     ((1 + q^9*z^2 + q^8*(-2 + z)*z^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        2*q^12*z^4 - q^13*z^4 - q^14*z^4 - q^6*z*(2 + z) - q*(3 + z) + 
        q^2*(3 + z) + q^3*(-2 + z - z^2) - q^5*(1 - 3*z + z^2) + 
        2*q^4*(1 - z + z^2) + q^10*z^2*(-1 + 2*z + z^2))*
       R2[{{2}, {{5, 2, 2}, {-1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + 5*q^8*z^2 + q^9*(-1 + z)*z^3 + q^14*z^5 + q^16*z^5 - q^17*z^5 - 
        q^18*z^5 + q*(1 + z) + q^2*(1 + z) + q^4*z*(2 + z) - 
        q^5*z*(1 + 2*z) - q^12*z^3*(2 + 7*z) + q^13*z^3*(1 - 7*z + z^2) + 
        q^6*z*(-3 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) - 
        q^7*z*(-2 + z + z^2) + q^10*z^2*(-1 + 2*z^2) + q^15*(z^4 - 3*z^5))*
       R2[{{2}, {{5, 2, 2}, {-1, 0, 2}}}])/(q^6*z^3) - 
     (-1 + q)*q^5*R2[{{2}, {{5, 2, 2}, {0, 0, 0}}}] - 
     ((1 - q*z - 2*q^3*z^2 + 5*q^18*z^6 - 5*q^20*z^6 - 5*q^21*z^6 - 
        q^19*(-5 + z)*z^6 + 5*q^23*z^7 + 2*q^24*z^7 - 2*q^2*(1 + z) + 
        7*q^13*z^4*(1 + z) + q^22*z^6*(-1 + 2*z) + q^7*z*(-1 + 3*z) + 
        q^16*z^4*(-1 + z^2) + q^11*z^3*(7 + z + z^2) - 
        q^14*z^4*(-9 + 2*z + z^2) - q^5*z*(-1 + 2*z + z^2) - 
        q^15*z^4*(-1 + 5*z + z^2) + q^12*z^3*(-1 + 2*z^2) + 
        q^10*z^2*(4 + 8*z - 7*z^2 + z^3) + q^6*z*(1 + 2*z - z^2 + z^3) + 
        q^4*(1 + 2*z + 2*z^2 + z^3) - q^8*z*(1 + 6*z + z^2 - 4*z^3 + z^4) - 
        q^9*z*(-1 + z - 8*z^2 + 3*z^3 + z^4) + q^17*(z^5 - 3*z^6))*
       R2[{{2}, {{5, 2, 2}, {0, 0, 1}}}])/(q^8*z^4) - 
     ((-1 + 3*q^6*z - q^11*(-1 + z)*z^2 - 4*q^13*z^4 - 3*q^14*z^4 + 
        2*q^16*z^4 + q^17*z^4 + q^15*(-1 + z)*z^4 - 2*q^18*z^5 - 5*q^19*z^5 - 
        2*q^20*z^5 + q*(4 + z) + q^8*z*(1 + 2*z) - q^2*(5 + 2*z) - 
        q^12*z^3*(1 + 3*z) + q^4*(-2 + z - 3*z^2) + q^7*z*(-1 - z + z^2) + 
        q^3*(3 - z + z^2) + q^5*(1 - z + 2*z^2) + 
        q^9*z*(-2 - 2*z - 3*z^2 + z^3) + q^10*(z - z^3 + z^4))*
       R2[{{2}, {{5, 2, 2}, {0, 0, 2}}}])/(q^4*z^2) - 
     q^9*z*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R2[{{2}, {{5, 2, 2}, {1, 0, 0}}}] - 
     ((1 + 3*q^11*z^3 + 3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - 
        q^9*(-1 + z)*z*(1 + z)^2 - q*(5 + z) + q^8*z^2*(-3 + 2*z) + 
        q^13*z^3*(-1 + 2*z) + q^2*(5 + 3*z) + q^7*z*(-3 + z - 2*z^2) + 
        q^3*(1 + 3*z - z^2) + q^10*z^2*(2 + 3*z - z^2) + 
        q^5*z*(-4 - z + z^2) + 2*q^4*(-1 - z + z^2) - q^6*z*(-3 + z + z^2))*
       R2[{{2}, {{5, 2, 2}, {1, 0, 1}}}])/(q^2*z^2) - 
     ((-1 - q^10*(-3 + z)*z^2 - 7*q^23*z^6 + q^22*(-11 + z)*z^6 + 
        3*q^25*z^7 + q^26*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + 2*q^20*z^6*(1 + z) + q^21*z^6*(-1 + 2*z) + 
        q^24*z^6*(-1 + 2*z) + q^17*z^4*(4 + z - 2*z^2) - 
        q^12*z^3*(2 - 9*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - 2*z + z^2) + q^19*z^5*(2 - 2*z + z^2) + 
        q^7*z*(2 + 5*z + z^2) + q^13*z^3*(3 - 8*z + 2*z^2) - 
        q^14*z^3*(1 - 3*z + 2*z^2) + q^9*z^2*(-8 - 13*z + 3*z^2) + 
        q^15*z^3*(-2 - 4*z - 2*z^2 + z^3) - q^8*(z + 6*z^3) + 
        q^11*(z^2 + 9*z^3 + 8*z^4 - 2*z^5) + q^18*(z^4 - 2*z^5 - 3*z^6) + 
        q^16*(z^3 - 6*z^4 - 2*z^6))*R2[{{2}, {{5, 2, 2}, {1, 0, 2}}}])/
      (q^8*z^4) - (q^4*(-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*
       R2[{{2}, {{5, 2, 2}, {2, 0, 0}}}])/z - 
     ((2 + 2*q^2 + q^3*z - q^5*z + q^11*(-1 + z)*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-7 + z)*z^4 + 2*q^17*z^5 + q^18*z^5 + 
        q^13*z^4*(1 + z) - 2*q*(2 + z) + q^4*z*(2 + 4*z - z^2) + 
        q^12*z^3*(-1 + z^2) + q^6*z*(1 - z + z^2) - 3*q^7*z*(1 - z + z^2) - 
        q^10*z^2*(2 + 4*z + z^2) - q^8*z*(-3 + 8*z + z^2) - 
        q^9*z*(1 - 7*z - z^2 + z^3))*R2[{{2}, {{5, 2, 2}, {2, 0, 1}}}])/z^2 - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^15*z^4 - 
        2*q^14*(-2 + z)*z^4 + q^19*z^5 + 2*q^21*z^6 - 3*q^22*z^6 - 
        2*q^23*z^6 - q*(2 + z) + q^18*z^5*(2 + z) + q^9*z^2*(4 + 3*z - z^2) + 
        q^13*z^3*(3 + 8*z - z^2) - q^7*z*(2 - 2*z + z^2) - 
        2*q^11*z^2*(1 - z + z^2) - q^8*z*(-1 + 6*z + z^2) + 
        q^12*z^2*(1 - 4*z + z^2 + z^3) + q^10*(z^2 + 3*z^3 - 2*z^4))*
       R2[{{2}, {{5, 2, 2}, {2, 0, 2}}}])/(q^3*z^3) + 
     q^11*z*(2 + q - q*z + 2*q^5*z - q^6*z - q^7*z + 2*q^10*z^2 + q^11*z^2)*
      R2[{{2}, {{5, 2, 2}, {3, 0, 1}}}] - 
     (q^7*(-1 - 4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(4 + 3*z) + q^4*(3 + 3*z - 2*z^2) + 
        q^3*(-3 - 4*z + z^2) - q^8*z*(5 - 2*z + z^2) + 
        q^7*z*(9 + 2*z + z^2) - q^5*z*(-3 + 3*z + z^2) + 
        q^6*z*(-4 + z + 2*z^2) + q^11*(z^2 - 2*z^3) + 
        q^10*z*(1 + z - 10*z^2 + z^3) + q^9*z*(-1 - 6*z + 3*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R2[{{2}, {{5, 2, 2}, {3, 0, 2}}}])/z - 
     ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 - 2*q^14*(-4 + z)*z^4 + 
        4*q^18*z^5 + q^20*z^5 - 2*q^23*z^6 - q^24*z^6 - q*(2 + z) + 
        q^19*z^5*(5 + z) - q^15*z^4*(5 + 2*z) + q^16*z^4*(-1 + 3*z) - 
        q^11*z^2*(5 + 6*z) + q^13*z^3*(-1 + 7*z) + q^17*z^4*(1 - 5*z + z^2) + 
        q^8*z^2*(-5 + 2*z + z^2) - q^3*(-1 + z + 2*z^2) + 
        q^4*(1 + 4*z + 2*z^2) + q^7*z*(-3 - 5*z^2 + z^3) - 
        q^5*(1 + 3*z - 2*z^2 + z^3) - q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^9*(2*z + 6*z^3 - 2*z^4))*R2[{{2}, {{6, 0, 0}, {-2, 1, 2}}}])/
      (q^11*z^4) - ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 
        2*q^14*(-4 + z)*z^4 - 4*q^18*z^5 - q^20*z^5 + 2*q^23*z^6 + q^24*z^6 + 
        q*(2 + z) - q^19*z^5*(5 + z) + q^15*z^4*(5 + 2*z) + 
        q^11*z^2*(5 + 6*z) - q^17*z^4*(1 - 5*z + z^2) - 
        q^8*z^2*(-5 + 2*z + z^2) + q^3*(-1 + z + 2*z^2) - 
        q^4*(1 + 4*z + 2*z^2) + 2*q^9*z*(-1 - 3*z^2 + z^3) + 
        q^5*(1 + 3*z - 2*z^2 + z^3) + q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + 
        q^13*(z^3 - 7*z^4) + q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R2[{{2}, {{6, 0, 0}, {-1, 0, 2}}}])/(q^11*z^4) - 
     ((-1 - q^5*z - 3*q^17*z^5 + q^19*z^5 + q*(1 + z) - 2*q^18*z^5*(1 + z) + 
        q^4*z*(3 + z) + q^2*(1 + 3*z) + q^11*z^3*(1 + 5*z) + 
        q^12*z^3*(2 + 5*z - z^2) + q^16*z^4*(-3 - 6*z + z^2) - 
        q^13*z^3*(-2 + 4*z + z^2) - q^3*(1 + 6*z + z^2) + 
        q^9*z^2*(-3 - 7*z + 3*z^2) + q^7*z*(2 + 6*z + 3*z^2 - z^3) + 
        q^8*z*(-1 - 4*z - 7*z^2 + z^3) - q^6*z*(1 + z - 7*z^2 + z^3) - 
        q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + q^15*z^3*(-2 - z + 2*z^3) + 
        q^14*(z^3 + 6*z^5 + z^6))*R2[{{2}, {{6, 0, 0}, {-1, 1, 2}}}])/
      (q^9*z^4) - ((1 + q^5*z + 3*q^17*z^5 - q^19*z^5 - q*(1 + z) + 
        2*q^18*z^5*(1 + z) - q^4*z*(3 + z) - q^2*(1 + 3*z) - 
        q^11*z^3*(1 + 5*z) + q^9*z^2*(3 + 7*z - 3*z^2) + 
        q^16*z^4*(3 + 6*z - z^2) + q^12*z^3*(-2 - 5*z + z^2) + 
        q^13*z^3*(-2 + 4*z + z^2) + q^3*(1 + 6*z + z^2) + 
        q^15*z^3*(2 + z - 2*z^3) + q^6*z*(1 + z - 7*z^2 + z^3) + 
        q^7*z*(-2 - 6*z - 3*z^2 + z^3) + q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + 
        q^8*(z + 4*z^2 + 7*z^3 - z^4) - q^14*(z^3 + 6*z^5 + z^6))*
       R2[{{2}, {{6, 0, 0}, {0, 0, 2}}}])/(q^9*z^4) - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{2}, {{6, 0, 0}, {0, 1, 2}}}])/(q^4*z^2) - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R2[{{2}, {{6, 0, 0}, {1, 0, 2}}}])/
      (q^4*z^2) - ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + 
        q^10*(3 - 4*z)*z^3 + q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + 
        q^12*(-3 + z)*z^4 - q^16*(-1 + z)*z^4 - 3*q^17*z^5 - 3*q^18*z^5 - 
        q^19*z^5 - 2*q^20*z^5 - q^21*z^5 + 2*q^24*z^6 + q^25*z^6 + 
        q^15*z^4*(3 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R2[{{2}, {{6, 0, 0}, {1, 1, 2}}}])/(q^7*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*z^5 + 3*q^17*z^5 + 
        3*q^18*z^5 - q^19*z^5 - q^20*z^5 - q^15*z^4*(1 + 2*z) + 
        q^10*z^3*(-3 + 4*z) + q^11*z^3*(-1 + 7*z) + 
        q^9*z^2*(-3 - 5*z + z^2) + q^5*z*(-2 - z + z^2) + 
        q^2*(-1 + 2*z + z^2) - q^8*z*(1 - 4*z - 2*z^2 + z^3) + 
        q^7*(2*z + 4*z^3 - 2*z^4))*R2[{{2}, {{6, 0, 0}, {2, 0, 2}}}])/
      (q^7*z^3) + ((-1 + q)*q*(-1 + q^4*z)*(-1 + q^5*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{6, 0, 0}, {2, 1, 2}}}])/
      z^2 - ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + 
        q^10*(-4 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + 
        q*(6 + z) + q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R2[{{2}, {{6, 0, 1}, {-1, 0, 1}}}])/(q^10*z^3) + 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 0, 1}, {-1, 0, 2}}}])/(q^7*z^3) - 
     ((-1 + q^5*z)*(1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + 
        q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 
        2*q^20*z^6 + q^21*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R2[{{2}, {{6, 0, 1}, {0, 0, 2}}}])/
      (q^11*z^4) - ((-1 + q^5*z)*(1 - 3*q^7*z + 3*q^8*(1 - 2*z)*z - q^6*z^2 + 
        q^13*(7 - 2*z)*z^4 + 4*q^17*z^5 + 6*q^18*z^5 + 2*q^19*z^5 + 
        2*q^20*z^6 + q^21*z^6 + q^5*z*(1 + z) + q^2*(2 + z) - 
        3*q^14*z^4*(2 + z) - q*(3 + z) + q^15*z^4*(-2 + 3*z) + 
        q^12*z^3*(-2 + 7*z) + q^3*(1 + 2*z - z^2) + 
        q^10*z^2*(-2 - 4*z + z^2) + q^11*z^2*(-1 - z + z^2) + 
        q^4*(-1 - 2*z + 2*z^2) - q^9*z*(1 - 8*z - 2*z^2 + z^3) + 
        q^16*(z^4 + z^5 - z^6))*R2[{{2}, {{6, 0, 1}, {1, 0, 1}}}])/
      (q^11*z^4) + ((-1 + q)*(-1 + q^5*z)*(-1 + q^6*z)*
       (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{6, 0, 1}, {2, 0, 1}}}])/
      (q^6*z^3) + ((-1 + q^5*z)*(-1 - q^2 + 3*q^4*z + q^3*(-2 + z)*z + 
        q^6*(-1 + z)*z^2 + q^13*(-7 + z)*z^4 + q^14*(-3 + z)*z^4 - 
        4*q^15*z^5 - 2*q^19*z^5 + q^16*(-4 + z)*z^5 - 6*q^21*z^6 + 
        3*q^22*z^6 + 3*q^23*z^6 + q^17*z^5*(1 + z) + q*(2 + z) - 
        q^5*z*(3 + z) - q^18*z^5*(3 + z) - q^12*z^3*(3 + 4*z) + 
        q^9*z^2*(-5 - 3*z + z^2) - q^7*z*(-2 + z + z^2) + 
        q^11*z^2*(-1 + 3*z + z^2) + q^8*z*(-1 + 6*z + 2*z^2) + 
        q^10*z^2*(2 - 4*z + 3*z^2))*R2[{{2}, {{6, 0, 2}, {-1, 0, 1}}}])/
      (q^16*z^5) + ((-1 + q^5*z)*(-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - 
        q^11*(-2 + z)*z^3 + q^13*(-7 + z)*z^4 - q^17*z^5 + 4*q^19*z^6 + 
        8*q^20*z^6 + 3*q^21*z^6 - q^16*z^5*(5 + z) + q^4*z*(-2 + z - z^2) + 
        2*q^9*z^2*(-2 - 4*z + z^2) + q^7*z*(2 - 2*z + z^2) - 
        q^2*(-1 + 2*z + z^2) - q^10*z^3*(5 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-2 + 4*z + z^2) + 
        q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - 
        q^8*z*(1 - 6*z - z^2 + z^3) - q^12*(z^3 + z^5))*
       R2[{{2}, {{6, 0, 2}, {-1, 0, 2}}}])/(q^10*z^4) - 
     ((-1 + q^5*z)*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^3*(1 + z) + q^13*z^4*(3 + z) - q*(3 + 2*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^9*z^2*(-3 + z + z^2) - 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*(z - 7*z^2 - 2*z^3))*
       R2[{{2}, {{6, 0, 2}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((-1 + q^5*z)*(2 - q^2*z + q^5*(-1 + z)*z + q^11*z^3 - 6*q^15*z^4 - 
        q^16*z^4 + q^14*(-6 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^3*(1 + z) + q^13*z^4*(3 + z) - q*(3 + 2*z) + 
        q^7*z*(-2 + 3*z - 3*z^2) + q^4*z*(3 + 3*z - z^2) + 
        q^6*z*(1 - z + z^2) - q^9*z^2*(-3 + z + z^2) - 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*(z - 7*z^2 - 2*z^3))*
       R2[{{2}, {{6, 0, 2}, {1, 0, 1}}}])/(q^7*z^3) + 
     ((-1 + q^5*z)*(-1 - q^2 - q^7*(-2 + z)*z + q^3*(-1 + z)*z - 
        q^4*(-1 + z)*z + q^11*(-1 + z)*z^3 - 5*q^13*z^4 + q^14*(-2 + z)*z^4 + 
        2*q^16*z^5 + 3*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 
        2*q^23*z^6 - q^12*z^4*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - 
        q^5*z*(2 + z) + q^10*z^3*(-3 + 2*z) + q^9*z^2*(-4 - 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2))*R2[{{2}, {{6, 0, 2}, {1, 0, 2}}}])/
      (q^10*z^4) + q^9*(2 + q)*z*(-1 + q^4*z)*(-1 + q^5*z)*
      R2[{{2}, {{6, 0, 2}, {2, 0, 1}}}] + 
     ((-1 + q)*q*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 0, 2}, {2, 0, 2}}}])/z^2 + q^6*(2 + q)*z*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 0}, {-2, 0, 1}}}] - 
     (q^4*(-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + 
        q^5*z^2*(1 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 3*z^2))*
       R2[{{2}, {{6, 1, 0}, {-2, 0, 2}}}])/z - 
     ((-1 - q^5*z^2 + q^11*(-3 + z)*z^3 - q^13*(-1 + z)*z^3 - 3*q^14*z^4 - 
        q^15*z^4 + 2*q^8*z^2*(2 + z) - q^12*z^3*(2 + z) + q^6*z^2*(3 + z) + 
        q*(5 + z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^10*z^2*(-3 - 4*z + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^7*z*(4 + z + z^2) + q^9*z*(-2 - 4*z - z^2 + z^3))*
       R2[{{2}, {{6, 1, 0}, {-2, 1, 1}}}])/(q^4*z^2) - 
     ((1 - 2*q - q^4*(-3 + z)*z^2 - q^15*z^5 + q^16*z^5 + q^17*z^5 + 
        q^13*z^4*(4 + z) + q^3*z*(5 + z) + q^12*z^3*(-1 + 3*z) + 
        q^14*z^4*(1 + 3*z) + q^9*z^2*(4 + z - z^2) + 
        q^10*z^3*(4 + 2*z - z^2) + q^11*z^3*(2 + 3*z - z^2) - 
        q^2*(-1 + 4*z + z^2) - q^7*z*(2 + 3*z^2) + q^5*z*(-1 - 2*z + 3*z^2) + 
        q^6*(z - z^3) + q^8*(z - 5*z^2 + z^3 - z^4))*
       R2[{{2}, {{6, 1, 0}, {-2, 1, 2}}}])/(q^4*z^3) - 
     ((1 + q^6*(2 - 5*z)*z + 3*q^7*(-3 + z)*z - q^17*(-3 + z)*z^4 + 
        q^19*(-1 + z)*z^4 + 3*q^20*z^5 + q^21*z^5 + q^18*z^4*(2 + z) - 
        q*(7 + z) - q^13*z^2*(6 + 5*z) + q^2*(12 + 5*z) + 
        q^5*(3 + 2*z - 6*z^2) + q^16*z^3*(3 + 4*z - z^2) - q^3*(4 + z^2) + 
        q^11*z^2*(-4 - 2*z + z^2) + q^12*z^2*(1 - 5*z + 2*z^2) + 
        q^8*z*(12 + 3*z + 2*z^2) + q^4*(-5 - 8*z + 6*z^2) + 
        q^10*z*(-5 - 8*z + 8*z^2) + q^14*(z^2 - 3*z^3) + 
        q^9*z*(2 + 11*z + 3*z^2 - z^3) - q^15*z^2*(-2 - 5*z + 2*z^2 + z^3))*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 1}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((-1 + 2*q - 3*q^3*z + q^6*(-1 + z)*z + q^9*(-4 + z)*z^2 - 3*q^14*z^5 + 
        q^15*z^5 - q^16*z^5 - q^17*z^5 - 2*q^13*z^4*(2 + z) + 
        q^10*z^3*(-5 - 3*z + z^2) + q^11*z^3*(-2 - 3*z + z^2) + 
        q^4*z*(-1 - 3*z + z^2) + 2*q^7*z*(1 - z + z^2) + 
        q^2*(-1 + 3*z + z^2) + q^5*(z + z^2 - 2*z^3) + 
        q^8*z*(-1 + 6*z - z^2 + z^3) + q^12*(z^3 - 3*z^4))*
       R2[{{2}, {{6, 1, 0}, {-1, 0, 2}}}])/(q^4*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + q*(2 + z))*R2[{{2}, {{6, 1, 0}, {-1, 1, 1}}}])/(q^3*z^2) - 
     ((-1 - q^2 + q^5*z + q^3*(-1 + z)*z - q^4*z^2 + q^8*z^2 + q^9*z^3 + 
        q^11*z^3 + q^12*(-1 + z)*z^3 + q^13*z^4 + q*(2 + z) - q^6*z*(2 + z) + 
        q^7*(z + z^3))*R2[{{2}, {{6, 1, 0}, {0, 0, 1}}}])/(q^3*z^2) - 
     ((1 - q^6*(-1 + z)*z + q^13*z^3 - q^10*(-1 + z)*z^3 + q^14*z^4 + 
        q^16*z^4 - q^20*z^5 + 2*q^17*(-3 + z)*z^5 + q^19*(-1 + z)*z^5 - 
        2*q^21*z^6 - q^22*z^6 - 2*q^23*z^6 - q^24*z^6 + q^15*z^4*(1 + z) - 
        q*(3 + z) + q^2*(3 + 2*z) + q^4*z*(2 + 3*z) - 
        q^11*z^2*(3 + 2*z + z^2) - q^3*(1 + 2*z + 2*z^2) + 
        q^12*(z^2 - 2*z^3) - q^5*(z + z^3) + q^7*z*(-3 + z - 5*z^2 + z^3) + 
        q^8*z*(3 - 5*z + 2*z^2 + z^3) - q^9*z*(1 - 6*z - 6*z^2 + 2*z^3))*
       R2[{{2}, {{6, 1, 0}, {0, 0, 2}}}])/(q^7*z^3) - 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 3*q^15*z^4 - 3*q^17*z^4 - 
        2*q^18*z^4 - 2*q^22*z^5 - q^23*z^5 + q^13*z^3*(1 + z) - q*(3 + z) + 
        q^2*(4 + z) + q^14*z^3*(1 + 2*z) - q^3*(4 + z^2) + 
        q^6*z*(-1 + z + z^2) - q^10*z*(2 + z + 5*z^2) + q^12*(z^2 - 5*z^3) + 
        q^9*(z - 2*z^3) + q^5*(-1 + z - 5*z^2 + z^3) + 
        q^11*(z - 2*z^3 + z^4))*R2[{{2}, {{6, 1, 0}, {0, 1, 1}}}])/
      (q^7*z^2) - ((-z - 8*q^14*z^4 + q^16*(2 - 3*z)*z^4 - 2*q^18*z^5 - 
        4*q^19*z^5 - q^20*z^5 - 2*q^21*z^6 + q^22*z^6 - q^23*z^6 - q^24*z^6 + 
        6*q^15*z^4*(1 + z) + q^7*z^2*(1 + 3*z) + q^4*(-1 - 5*z + z^2) + 
        q^17*z^4*(-1 + 2*z + z^2) - q^2*(-3 + 3*z + z^2) + 
        q*(-1 + 3*z + z^2) - q^13*z^3*(-2 + 8*z + z^2) + 
        q^3*(-2 + 3*z + z^3) + q^9*z*(-3 + 5*z + 2*z^3) + 
        q^10*z*(1 - 6*z - z^2 + 6*z^3) + q^8*(3*z + z^3 - z^4) + 
        q^5*(1 + 3*z - 3*z^2 + 5*z^3 - z^4) - q^6*(z + z^3 + z^4) + 
        q^12*(z^2 + 4*z^4) + q^11*(z^2 + 4*z^3 + z^4 - z^5))*
       R2[{{2}, {{6, 1, 0}, {1, 0, 1}}}])/(q^7*z^3) - 
     ((-1 - q^5*z - 3*q^16*z^5 - q^17*z^6 - q^18*z^6 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^4*z*(3 + z) + q^2*(1 + 3*z) + 
        q^11*z^3*(1 + 6*z) + q^12*z^3*(2 + 3*z - 2*z^2) + 
        q^15*z^4*(3 + z^2) + 2*q^9*z^2*(-1 - 2*z + z^2) - 
        q^10*z^3*(7 + 4*z + z^2) - q^3*(1 + 6*z + z^2) - 
        q^13*z^3*(2 + 5*z + 2*z^2) + q^7*z*(2 + z + 2*z^2 - z^3) + 
        q^8*z*(-1 + z - 4*z^2 + z^3) + q^14*z^3*(1 - 4*z + 4*z^2 + z^3) - 
        q^6*(z - 7*z^3 + z^4))*R2[{{2}, {{6, 1, 0}, {1, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + q)*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 0}, {1, 1, 1}}}])/(q^2*z^2) - 
     ((1 + q^2*(1 - 2*z) - 2*q^10*(-1 + z)^2*z^2 + 4*q^13*z^4 + 
        q^12*(-2 + z)*z^4 - 2*q^14*z^5 - q^16*z^5 - 2*q^17*z^5 - q^18*z^5 - 
        q*(2 + z) - 3*q^4*z*(3 + z) + q^3*z*(9 + z) + 
        2*q^6*z*(1 + 2*z - 3*z^2) + q^11*z^3*(-2 - z + z^2) + 
        q^9*z^2*(6 + 3*z + z^2) + q^8*z*(1 - 4*z + 2*z^2) + 
        q^5*z*(2 - 3*z + 2*z^2) + q^7*z*(-2 + z + 2*z^2) + 
        q^15*(z^4 - 2*z^5))*R2[{{2}, {{6, 1, 0}, {1, 1, 2}}}])/z^2 - 
     ((-1 + q)^2*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 0}, {2, 0, 1}}}])/(q^2*z^2) - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z - q^5*(-1 + z)*z^2 - 
        q^11*z^3 + q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 - 
        3*q^9*z^2*(1 + z) + q*(2 + z) + q^8*z*(-1 + 4*z) + q^6*z*(-1 + z^2) + 
        q^7*z*(2 - z + z^2))*R2[{{2}, {{6, 1, 0}, {2, 0, 2}}}])/z^2 - 
     ((1 - q^6*z^2 - 2*q^10*(-1 + z)*z^3 - q^12*z^4 + 6*q^13*z^4 + 
        2*q^15*z^4 - q^14*(-3 + z)*z^4 - 3*q^17*z^5 + 3*q^19*z^5 + q^20*z^5 + 
        q^2*(1 + z) - 2*q^3*z*(1 + z) - q*(2 + z) + q^16*z^4*(1 + 2*z) + 
        q^4*z*(3 + 2*z) + q^9*z^2*(2 + 7*z - 2*z^2) + 
        q^7*z^2*(2 - 5*z + z^2) - q^5*z*(1 - z + z^2) + 
        q^8*z^2*(-4 + z + z^2) + q^11*(z^3 - 2*z^4))*
       R2[{{2}, {{6, 1, 0}, {2, 1, 2}}}])/z^2 + 
     ((-1 + q)^2*q^7*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 0}, {3, 1, 2}}}])/z - q^6*(2 + q)*z*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 1}, {-2, 0, 1}}}] - 
     ((-1 + q^4*z)*(-1 - q^4*z - q^6*z - q^5*z^2 + q^15*z^4 + 
        q^14*(-2 + z)*z^4 + 2*q^16*z^5 + q^17*z^5 + q*(1 + z) + q^2*(1 + z) - 
        q^13*z^4*(9 + z) + q^8*z*(-1 + 5*z) + q^11*z^3*(-1 + 5*z) + 
        2*q^9*z^2*(-1 - 3*z + z^2) + q^10*z^2*(-1 - 2*z + z^2) + 
        q^7*z*(2 - 2*z + z^2) + q^3*(-1 - z + z^2) - q^12*(z^3 + z^5))*
       R2[{{2}, {{6, 1, 1}, {-2, 0, 2}}}])/(q^8*z^4) - 
     ((-1 - 2*q^2 + q^6*(-1 + z)*z^2 + q^17*(-1 + z)^2*z^4 + 6*q^19*z^5 + 
        2*q^20*z^5 + q^16*(-2 + z)*z^5 + q^22*z^6 + 2*q^23*z^6 + q*(2 + z) - 
        q^18*z^5*(2 + z) + q^10*(-1 + z)^2*z*(-1 + 3*z) + q^4*(1 + 4*z) - 
        q^5*(1 + 4*z) - q^21*z^5*(1 + 6*z) + q^3*(1 - z + z^2) - 
        q^7*z*(-1 + 3*z + z^2) + q^8*z*(-3 + 5*z + 2*z^2) + 
        q^11*z^2*(-3 - 2*z + 3*z^2) - q^15*z^3*(-2 + z + 6*z^2) + 
        q^13*z^2*(-2 - 5*z^2 + z^3) + q^9*z*(3 - 4*z - 3*z^2 + z^3) + 
        q^14*z^2*(1 - 2*z + z^2 + z^3) + q^12*(z^2 - 5*z^3 - 6*z^4))*
       R2[{{2}, {{6, 1, 1}, {-1, 0, 1}}}])/(q^11*z^4) - 
     ((-1 + q + 2*q*z + 2*q^5*(-1 + z)*z^2 - 2*q^11*(-1 + z)*z^3 + 
        4*q^19*z^6 + 8*q^20*z^6 + 3*q^21*z^6 - q^16*z^5*(3 + z) + 
        q^4*z*(-2 + z - z^2) + q^13*z^3*(1 - 7*z + z^2) + 
        2*q^7*z*(1 - z + z^2) - q^2*(-1 + 2*z + z^2) - 
        q^12*z^3*(2 + 2*z + z^2) - q^10*z^3*(6 + 2*z + z^2) + 
        q^15*z^4*(1 + 3*z + z^2) + q^14*z^4*(-1 + 4*z + z^2) + 
        q^9*z^2*(-5 - 9*z + 2*z^2) + q^3*(-1 + 2*z + 2*z^2) - q^6*(z + z^3) - 
        q^8*z*(1 - 7*z - z^2 + z^3))*R2[{{2}, {{6, 1, 1}, {-1, 0, 2}}}])/
      (q^5*z^3) - ((1 - q^22*z^5 + 2*q^25*z^6 + q^26*z^6 - 7*q^7*z*(1 + z) - 
        q*(5 + z) - q^21*z^5*(5 + z) + q^2*(1 + 3*z) - 2*q^20*z^4*(1 + 3*z) + 
        q^6*(1 + 5*z - 8*z^2) + q^19*z^3*(-1 + z - 7*z^2) + 
        q^18*z^3*(2 + z - 4*z^2) + q^3*(8 + 7*z - z^2) + q^12*z^2*(2 + z^2) + 
        q^8*z*(-3 - 3*z + z^2) - q^17*z^3*(2 - 2*z + z^2) + 
        q^16*z^3*(6 + 7*z + 2*z^2) + q^5*(-3 - 8*z + 3*z^2) + 
        q^4*(-3 - 2*z + 4*z^2) + q^13*z^2*(-3 + z + 5*z^2) + 
        q^15*z^2*(2 + z + 3*z^2 + z^3) - q^9*z*(-8 - 8*z + 4*z^2 + z^3) + 
        q^14*z^2*(-2 - 7*z + 9*z^2 + z^3) - q^11*z*(1 + 6*z - 9*z^2 + 
          2*z^3) - q^10*z*(1 - 7*z - 8*z^2 + 2*z^3))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 1}}}])/(q^5*z^2*(-1 + q^5*z)) - 
     ((1 + 2*q^14*z^4 + 7*q^23*z^6 - q^22*(-11 + z)*z^6 - 3*q^25*z^7 - 
        q^26*z^7 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + q^5*z*(1 + z) - 
        q^18*z^4*(1 + z)^2 - q^21*z^6*(1 + 2*z) + q^3*(1 + 2*z - z^2) + 
        q^9*z^2*(7 + 9*z - z^2) + 2*q^12*z^3*(-1 - 4*z + z^2) + 
        q^7*z*(-2 + 2*z + z^2) - q^19*z^5*(2 + 5*z + z^2) + 
        q^13*z^3*(2 + 6*z + z^2) + q^17*z^4*(-4 - 6*z + 3*z^2) + 
        q^8*z*(1 - 6*z + 3*z^2) - q^10*z^2*(1 - 3*z + 3*z^2) + 
        q^6*(z - z^3) + q^11*z^2*(-1 - 5*z - 7*z^2 + z^3) + 
        q^15*z^3*(1 + 3*z + 2*z^2 + z^3) + q^16*z^3*(-1 + 3*z - 8*z^2 + 
          4*z^3) + q^20*(z^5 - 9*z^6 - 2*z^7) + q^24*(z^6 - 2*z^7))*
       R2[{{2}, {{6, 1, 1}, {0, 0, 2}}}])/(q^9*z^4) - 
     ((-1 + q^11*(-4 + z)*z^2 - q^15*(-5 + z)*z^4 - 2*q^14*z^5 + 2*q^17*z^5 - 
        q^18*z^5 + q^19*z^5 + q^20*z^5 - q^2*(2 + z) + q*(3 + z) + 
        q^16*z^4*(7 + 2*z) + q^6*z*(6 + 5*z) + q^4*(1 + 3*z - 4*z^2) + 
        q^12*z^2*(2 - 5*z - 2*z^2) + q^7*z*(3 + 4*z - z^2) - 
        2*q^13*z^3*(-2 + z^2) + q^5*z*(-7 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^10*z^2*(-3 - 6*z + 2*z^2) + 
        q^8*z*(-2 - 4*z + 7*z^2) + q^9*z*(-1 + 3*z - z^2 + z^3))*
       R2[{{2}, {{6, 1, 1}, {1, 0, 1}}}])/(q^3*z^2) - 
     ((-1 + q^5*z + q^6*(-1 + z)*z - 6*q^18*z^5 - 2*q^19*z^5 + 
        q^17*(-5 + z)*z^5 - 2*q^20*z^6 - 5*q^21*z^6 + q^23*z^6 + 
        4*q^14*z^4*(1 + z) - q^2*(2 + z) + q*(3 + z) + q^11*z^2*(3 + z) + 
        3*q^8*z*(-1 + 3*z) + q^10*z^2*(2 + 3*z) + q^4*(1 + z - 2*z^2) + 
        q^16*z^4*(-1 - 3*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^13*z^3*(-3 - 9*z + 2*z^2) + 
        q^9*z*(1 - 11*z - 3*z^2 + z^3) - q^12*z^2*(1 - 6*z + 3*z^2 + z^3) + 
        q^15*(z^4 - 3*z^5))*R2[{{2}, {{6, 1, 1}, {1, 0, 2}}}])/(q^5*z^3) - 
     ((-1 - z + 2*q^14*(3 - 2*z)*z^4 + q^17*(-3 + z)*z^5 + 
        2*q^18*(-3 + z)*z^5 - 2*q^20*z^6 - 4*q^21*z^6 + q^23*z^6 - 
        3*q^19*z^5*(1 + z) - q^13*z^4*(5 + z) - q^6*z^2*(-6 + z^2) + 
        q^16*z^4*(-1 - 5*z + z^2) + q^12*z^3*(2 - 4*z + z^2) - 
        q^5*z^2*(5 - 4*z + z^2) + q^15*z^4*(2 - 2*z + z^2) - 
        q^4*(-1 + z + z^2) + q*(3 + 4*z + z^2) - q^2*(2 + 5*z + z^2) + 
        q^8*z*(-3 + 9*z + z^2 - z^3) - q^7*z*(-3 + 4*z - 3*z^2 + z^3) + 
        q^3*(-1 + 2*z + z^2 + z^3) + q^10*z^2*(2 + 3*z + 5*z^2 + z^3) + 
        q^9*z*(1 - 9*z - z^2 - 2*z^3 + z^4) + q^11*(z^2 + z^3 - 2*z^4 - z^5))*
       R2[{{2}, {{6, 1, 1}, {2, 0, 1}}}])/(q^4*z^3) - 
     ((-1 + q)*q^5*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 1}, {2, 0, 2}}}])/z - 
     ((-1 + q)*q^2*(-1 + q^6*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 1}, {3, 0, 1}}}])/z^2 - 
     (q^2*(1 + q)*(-1 + q^4*z)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 
        q^6*z^3 + q*(2 + z))*R2[{{2}, {{6, 1, 2}, {-2, 0, 1}}}])/z + 
     (q^2*(-1 + q^4*z)*(-1 - q^5*(-5 + z)*z^2 + q^6*(-1 + z)*z^2 + q^7*z^3 + 
        q*(1 + z) + q^2*(1 + z) - q^4*z*(1 + z) + q^3*(-1 - z + z^2))*
       R2[{{2}, {{6, 1, 2}, {-2, 0, 2}}}])/z + 
     ((-1 + q^4*z)*(1 + q^2*(1 - 3*z) + q*(-2 + z) + q^6*z^2 - 
        q^5*(-1 + z)*z^2 + 2*q^3*z*(1 + z) + q^4*(z^2 - 2*z^3))*
       R2[{{2}, {{6, 1, 2}, {-1, 0, 1}}}])/z^2 - 
     ((1 + q^4*z + q^5*(-2 + z)*z + q^12*z^2 + q^8*(-5 + z)*z^2 - 
        q^11*(-1 + z)*z^3 + 2*q^14*z^4 + q^15*z^5 - q^16*z^5 - q*(1 + z) - 
        q^2*(1 + z) + 2*q^6*z*(2 + z) + q^13*z^3*(2 + 7*z) + 
        q^3*(1 + z - z^2) - q^9*z^2*(-2 + z^2) - q^7*z*(2 - 2*z + z^2) - 
        q^10*z^2*(2 + 2*z + z^2))*R2[{{2}, {{6, 1, 2}, {-1, 0, 2}}}])/
      (q^6*z^3) - ((z - 2*q^4*z^2 - q^13*z^4 + q^15*(9 - 4*z)*z^4 + 
        q^17*(-1 + z)*z^4 + q^18*z^5 - 2*q^21*z^6 - 5*q^22*z^6 - 2*q^23*z^6 + 
        q^2*z*(2 + z) + q^12*z^3*(5 + 4*z) + q^14*z^4*(7 + 4*z) - 
        q*(-1 + 3*z + z^2) - q^16*z^4*(-1 + 4*z + z^2) - 
        q^8*z*(1 - 3*z + z^3) + q^11*z^2*(4 + 9*z - 4*z^2 + z^3) - 
        q^3*(2 + 3*z - z^2 + z^3) + q^6*z*(1 + z + z^2 + z^3) - 
        q^9*z*(1 + 6*z + z^2 + 2*z^3) - q^10*z*(-1 + z - 8*z^2 + 7*z^3) + 
        q^7*(z + z^2 + 3*z^3 - z^4) + q^5*(1 + 2*z - z^2 - 4*z^3 + z^4))*
       R2[{{2}, {{6, 1, 2}, {0, 0, 1}}}])/(q^5*z^3) - 
     ((-1 + 2*q*z - 4*q^17*z^5 + 4*q^19*z^6 + 10*q^20*z^6 + 6*q^21*z^6 + 
        q^22*z^6 - q^13*z^4*(4 + z) - q^11*z^3*(8 + z) + q^3*z*(5 + 2*z) + 
        q^12*z^3*(2 + 5*z - 2*z^2) - q^6*z*(2 + z^2) - q^2*(-2 + z + z^2) + 
        q^14*z^4*(-8 + 3*z + z^2) + q^5*z*(3 - z + 2*z^2) + 
        q^15*z^4*(-1 + 5*z + 2*z^2) - q^4*(1 + 8*z + z^3) - 
        q^7*z*(-1 + z - 6*z^2 + z^3) - q^10*z^2*(4 + 8*z + 3*z^2 + z^3) + 
        q^9*z*(-1 + 2*z - 10*z^2 + 3*z^3) + q^8*(z + 3*z^2 + z^3 - z^4) + 
        q^16*(z^4 - 2*z^5))*R2[{{2}, {{6, 1, 2}, {0, 0, 2}}}])/(q^5*z^3) - 
     ((-1 + q^4*z)*(1 + q^5*(-1 + z)*z - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - 
        q^6*z^2*(2 + z) - q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^2*(5 + 3*z) + 
        q^9*z^2*(3 + 2*z - z^2) + q^3*(1 + 3*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-2 - 3*z + 4*z^2))*R2[{{2}, {{6, 1, 2}, {1, 0, 1}}}])/
      (q^2*z^2) + ((-1 + 4*q^13*z^3 + 8*q^14*z^4 + q^15*(-6 + z)*z^4 + 
        2*q^17*(-1 + z)*z^4 + 3*q^18*z^5 + 3*q^19*z^5 + q^20*z^5 - 
        2*q^11*z^2*(1 + z)^2 + q*(7 + z) + q^16*z^4*(-5 + 2*z) - 
        q^2*(8 + 5*z) + q^4*(3 + 5*z - 4*z^2) + q^12*z^2*(2 - 3*z - 2*z^2) + 
        q^3*(-1 - 4*z + z^2) - q^5*z*(1 - z + z^2) + q^8*z*(-6 + 2*z + z^2) + 
        q^7*z*(5 + 2*z + z^2) + q^6*z*(4 + 6*z + z^2) - 
        q^10*z^2*(-3 + 9*z + z^2) + q^9*z*(1 - 11*z - 3*z^2 + z^3))*
       R2[{{2}, {{6, 1, 2}, {1, 0, 2}}}])/(q^2*z^2) - 
     ((-2 + q^2*z - q^5*(-1 + z)*z - q^11*z^3 + 6*q^15*z^4 + q^16*z^4 - 
        q^14*(-6 + z)*z^4 - q^12*z^5 - 2*q^17*z^5 - q^18*z^5 - q^3*(1 + z) - 
        q^13*z^4*(3 + z) + q*(3 + 2*z) + q^4*z*(-3 - 3*z + z^2) - 
        q^6*z*(1 - z + z^2) + q^9*z^2*(-3 + z + z^2) + 
        q^10*z^2*(-1 + 2*z + z^2) + q^8*z*(-1 + 7*z + 2*z^2) + 
        q^7*z*(2 - 3*z + 3*z^2))*R2[{{2}, {{6, 1, 2}, {2, 0, 1}}}])/z^2 - 
     ((-1 - q^2 - q^7*(-2 + z)*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z + 
        q^11*(-1 + z)*z^3 - 5*q^13*z^4 + q^14*(-2 + z)*z^4 + 2*q^16*z^5 + 
        3*q^17*z^5 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 - 
        q^12*z^4*(1 + z) - q^18*z^5*(1 + z) + q*(2 + z) - q^5*z*(2 + z) + 
        q^10*z^3*(-3 + 2*z) + q^9*z^2*(-4 - 3*z + z^2) + 
        q^8*z*(-1 + 6*z + 2*z^2))*R2[{{2}, {{6, 1, 2}, {2, 0, 2}}}])/
      (q^3*z^3) - q^17*(2 + q)*z^2*(-1 + q^4*z)*
      R2[{{2}, {{6, 1, 2}, {3, 0, 1}}}] - 
     ((-1 + q)*q^9*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 1, 2}, {3, 0, 2}}}])/z + (-1 + q)*q^8*z*
      R2[{{2}, {{6, 2, 0}, {-2, 1, 2}}}] - 
     (q^2*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 + q^10*z^3 - 
        2*q^12*z^4 - 5*q^13*z^4 - 2*q^14*z^4 - q*(2 + z) + q^9*z^3*(2 + z))*
       R2[{{2}, {{6, 2, 0}, {-1, 0, 1}}}])/z - (-1 + q)*q^8*z*
      R2[{{2}, {{6, 2, 0}, {-1, 0, 2}}}] - 
     ((-z + q^18*z^6 + q^19*z^6 - 2*q^20*z^6 - 3*q^21*z^6 - q^22*z^6 + 
        q^17*z^5*(6 + z) + q^14*z^3*(-1 + 8*z) + q^15*z^4*(3 + 7*z - z^2) - 
        q^16*z^4*(1 - 7*z + z^2) + q^13*z^3*(6 - 2*z + z^2) + 
        q*(1 + 3*z + z^2) - q^2*(1 + 4*z + z^2) + q^4*(1 + 8*z + 2*z^2) + 
        q^10*z^2*(13 + 7*z + 7*z^2) + q^8*z*(-2 + 7*z + z^3) - 
        q^5*z*(5 + 3*z - 4*z^2 + z^3) + q^3*(-1 - 2*z - z^2 + z^3) - 
        q^11*z^2*(6 - 12*z + z^2 + z^3) - q^6*z*(1 + 2*z + 3*z^2 + z^3) + 
        q^9*z*(1 - 11*z + 4*z^2 + z^3) + q^7*z*(3 - 11*z^2 + 3*z^3) + 
        q^12*(z^2 - 15*z^3 - 5*z^4))*R2[{{2}, {{6, 2, 0}, {0, 0, 1}}}])/
      (q^6*z^3) - ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{6, 2, 0}, {0, 0, 2}}}])/z^2 + 
     ((-1 + q)*q*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R2[{{2}, {{6, 2, 0}, {0, 1, 1}}}])/z + 
     (q*(-1 - 2*q^2 + q^9*z + q^14*z^3 - q^13*(-2 + z)*z^3 + 2*q^15*z^4 + 
        3*q^16*z^4 + q^17*z^4 + q^7*z^2*(1 + z) + q*(2 + z) + 
        q^11*(z - 4*z^2) + q^6*(z - 2*z^2) + q^10*z*(-2 + z - z^2) + 
        q^12*z^2*(3 + 3*z - z^2) + q^3*(3 + z^2) + q^5*(1 - z + z^2) - 
        q^4*(3 + z + z^2))*R2[{{2}, {{6, 2, 0}, {1, 0, 1}}}])/z - 
     (-1 + q)*q^13*(2 + q)*z^2*R2[{{2}, {{6, 2, 0}, {1, 0, 2}}}] + 
     (-1 + q)*q^12*(2 + q)*z^2*R2[{{2}, {{6, 2, 0}, {1, 1, 1}}}] - 
     (-1 + q)*q^13*z^2*R2[{{2}, {{6, 2, 0}, {1, 1, 2}}}] - 
     (q^2*(-1 + q^4*z - q^5*(-4 + z)*z^2 - q^6*(-1 + z)*z^2 + 2*q^9*z^3 + 
        5*q^10*z^3 - q^11*(-2 + z)*z^3 - 2*q^14*z^4 + 3*q^15*z^4 + 
        2*q^16*z^4 + q*(3 + z) - q^2*(3 + z) + q^3*(1 - z + z^2))*
       R2[{{2}, {{6, 2, 0}, {2, 0, 1}}}])/z + 
     ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 2, 0}, {2, 0, 2}}}])/z - 
     ((-1 + q)^2*q^5*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R2[{{2}, {{6, 2, 0}, {2, 1, 1}}}])/z - 
     (q^7*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R2[{{2}, {{6, 2, 0}, {2, 1, 2}}}])/z - 
     ((-1 - q^2 + q^6*z + q^3*(-1 + z)*z - q^4*(-1 + z)*z + 2*q^7*z^2 - 
        q^8*z^2 + q^11*z^3 + q*(2 + z) - q^5*z*(2 + z))*
       R2[{{2}, {{6, 2, 1}, {-2, 0, 2}}}])/(q*z^2) - 
     ((z + q^17*(-4 + z)*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + 
        q^18*z^5*(1 + z) + q^16*z^4*(1 - 9*z + z^2) + 
        q^5*z^2*(1 - 4*z + z^2) + q^15*z^4*(-4 - 3*z + z^2) + 
        q^12*z^3*(4 + 2*z + z^2) - q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - 
        q^4*(1 + 4*z + z^2) + q^14*z^3*(-1 - 6*z + 3*z^2) - 
        q^10*z^2*(9 + 7*z + 4*z^2) + q^3*(1 + z + z^2 - z^3) - 
        q^8*z*(-2 + 5*z - 3*z^2 + z^3) + q^11*z^2*(2 - 8*z - z^2 + z^3) + 
        q^6*z*(3 + 2*z + 2*z^2 + z^3) - q^7*z*(3 + z - 6*z^2 + 2*z^3) - 
        q^9*z*(1 - 10*z + 2*z^2 + 2*z^3) + q^13*(z^3 + 3*z^4 - z^5))*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 1}}}])/(q^6*z^3) - 
     ((-1 + 3*q^7*z + q^6*z^2 - 5*q^18*z^5 + q^17*(-2 + z)*z^5 + 
        2*q^19*(-1 + z)*z^5 + q^20*z^6 - q^5*z*(1 + z) - q^2*(2 + z) + 
        q*(3 + z) + 3*q^8*z*(-1 + 2*z) + q^14*z^4*(7 + 4*z) + 
        q^4*(1 + 2*z - 2*z^2) + q^10*z^2*(2 + 4*z - z^2) - 
        q^15*z^4*(-2 + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^13*z^3*(1 - 6*z + 2*z^2) + q^9*z*(1 - 8*z - 3*z^2 + z^3) + 
        q^12*(z^3 - 8*z^4) + q^11*(z^2 + z^3 - z^4) - q^16*(z^4 + z^6))*
       R2[{{2}, {{6, 2, 1}, {-1, 0, 2}}}])/(q^5*z^3) - 
     ((1 + 3*q^19*z^6 + 3*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + q^24*z^6 - 
        q*(3 + z) + q^2*(3 + z) + q^15*z^4*(1 + 2*z) + q^17*z^4*(-2 + 3*z) - 
        q^20*z^5*(1 + 5*z) + q^16*z^4*(-6 + 7*z) + 
        q^14*z^3*(3 + 2*z - 3*z^2) + q^4*(1 - 3*z + z^2) - 
        q^3*(2 - 2*z + z^2) + q^18*z^4*(1 + 4*z + z^2) + 
        q^5*(1 + 6*z + z^2) + q^7*z*(-2 + 7*z + 3*z^2) + 
        q^9*z*(-2 + 13*z + 5*z^2) - q^8*z*(-3 + 12*z + 3*z^2 + z^3) - 
        q^12*z^2*(5 + 4*z - 6*z^2 + 2*z^3) - q^6*(1 + 5*z + 4*z^2 + 2*z^3) + 
        q^11*z*(-1 + 5*z - 9*z^2 + 7*z^3) + q^10*z*(2 - 6*z + 4*z^2 - 6*z^3 + 
          z^4) + q^13*(z^2 - 7*z^3 + z^4 - z^5))*
       R2[{{2}, {{6, 2, 1}, {0, 0, 1}}}])/(q^6*z^3) + 
     q^6*(-2*z + q^5*(2 - 7*z)*z + 2*q^6*z^2 + q^7*z^2 + q^2*(3 + z) - 
       q^3*(4 + z) + q^4*(2 + z^2) + q*(-1 - 2*z + z^2))*
      R2[{{2}, {{6, 2, 1}, {0, 0, 2}}}] - 
     ((1 + z + q^17*(-1 + z)^2*z^3 + q^19*(4 - 3*z)*z^5 + 6*q^21*z^6 - 
        q^23*z^6 - q^10*z^2*(1 + z)^3 + 2*q^4*z*(3 + 2*z) + 
        2*q^14*z^4*(-2 + 3*z) + 3*q^18*z^4*(1 + 3*z) + q^20*z^5*(1 + 3*z) + 
        q^15*z^4*(-2 + 7*z) - 2*q^9*z^2*(1 - z + z^2) - q^3*z*(6 + z + z^2) + 
        q^2*(1 + 4*z + z^2) - q*(2 + 4*z + z^2) + q^11*z^2*(5 + 4*z - z^3) + 
        q^8*z*(-1 + z - 7*z^2 + z^3) + q^5*z*(2 + 3*z - 5*z^2 + z^3) + 
        q^12*z^2*(-4 + 2*z + 2*z^2 + z^3) - q^16*z^3*(1 - z + 4*z^2 + z^3) + 
        q^6*z*(-4 - 2*z + 9*z^2 + z^3) - q^7*z*(-2 + 4*z + z^2 + 2*z^3) + 
        q^13*(z^2 - 4*z^3 - 3*z^4))*R2[{{2}, {{6, 2, 1}, {1, 0, 1}}}])/
      (z^2*(-1 + q^5*z)) + (q^3*(1 - q^5*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-4 + z)*z^3 + q^14*z^4 - q^6*z*(1 + z) + 2*q^12*z^3*(1 + z) - 
        q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + q^13*z^3*(-1 + 3*z) + 
        q^8*(z - 2*z^2) + q^3*(-1 + z - z^2) + q^9*z^2*(2 + 3*z - z^2) - 
        q^7*z*(1 - z + z^2))*R2[{{2}, {{6, 2, 1}, {1, 0, 2}}}])/z - 
     (q^5*(3 + 3*q^2 - q^5*z - q^3*(-2 + z)*z + q^11*z^3 - 5*q^15*z^4 - 
        q^16*z^4 + q^14*(-5 + z)*z^4 + q^12*z^5 + 2*q^17*z^5 + q^18*z^5 + 
        q^13*z^4*(1 + z) - 3*q*(2 + z) + q^7*z*(-2 + 3*z - 3*z^2) + 
        q^4*z*(2 + 5*z - z^2) + q^6*z*(1 - z + z^2) - 
        q^9*z^2*(-3 + z + z^2) - q^10*z^2*(-1 + 2*z + z^2) + 
        q^8*(z - 7*z^2 - 2*z^3))*R2[{{2}, {{6, 2, 1}, {2, 0, 1}}}])/z - 
     (q^2*(1 + q^2 - q^7*z - q^3*(-1 + z)*z + q^4*(-1 + z)*z + 
        q^10*(3 - 2*z)*z^3 + 7*q^13*z^4 - q^14*(-7 + z)*z^4 - 
        q^15*(-2 + z)*z^4 - 2*q^16*z^5 - 5*q^17*z^5 + 5*q^19*z^5 + 
        2*q^20*z^5 + q^18*z^6 + 2*q^21*z^6 - 3*q^22*z^6 - 2*q^23*z^6 + 
        q^12*z^4*(1 + z) - q*(2 + z) - q^6*z*(2 + z) + q^5*z*(3 + z) + 
        q^8*(z - 3*z^2) + q^9*z^2*(3 + 7*z - 2*z^2) + q^11*(z^3 - 2*z^4))*
       R2[{{2}, {{6, 2, 1}, {2, 0, 2}}}])/z^2 - 
     (q^4*(-1 - 3*q^4 + 3*q^7*z^2 - q^13*(-1 + z)*z^3 - 2*q^14*z^4 + 
        3*q^15*z^4 + 3*q^17*z^4 + 2*q^18*z^4 - q^11*(-1 + z)^2*z*(1 + z) + 
        q*(3 + z) - q^2*(4 + z) + q^12*z^2*(-1 + 6*z) + q^3*(4 + z^2) - 
        q^6*z*(-1 + z + z^2) + q^9*z*(-3 - z + 2*z^2) + 
        q^10*z*(3 + z + 5*z^2) + q^8*(z + z^2 - z^3) - 
        q^5*(-1 + z - 5*z^2 + z^3))*R2[{{2}, {{6, 2, 1}, {3, 0, 1}}}])/z + 
     (-1 + q)*q^6*R2[{{2}, {{6, 2, 2}, {-2, 0, 0}}}] - 
     ((1 - q^3*(-2 + z)*z - q^5*z^2 - q^10*(-3 + z)*z^3 - q^14*z^4 + 
        q^15*z^4 + q^16*z^4 + 2*q^2*(2 + z) - q*(4 + z) - q^6*z*(1 + 2*z) + 
        q^11*z^2*(1 + 2*z) + q^13*z^3*(-3 + 5*z) + q^8*(z - 2*z^2) + 
        q^9*z^2*(2 + 4*z - z^2) - q^7*z*(1 - z + z^2) + 
        q^12*z^2*(-1 + 3*z^2) + q^4*(-1 - 2*z + 3*z^2))*
       R2[{{2}, {{6, 2, 2}, {-2, 0, 2}}}])/(q^3*z^2) + 
     (-1 + q)*q^12*(2 + q)*z^2*R2[{{2}, {{6, 2, 2}, {-1, 0, 0}}}] - 
     ((1 - 6*q^16*z^4 - 2*q^17*z^4 - q^4*(2 + z) - q*(3 + z) + q^2*(3 + z) - 
        q^15*z^3*(2 + 3*z) + q^14*z^3*(-1 + 4*z) + q^3*(-1 + z - z^2) - 
        q^8*z*(5 + z^2) + q^13*z^2*(-5 - z + z^2) - q^9*z*(-4 + z + 2*z^2) + 
        q^12*z*(-2 + 7*z + 3*z^2) - q^10*z*(5 + 6*z^2) + 
        q^5*(2 + 2*z - 4*z^2 + z^3) + q^6*(2 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(5 - 2*z + 5*z^2 + z^3) - q^7*(2 + z - 6*z^2 + 2*z^3))*
       R2[{{2}, {{6, 2, 2}, {-1, 0, 1}}}])/(q^5*z^2) - 
     ((1 + q^6*(-2 + z)*z^3 - q^17*(-2 + z)^2*z^4 + q^23*(7 - 2*z)*z^6 - 
        q^22*(-11 + z)*z^6 - 4*q^25*z^7 - q^26*z^7 - q*(1 + z) - 
        q^2*(1 + z) + q^4*z^2*(2 + z) - q^5*z^2*(3 + z) + 
        q^19*z^5*(-2 + 13*z - 3*z^2) + q^3*(1 + 2*z - 2*z^2) + 
        q^7*z*(-1 + 5*z + z^2) + q^13*z^3*(9 + 13*z + 4*z^2) - 
        q^14*z^3*(4 - 8*z + z^3) - q^15*z^3*(-3 + 5*z - 4*z^2 + z^3) - 
        q^18*z^4*(1 - 4*z - 3*z^2 + z^3) - q^9*z^2*(-5 - 8*z + 4*z^2 + z^3) + 
        q^11*z^2*(-3 - 9*z^2 + 2*z^3) + q^10*z^2*(2 + 5*z - 9*z^2 + 2*z^3) + 
        q^16*z^3*(-1 + 9*z - z^2 + 2*z^3) + q^12*z^2*(1 - 10*z - 6*z^2 + 
          4*z^3) + q^8*(z - 7*z^2 + z^3 + 4*z^4 - z^5) + q^24*(z^6 - 5*z^7) + 
        q^20*(z^6 - 2*z^7) + q^21*(z^6 - 2*z^7))*
       R2[{{2}, {{6, 2, 2}, {-1, 0, 2}}}])/(q^8*z^4) + 
     (q^3*(-1 + 2*z - q^8*z^3 + q^9*z^3 - 2*q^2*(3 + z) + q^5*z*(-1 + 5*z) + 
        q^4*(-1 + 2*z - 3*z^2) + q*(4 + 2*z - z^2) + q^3*(4 + z^2))*
       R2[{{2}, {{6, 2, 2}, {0, 0, 0}}}])/z - 
     ((-2 - q^2 - q^5*(-3 + z)*z + 5*q^15*z^4 - q^14*(-9 + z)*z^4 - 
        2*q^17*z^5 - q^18*z^5 - 2*q^3*(1 + z) - q^12*z^4*(1 + z) + 
        2*q*(2 + z) + q^8*z*(-3 + 10*z) + q^6*z*(-3 + z - z^2) - 
        q^13*z^3*(-2 + z^2) + q^10*z^2*(1 + 3*z + z^2) + 
        q^7*z*(4 - 3*z + 3*z^2) + q^4*(1 - 2*z - 4*z^2 + z^3) + 
        q^9*z*(1 - 8*z - 3*z^2 + z^3) + q^11*(z^2 + z^3 - z^4))*
       R2[{{2}, {{6, 2, 2}, {0, 0, 1}}}])/(q*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^15*z^4 + 
        q^14*(-4 + z)*z^4 - q^19*z^5 - 2*q^21*z^6 + 3*q^22*z^6 + 2*q^23*z^6 + 
        q*(2 + z) - q^18*z^5*(2 + z) + q^8*z*(-1 + 4*z) + 
        q^13*z^3*(-3 - 8*z + z^2) + q^9*z^2*(-3 - 3*z + z^2) + 
        q^10*z^2*(-1 - 2*z + z^2) + q^7*z*(2 - z + z^2) + 
        q^11*z^2*(2 - 2*z + 3*z^2) - q^12*z^2*(1 - 4*z + z^2 + z^3))*
       R2[{{2}, {{6, 2, 2}, {0, 0, 2}}}])/(q^4*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^11*(-5 + z)*z^3 + q^14*(-9 + z)*z^4 - 
        q^12*(-1 + z)*z^4 - q^18*z^5 + q^17*z^6 + 2*q^20*z^6 + 5*q^21*z^6 + 
        2*q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) - 
        q^13*z^4*(8 + z) + q^16*z^4*(1 + 4*z) + q^15*z^4*(-1 + z^2) + 
        q^7*z*(1 - 3*z + z^2) + q^4*(-1 - 2*z + z^2) + 
        q^8*z*(1 + 6*z + z^2) + q^10*z^2*(-4 - 9*z + 4*z^2) + 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3))*R2[{{2}, {{6, 2, 2}, {1, 0, 1}}}])/
      (q^2*z^3) + (q*(-1 - 3*q^14*(-1 + z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + 
        q^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + q^15*z^3*(1 + 3*z) - 
        q^12*z^2*(3 + 5*z) + q^13*z^2*(2 + 6*z - z^2) + q^9*z*(2 + z^2) + 
        q^3*(1 - z + z^2) + q^10*z*(-2 + 5*z^2) + 
        q^7*(-2 + z - 5*z^2 + z^3) - q^5*(4 + 2*z - 4*z^2 + z^3) - 
        q^6*(-3 + z^2 + z^3) - q^11*z*(-1 - 2*z + z^2 + z^3) + 
        q^8*(1 + 3*z^2 + z^3))*R2[{{2}, {{6, 2, 2}, {1, 0, 2}}}])/z - 
     (-1 + q)*q^19*(2 + q)*z^3*R2[{{2}, {{6, 2, 2}, {2, 0, 0}}}] + 
     (q^7*(1 + q^2 + q^3*(2 - 3*z)*z + q^9*z^2 + q^10*z^3 - q^12*z^4 + 
        2*q^13*z^4 + q^14*z^4 - q*(2 + z) + q^5*z*(4 + z) - q^6*z*(2 + z^2) + 
        q^4*z*(-3 - z + z^2) + q^7*z*(-1 - 2*z + 2*z^2) + 
        q^8*(z + z^2 - 4*z^3))*R2[{{2}, {{6, 2, 2}, {2, 0, 1}}}])/z - 
     (q^5*(1 - q^3*(-1 + z)^2 - 2*q^8*(-1 + z)*z + 2*q^11*z^3 - 
        q^10*(-6 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 - q^6*z^2*(1 + z) + 
        2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R2[{{2}, {{6, 2, 2}, {2, 0, 2}}}])/z + 
     (-1 + q)^2*q^13*(-1 + q + q*z + q^2*z + q^3*z^2)*
      R2[{{2}, {{6, 2, 2}, {3, 0, 0}}}] - (-1 + q)^2*q^13*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R2[{{2}, {{6, 2, 2}, {3, 0, 2}}}] - 
     ((1 + q^2 - q*(2 + z))*R3[{{-3, 1, 1}, {2, 2, 0}}])/z^4 - 
     ((-1 - q^2 + q*(2 + z))*R3[{{-2, 0, 1}, {2, 2, 0}}])/z^4 + 
     (q^2*(-1 + z)*R3[{{-2, 1, 1}, {2, 2, 0}}])/z^2 - 
     ((-1 - q^2 + q*(2 + z))*R3[{{-2, 2, 1}, {0, 0, 0}}])/(q^2*z^4) - 
     (q^2*(-1 + z)*R3[{{-1, 0, 1}, {2, 2, 0}}])/z^2 - 
     ((1 + q^2 - q*(2 + z))*R3[{{-1, 1, 1}, {0, 0, 0}}])/(q^2*z^4) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{-1, 1, 1}, {2, 2, 0}}])/(q^9*z^5) - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{-1, 2, 1}, {-1, 0, 0}}])/(q^4*z^3) - 
     ((-1 + z)*R3[{{-1, 2, 1}, {0, 0, 0}}])/z^2 - 
     ((-1 - q^2 + q*(2 + z))*R3[{{0, 0, 1}, {1, 2, 0}}])/(q^2*z^3) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{0, 0, 1}, {2, 2, 0}}])/(q^9*z^5) - 
     ((-1 + q^4 - q^3*(1 + z))*R3[{{0, 1, 1}, {-2, 1, 0}}])/(q^3*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R3[{{0, 1, 1}, {-1, 0, 0}}])/(q^4*z^3) - 
     ((1 - z)*R3[{{0, 1, 1}, {0, 0, 0}}])/z^2 + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R3[{{0, 1, 1}, {2, 2, 0}}])/(q^3*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{0, 2, 1}, {-1, 0, 0}}])/(q^6*z^4) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{0, 2, 1}, {0, 0, 0}}])/(q^11*z^5) - R3[{{0, 2, 1}, {1, 0, 0}}] - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{1, 0, 1}, {-2, 1, 0}}])/(q^3*z^3) - 
     (q*(-1 + z)*R3[{{1, 0, 1}, {1, 2, 0}}])/z - 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R3[{{1, 0, 1}, {2, 2, 0}}])/(q^3*z^3) - 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{1, 1, 1}, {-2, 1, 0}}])/(q^5*z^4) - 
     ((-1 + 3*q - 2*q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{1, 1, 1}, {-1, 0, 0}}])/(q^6*z^4) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{1, 1, 1}, {0, 0, 0}}])/(q^11*z^5) + R3[{{1, 1, 1}, {1, 0, 0}}] - 
     ((1 - q^5*z^2 + q^8*z^3 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^14*z^4 + 
        q^15*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R3[{{1, 1, 1}, {2, 2, 0}}])/(q^5*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R3[{{1, 2, 1}, {-2, 0, 0}}])/(q^4*z^2) - 
     ((2 + q - q*z)*R3[{{1, 2, 1}, {-1, 0, 0}}])/(q*z) - 
     ((-1 + q^2*z)*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 + q^5*z^2 - q*(2 + z))*
       R3[{{1, 2, 1}, {0, 0, 0}}])/(q^5*z^3) + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{2, 0, 1}, {-2, 1, 0}}])/(q^5*z^4) - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{2, 0, 1}, {-1, 1, 0}}])/(q^4*z^2) - 
     ((-1 - q^2 + q^3*z^2 + q*(2 + z))*R3[{{2, 0, 1}, {0, 2, 0}}])/
      (q^2*z^2) + q*R3[{{2, 0, 1}, {1, 1, 0}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 - q^9*z^2 + q^7*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q^8*z^2*(1 + z) + q*(2 + z))*
       R3[{{2, 0, 1}, {1, 2, 0}}])/(q^9*z^4) - 
     ((-1 + q)*R3[{{2, 0, 1}, {2, 1, 0}}])/z - 
     (-q^2 - 2*q^4 + q^3*(-2 + z) + q^5*(-1 + z) - 1/(q^5*z^3) + 
       (1 - 2*z)/(q*z^2) + z^(-1) - 2*q^7*z - q^8*z - 2*q^9*z - q^10*z + 
       (3 + z)/(q^4*z^3) - (3 + z)/(q^3*z^3) + (1 - z + z^2)/(q^2*z^3))*
      R3[{{2, 0, 1}, {2, 2, 0}}] - 
     (q^2*(-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + 
        q*(2 + z) + q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + 
        q^4*(1 - 4*z + z^2))*R3[{{2, 0, 1}, {4, 2, 0}}])/z^2 - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{2, 1, 1}, {-2, 0, 0}}])/(q^2*z^2) - 
     ((-2 + q*(-1 + z))*R3[{{2, 1, 1}, {-2, 1, 0}}])/z - 
     ((-2 + 2*q - q^2*(-1 + z))*R3[{{2, 1, 1}, {-1, 0, 0}}])/(q*z) + 
     ((-1 + q^2*(-1 + z) - 3*q^3*z - q^4*(-1 + z)*z + q^6*z^3 + q^7*z^3 + 
        q*(2 + z))*R3[{{2, 1, 1}, {0, 0, 0}}])/(q^5*z^3) - 
     ((1 - q^5*z^2 - q^8*z^2 + q^9*z^2 - q^7*z^3 + 2*q^12*z^4 - q^13*z^4 - 
        q^14*z^4 - q*(3 + z) + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2))*R3[{{2, 1, 1}, {2, 2, 0}}])/(q^6*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^8*(-1 + z)*z^3 + 2*q^13*z^4 + 
        3*q^14*z^4 + q^15*z^4 + q*(2 + z))*R3[{{2, 1, 1}, {3, 2, 0}}])/
      (q*z^2) - ((-2 + q*(-1 + z))*R3[{{2, 2, 0}, {-1, 0, 0}}])/z - 
     ((-1 + 3*q - 2*q^4*z^2 + 2*q^8*z^3 + q^9*z^3 + q^3*(1 - 3*z + z^2) + 
        q^5*z*(1 + z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{2, 2, 1}, {-2, 0, 0}}])/(q^5*z^3) - 
     ((-1 + q^4 - q^3*(1 + z))*R3[{{2, 2, 1}, {-1, 0, 0}}])/(q^4*z) - 
     ((-1 + q^5*z^2 - 2*q^9*z^3 + q^10*(-1 + z)*z^3 - 2*q^14*z^4 - q^15*z^4 + 
        q^7*z^2*(1 + z) - q^8*z^2*(1 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^4*(z - 2*z^2) + q^3*(1 - z + z^2))*R3[{{2, 2, 1}, {0, 0, 0}}])/
      (q^7*z^3) + ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R3[{{2, 2, 1}, {1, 0, 0}}])/(q^2*z^2) + 
     q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*R3[{{2, 2, 1}, {3, 0, 0}}] - 
     ((2 + q - q*z)*R3[{{3, 0, 1}, {-2, 1, 0}}])/z + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{3, 0, 1}, {-1, 1, 0}}])/(q^5*z^3) - 
     ((-1 + q)*R3[{{3, 0, 1}, {1, 0, 0}}])/(q*z) - 
     q^2*(-1 + z)*R3[{{3, 0, 1}, {1, 1, 0}}] + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 - 2*q^12*z^4 + 
        3*q^13*z^4 + 2*q^14*z^4 - q^4*z*(1 + z) + q*(2 + z) + q^5*z*(2 + z) + 
        q^11*z^3*(2 + z) + q^9*z^2*(3 + 4*z - 2*z^2) + q^7*z*(-2 + z^2) + 
        q^8*z*(1 - 4*z + z^2))*R3[{{3, 0, 1}, {2, 2, 0}}])/(q^5*z^3) - 
     ((-1 - 2*q^3 - q^6*(-1 + z)*z^2 + 4*q^9*z^3 + 2*q^10*z^3 + q*(2 + z) + 
        q^7*z^2*(2 + z) + q^5*z*(3 + 4*z - 2*z^2) + q^4*(1 - 4*z + z^2))*
       R3[{{3, 0, 1}, {3, 1, 0}}])/(q*z^2) + 
     q^8*z*(2 + q - q*z + 2*q^5*z + q^6*z)*R3[{{3, 0, 1}, {3, 2, 0}}] + 
     ((-1 + 3*q - q^4*(-2 + z)*z + 2*q^8*z^3 + q^9*z^3 + q^5*z^2*(1 + z) + 
        q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{3, 1, 1}, {-2, 0, 0}}])/(q^3*z^3) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*z^3 + q^7*z^3 - q^10*z^3 + 
        q^13*z^4 + q^14*z^4 + q^11*z^3*(1 + z) + q*(2 + z) + 
        q^8*z^2*(1 + 2*z) - q^12*z^3*(1 + 2*z) + q^9*z^2*(-1 + z + z^2))*
       R3[{{3, 1, 1}, {-1, 0, 0}}])/(q^10*z^4) - 
     ((1 - q^5*z^2 - q^7*z^2 + 2*q^9*z^3 - q^10*(-1 + z)*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + 2*q^14*z^4 + q^15*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^3*(-1 + z - z^2) + q^8*(z^2 + z^3 - z^4))*
       R3[{{3, 1, 1}, {0, 0, 0}}])/(q^7*z^3) - 
     ((-1 + 2*q + q^3*(-2 + z)*z - 2*q^5*z^2 + q^4*z^2*(1 + z) + 
        q^2*(-1 + 2*z + z^2))*R3[{{3, 1, 1}, {1, 0, 0}}])/(q^2*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R3[{{3, 1, 1}, {2, 0, 0}}])/(q^7*z^3) - 
     ((1 - 6*q^16*z^4 + q^17*(-2 + z)*z^4 + q^18*z^5 - q^4*(2 + z) - 
        q*(3 + z) + q^2*(3 + z) - 2*q^8*z*(4 + z) + q^14*z^3*(-3 + 4*z) - 
        q^15*z^3*(1 + 4*z) + q^10*z*(-5 + z - 7*z^2) + q^3*(-1 + z - z^2) + 
        q^13*z^2*(-4 - 2*z + z^2) + q^12*z*(-1 + 7*z + z^2) + 
        q^9*(7*z - 2*z^3) + q^5*(2 + 2*z - 4*z^2 + z^3) - 
        2*q^7*(1 - 2*z^2 + z^3) + q^6*(2 + 2*z + 3*z^2 + z^3) + 
        q^11*z*(3 - 4*z + 7*z^2 + z^3))*R3[{{3, 1, 1}, {2, 2, 0}}])/
      (q^9*z^3) - q^4*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R3[{{3, 1, 1}, {3, 0, 0}}] - ((-1 + q^4 - q^3*(1 + z))*
       R3[{{3, 2, 0}, {-1, 0, 0}}])/(q^2*z) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R3[{{3, 2, 0}, {2, 0, 0}}])/(q^7*z^3) - 
     (q*(q*(-1 + z) - 2*(1 + z))*R3[{{3, 2, 1}, {-2, 0, 0}}])/z - 
     ((-1 + 3*q + q^6*z^3 + 2*q^8*z^3 + q^9*z^3 + 2*q^4*z*(1 + z) + 
        q^5*z^2*(2 + z) + q^3*(1 - 4*z + z^2) + q^2*(-3 + 2*z + 2*z^2))*
       R3[{{3, 2, 1}, {-1, 0, 0}}])/(q^4*z^2) - 
     ((-1 - q^6*z + q^5*z^2 + q^9*(-3 + z)*z^2 - q^10*z^3 - 2*q^12*z^4 + 
        q^13*z^4 + q^14*z^4 + q*(3 + z) - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q^7*z*(2 + z^2) + q^3*(1 - z + z^2) + q^8*z*(-1 + 3*z + z^2))*
       R3[{{3, 2, 1}, {0, 0, 0}}])/(q^8*z^3) - 
     ((-1 - q^5*z^3 - 4*q^16*z^5 + 2*q^17*z^5 + q^18*z^5 + 2*q^19*z^6 + 
        3*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^10*z^3*(6 + 5*z) + q^12*z^3*(-2 + z - z^2) + q^14*z^4*(-1 + z^2) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^11*z^3*(2 - 2*z + z^2) + q^6*z*(-1 - z + z^2) + 2*q^7*(z + z^3) + 
        q^13*(z^3 - 6*z^4 - 2*z^5) + q^15*(z^4 + z^6))*
       R3[{{3, 2, 1}, {1, 0, 0}}])/(q^10*z^4) - 
     ((-1 + 2*z + 5*q^5*z^2 - q^6*(-2 + z)*z^2 + 2*q^10*z^3 + q^11*z^3 - 
        q^2*(3 + z) + q^4*(z - 2*z^2) + q*(3 + 2*z - z^2) + 
        q^3*(1 - z + z^2))*R3[{{3, 2, 1}, {2, 0, 0}}])/(q^3*z^2) - 
     ((1 + q^2 - q^4 + q^3*z)*R3[{{4, 0, 1}, {-2, 1, 0}}])/(q^2*z) - 
     ((-1 + q)*R3[{{4, 0, 1}, {-1, 0, 0}}])/z + q*(-2 + q*(-1 + z))*
      R3[{{4, 0, 1}, {-1, 1, 0}}] - 
     ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 + q^6*z^2 + q^9*z^2 + q^10*z^3 + 
        2*q^12*z^4 - q^13*z^4 - q^14*z^4 - q^8*z^2*(1 + z) - q*(2 + z) - 
        q^7*z^2*(1 + 2*z))*R3[{{4, 0, 1}, {1, 1, 0}}])/(q^7*z^3) - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 + q^11*(-1 + z)*z^3 - q^12*(-2 + z)*z^4 + 
        q^14*(-2 + z)*z^4 + 2*q^16*z^5 + 2*q^20*z^6 + q^21*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^17*z^5*(1 + z) - 2*q^13*z^4*(4 + z) + 
        q^10*z^3*(-3 + 2*z) + q^8*z*(-1 + 8*z) + q^7*z*(2 - 3*z + z^2) + 
        q^3*(-1 - z + z^2) + q^15*z^4*(1 - z + z^2) + 
        q^9*z^2*(-5 - 7*z + 2*z^2))*R3[{{4, 0, 1}, {2, 1, 0}}])/(q^10*z^4) - 
     ((-1 - 2*q^13*(-1 + z)*z^3 - q^17*(-4 + z)*z^4 + 3*q^20*z^5 + q^21*z^5 + 
        q^4*(2 + z) + q^18*z^4*(2 + z) + q*(3 + z) - q^2*(3 + z) + 
        q^19*z^4*(-1 + 2*z) + q^8*z*(13 + 5*z) + q^16*z^3*(2 + 10*z - z^2) + 
        q^3*(1 - z + z^2) + q^9*z*(-6 + 3*z + z^2) - 
        q^14*z^2*(-1 + z + 5*z^2) + q^10*z*(3 - 4*z + 11*z^2) - 
        q^5*(2 + 2*z - 4*z^2 + z^3) - q^6*(2 + z + 3*z^2 + z^3) - 
        q^12*z*(-1 + 6*z + 3*z^2 + z^3) - q^11*z*(3 - 3*z + 6*z^2 + z^3) + 
        q^7*(2 - 5*z - 5*z^2 + 2*z^3) + q^15*(z^2 + 4*z^3 + 5*z^4 - z^5))*
       R3[{{4, 0, 1}, {2, 2, 0}}])/(q^9*z^3) - 
     ((1 + 3*q^5*z + q^4*(-4 + z)*z - q*(3 + z) + q^7*z^2*(-1 + 4*z) - 
        q^6*z*(1 - z + z^2) + q^2*(3 + z + 2*z^2) - q^3*(1 - 2*z + z^3))*
       R3[{{4, 0, 1}, {3, 1, 0}}])/(q*z^2) + (-1 + q)*q^12*(2 + q)*z^2*
      R3[{{4, 0, 1}, {3, 2, 0}}] + 
     ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 2*q^9*z^3 - 5*q^10*z^3 - 
        4*q^12*z^3 + q^11*(-2 + z)*z^3 + q^13*(-2 + z)*z^3 + 2*q^14*z^4 - 
        3*q^15*z^4 - 3*q^17*z^4 - 2*q^18*z^4 - q*(3 + z) + q^2*(4 + z) - 
        q^3*(4 + z^2) + q^6*z*(-1 + z + z^2) + q^5*(-1 + z - 5*z^2 + z^3))*
       R3[{{4, 0, 1}, {4, 2, 0}}])/(q^2*z^2) + 
     (q*(-2 + q*(-1 + z))*R3[{{4, 1, 1}, {-2, 0, 0}}])/z + 
     ((-1 + q - 5*q^4*z + 2*q^8*z^3 + q^9*z^3 + q^10*z^4 + q^11*z^4 + 
        q^7*z^2*(-1 + 2*z) + q^3*(-1 - 2*z + z^2) - q^6*z*(1 - z + z^2) + 
        q^5*z*(4 + z + z^2) + q^2*(1 + 4*z + 2*z^2))*
       R3[{{4, 1, 1}, {-1, 0, 0}}])/(q^4*z^2) - 
     ((1 + q^6*z - q^5*z^2 - q^9*(-3 + z)*z^2 + q^10*z^3 + q^11*z^3 + 
        2*q^12*z^4 - 3*q^13*z^4 - 2*q^14*z^4 - q*(3 + z) + q^2*(3 + z) + 
        q^4*z*(-1 + 2*z) + q^7*z*(-2 + z - z^2) + q^3*(-1 + z - z^2) + 
        q^8*(z - 4*z^2 - 2*z^3))*R3[{{4, 1, 1}, {0, 0, 0}}])/(q^8*z^3) - 
     ((1 + q^4*z + 2*q^5*z^3 + 8*q^16*z^5 - q^17*z^5 - q^18*z^5 - 
        4*q^19*z^6 - 6*q^20*z^6 - 2*q^21*z^6 - q*(1 + z) - q^2*(1 + z) + 
        q^9*z^2*(2 + 9*z - 6*z^2) + q^3*(1 + z - z^2) + 
        q^12*z^3*(2 + 2*z - z^2) - q^15*z^4*(1 - 5*z + z^2) + 
        q^13*z^3*(-1 + 7*z + 2*z^2) - q^7*z*(2 + 5*z + 4*z^2) + 
        q^10*z^2*(1 + 2*z + 11*z^2) + q^8*z*(1 - 2*z + z^3) + 
        q^6*(z + 5*z^2 + 2*z^3 - z^4) + q^11*(z^3 + 9*z^4 - 3*z^5) + 
        q^14*(z^4 + 3*z^5 - 2*z^6))*R3[{{4, 1, 1}, {1, 0, 0}}])/(q^10*z^4) - 
     ((3*q^3 - 2*z - q^4*(-3 + z)*z + 2*q^8*(-1 + z)*z + q^6*(-5 + z)*z^2 - 
        4*q^11*z^3 + q^10*(-5 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 - 
        q^12*z^3*(3 + 2*z) + q^9*z^2*(-3 + z^2) + q^2*(-6 - 4*z + z^2) + 
        q*(3 - 3*z + z^2) + q^7*z*(3 - 2*z + 2*z^2) - q^5*(z + z^3) + 
        q^13*(z^3 - 2*z^4))*R3[{{4, 1, 1}, {2, 0, 0}}])/(q^4*z^2) - 
     ((2 + 2*q^4*z + q^8*(-1 + z)*z^2 + q^10*z^3 + q^12*z^4 - 2*q^14*z^4 - 
        q^15*z^4 - 2*q*(1 + z) - 2*q^2*(1 + z) + q^6*z*(2 + z) + 
        q^5*z*(-1 + 2*z) + q^3*(2 + 2*z - 2*z^2) - q^7*(z + z^3))*
       R3[{{4, 1, 1}, {2, 1, 0}}])/(q^3*z^2) + 
     (q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + 2*q^5*z^2 + q^6*z^2 + 
        q^7*z^3 + 2*q^8*z^3 - q^9*(-1 + z)*z^3 + 2*q^12*z^4 + 5*q^13*z^4 + 
        2*q^14*z^4 + q*(2 + z))*R3[{{4, 1, 1}, {2, 2, 0}}])/z - 
     ((-1 + q^14*(2 - 3*z)*z^3 + 6*q^16*z^4 + 2*q^17*z^4 + q*(3 + z) - 
        q^2*(3 + z) + q^4*(3 + z) + q^15*z^3*(1 + 3*z) + q^8*z*(8 + 3*z) + 
        q^12*(z - 5*z^2) + q^13*z^2*(3 + 3*z - z^2) + q^3*(1 - z + z^2) + 
        q^9*z*(-7 + 2*z^2) + q^10*z*(5 - z + 7*z^2) - 
        q^5*(4 + 3*z - 4*z^2 + z^3) - q^6*(1 + 2*z + 3*z^2 + z^3) - 
        q^11*z*(3 - 3*z + 7*z^2 + z^3) + q^7*(2 + z - 5*z^2 + 2*z^3))*
       R3[{{4, 1, 1}, {3, 2, 0}}])/(q^3*z^2) + 
     (q^6*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R3[{{4, 1, 1}, {4, 2, 0}}])/z + q^3*(-2 + q*(-1 + z))*
      R3[{{4, 2, 0}, {-2, 0, 0}}] - 
     ((-1 + q^2*(-1 + z) + 3*q^4*z + q^9*z^4 + q^10*z^4 + q*(2 + z) - 
        q^3*z*(4 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R3[{{4, 2, 0}, {-1, 0, 0}}])/(q^3*z^2) + 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 7*q^16*z^5 + 2*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 6*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R3[{{4, 2, 0}, {1, 0, 0}}])/(q^10*z^4) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^6*(-1 + z)*z^2 - 
        q^10*(-1 + z)*z^2 + q^7*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + 
        q^8*z^2*(1 + z) + q*(2 + z) + q^9*z^2*(-2 + z^2))*
       R3[{{4, 2, 1}, {-2, 0, 0}}])/(q^7*z^3) - 
     ((-1 + q*z + q^3*z^2 + q^18*z^5 - q^17*(-3 + z)*z^5 - 
        q^15*(-2 + z)*z^5 + 2*q^21*z^6 + q^22*z^6 + 2*q^2*(1 + z) - 
        q^5*z*(1 + z) - q^6*z*(1 + z) + q^16*z^4*(1 + 2*z) - 
        q^14*z^4*(13 + 3*z) - q^12*z^3*(1 - 4*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^7*z*(1 - z + z^2) + 
        q^10*z^2*(-4 - 7*z + 2*z^2) - q^13*z^3*(1 + 10*z + 3*z^2) + 
        q^11*z^2*(-1 - 5*z + 5*z^2) + q^8*(z - z^3) + 
        q^9*z*(-1 + 6*z - 5*z^2 + 2*z^3))*R3[{{4, 2, 1}, {-1, 0, 0}}])/
      (q^11*z^4) - ((-z + q^14*(10 - 3*z)*z^4 - q^17*(-4 + z)*z^5 - 
        q^18*z^6 - 2*q^20*z^6 - 3*q^21*z^6 - q^22*z^6 + q^13*z^3*(4 + z) + 
        q^16*z^4*(-1 + 9*z) + q^15*z^4*(3 + 3*z - z^2) + q*(1 + 3*z + z^2) - 
        q^2*(1 + 4*z + z^2) + q^4*(1 + 5*z + z^2) + 
        2*q^10*z^2*(4 + 3*z + 2*z^2) - q^11*z^2*(3 - 9*z + z^3) - 
        q^5*z*(2 + 2*z - 4*z^2 + z^3) + q^8*z*(-2 + 5*z - 2*z^2 + z^3) + 
        q^3*(-1 - z - z^2 + z^3) - q^6*z*(2 + 2*z + 2*z^2 + z^3) - 
        q^12*z^2*(-1 + 8*z + 2*z^2 + z^3) + q^7*z*(3 + 2*z - 7*z^2 + 2*z^3) + 
        q^9*z*(1 - 9*z + 2*z^2 + 2*z^3))*R3[{{4, 2, 1}, {0, 0, 0}}])/
      (q^11*z^4) - ((-1 - q^2 - q^3*z^2 - q^11*z^3 + q^10*(-2 + z)*z^3 - 
        2*q^12*z^4 - 5*q^13*z^4 - 2*q^14*z^4 + q*(2 + z) + q^5*z*(3 + z) + 
        q^6*z*(-2 + z - z^2) + q^4*z*(-3 - 3*z + z^2) + 
        q^9*z^2*(-3 - 5*z + 2*z^2) + q^7*z*(2 - 2*z + 3*z^2) - 
        q^8*z*(1 - 4*z + 5*z^2))*R3[{{4, 2, 1}, {1, 0, 0}}])/(q^7*z^3) - 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z + q^4*z^2 - q^5*(-5 + z)*z^2 - 
        2*q^6*(-2 + z)*z^2 - q^7*(-1 + z)*z^2 + 2*q^9*z^3 + 7*q^10*z^3 - 
        q^11*(-7 + z)*z^3 - q^12*(-2 + z)*z^3 - 2*q^14*z^4 + q^15*z^4 + 
        5*q^16*z^4 + 2*q^17*z^4 + q*(2 + z))*R3[{{4, 2, 1}, {2, 0, 0}}])/
      (q^5*z^2) - ((-1 + z + q^3*z^2 - 2*q^7*z^3 - q^8*z^3 - 
        2*q*(-1 + z + z^2) - q^4*z*(1 + z + z^2) + q^2*(-1 + 2*z + z^2))*
       R3[{{5, 0, 1}, {-2, 1, 0}}])/(q*z^2) + 
     ((-1 + 2*q^4*z - q^5*z + 2*q^3*(-1 + z)*z + q*(2 + z) + q^2*(-1 + z^2))*
       R3[{{5, 0, 1}, {-1, 0, 0}}])/(q^2*z^2) - 
     (2 - q^4 + z^(-1) - 1/(q*z) + q^3*z)*R3[{{5, 0, 1}, {-1, 1, 0}}] - 
     ((-1 - q^5*z^2 + q^11*(-3 + z)*z^3 - q^13*(-1 + z)*z^3 - 3*q^14*z^4 - 
        q^15*z^4 + 2*q^8*z^2*(2 + z) - q^12*z^3*(2 + z) + q^6*z^2*(3 + z) + 
        q*(5 + z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^10*z^2*(-3 - 4*z + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^7*z*(4 + z + z^2) + q^9*z*(-2 - 4*z - z^2 + z^3))*
       R3[{{5, 0, 1}, {0, 2, 0}}])/(q^4*z^2) - 
     ((-1 + q*z + q^3*(-1 + z)*z - 10*q^13*z^4 + q^14*(-10 + z)*z^4 + 
        5*q^17*z^5 + q^18*z^5 + 4*q^21*z^6 + 4*q^22*z^6 + q^23*z^6 + 
        2*q^2*(1 + z) - q^5*z*(2 + z) + q^16*z^4*(1 + 5*z) + 
        q^12*z^3*(-3 - 4*z + z^2) + q^15*z^4*(-1 - 2*z + z^2) - 
        q^6*z*(1 + z + z^2) + q^4*(-1 + 2*z^2) + q^8*z*(1 + 9*z + 2*z^2) - 
        q^11*z^2*(1 + z + 4*z^2) + q^10*z^2*(-2 - 11*z + 7*z^2) + 
        q^9*z*(-1 - z - 7*z^2 + z^3) + q^7*z*(1 - 6*z - 2*z^2 + z^3))*
       R3[{{5, 0, 1}, {1, 0, 0}}])/(q^11*z^4) + 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 2*q^12*z^4 + 
        q^13*z^4 + q*(2 + z))*R3[{{5, 0, 1}, {1, 2, 0}}])/(q^2*z^2) - 
     ((2*z + q^2*z + 2*q^11*z^3 - q^10*(-5 + z)*z^3 + 3*q^14*z^4 + q^15*z^4 + 
        2*q^12*z^3*(1 + z) + q^13*z^3*(-1 + 2*z) + q^7*z*(-4 + z - 2*z^2) + 
        q*(-1 + z - z^2) - q^6*z*(-3 + z^2) - q^9*z^2*(-3 + z^2) + 
        q^5*z*(-4 + 3*z + z^2) + q^3*(3 + 2*z + 2*z^2) + 
        q^8*z*(2 - 3*z + 4*z^2) - q^4*(2 + z^3))*R3[{{5, 0, 1}, {2, 0, 0}}])/
      (q^4*z^2) - ((1 + 3*q^4 - 3*q^7*z^2 + q^8*(-1 + z)*z^2 - 3*q^15*z^4 - 
        3*q^17*z^4 - 2*q^18*z^4 - 2*q^22*z^5 - q^23*z^5 + q^13*z^3*(1 + z) - 
        q*(3 + z) + q^2*(4 + z) + q^14*z^3*(1 + 2*z) - q^3*(4 + z^2) + 
        q^6*z*(-1 + z + z^2) - q^10*z*(2 + z + 5*z^2) + q^12*(z^2 - 5*z^3) + 
        q^9*(z - 2*z^3) + q^5*(-1 + z - 5*z^2 + z^3) + 
        q^11*(z - 2*z^3 + z^4))*R3[{{5, 0, 1}, {2, 2, 0}}])/(q^5*z^2) - 
     ((-1 + q)*q*(-1 + q^5*z)*(1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{5, 0, 1}, {3, 2, 0}}])/z^2 - 
     ((1 - q^4 + q^3*(1 + z))*R3[{{5, 1, 1}, {-2, 0, 0}}])/(q*z) - 
     ((1 + 3*q^6*z - q^12*(-1 + z)*z^2 + 3*q^15*z^4 - q^14*(-7 + z)*z^4 - 
        2*q^18*z^5 + q^20*z^5 + q^17*(-3 + z)*z^5 - 2*q^23*z^6 - q^24*z^6 + 
        q^2*(1 + z) - 2*q^3*z*(1 + z) - q*(2 + z) + q^19*z^5*(2 + z) + 
        q^16*z^4*(1 + 2*z) + q^4*z*(3 + 2*z) + q^13*z^3*(1 + 3*z) + 
        q^10*z^2*(3 + 4*z - 2*z^2) + q^9*z^2*(2 + 5*z - 2*z^2) + 
        q^5*z*(-2 + z - z^2) - q^11*z^2*(3 + 2*z^2) + 
        q^7*z*(-3 + z - 5*z^2 + z^3) + q^8*z*(1 - 5*z + 2*z^2 + z^3))*
       R3[{{5, 1, 1}, {-2, 1, 0}}])/(q^12*z^4) - 
     ((-1 + q^6*(-2 + z)*z + q^12*(5 - 3*z)*z^3 + q^13*(-6 + z)*z^4 - 
        q^20*z^5 - 2*q^21*z^6 - q^22*z^6 + 2*q^23*z^6 + q^24*z^6 - 
        3*q^4*z*(1 + z) - q^18*z^5*(1 + z) + q*(3 + z) - q^19*z^5*(3 + z) - 
        q^2*(1 + 2*z) + q^14*z^3*(1 + 2*z)^2 + q^15*z^4*(11 + 2*z) + 
        q^11*z^2*(6 + 8*z - z^2) + 2*q^3*(-1 + z^2) - 
        q^17*z^4*(1 - z + z^2) + q^10*z*(1 - 6*z + 2*z^2) + 
        q^5*(1 + 4*z - 2*z^2 + z^3) - q^8*z*(2 - 7*z + 3*z^2 + z^3) + 
        q^9*z*(-1 - 5*z - 5*z^2 + 2*z^3) + q^7*(4*z + 5*z^3 - z^4) + 
        q^16*(z^4 - 5*z^5))*R3[{{5, 1, 1}, {-1, 0, 0}}])/(q^12*z^4) - 
     ((-1 - q^5*z + 2*q^20*z^6 + q^21*z^6 + q*(1 + z) + q^4*z*(3 + z) + 
        q^2*(1 + 3*z) - q^9*z^2*(4 + 5*z) + q^11*z^3*(5 + 6*z) + 
        q^12*z^3*(-2 + 3*z - 2*z^2) + q^14*z^4*(-1 + z^2) + 
        q^15*z^4*(3 + z + z^2) - q^16*z^4*(1 + 4*z + z^2) - 
        q^3*(1 + 6*z + z^2) + q^7*z*(2 + z + 2*z^2 - z^3) + 
        q^8*z*(-1 + 2*z - 4*z^2 + z^3) + q^10*(z^2 - 8*z^3 - 5*z^4) - 
        q^6*(z - 7*z^3 + z^4) + q^13*(z^3 - 8*z^4 - 3*z^5))*
       R3[{{5, 1, 1}, {-1, 1, 0}}])/(q^10*z^4) - 
     ((1 + q^17*(-3 + z)*z^4 + q^18*z^5 - q*(3 + z) + q^2*(3 + z) - 
        q^8*z*(4 + z) - q^16*z^3*(2 + 7*z) + q^3*(-2 + z - z^2) - 
        3*q^9*z*(-1 + z^2) + q^13*z^2*(-3 - 4*z + 2*z^2) - 
        q^10*z*(2 + z + 4*z^2) + q^14*z^2*(1 - 2*z + 5*z^2) - 
        q^15*z^2*(1 + z + 5*z^2) + q^5*(1 + 2*z - 4*z^2 + z^3) + 
        q^12*z*(-1 + 3*z - 2*z^2 + z^3) - q^7*(2 + 3*z - z^2 + z^3) + 
        q^6*(2 + 2*z + 2*z^2 + z^3) + q^11*z*(2 + z + 3*z^2 + z^3))*
       R3[{{5, 1, 1}, {0, 0, 0}}])/(q^11*z^3) - 
     ((1 - 4*q^3*z + 3*q^15*z^5 + 3*q^16*z^5 + 3*q^17*z^5 + q^18*z^5 + 
        q^2*(1 + z) - q*(2 + z) + q^14*z^4*(6 + z) + 
        q^9*z^2*(2 + 6*z - 3*z^2) + q^4*z*(9 + 5*z - z^2) + 
        q^13*z^3*(3 + 10*z - z^2) - q^10*z^2*(-2 + z^2) - 
        q^5*z*(7 + z + z^2) - 2*q^7*z*(1 - 2*z + 3*z^2) + 
        q^6*z*(3 - 3*z + 4*z^2) + q^8*z*(1 - 5*z + 5*z^2) - 
        q^12*z^2*(-1 + 4*z - 6*z^2 + z^3) - q^11*z^2*(2 - 4*z - 2*z^2 + z^3))*
       R3[{{5, 1, 1}, {1, 0, 0}}])/(q^7*z^3) - 
     (3 + q^(-2) + (5 + 2/z^2 - z)/q + 3*q^2*(-2 + z) - 1/(q^8*z^3) - 
       z^(-2) + 4/z - 1/(q^4*z) - 2*z + 3*q^4*z - q^5*z - 5*q^6*z - 4*q^7*z + 
       q^9*z^2 + 3*q^10*z^2 + q^11*z^2 - 2*q^12*z^2 - q^13*z^2 - 
       (1 + z)/(q^6*z^3) + (2 + z)/(q^7*z^3) + q*(-7 - 3/z + z) + 
       (1 + 2*z)/(q^5*z^2) - q^8*z*(1 + 2*z) + q^3*(-2 + 3*z) + 
       (-2 - 2*z + z^2)/(q^3*z^2))*R3[{{5, 1, 1}, {2, 0, 0}}] - 
     ((-z + 5*q^17*z^5 + q^18*z^6 + q^19*z^6 - 2*q^20*z^6 - 3*q^21*z^6 - 
        q^22*z^6 - q^16*z^4*(3 - 6*z + z^2) + q^13*z^3*(4 - z + z^2) + 
        q*(1 + 3*z + z^2) - q^2*(1 + 4*z + z^2) + q^4*(1 + 8*z + 2*z^2) + 
        q^10*z^2*(9 + 4*z + 7*z^2) - q^5*z*(6 + 3*z - 4*z^2 + z^3) - 
        q^15*z^3*(1 - 4*z - 3*z^2 + z^3) + q^3*(-1 - 2*z - z^2 + z^3) + 
        q^8*z*(-2 + 6*z + z^2 + z^3) - q^11*z^2*(4 - 11*z + 2*z^2 + z^3) + 
        q^9*z*(1 - 9*z + 3*z^2 + z^3) - q^6*z*(-1 + z + 3*z^2 + z^3) + 
        q^7*z*(2 - 11*z^2 + 3*z^3) + q^12*(z^2 - 10*z^3 - 5*z^4) + 
        q^14*(z^3 + 8*z^4 - 2*z^5))*R3[{{5, 1, 1}, {2, 1, 0}}])/(q^5*z^3) + 
     ((-1 + q)*q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R3[{{5, 1, 1}, {2, 2, 0}}])/z + (-1 + q)*q^15*(2 + q)*z^2*
      R3[{{5, 1, 1}, {3, 2, 0}}] - 
     ((-1 + q)^2*q^9*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{5, 1, 1}, {4, 2, 0}}])/z - (q^2 - q^6 + q^5*(1 + z))*
      R3[{{5, 2, 0}, {-2, 0, 0}}] + (-1 + q)*q^5*(2 + q)*z*
      R3[{{5, 2, 0}, {-1, 0, 0}}] + 
     ((-1 + q)*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R3[{{5, 2, 0}, {0, 0, 0}}])/(q^3*z^2) - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R3[{{5, 2, 0}, {1, 0, 0}}])/(q^3*z^2) + 
     ((1 + q^2*(1 - 2*z) + 6*q^3*z + 2*q^10*z^4 + q^11*z^4 - q*(2 + z) + 
        q^7*z^2*(1 + z + z^2) + q^5*z*(1 - 4*z + 2*z^2) + 
        q^4*z*(-4 + 3*z + 2*z^2))*R3[{{5, 2, 1}, {-2, 0, 0}}])/(q^2*z^2) - 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R3[{{5, 2, 1}, {-2, 1, 0}}])/(q^5*z^3) + 
     ((1 + q^11*(2 - 3*z)*z^3 + q^12*z^4 + q^13*(3 - 2*z)*z^4 + q^15*z^5 - 
        2*q*(1 + z) - 2*q^3*z*(1 + z) + q^14*z^4*(1 + z) - q^10*z^3*(2 + z) + 
        2*q^9*z^2*(1 + 3*z) + q^2*(1 + 3*z + z^2) + q^5*(z^2 - 2*z^3) + 
        q^8*z*(1 - 2*z + z^3) + q^4*(z + z^3) + q^6*(z + z^3) - 
        2*q^7*(z + z^3))*R3[{{5, 2, 1}, {-1, 0, 0}}])/(q^5*z^3) + 
     ((-1 + q^4*z^2 + q^14*(-2 + z)*z^5 - 6*q^19*z^6 + 3*q^20*z^6 + 
        4*q^21*z^6 + 3*q^23*z^7 + q^24*z^7 + q*(1 + z) + q^2*(1 + z) + 
        q^5*z*(1 + z) + q^22*z^6*(1 + 2*z) - q^6*z*(2 + 3*z) - 
        q^13*z^4*(13 + 5*z) + q^10*z^2*(2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) - q^15*z^4*(1 - z + z^2) + q^7*z*(2 - z + z^2) + 
        q^11*z^2*(-1 + 5*z + z^2) + q^12*z^3*(-4 - 5*z + 2*z^2) + 
        q^9*z^2*(-4 - 7*z + 3*z^2) - q^8*z*(1 - 4*z + 2*z^2 + z^3) + 
        q^16*(z^4 - 2*z^5 - 2*z^6) + q^17*(z^5 + z^7) + q^18*(z^5 + z^7))*
       R3[{{5, 2, 1}, {0, 0, 0}}])/(q^9*z^4) - 
     ((-1 + q*z - q^5*(-3 + z)*z - 4*q^8*z^3 + q^9*(-3 + z)*z^3 - 
        2*q^13*z^4 - q^14*z^4 + q^7*z^2*(-1 + 2*z) + q^2*(3 + 2*z) - 
        q^3*(2 + z^2) + q^4*z*(-5 - z + z^2) - q^6*z*(1 - z + z^2))*
       R3[{{5, 2, 1}, {1, 0, 0}}])/(q^2*z^2) + 
     ((1 + q)*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R3[{{5, 2, 1}, {2, 0, 0}}])/(q*z^2) - 
     ((-1 - q^2*z - 2*q^6*z - q^12*(-3 + z)*z^3 + 2*q^14*(-4 + z)*z^4 - 
        4*q^18*z^5 - q^20*z^5 + 2*q^23*z^6 + q^24*z^6 + q*(2 + z) - 
        q^19*z^5*(5 + z) + q^15*z^4*(5 + 2*z) + q^11*z^2*(5 + 6*z) - 
        q^17*z^4*(1 - 5*z + z^2) - q^8*z^2*(-5 + 2*z + z^2) + 
        q^3*(-1 + z + 2*z^2) - q^4*(1 + 4*z + 2*z^2) + 
        2*q^9*z*(-1 - 3*z^2 + z^3) + q^5*(1 + 3*z - 2*z^2 + z^3) + 
        q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + q^13*(z^3 - 7*z^4) + 
        q^7*(3*z + 5*z^3 - z^4) + q^16*(z^4 - 3*z^5))*
       R3[{{6, 0, 1}, {-2, 1, 0}}])/(q^12*z^4) - 
     ((1 + q^2*z + 2*q^6*z + q^12*(-3 + z)*z^3 + q^14*(7 - 2*z)*z^4 + 
        7*q^18*z^5 + q^20*z^5 - 2*q^22*z^6 - 3*q^23*z^6 - q^24*z^6 - 
        q*(2 + z) + q^19*z^5*(6 + z) - q^15*z^4*(5 + 2*z) + 
        q^16*z^4*(-1 + 3*z) + q^13*z^3*(-1 + 5*z) - q^11*z^2*(5 + 6*z) + 
        q^17*z^4*(1 - 3*z + z^2) + q^8*z^2*(-5 + 2*z + z^2) - 
        q^3*(-1 + z + 2*z^2) + q^4*(1 + 4*z + 2*z^2) + 
        q^7*z*(-3 - 5*z^2 + z^3) - q^5*(1 + 3*z - 2*z^2 + z^3) - 
        q^10*z*(1 - 8*z - 3*z^2 + 2*z^3) + q^9*(2*z + 6*z^3 - 2*z^4))*
       R3[{{6, 0, 1}, {-1, 0, 0}}])/(q^12*z^4) - 
     ((1 + q^5*z + 3*q^17*z^5 - q^19*z^5 - q*(1 + z) + 2*q^18*z^5*(1 + z) - 
        q^4*z*(3 + z) - q^2*(1 + 3*z) - q^11*z^3*(1 + 5*z) + 
        q^9*z^2*(3 + 7*z - 3*z^2) + q^16*z^4*(3 + 6*z - z^2) + 
        q^12*z^3*(-2 - 5*z + z^2) + q^13*z^3*(-2 + 4*z + z^2) + 
        q^3*(1 + 6*z + z^2) + q^15*z^3*(2 + z - 2*z^3) + 
        q^6*z*(1 + z - 7*z^2 + z^3) + q^7*z*(-2 - 6*z - 3*z^2 + z^3) + 
        q^10*z^2*(-2 + 4*z + 8*z^2 + z^3) + q^8*(z + 4*z^2 + 7*z^3 - z^4) - 
        q^14*(z^3 + 6*z^5 + z^6))*R3[{{6, 0, 1}, {-1, 1, 0}}])/(q^10*z^4) - 
     ((-1 + q^4*z + 5*q^11*z^4 - 3*q^17*z^5 + q^19*z^5 + q*(1 + z) - 
        2*q^18*z^5*(1 + z) - q^13*z^4*(5 + z) + q^2*(1 + 3*z) + 
        q^12*z^3*(3 + 4*z - z^2) + q^16*z^4*(-3 - 5*z + z^2) - 
        q^3*(1 + 5*z + z^2) + q^9*z^2*(-2 - 6*z + 3*z^2) + 
        q^7*z*(2 + 5*z + 4*z^2 - z^3) + q^8*z*(-1 - 3*z - 6*z^2 + z^3) + 
        q^14*z^3*(2 + 6*z^2 + z^3) - q^10*z^2*(-1 + 5*z + 7*z^2 + z^3) + 
        q^15*z^3*(-2 - z^2 + 2*z^3) - q^6*(z - 6*z^3 + z^4))*
       R3[{{6, 0, 1}, {0, 0, 0}}])/(q^10*z^4) - 
     ((1 - q^3*(-3 + z)*z - 3*q^6*z^2 + q^11*z^3 - q^10*(-4 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 + 2*q^12*z^3*(1 + z) - q*(6 + z) + 
        q^13*z^3*(-1 + 2*z) - q^5*z*(1 + 2*z) + q^2*(7 + 4*z) + 
        q^9*z^2*(3 + 2*z - z^2) - q^7*z*(3 + z^2) + q^8*z*(2 - 2*z + z^2) + 
        q^4*(-2 - 4*z + 5*z^2))*R3[{{6, 0, 1}, {0, 1, 0}}])/(q^5*z^2) - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R3[{{6, 0, 1}, {1, 0, 0}}])/(q^5*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*(-1 + z)*z^4 + 
        3*q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + 2*q^20*z^5 + q^21*z^5 - 
        2*q^24*z^6 - q^25*z^6 - q^15*z^4*(3 + 2*z) + q^10*z^3*(-3 + 4*z) + 
        q^11*z^3*(-1 + 7*z) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^5*z*(-2 - z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^7*(2*z + 4*z^3 - 2*z^4))*
       R3[{{6, 0, 1}, {1, 1, 0}}])/(q^8*z^3) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*z^5 - 3*q^17*z^5 - 3*q^18*z^5 + q^19*z^5 + q^20*z^5 + 
        q^15*z^4*(1 + 2*z) + q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R3[{{6, 0, 1}, {2, 0, 0}}])/(q^8*z^3) - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 0, 1}, {2, 1, 0}}])/z^2 - 
     ((1 - q^2*(-1 + z) + 4*q^3*z - 4*q^4*z - 2*q^10*z^3 - q^11*z^4 + 
        q^13*(-2 + z)*z^4 + q^14*(-1 + z)*z^4 - q*(2 + z) + 
        q^7*z*(3 - 6*z - 2*z^2) + q^9*z^2*(-3 + 2*z - 2*z^2) + 
        q^5*z*(4 + z^2) - q^8*z*(1 - 7*z + z^2) - 2*q^6*z*(2 - z + z^2))*
       R3[{{6, 1, 1}, {-2, 0, 0}}])/(q^2*z^2) - 
     ((-1 + 2*q + q^4*(-3 + z)*z^2 + q^15*z^5 - q^16*z^5 - q^17*z^5 - 
        q^13*z^4*(4 + z) - q^3*z*(5 + z) - q^14*z^4*(1 + 3*z) + 
        q^6*z*(-1 + z^2) + q^11*z^3*(-2 - 3*z + z^2) + 
        q^10*z^3*(-4 - 2*z + z^2) + q^9*z^2*(-4 - z + z^2) + 
        q^2*(-1 + 4*z + z^2) + q^7*z*(2 + 3*z^2) + q^5*(z + 2*z^2 - 3*z^3) + 
        q^8*z*(-1 + 5*z - z^2 + z^3) + q^12*(z^3 - 3*z^4))*
       R3[{{6, 1, 1}, {-2, 1, 0}}])/(q^5*z^3) - 
     ((1 - 2*q - q^4*(-3 + z)*z^2 + 3*q^14*z^5 + q^15*z^5 + 2*q^16*z^5 + 
        q^17*z^5 + 2*q^13*z^4*(2 + z) + q^3*z*(5 + z) + q^12*z^3*(-1 + 2*z) + 
        q^11*z^3*(2 + z - z^2) + q^10*z^3*(5 + 4*z - z^2) - 
        q^9*z^2*(-4 + z^2) - q^2*(-1 + 4*z + z^2) - q^7*z*(2 + 3*z^2) + 
        q^5*z*(-1 - 2*z + 3*z^2) + q^6*(z - z^3) + 
        q^8*(z - 5*z^2 + z^3 - z^4))*R3[{{6, 1, 1}, {-1, 0, 0}}])/(q^5*z^3) - 
     ((-1 + q + 2*q^16*(-1 + z)*z^5 - 2*q^17*z^6 + 2*q^18*z^6 - q^19*z^6 + 
        q^21*z^6 + q^22*z^6 + 2*q^23*z^7 + 5*q^24*z^7 + 2*q^25*z^7 - 
        2*q^5*z^2*(2 + z) + q^12*z^4*(2 + z) - q^20*z^6*(3 + z) - 
        q^3*(1 + 2*z) + q^14*z^3*(-1 + z - 9*z^2) + 
        3*q^10*z^3*(-3 - 3*z + z^2) + 2*q^7*z*(1 - z + z^2) + 
        q^2*(1 + 3*z + z^2) + q^4*z*(-1 + 2*z + 2*z^2) + 
        q^15*z^4*(-2 - 14*z + 3*z^2) + q^13*z^3*(1 - 9*z + 4*z^2) + 
        q^6*z*(-1 + z - z^2 + z^3) - q^9*z^2*(4 + z + z^2 + z^3) - 
        q^8*z*(1 - 6*z + 3*z^2 - 5*z^3 + z^4) + 2*q^11*(z^3 + z^5))*
       R3[{{6, 1, 1}, {0, 0, 0}}])/(q^9*z^4) - 
     ((1 - q^19*z^5 - q^16*(-8 + z)*z^5 - 2*q^15*z^6 - q*(1 + z) - 
        2*q^5*z*(1 + z) + 8*q^9*z^2*(1 + z) + q^17*z^5*(2 + z) - 
        q^4*z*(3 + 2*z) + 2*q^13*z^3*(-1 + 3*z) - q^2*(1 + 3*z) + 
        q^18*z^5*(2 + 3*z) + q^12*z^3*(1 - 5*z + z^2) + 
        q^11*z^3*(-7 - 2*z + z^2) + q^3*(1 + 7*z + z^2) - 
        q^7*z*(2 + z + 2*z^2) + q^10*z^2*(-4 + 6*z + 5*z^2) - 
        q^8*z*(-1 + z - 8*z^2 + z^3) + q^6*z*(3 + z - 6*z^2 + z^3) + 
        q^14*(z^3 + z^4 - z^6))*R3[{{6, 1, 1}, {1, 0, 0}}])/(q^5*z^3) - 
     ((-1 + 2*q^10*(-1 + z)^2*z^2 - 4*q^13*z^4 - q^12*(-2 + z)*z^4 + 
        2*q^14*z^5 + q^16*z^5 + 2*q^17*z^5 + q^18*z^5 + q*(2 + z) + 
        3*q^4*z*(3 + z) - q^3*z*(9 + z) + q^2*(-1 + 2*z) + 
        q^15*z^4*(-1 + 2*z) + q^5*z*(-2 + 3*z - 2*z^2) + 
        q^11*z^3*(2 + z - z^2) - q^9*z^2*(6 + 3*z + z^2) - 
        q^8*z*(1 - 4*z + 2*z^2) - q^7*z*(-2 + z + 2*z^2) + 
        2*q^6*z*(-1 - 2*z + 3*z^2))*R3[{{6, 1, 1}, {1, 1, 0}}])/(q*z^2) - 
     ((1 - q^2*(-1 + z) + 3*q^3*z + q^4*(-1 + z)*z + q^5*(-1 + z)*z^2 + 
        q^11*z^3 - q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 + 
        3*q^9*z^2*(1 + z) - q*(2 + z) + q^8*(z - 4*z^2) + 
        q^7*z*(-2 + z - z^2) + q^6*(z - z^3))*R3[{{6, 1, 1}, {2, 0, 0}}])/
      (q*z^2) - (q^5 + q^3*(-2 - 3/z) - 1/(q*z^2) + 2*q^9*(-1 + z)*z + 
       q^11*z^2 - 6*q^12*z^2 - 2*q^14*z^2 + q^13*(-3 + z)*z^2 + 3*q^16*z^3 - 
       3*q^18*z^3 - q^19*z^3 - (q*(1 + z))/z^2 + (2*q^2*(1 + z))/z + 
       (2 + z)/z^2 + q^4*(-1 + z^(-1) + z) + q^10*z*(-1 + 2*z) - 
       q^15*z^2*(1 + 2*z) - q^6*(2 - 5*z + z^2) - q^7*(-4 + z + z^2) + 
       q^8*(-2 - 7*z + 2*z^2))*R3[{{6, 1, 1}, {2, 1, 0}}] - 
     ((-1 + q)^2*q^6*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 1, 1}, {3, 1, 0}}])/z + 
     (q^2*(-1 + q^2*(-1 + z) - 4*q^3*z - q^4*(-3 + z)*z + q^9*z^4 + 
        q^10*z^4 + q*(2 + z) + q^6*z^2*(-1 + 2*z) - q^5*z*(1 - z + z^2))*
       R3[{{6, 2, 0}, {-2, 0, 0}}])/z - 
     ((-1 - q^4*z - q^6*z - q^5*z^2 - 4*q^10*z^3 + q^11*z^4 + q^12*z^4 - 
        7*q^13*z^4 + q^14*(-2 + z)*z^4 + 8*q^16*z^5 + 3*q^17*z^5 - 
        2*q^19*z^6 + q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^15*z^4*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) + 
        2*q^9*z^2*(-2 - 3*z + z^2) + q^7*z*(2 - 2*z + z^2) + 
        q^3*(-1 - z + z^2))*R3[{{6, 2, 0}, {0, 0, 0}}])/(q^5*z^3) + 
     ((-1 + q)^2*q^3*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 2, 0}, {1, 0, 0}}])/z - 
     ((1 - q*z - q^7*(-1 + z)^2*z - q^3*z^2 - q^16*z^4 - 
        2*q^15*(-1 + z)*z^4 - 2*q^17*z^5 - q^18*z^5 - 2*q^2*(1 + z) + 
        q^5*z*(1 + z) + q^6*z*(1 + z) + q^14*z^4*(13 + 2*z) - 
        q^8*z*(1 + 3*z) + q^10*z^2*(3 + 8*z - 3*z^2) + q^4*(1 + 2*z - z^2) + 
        q^12*z^3*(1 - 6*z + z^2) + q^13*z^3*(1 + 8*z + 3*z^2) + 
        q^11*(z^2 + 4*z^3 - 3*z^4) + q^9*(z - 3*z^2 + 6*z^3 - 2*z^4))*
       R3[{{6, 2, 1}, {-2, 0, 0}}])/(q^6*z^3) - 
     (-1 + q)*q^7*z*R3[{{6, 2, 1}, {-2, 1, 0}}] - 
     ((z - 6*q^17*z^5 + 2*q^20*z^6 + 3*q^21*z^6 + q^22*z^6 + 
        q^6*z^2*(1 + z)^2 + q^16*z^4*(1 - 8*z + z^2) + 
        q^15*z^4*(-5 - 2*z + z^2) + q^13*z^3*(-1 - z + z^2) - 
        q*(1 + 3*z + z^2) + q^2*(1 + 4*z + z^2) - q^4*(1 + 5*z + z^2) + 
        q^14*z^3*(-1 - 8*z + 2*z^2) - q^10*z^2*(7 + 7*z + 4*z^2) + 
        q^8*z*(2 - 3*z + z^2 - z^3) + q^3*(1 + z + z^2 - z^3) + 
        q^11*z^2*(3 - 5*z + z^3) + q^12*z^2*(-1 + 4*z + z^3) + 
        q^5*z*(3 + 2*z - 4*z^2 + z^3) - q^7*z*(2 + 2*z - 7*z^2 + 2*z^3) - 
        q^9*z*(1 - 7*z + 2*z^2 + 2*z^3))*R3[{{6, 2, 1}, {-1, 0, 0}}])/
      (q^6*z^3) - ((1 + q^2 + q^3*z^2 + q^11*z^3 - q^10*(-2 + z)*z^3 + 
        2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^5*z*(3 + z) + 
        q^7*z*(-2 + 2*z - 3*z^2) + q^9*z^2*(3 + 5*z - 2*z^2) + 
        q^4*z*(3 + 3*z - z^2) + q^6*z*(2 - z + z^2) + 
        q^8*z*(1 - 4*z + 5*z^2))*R3[{{6, 2, 1}, {0, 0, 0}}])/(q^2*z^2) - 
     ((-1 + 6*q^16*z^5 - 2*q^17*(-1 + z)*z^5 + 3*q^18*z^6 + 2*q^19*z^6 + 
        2*q^21*z^6 + q^22*z^6 + q*(1 + z) + q^2*(1 + z) - q^3*(1 + z) + 
        q^11*z^4*(1 + z) - q^5*z^2*(4 + z) + q^12*z^4*(1 + 2*z) + 
        q^15*z^4*(1 + 3*z) + q^13*z^4*(-7 + 5*z) + q^14*z^4*(-2 + z - z^2) + 
        q^10*z^3*(-3 - 4*z + z^2) + q^4*z*(-1 + 3*z + z^2) + 
        q^7*z*(2 - z + 2*z^2) + q^6*z*(-1 + z - z^2 + z^3) - 
        q^9*z^2*(3 + 6*z - z^2 + z^3) - q^8*z*(1 - 4*z + 2*z^2 - 4*z^3 + 
          z^4))*R3[{{6, 2, 1}, {1, 0, 0}}])/(q^3*z^3) + 
     (-1 + q)*q^12*z^2*R3[{{6, 2, 1}, {1, 1, 0}}] - 
     ((-1 + q)^2*q^5*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R3[{{6, 2, 1}, {2, 0, 0}}])/z + 
     (q^6*(1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + 3*q^13*z^4 + q^14*z^4 - q*(2 + z) + 
        q^8*(z - 4*z^2) + q^7*z*(-2 + z - z^2) + q^9*z^2*(3 + 3*z - z^2))*
       R3[{{6, 2, 1}, {2, 1, 0}}])/z - R4[{{-1, 1, 0}, {1, 2, 1}}]/z + 
     R4[{{0, 0, 0}, {1, 2, 1}}]/z - ((-1 + q - z)*R4[{{0, 1, 0}, {1, 2, 1}}])/
      (q*z^2) + R4[{{1, 0, 0}, {0, 1, 1}}]/z - 
     ((1 - q + z)*R4[{{1, 0, 0}, {1, 2, 1}}])/(q*z^2) - 
     ((1 - 2*q + q^3*z - q^5*z - q^6*z^3 - q^7*z^3 + 2*q^4*z*(1 + z) + 
        q^2*(1 - 2*z - 2*z^2))*R4[{{1, 1, 0}, {1, 2, 1}}])/(q^4*z^3) - 
     R4[{{1, 2, 0}, {0, 0, 1}}] - (q*R4[{{2, 0, 0}, {-2, 1, 1}}])/z + 
     (q*R4[{{2, 0, 0}, {-1, 0, 1}}])/z - 
     ((1 - q + z)*R4[{{2, 0, 0}, {0, 1, 1}}])/(q*z^2) + 
     R4[{{2, 0, 0}, {0, 2, 1}}] - ((-1 + q)*(1 - q + q^4*z + q^5*z^3 + 
        q^6*z^3 - 2*q^2*z*(1 + z) - q^3*z*(1 + 2*z))*
       R4[{{2, 0, 0}, {1, 2, 1}}])/(q^4*z^3) - 
     q^6*(2 + q - q*z + 2*q^5*z + q^6*z)*R4[{{2, 0, 0}, {4, 2, 0}}] + 
     R4[{{2, 1, 0}, {0, 0, 1}}] - q*R4[{{2, 1, 0}, {1, 0, 1}}] + 
     q^3*(3 + q - 2*z)*R4[{{2, 1, 0}, {1, 2, 1}}] - 
     q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*R4[{{2, 1, 0}, {3, 0, 1}}] + 
     q^5*(2 - q*(-3 + z) - q^2*(-1 + z) + 2*q^5*z + 5*q^6*z - 
       q^7*(-2 + z)*z - 2*q^10*z^2 + 3*q^11*z^2 + 2*q^12*z^2)*
      R4[{{2, 1, 0}, {4, 2, 1}}] - ((-1 + q - z)*R4[{{2, 2, 0}, {0, 0, 1}}])/
      z - ((-1 + q - z)*R4[{{3, 0, 0}, {-2, 1, 1}}])/z^2 - 
     ((1 - q + z)*R4[{{3, 0, 0}, {-1, 0, 1}}])/z^2 - 
     q*R4[{{3, 0, 0}, {-1, 2, 1}}] - 
     ((-1 + 2*q + q^5*z + q^6*z^3 + q^7*z^3 - 2*q^4*z*(1 + z + z^2) + 
        q^2*(-1 + 2*z + 2*z^2) - q^3*(z + z^3))*R4[{{3, 0, 0}, {0, 1, 1}}])/
      (q^4*z^3) - (1 - q)*R4[{{3, 0, 0}, {0, 2, 0}}] - 
     (1 + q)*R4[{{3, 0, 0}, {0, 2, 1}}] + q*R4[{{3, 0, 0}, {1, 0, 1}}] - 
     ((1 - q)*R4[{{3, 0, 0}, {1, 2, 0}}])/(q*z) - q^2*(-2 + q^2 - q*(-2 + z))*
      R4[{{3, 0, 0}, {1, 2, 1}}] + q^3*(2 + q - q*z + 2*q^5*z + q^6*z)*
      R4[{{3, 0, 0}, {2, 2, 0}}] + 
     ((1 - 2*z + q^5*(3 - 5*z)*z + 2*q^6*z^2 + q^7*z^3 + q^8*z^3 - 
        2*q^9*z^3 + 2*q^10*z^3 + q^11*z^3 + q^2*(5 + z) + 
        q*(-3 - 2*z + z^2) + 2*q^4*(1 - z + z^2) - q^3*(5 + z + z^2))*
       R4[{{3, 0, 0}, {2, 2, 1}}])/(q^3*z^2) + 
     q*(2 + q - q*z + 2*q^5*z + q^6*z)*R4[{{3, 0, 0}, {3, 0, 1}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*R4[{{3, 0, 0}, {3, 2, 0}}])/
      (q^2*z^2) + 2*q*R4[{{3, 1, 0}, {-2, 1, 1}}] - 
     (q - z^(-1) + 1/(q*z))*R4[{{3, 1, 0}, {0, 0, 1}}] - 
     (1 + q + 2*q^5*z - q^6*z - q^7*z)*R4[{{3, 1, 0}, {1, 0, 1}}] - 
     (-2*q + q^5 + 1/(q^6*z^3) + 1/(q^4*z^3) + (1 - z)/(q^3*z^2) + 
       1/(q^2*z) + q^3/z + 2*q^6*z - q^7*z - q^8*z - q^4*(1 + z) - 
       (q^2*(1 + z))/z - (2 + z)/(q^5*z^3))*R4[{{3, 1, 0}, {1, 2, 1}}] - 
     ((1 - 2*z - 3*q^5*z^2 - q^6*z^2 + q^2*(3 + z) + q^4*z*(-1 + 2*z) + 
        q^3*(-1 + z - z^2) + q*(-3 - 2*z + z^2))*R4[{{3, 1, 0}, {2, 0, 1}}])/
      (q^4*z^2) - ((-1 - q^5*z^3 - q^11*(-1 + z)*z^3 - q^15*(-1 + z)*z^4 - 
        q^12*z^5 + q^16*z^5 - q^17*(-1 + z)*z^5 + 2*q^19*z^6 + q^20*z^6 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) - 3*q^10*z^3*(2 + z) - 
        q^13*z^4*(7 + z) + q^2*(1 + 2*z) - q^3*(1 + 3*z) - 
        q^8*z*(1 - 5*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^14*z^4*(-2 + z + z^2) + 2*q^7*(z + z^3))*
       R4[{{3, 1, 0}, {2, 2, 1}}])/(q^8*z^4) - q^2*(2 + q - z)*
      R4[{{3, 2, 0}, {-1, 0, 1}}] - 
     ((1 - 2*q - q^3*(-2 + z)*z + q^4*z^2 - q^2*(-1 + 2*z + z^2))*
       R4[{{3, 2, 0}, {0, 0, 1}}])/(q^2*z^2) - 
     ((1 - 2*q - q^5*z - q^6*z^3 - q^7*z^3 + q^2*(1 - 2*z - 2*z^2) + 
        2*q^4*z*(1 + z + z^2) + q^3*(z + z^3))*R4[{{4, 0, 0}, {-2, 1, 1}}])/
      (q^3*z^3) - ((-1 + 2*q - q^3*z + q^5*z + q^6*z^3 + q^7*z^3 - 
        2*q^4*z*(1 + z) + q^2*(-1 + 2*z + 2*z^2))*
       R4[{{4, 0, 0}, {-1, 0, 1}}])/(q^3*z^3) + 
     ((-1 + q + q*z)*R4[{{4, 0, 0}, {-1, 1, 1}}])/z - 
     ((-1 + q)*R4[{{4, 0, 0}, {-1, 2, 0}}])/(q*z) + 
     q^2*z*R4[{{4, 0, 0}, {-1, 2, 1}}] - 
     (2 + q^2 - q*(-4 + z) - 1/(q^5*z^2) - 1/(q*z) + 9*q^5*z + 4*q^6*z + 
       2*q^8*z^2 + 5*q^9*z^2 + 4*q^10*z^2 + q^11*z^2 + (1 + z)/(q^4*z^2) + 
       (1 + z)/(q^3*z^2) + q^3*(3 - 3*z + z^2) + (-1 - z + z^2)/(q^2*z^2) + 
       q^4*(1 + z + z^2))*R4[{{4, 0, 0}, {0, 1, 1}}] - 
     (-1 + q)*q^5*(2 + q)*z*R4[{{4, 0, 0}, {0, 2, 0}}] - 
     (-3 + q*(-4 + z) + q^2*(-1 + z) - 4*q^5*z - 2*q^6*z)*
      R4[{{4, 0, 0}, {1, 0, 1}}] - 
     ((1 - 2*z - 3*q^10*z^3 - q^11*z^3 + q^2*(1 + z) + q^7*z*(2 + z) + 
        q^6*(z - 4*z^2) + q^5*(1 - 5*z - 3*z^2) + q^3*(4 + 3*z - z^2) + 
        2*q^4*(-2 + z^2) + q*(-3 - 2*z + z^2) - q^8*(z + z^3))*
       R4[{{4, 0, 0}, {1, 1, 1}}])/(q^5*z^2) - 
     ((-1 + 2*z - q^8*z^3 + q^9*z^3 - 2*q^2*(3 + z) + q^5*z*(-1 + 5*z) + 
        q^4*(-1 + 2*z - 3*z^2) + q*(4 + 2*z - z^2) + q^3*(4 + z^2))*
       R4[{{4, 0, 0}, {1, 2, 0}}])/(q^4*z^2) - 
     ((-1 - q^2 + q^3*(-1 + z)*z - q^4*(-1 + z)*z - q^6*(-1 + z)*z - 
        q^9*z^2 + q^10*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + 
        2*q^7*z^2*(1 + z) + q*(2 + z) - q^5*z*(2 + z) - q^11*z^3*(2 + z) + 
        q^8*z^2*(1 + 2*z))*R4[{{4, 0, 0}, {1, 2, 1}}])/(q^6*z^3) - 
     ((-1 + 2*z + 3*q^5*z^2 + q^6*z^2 - q^2*(3 + z) + q^4*(z - 2*z^2) + 
        q*(3 + 2*z - z^2) + q^3*(1 - z + z^2))*R4[{{4, 0, 0}, {2, 0, 1}}])/
      (q^5*z^2) + ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R4[{{4, 0, 0}, {2, 1, 1}}])/(q^7*z^3) + 
     ((-1 + q*z + q^3*z^2 + q^14*(-9 + z)*z^4 + 2*q^20*z^6 + 3*q^21*z^6 + 
        q^22*z^6 + 2*q^2*(1 + z) - q^5*z*(1 + z) - q^6*z*(1 + z) + 
        q^17*z^5*(1 + z) - q^11*z^3*(5 + z) - q^13*z^4*(8 + z) + 
        q^16*z^4*(1 + 2*z) + q^15*z^4*(-1 + z^2) + q^7*z*(1 - 3*z + z^2) + 
        q^4*(-1 - 2*z + z^2) + q^8*z*(1 + 6*z + z^2) + 
        q^10*z^2*(-4 - 9*z + 4*z^2) + q^9*z*(-1 + z - 8*z^2 + 2*z^3))*
       R4[{{4, 0, 0}, {2, 2, 1}}])/(q^9*z^4) - 
     q^2*(-2 + q*(-1 + z) - 4*q^5*z + q^6*(-2 + z)*z + 2*q^9*z^2 - 
       5*q^10*z^2 - q^11*z^2 + q^12*z^2)*R4[{{4, 0, 0}, {3, 1, 1}}] + 
     (-1 + q)*q^12*(2 + q)*z^2*R4[{{4, 0, 0}, {3, 2, 0}}] - 
     ((1 + q^2 + 2*q^5*z + q^3*(2 - 3*z)*z + q^9*z^3 - q^12*z^4 + 
        2*q^13*z^4 + q^14*z^4 - q*(2 + z) - q^6*z*(2 + z^2) + 
        q^4*z*(-2 - z + z^2) + q^8*(z^2 - 3*z^3) + q^7*(z + z^3))*
       R4[{{4, 0, 0}, {3, 2, 1}}])/z^2 + 
     ((-1 + q)^3*q^4*(1 + q)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{4, 0, 0}, {4, 1, 1}}])/z - 
     ((-1 + q)^2*q^6*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{4, 0, 0}, {4, 2, 0}}])/z + 
     (q^6*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R4[{{4, 0, 0}, {4, 2, 1}}])/z - 
     ((1 + 2*q^7*(-1 + z)*z + q^10*(3 - 2*z)*z^3 - 2*q^14*(-1 + z)*z^4 + 
        q^15*(-1 + z)*z^4 - 2*q^18*z^5 + q^17*(-8 + z)*z^5 - 4*q^21*z^6 - 
        2*q^22*z^6 - q*(1 + z) - q^2*(1 + z) - q^4*z*(1 + z) + 
        q^5*z*(1 + z) + q^13*z^4*(7 + z) - q^16*z^5*(7 + z) - 
        q^11*z^3*(1 + 4*z) + q^9*z^2*(4 + 7*z - 2*z^2) + 
        q^3*(1 + 2*z - z^2) + q^8*z*(1 - 6*z + z^2) + 
        q^12*z^3*(1 - 4*z + z^2) + q^6*(z + z^2 - z^3))*
       R4[{{4, 1, 0}, {-2, 1, 1}}])/(q^13*z^5) - 
     (-2 + 3*q + q^2 + 2/(q^3*z^2) + (2 - z)/(q*z^2) + 3/z + q^3*z - 
       2*q^4*z + 2*q^5*z + q^6*z - (2*(2 + z))/(q^2*z^2))*
      R4[{{4, 1, 0}, {0, 0, 1}}] - 
     ((-1 - 2*q^7*(-1 + z)*z + 2*q^14*(-1 + z)*z^4 + 6*q^17*z^5 + q^18*z^5 - 
        2*q^16*(-4 + z)*z^5 - 2*q^20*z^6 - q^21*z^6 + q*(1 + z) + 
        q^2*(1 + z) + q^4*z*(1 + z) - q^5*z*(1 + z) - q^13*z^4*(7 + z) + 
        q^10*z^3*(-3 + 2*z) + q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) - q^15*z^4*(-1 + z + z^2) + 
        q^9*z^2*(-4 - 7*z + 2*z^2))*R4[{{4, 1, 0}, {0, 2, 1}}])/(q^10*z^4) - 
     ((-1 + q^2 - q^6*z + q^5*(3 - 2*z)*z - 2*q^7*z^2 + q*(1 + z) - 
        q^3*(2 + z) + q^4*(1 + z - z^2))*R4[{{4, 1, 0}, {1, 2, 1}}])/z - 
     ((-1 + 2*q^6*z + q^7*z^3 + 2*q^13*(1 - 2*z)*z^3 + q^15*z^4 + 
        3*q^16*z^4 + q^17*z^4 + q*(3 + z) - q^2*(3 + z) + 
        q^12*z^2*(3 + 2*z - 3*z^2) - 2*q^4*(1 + z^2) + 
        q^9*z^2*(-2 - 3*z + z^2) + q^5*(1 - z + z^2) + q^3*(2 - z + z^2) + 
        q^8*z*(1 + 3*z + z^2) + q^11*(z - 4*z^2 - 2*z^3) + 
        q^10*z*(-2 - 2*z^2 + z^3) + q^14*(z^3 - 3*z^4))*
       R4[{{4, 1, 0}, {2, 2, 1}}])/(q^3*z^2) + 
     q*R4[{{4, 2, 0}, {-2, 0, 1}}] - (q - q^4 + q^3*(1 + z))*
      R4[{{4, 2, 0}, {-1, 0, 1}}] - q^7*(2 + q)*z*
      R4[{{4, 2, 0}, {-1, 1, 1}}] - 
     ((-1 - q^2 - q^6*z + q^3*(-1 + z)*z - q^4*z^2 - q^11*z^3 + 
        q^10*(-2 + z)*z^3 - 2*q^12*z^4 - 3*q^13*z^4 - q^14*z^4 + q*(2 + z) + 
        q^8*z*(-1 + 4*z) + q^9*z^2*(-3 - 3*z + z^2) + q^7*z*(2 - z + z^2))*
       R4[{{4, 2, 0}, {2, 0, 1}}])/(q*z^2) - 
     ((-1 - 2*q^7*(-1 + z)*z + q^10*(-4 + z)*z^3 + 3*q^11*z^4 + 
        q^12*(5 - 2*z)*z^4 + 2*q^14*(-1 + z)*z^4 + 7*q^16*z^5 - 3*q^19*z^6 - 
        q^20*z^6 + 4*q^21*z^6 - 2*q^22*(-1 + z)*z^6 - 5*q^23*z^7 - 
        4*q^24*z^7 - q^25*z^7 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^13*z^4*(6 + z) + q^17*z^5*(5 + 2*z - z^2) - 
        q^8*z*(1 - 6*z + z^2) + 2*q^9*z^2*(-2 - 3*z + z^2) + 
        q^3*(-1 - 2*z + z^2) + q^6*z*(-1 - z + z^2) - 
        q^18*z^5*(-1 + z + z^2) + q^15*(z^4 - 2*z^5))*
       R4[{{5, 0, 0}, {-2, 1, 1}}])/(q^13*z^5) - 
     ((-1 + q + q^2 - 2*q^3 + 2*q*z + 2*q^5*z^2 + q^6*z^2 + q^4*(1 + z^2))*
       R4[{{5, 0, 0}, {-2, 2, 1}}])/z - (-q^2 + q^3*(-1 + z) - 1/(q^4*z^2) - 
       z^(-1) + 2*q^6*z + q^7*z + 2*q^9*z^2 + 5*q^10*z^2 + 4*q^11*z^2 + 
       q^12*z^2 + (1 + z)/(q^3*z^2) + (1 + z)/(q^2*z^2) + 
       q^4*(3 - 3*z + z^2) + (-1 - z + z^2)/(q*z^2) + q^5*(1 - z + z^2))*
      R4[{{5, 0, 0}, {-1, 0, 1}}] - 
     ((1 + 5*q^2 - 4*q^4*z - q^7*z + q^8*z^3 - 3*q^5*z*(1 + z) - q*(4 + z) + 
        q^3*(-2 + 6*z + z^2) + q^6*z*(3 + 2*z^2))*
       R4[{{5, 0, 0}, {-1, 1, 1}}])/(q^3*z^2) - 
     (z^(-1) + q^4*z + q^3*(1 + z) - (q*(1 + z))/z)*
      R4[{{5, 0, 0}, {-1, 2, 1}}] - 
     ((-2 + q^3*(1 - 5*z) + q^2*(-4 + z) - 3*q^8*z^3 - q^9*z^3 + 
        q^5*z*(2 + z) + q*(5 + 2*z) + q^4*(z - 3*z^2) - q^6*(z + z^3))*
       R4[{{5, 0, 0}, {0, 0, 1}}])/(q^3*z^2) - 
     ((-1 - q^2 + 3*q^4*z + q^5*(-3 + z)*z + q^3*(-2 + z)*z + q^10*z^3 - 
        q^11*z^3 - 2*q^12*z^4 + q^13*z^4 + q^14*z^4 + q*(2 + z) + 
        q^7*z^2*(3 + 4*z) + q^6*z*(1 - 5*z + z^2) - q^9*z^2*(1 - z + z^2) + 
        q^8*(z^2 + 2*z^3 - 2*z^4))*R4[{{5, 0, 0}, {0, 1, 1}}])/(q^6*z^3) + 
     ((1 + q^2 + q^6*z - q^3*(-1 + z)*z + q^4*z^2 + q^11*z^3 - 
        q^10*(-2 + z)*z^3 + 2*q^12*z^4 + q^13*z^4 - q*(2 + z) + 
        q^9*z^2*(3 + 2*z) + q^7*z*(-2 + z - z^2) + q^8*(z - 4*z^2 - 2*z^3))*
       R4[{{5, 0, 0}, {1, 0, 1}}])/(q^8*z^3) - 
     (3 + q + (-4 + z)/q^2 + 1/(q^7*z^2) - 1/(q^3*z) - z - q*z - 2*q^2*z - 
       5*q^3*z + 3*q^5*z - q^6*z + q^4*z^2 - 3*q^8*z^2 - 4*q^9*z^2 + 
       q^10*z^2 - q^11*z^2 - q^12*z^2 + (1 + z)/q - (3 + z)/(q^6*z^2) + 
       (3 + z)/(q^5*z^2) + q^7*z*(-1 + 3*z) + (-1 + z - z^2)/(q^4*z^2))*
      R4[{{5, 0, 0}, {1, 1, 1}}] - q*(2 + q - q*z + 2*q^5*z + q^6*z - 
       2*q^9*z^2 + q^10*z^2 + q^11*z^2)*R4[{{5, 0, 0}, {2, 0, 1}}] - 
     ((-1 + q^8*(-3 + z)*z - q^5*(-1 + z)*z - q^11*(-1 + z)*z^2 - 
        4*q^14*z^4 + q^15*z^4 + q^16*z^4 + q^6*z^2*(2 + z) + q*(5 + z) - 
        q^12*z^3*(1 + 2*z) - q^2*(5 + 3*z) + q^4*(2 + 3*z - 4*z^2) + 
        q^7*z*(4 + z^2) + q^3*(-1 - 3*z + z^2) + 
        q^10*z*(1 + z - 7*z^2 + z^3) + q^9*z*(-1 - 4*z - 2*z^2 + z^3) + 
        q^13*(z^3 - 2*z^4))*R4[{{5, 0, 0}, {2, 1, 1}}])/(q^4*z^2) - 
     ((1 - q^3*(-3 + z)*z - 3*q^16*z^4 - q^17*z^4 - 2*q^6*z*(1 + z) - 
        q*(5 + z) + 2*q^4*z*(-1 + 2*z) + q^2*(5 + 3*z) + 
        q^13*z^3*(-3 + 4*z) + q^14*z^3*(-1 + 5*z) + q^8*(z - 2*z^2) - 
        q^5*(1 + z + z^2) + q^11*z*(-1 + 4*z + z^2) + 
        q^12*z^2*(-3 - z + 3*z^2) - q^7*(z + z^3) - 
        q^9*z*(1 - 2*z - 4*z^2 + z^3) - q^10*z*(-2 + z - 4*z^2 + z^3))*
       R4[{{5, 0, 0}, {2, 2, 1}}])/(q^3*z^2) - 
     (q^3*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R4[{{5, 0, 0}, {3, 1, 1}}])/z - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*(-1 + z)*z^4 + 
        3*q^17*z^5 + 3*q^18*z^5 + q^19*z^5 + 2*q^23*z^6 - q^24*z^6 - 
        q^25*z^6 - q^15*z^4*(3 + 2*z) + q^10*z^3*(-3 + 4*z) + 
        q^11*z^3*(-1 + 7*z) + q^9*z^2*(-3 - 5*z + z^2) + 
        q^5*z*(-2 - z + z^2) + q^2*(-1 + 2*z + z^2) - 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^7*(2*z + 4*z^3 - 2*z^4))*
       R4[{{5, 0, 0}, {3, 2, 1}}])/(q^5*z^3) - 
     ((-1 + q)*q^4*(-1 + q + q*z + q^2*z + q^3*z^2)*(1 - q^4*z - q^8*z^2 + 
        q^9*z^2)*R4[{{5, 0, 0}, {4, 2, 1}}])/z^2 - 
     (q + 2*q^5*z)*R4[{{5, 1, 0}, {-2, 0, 1}}] - 
     ((1 + q^16*z^4 - q^17*z^4 - q^18*z^4 - q^6*(-1 + z)*(1 + z)^2 - 
        q*(6 + z) + 2*q^2*(5 + 2*z) - q^14*z^3*(2 + 3*z) + q^5*(z - 3*z^2) - 
        q^3*(4 + z^2) + q^8*z*(6 + z^2) + 2*q^11*z^2*(-1 - 3*z + z^2) - 
        q^7*z*(3 - 2*z + z^2) + q^12*z^2*(-1 - 2*z + 3*z^2) + 
        q^4*(-2 - 6*z + 5*z^2) + q^10*z*(-1 - z + 7*z^2) + 
        q^13*(z^2 - 3*z^3) - q^9*z*(1 - 4*z - 3*z^2 + z^3) + 
        q^15*(z^3 - 3*z^4))*R4[{{5, 1, 0}, {-2, 1, 1}}])/(q^9*z^3) - 
     ((-1 - q^16*z^4 + q^17*z^4 + q^18*z^4 + q^6*(-1 + z)*(1 + z)^2 + 
        q*(6 + z) + q^14*z^3*(1 + 2*z) - 2*q^2*(5 + 2*z) + q^5*z*(-1 + 3*z) + 
        q^15*z^3*(-1 + 3*z) + q^4*(2 + 6*z - 5*z^2) + q^3*(4 + z^2) - 
        q^8*z*(6 + z^2) - 2*q^11*z^2*(-1 - 3*z + z^2) + 
        q^7*z*(3 - 2*z + z^2) + q^13*z^2*(-1 + 5*z + z^2) + 
        q^10*(z + z^2 - 8*z^3) + q^9*z*(1 - 4*z - 3*z^2 + z^3) + 
        q^12*(z^2 + z^3 - 3*z^4))*R4[{{5, 1, 0}, {-1, 0, 1}}])/(q^9*z^3) - 
     ((1 - 2*q^2 + 2*q^5*(-2 + z)*z + q^8*z^3 + q^9*z^3 - q*(1 + z) - 
        q^6*z*(1 + z) + q^7*z*(1 + z) + q^3*(4 + z) + q^4*(-2 + z + 3*z^2))*
       R4[{{5, 1, 0}, {-1, 2, 1}}])/z - 
     ((-1 - 2*q^7*(-1 + z)*z + q^15*z^4 + q^14*(-2 + z)*z^4 + 8*q^16*z^5 + 
        q^18*z^5 - q^17*(-6 + z)*z^5 - 2*q^19*z^6 + q^20*z^6 + 5*q^21*z^6 + 
        2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) - q^13*z^4*(7 + z) + q^10*z^3*(-3 + 2*z) + 
        q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2))*
       R4[{{5, 1, 0}, {0, 0, 1}}])/(q^10*z^4) - 
     ((1 - q*z - q^3*z^2 - q^14*(-9 + z)*z^4 - 3*q^17*z^5 + q^18*z^5 + 
        q^19*z^5 - 2*q^21*z^6 - q^22*z^6 - 2*q^2*(1 + z) + q^5*z*(1 + z) + 
        q^6*z*(1 + z) + q^11*z^3*(5 + z) + q^13*z^4*(8 + z) - 
        q^16*z^4*(1 + 2*z) + q^10*z^2*(4 + 9*z - 4*z^2) + 
        q^4*(1 + 2*z - z^2) - q^7*z*(1 - 3*z + z^2) - q^8*z*(1 + 6*z + z^2) - 
        q^9*z*(-1 + z - 8*z^2 + 2*z^3) + q^15*(z^4 - z^6))*
       R4[{{5, 1, 0}, {1, 2, 1}}])/(q^5*z^3) - 
     ((-1 + q^3*(-2 + z)*z + 2*q^8*(-2 + z)*z + 2*q^14*(1 - 2*z)*z^3 - 
        q^15*(-1 + z)*z^3 + 2*q^16*z^4 + 3*q^17*z^4 + q^18*z^4 - 
        3*q^2*(2 + z) - q^5*(3 + z) + q*(5 + z) + q^4*(4 + 4*z - 4*z^2) + 
        q^13*z^2*(3 + 4*z - 3*z^2) + q^11*z*(-2 + z - 2*z^2) + 
        q^7*z*(5 - 2*z + z^2) + q^10*z*(1 + z - 7*z^2 + z^3) + 
        q^9*z*(1 - 3*z - 2*z^2 + z^3) + q^6*(1 - z + 2*z^2 + z^3) - 
        q^12*z*(-1 + 4*z + 2*z^2 + 2*z^3))*R4[{{5, 1, 0}, {2, 0, 1}}])/
      (q^5*z^2) + (q^2*(1 - q^2*(-1 + z) + 6*q^3*z - 2*q^18*z^5 + 
        q^17*(-3 + z)*z^5 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        q^4*z*(7 + 2*z) + q^8*(z - 5*z^2) + q^10*z^2*(-2 + 5*z - 4*z^2) + 
        q^14*z^3*(3 + 5*z - z^2) + q^15*z^4*(2 - z + z^2) + 
        q^5*z*(3 - z + z^2) + q^16*z^4*(1 + z + z^2) + 
        q^9*z^2*(4 + 2*z + z^2) - 2*q^11*z^2*(-1 + 3*z + z^2) + 
        q^6*(z + 2*z^2 - 2*z^3) - q^12*z^2*(2 - 4*z + z^3) - 
        q^7*z*(2 - 3*z - 4*z^2 + z^3) + q^13*(z^2 - 3*z^3 + z^4 - z^5))*
       R4[{{5, 1, 0}, {3, 2, 1}}])/z^2 + 
     ((-1 + q)*(-1 + q^2*z - q^4*z + q^5*z + q^3*z^2 + 4*q^7*z^3 + q^8*z^3 + 
        q*(1 + z) + 2*q^6*z^2*(1 + z))*R4[{{5, 2, 0}, {-2, 1, 1}}])/
      (q^2*z^2) - ((1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R4[{{5, 2, 0}, {-1, 1, 1}}])/(q^2*z^2) + 
     (q^3*(1 - q^2*z + q^6*z^2 - q^7*z^3 + 2*q^8*z^3 + q^9*z^3 - q*(1 + z) + 
        q^4*(1 + z) + q^5*z*(1 + z) - q^3*(1 + z^2))*
       R4[{{5, 2, 0}, {1, 1, 1}}])/z - 
     (q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + q*(2 + z))*
       R4[{{5, 2, 0}, {3, 0, 1}}])/z - 
     ((-1 - 2*q^12*(-1 + z)*z^3 + 4*q^14*z^4 + 4*q^15*z^4 + q^16*z^4 + 
        q^13*z^3*(3 + z) + q*(6 + z) - q^2*(9 + 4*z) + 
        q^4*(4 + 6*z - 5*z^2) + q^11*z^2*(3 + 4*z - 2*z^2) + 
        q^8*z*(-6 + z - z^2) + q^7*z*(4 - 3*z + z^2) + q^3*(2 - z + z^2) + 
        q^6*z*(-1 + 2*z + z^2) + q^5*(-2 - z + 2*z^2) + q^10*(z - 8*z^3) + 
        q^9*z*(1 - 4*z - 4*z^2 + z^3))*R4[{{6, 0, 0}, {-2, 1, 1}}])/
      (q^9*z^3) - ((1 + 2*q^12*(-1 + z)*z^3 - 4*q^14*z^4 - 4*q^15*z^4 - 
        q^16*z^4 - q^13*z^3*(3 + z) - q*(6 + z) + q^2*(9 + 4*z) + 
        q^5*(2 + z - 2*z^2) + q^3*(-2 + z - z^2) - q^7*z*(4 - 3*z + z^2) + 
        q^8*z*(6 - z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^11*z^2*(-3 - 4*z + 2*z^2) + q^4*(-4 - 6*z + 5*z^2) + 
        q^10*z*(-1 + 8*z^2) - q^9*z*(1 - 4*z - 4*z^2 + z^3))*
       R4[{{6, 0, 0}, {-1, 0, 1}}])/(q^9*z^3) - 
     (-3 + (4 - z)/q^2 + q*(-3 + z) - 1/(q^7*z^2) + 1/(q^3*z) + z + 5*q^3*z - 
       3*q^5*z - q^6*z - q^4*z^2 - 3*q^7*z^2 + 3*q^8*z^2 + 4*q^9*z^2 + 
       q^10*z^2 - (1 + z)/q + (3 + z)/(q^6*z^2) - (3 + z)/(q^5*z^2) + 
       q^2*(-1 + 3*z) + (1 - z + z^2)/(q^4*z^2))*
      R4[{{6, 0, 0}, {-1, 1, 1}}] - (3 + q^2*(1 - 3*z) + (-4 + z)/q^2 - 
       q*(-3 + z) + 1/(q^7*z^2) - 1/(q^3*z) - z - 5*q^3*z + 3*q^5*z + q^6*z + 
       q^4*z^2 + 3*q^7*z^2 - 3*q^8*z^2 - 4*q^9*z^2 - q^10*z^2 + (1 + z)/q - 
       (3 + z)/(q^6*z^2) + (3 + z)/(q^5*z^2) + (-1 + z - z^2)/(q^4*z^2))*
      R4[{{6, 0, 0}, {0, 0, 1}}] - 
     ((1 - q^3*(-1 + z)^2 - q^7*(-1 + z)*z^2 + q^11*z^3 - q^10*(-3 + z)*z^3 + 
        3*q^14*z^4 + q^15*z^4 - 3*q^6*z*(1 + z) + 2*q^12*z^3*(1 + z) + 
        3*q^2*(2 + z) - q*(5 + z) + q^13*z^3*(-1 + 2*z) + q^5*(z - 2*z^2) + 
        q^9*z^2*(2 + 4*z - z^2) - q^8*z*(-1 + z + z^2) + 
        q^4*(-1 - 3*z + 4*z^2))*R4[{{6, 0, 0}, {0, 1, 1}}])/(q^5*z^2) - 
     ((-1 + q^3*(-3 + z)*z + 3*q^6*z^2 - q^11*z^3 + q^10*(-4 + z)*z^3 - 
        3*q^14*z^4 - q^15*z^4 - 2*q^12*z^3*(1 + z) + q*(6 + z) + 
        q^5*z*(1 + 2*z) - q^2*(7 + 4*z) + q^4*(2 + 4*z - 5*z^2) + 
        q^7*z*(3 + z^2) + q^9*z^2*(-3 - 2*z + z^2) - q^8*z*(2 - 2*z + z^2) + 
        q^13*(z^3 - 2*z^4))*R4[{{6, 0, 0}, {0, 2, 1}}])/(q^4*z^2) - 
     ((-1 + q^3*(-1 + z)^2 + q^7*(-1 + z)*z^2 - q^11*z^3 + 
        q^10*(-3 + z)*z^3 - 3*q^14*z^4 - q^15*z^4 + 3*q^6*z*(1 + z) - 
        2*q^12*z^3*(1 + z) - 3*q^2*(2 + z) + q*(5 + z) + q^5*z*(-1 + 2*z) + 
        q^4*(1 + 3*z - 4*z^2) + q^9*z^2*(-2 - 4*z + z^2) + 
        q^8*z*(-1 + z + z^2) + q^13*(z^3 - 2*z^4))*
       R4[{{6, 0, 0}, {1, 0, 1}}])/(q^5*z^2) - 
     ((-1 + q^7*(-2 + z)^2*z + q^10*(4 - 5*z)*z^2 + 3*q^13*z^3 - 
        q^11*(-3 + z)*z^3 + 2*q^15*z^4 + q^16*z^4 - q^14*z^3*(1 + z) - 
        4*q^2*(3 + z) + q*(6 + z) - q^12*z^3*(1 + 2*z) + 
        q^4*(3 + 7*z - 5*z^2) + q^8*z*(-7 + z - z^2) + q^6*z*(-2 + z^2) + 
        q^3*(7 + 2*z + z^2) + q^5*(-3 - 4*z + 5*z^2) + 
        q^9*z*(3 - 5*z - z^2 + z^3))*R4[{{6, 0, 0}, {1, 1, 1}}])/(q^5*z^2) - 
     ((1 - 2*q - q^3*(-2 + z)*z - q^4*(-1 + z)^2*z + q^10*(3 - 4*z)*z^3 + 
        q^6*(-5 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^12*(-3 + z)*z^4 - 
        q^16*(-1 + z)*z^4 - 3*q^17*z^5 - 3*q^18*z^5 - q^19*z^5 - 2*q^20*z^5 - 
        q^21*z^5 + 2*q^24*z^6 + q^25*z^6 + q^15*z^4*(3 + 2*z) + 
        q^5*z*(2 + z - z^2) + q^9*z^2*(3 + 5*z - z^2) - 
        q^2*(-1 + 2*z + z^2) + 2*q^7*z*(-1 - 2*z^2 + z^3) + 
        q^8*z*(1 - 4*z - 2*z^2 + z^3) + q^11*(z^3 - 7*z^4))*
       R4[{{6, 0, 0}, {1, 2, 1}}])/(q^7*z^3) - 
     ((1 + q^5 - q^8*(-4 + z)*z - q^3*(-2 + z)*z + q^11*z^3 + 3*q^14*z^4 + 
        q^15*z^4 + 2*q^12*z^3*(1 + z) + 3*q^2*(2 + z) - q*(5 + z) + 
        q^13*z^3*(-1 + 2*z) + q^7*z*(-4 + z - z^2) - 
        q^10*z^2*(1 - 7*z + z^2) - q^6*z*(-1 + 2*z + z^2) + 
        q^4*(-3 - 4*z + 4*z^2) - q^9*z*(1 - 3*z - 2*z^2 + z^3))*
       R4[{{6, 0, 0}, {2, 0, 1}}])/(q^5*z^2) - 
     ((-1 + 2*q + q^3*(-2 + z)*z + q^4*(-1 + z)^2*z - q^6*(-5 + z)*z^3 - 
        2*q^13*z^4 - 3*q^14*z^4 - q^12*(-3 + z)*z^4 + q^16*z^5 + 3*q^17*z^5 + 
        3*q^18*z^5 - q^19*z^5 - q^20*z^5 - q^15*z^4*(1 + 2*z) + 
        q^10*z^3*(-3 + 4*z) + q^11*z^3*(-1 + 7*z) + 
        q^9*z^2*(-3 - 5*z + z^2) + q^5*z*(-2 - z + z^2) + 
        q^2*(-1 + 2*z + z^2) - q^8*z*(1 - 4*z - 2*z^2 + z^3) + 
        q^7*(2*z + 4*z^3 - 2*z^4))*R4[{{6, 0, 0}, {2, 1, 1}}])/(q^7*z^3) + 
     ((-1 + q)*q*(-1 + q^4*z)*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{6, 0, 0}, {2, 2, 1}}])/z^2 - 
     ((-1 - 2*q^7*(-1 + z)*z - 2*q^14*z^4 + 2*q^18*z^5 - q^17*(-8 + z)*z^5 + 
        4*q^21*z^6 + 2*q^22*z^6 + q*(1 + z) + q^2*(1 + z) + q^4*z*(1 + z) - 
        q^5*z*(1 + z) + q^16*z^5*(6 + z) - q^13*z^4*(7 + z) + 
        q^10*z^3*(-3 + 2*z) + q^11*z^3*(1 + 4*z) - q^8*z*(1 - 6*z + z^2) - 
        q^12*z^3*(1 - 4*z + z^2) + q^3*(-1 - 2*z + z^2) + 
        q^6*z*(-1 - z + z^2) + q^9*z^2*(-4 - 7*z + 2*z^2) + 
        q^15*(z^4 - 4*z^5))*R4[{{6, 1, 0}, {-2, 0, 1}}])/(q^8*z^4) - 
     (q*(2*(-1 + z) + q^6*(-1 + z)*z - q^2*(4 + z) - q^3*z*(4 + z) + 
        q^7*z^2*(-1 + 2*z) + q^5*z*(3 + 2*z) + q^4*(1 + 4*z - 5*z^2) + 
        q*(5 + 3*z - z^2))*R4[{{6, 1, 0}, {-2, 1, 1}}])/z - 
     ((1 - q^3*(-2 + z)*z - q^5*z^2 - q^14*z^4 + q^15*z^4 + q^16*z^4 + 
        2*q^2*(2 + z) - q*(4 + z) - q^6*z*(1 + 2*z) + q^13*z^3*(-1 + 3*z) + 
        q^12*z^3*(1 + 3*z) + q^8*(z - 2*z^2) + q^9*z^2*(2 + 4*z - z^2) - 
        q^7*z*(1 - z + z^2) + q^11*z^2*(-1 + 2*z + z^2) + 
        q^4*(-1 - 2*z + 3*z^2) + q^10*(z^2 + 3*z^3 - z^4))*
       R4[{{6, 1, 0}, {-2, 2, 1}}])/(q^3*z^2) - 
     ((1 + q^2 - 3*q^3*(-1 + z)*z - q^10*(-1 + z)*z^3 + q^11*z^4 - 
        2*q^12*z^4 - q^13*z^4 - q*(2 + z) + q^6*z^2*(5 + z) - 
        q^8*z^2*(5 + 2*z) + q^5*z*(7 + 3*z) + q^4*z*(-7 - 2*z + z^2) + 
        q^7*z*(-2 - 5*z + 7*z^2) + q^9*(z^2 - 2*z^3))*
       R4[{{6, 1, 0}, {-1, 0, 1}}])/(q^2*z^2) - 
     ((-1 - 5*q^4*(-1 + z)*z + 3*q^10*(1 - 2*z)*z^2 + q^6*(-1 + z)*z^2 + 
        2*q^13*z^3 - q^11*(-2 + z)*z^3 + q*(6 + z) - q^12*z^3*(1 + 2*z) - 
        q^2*(11 + 4*z) + q^7*z*(3 - 2*z + z^2) - q^8*z*(5 - 2*z + z^2) + 
        q^3*(7 + z + z^2) + q^5*(-1 - 3*z + 4*z^2) + 
        q^9*z*(2 - 5*z - 2*z^2 + z^3))*R4[{{6, 1, 0}, {0, 0, 1}}])/
      (q^5*z^2) - q^5*z*(-2 - q^3 + q*(-3 + z) + q^2*(-3 + z) - 2*q^5*z - 
       3*q^6*z - 3*q^7*z - q^8*z + 4*q^10*z^2 + 2*q^11*z^2)*
      R4[{{6, 1, 0}, {0, 1, 1}}] - 
     ((-1 + q)*q^4*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^7*z^3 + 
        q*(2 + z))*R4[{{6, 1, 0}, {0, 2, 1}}])/z - 
     q^5*z*(2 + q^3 - q*(-3 + z) - q^2*(-3 + z) + 2*q^5*z + q^6*z - 
       2*q^10*z^2 + q^11*z^2 + q^12*z^2)*R4[{{6, 1, 0}, {1, 0, 1}}] - 
     ((1 + q^2 + 2*q^6*z - q^3*(-1 + z)*z + q^4*z^2 + 5*q^9*z^2 - 
        3*q^12*z^4 + q^14*z^4 - q*(2 + z) + q^11*z^3*(-1 + 2*z) - 
        q^10*z^2*(1 - 3*z + z^2) - q^7*z*(4 + z + 2*z^2) + 
        q^8*z*(2 - 3*z - 2*z^2 + z^3))*R4[{{6, 1, 0}, {1, 1, 1}}])/(q*z^2) - 
     ((1 - q^2*(-1 + z) + 7*q^3*z + 2*q^14*z^4 - 5*q^18*z^5 - q^19*z^5 + 
        q^17*(-4 + z)*z^5 + q^15*z^6 + 2*q^20*z^6 + q^21*z^6 - q*(2 + z) - 
        3*q^4*z*(3 + z) + q^16*z^5*(3 + z) + q^10*z^2*(-4 + 4*z - 5*z^2) + 
        q^6*z*(3 + 4*z - 3*z^2) - q^12*z^3*(-4 + z^2) + 
        q^8*z*(1 - 6*z + z^2) + q^5*z*(3 - z + z^2) + q^9*z^2*(5 + z + z^2) - 
        q^11*z^2*(-2 + 6*z + z^2) - q^7*z*(3 - 3*z - 5*z^2 + z^3) + 
        q^13*(z^3 + 2*z^4 - z^5))*R4[{{6, 1, 0}, {1, 2, 1}}])/z^2 - 
     ((-1 + q)*(-1 + q^4*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{6, 1, 0}, {2, 0, 1}}])/(q*z^2) - 
     (-q^4 + q^6*(3 + 3/z - 2*z) - z^(-2) - q^2/z^2 - (2*q^5)/z + 
       (q^3*(-1 + z))/z - 4*q^9*z + 2*q^18*z^3 - q^17*(-2 + z)*z^3 - 
       2*q^20*z^4 - q^21*z^4 + (q*(2 + z))/z^2 + q^7*(-4 - 3*z + z^2) - 
       q^15*z^2*(1 + z + z^2) + q^8*(3 - z^(-1) + 2*z + z^2) - 
       q^16*z^2*(1 + 4*z + z^2) - q^14*z*(3 + 7*z + z^2) + 
       q^10*(-2 - 4*z + 4*z^2) + q^13*(-1 + 3*z - 2*z^2 + z^3) + 
       q^11*(-1 + 3*z + z^2 + z^3) + q^12*(2 - 3*z - 7*z^2 + 2*z^3))*
      R4[{{6, 1, 0}, {2, 1, 1}}] + (-1 + q)*q^19*(2 + q)*z^3*
      R4[{{6, 1, 0}, {2, 2, 1}}] - 
     (q^4*(1 + q^2 - q^3*(-1 + z)*z + q^4*z^2 - q^7*z^3 - q*(2 + z))*
       R4[{{6, 1, 0}, {3, 0, 1}}])/z - (-1 + q)^2*q^13*
      (-1 + q + q*z + q^2*z + q^3*z^2)*R4[{{6, 1, 0}, {3, 2, 1}}] + 
     q^10*(2 + q)*(1 + q + q^2)*z^2*R4[{{6, 2, 0}, {-1, 0, 1}}] - 
     (q^2*(1 - q^2*z - q^5*z - 2*q^7*(-1 + z)*z^2 + 2*q^8*z^3 + 3*q^9*z^3 + 
        q^10*z^3 - q*(1 + z) + q^4*(1 + 2*z) - q^3*(1 + z^2) - 
        q^6*z*(-1 + z + 2*z^2))*R4[{{6, 2, 0}, {-1, 1, 1}}])/z - 
     (q^3*(-1 - q^2 + q^3*(-1 + z)*z - q^4*z^2 + q^12*z^3 - 
        q^11*(-2 + z)*z^3 + 2*q^13*z^4 + 3*q^14*z^4 + q^15*z^4 + q*(2 + z) + 
        q^9*(z - 4*z^2) + q^8*z*(-2 + z - z^2) + q^10*z^2*(3 + 3*z - z^2) + 
        q^7*(z + z^3))*R4[{{6, 2, 0}, {1, 0, 1}}])/z + 
     q^14*(2 + q)*z^2*(-1 + q^3*z)*R4[{{6, 2, 0}, {1, 1, 1}}] - 
     ((-1 + q)*q^7*(-1 + q^5*z)*(-1 + q + q*z + q^2*z + q^3*z^2)*
       R4[{{6, 2, 0}, {2, 1, 1}}])/z - q^12*(-1 - q^2 + q^3*(-1 + z)*z - 
       q^4*z^2 + q^7*z^3 + q*(2 + z))*R4[{{6, 2, 0}, {3, 1, 1}}]
 
q /: q::usage = "q represents a base for basic or bibasic hypergeometric \
expressions. Use it responsibly."

